Learning to play the Chess Variant Crazyhouse above World Champion Level with Deep Neural Networks and Human Data

Deep neural networks have been successfully applied in learning the board games Go, chess and shogi without prior knowledge by making use of reinforcement learning. Although starting from zero knowledge has been shown to yield impressive results, it is associated with high computationally costs especially for complex games. With this paper, we present CrazyAra which is a neural network based engine solely trained in supervised manner for the chess variant crazyhouse. Crazyhouse is a game with a higher branching factor than chess and there is only limited data of lower quality available compared to AlphaGo. Therefore, we focus on improving efficiency in multiple aspects while relying on low computational resources. These improvements include modifications in the neural network design and training configuration, the introduction of a data normalization step and a more sample efficient Monte-Carlo tree search which has a lower chance to blunder. After training on 569,537 human games for 1.5 days we achieve a move prediction accuracy of 60.4%. During development, versions of CrazyAra played professional human players. Most notably, CrazyAra achieved a four to one win over 2017 crazyhouse world champion Justin Tan (aka LM Jann Lee) who is more than 400 Elo higher rated compared to the average player in our training set. Furthermore, we test the playing strength of CrazyAra on CPU against all participants of the second Crazyhouse Computer Championships 2017, winning against twelve of the thirteen participants. Finally, for CrazyAraFish we continue training our model on generated engine games. In ten long-time control matches playing Stockfish 10, CrazyAraFish wins three games and draws one out of ten matches.

==> anc/games/CZ_Engines_CrazyAra_CPU/crazyara_0.6.0_vs_engines.pgn <==
[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "CrazyAra_0.6.0_C++"]
[Black "CrazyWa_1.0.1"]
[Result "1-0"]
[GameDuration "00:23:01"]
[GameEndTime "2019-07-29T01:18:00.359 CEST"]
[GameStartTime "2019-07-29T00:54:59.119 CEST"]
[PlyCount "63"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.62/25 22s} Bd6 {-0.31/13 33s}
3. d4 {+2.08/29 22s} exd4 {+0.11/12 16s} 4. Nxd4 {+2.47/26 22s}
Qh4 {-0.12/10 16s} 5. Nc3 {+2.67/24 22s} Bb4 {+0.17/11 22s}
6. Nf5 {+4.88/20 22s} Qxe4+ {+1.85/11 19s} 7. Qe2 {+4.90/22 22s}
Qxe2+ {+1.85/11 28s} 8. Bxe2 {+4.35/20 11s} Q@e5 {+1.84/10 15s}
9. Q@g4 {+5.12/26 22s} Bxc3+ {+4.72/9 17s} 10. bxc3 {+5.40/22 22s}
Qxc3+ {+2.09/9 44s} 11. P@d2 {+5.61/24 22s} Qxa1 {+7.67/10 27s}
12. B@b2 {+6.33/25 22s} Qxa2 {+3.06/10 29s} 13. Qxg7 {+7.54/19 22s}
R@e4 {+1.09/9 22s} 14. Qxh8 {+5.45/29 34s} Rxe2+ {+0.36/8 27s}
15. Kd1 {+5.36/27 22s} f6 {-2.75/8 38s} 16. R@g4 {+4.54/13 22s}
P@g6 {+0.03/8 106s} 17. Kxe2 {+5.89/18 22s} B@f8 {+0.27/6 18s}
18. P@g7 {+8.24/24 22s} Qf7 {-7.85/7 15s} 19. gxf8=Q+ {+10.64/21 22s}
Qxf8 {-12.28/8 48s} 20. R@e7+ {+13.30/11 22s} Qxe7+ {-10.79/8 27s}
21. Nxe7 {+14.55/16 23s} R@e6+ {-10.80/7 25s} 22. B@e3 {+14.16/13 23s}
Rxe7 {-15.22/7 28s} 23. Qxg8+ {+16.64/13 23s} N@f8 {-M16/8 18s}
24. N@g7+ {+18.64/14 23s} Rxg7 {-M14/8 12s} 25. Qxg7 {+21.01/7 23s}
N@g1+ {-M12/68 12s} 26. Rxg1 {+25.43/7 23s} P@d3+ {-M10/98 8.9s}
27. cxd3 {+27.94/7 23s} P@f3+ {-M8/98 2.8s} 28. gxf3 {+29.58/9 23s}
N@c3+ {-M8/98 5.1s} 29. Bxc3 {+33.01/7 23s} P@f7 {-M6/98 2.9s}
30. Qxf6 {+35.61/5 23s} P@e7 {-M4/9 0.19s} 31. N@g7+ {+70.48/3 23s}
Kd8 {-M2/4 0.18s} 32. Q@e8# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "CrazyWa_1.0.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:20:56"]
[GameEndTime "2019-07-29T01:38:58.309 CEST"]
[GameStartTime "2019-07-29T01:18:01.414 CEST"]
[PlyCount "60"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.54/12 25s} Nc6 {-0.61/20 22s}
3. Nc3 {+0.76/12 20s} Bc5 {-0.81/28 22s} 4. Bc4 {+0.47/11 17s}
Nf6 {-0.90/30 22s} 5. Ng5 {+0.28/11 21s} d5 {+0.32/25 22s}
6. exd5 {+2.61/11 31s} Bxf2+ {+1.17/18 22s} 7. Kxf2 {+3.28/11 49s}
Ng4+ {+1.43/25 22s} 8. Kg1 {+3.12/10 14s} Qxg5 {+1.19/23 22s}
9. dxc6 {+3.28/9 17s} bxc6 {+0.99/26 22s} 10. Qf3 {+3.40/8 22s}
O-O {+1.04/31 22s} 11. Qxc6 {+2.97/8 23s} P@f2+ {+4.03/21 22s}
12. Kf1 {+2.07/10 29s} P@h3 {+4.49/23 22s} 13. B@d5 {+3.82/8 43s}
hxg2+ {+5.29/19 22s} 14. Bxg2 {+1.33/9 16s} P@h3 {+6.12/17 22s}
15. Bgd5 {+1.61/8 20s} Nxh2+ {+7.25/17 22s} 16. Kxf2 {-0.18/9 19s}
Ng4+ {+8.88/15 22s} 17. Ke1 {+0.64/10 21s} Qh4+ {+10.59/19 22s}
18. P@f2 {+0.63/10 19s} Qxf2+ {+11.65/17 22s} 19. Kd1 {-10.12/9 18s}
P@g2 {+13.01/15 22s} 20. Bxg2 {-15.70/8 30s} hxg2 {+15.86/17 23s}
21. Bxf7+ {-28.02/9 40s} Rxf7 {+18.24/17 23s} 22. Qe8+ {-39.81/9 37s}
B@f8 {+19.07/15 23s} 23. Qxf8+ {-30.03/8 20s} Rxf8 {+17.67/13 23s}
24. B@d5+ {-M12/8 25s} B@e6 {+18.35/9 23s} 25. Bxe6+ {-M12/14 15s}
Bxe6 {+24.79/11 23s} 26. P@f7+ {-M10/98 10s} Rxf7 {+29.35/5 23s}
27. N@e7+ {-M8/98 2.2s} Rxe7 {+30.85/5 23s} 28. B@e1 {-M6/98 2.1s}
gxh1=Q {+50.13/5 23s} 29. P@f7+ {-M4/7 0.18s} Rxf7 {+68.26/3 23s}
30. Rb1 {-M2/2 0.18s} Qhxe1# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "CrazyAra_0.6.0_C++"]
[Black "Sjeng-11.2"]
[Result "1-0"]
[GameDuration "00:24:37"]
[GameEndTime "2019-07-29T02:03:36.806 CEST"]
[GameStartTime "2019-07-29T01:38:59.366 CEST"]
[PlyCount "67"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+1.08/17 22s} Nc6 {0.00/10 37s}
3. d4 {+0.86/22 22s} d5 {-0.14/10 43s} 4. Nf3 {+0.71/29 22s} dxe4 {+0.25/10 42s}
5. Nxe4 {+0.74/27 22s} P@g4 {-0.10/9 40s} 6. Nfg5 {+1.05/26 22s}
Qxd4 {+0.73/8 38s} 7. Qxd4 {+1.12/25 22s} Nxd4 {+1.77/9 35s}
8. Q@d3 {+0.98/27 22s} Q@a4 {+0.17/8 23s} 9. b3 {+2.60/26 22s} Qd7 {-0.05/8 19s}
10. P@c3 {+1.44/26 33s} Nxc2+ {+0.38/9 27s} 11. Qxc2 {+1.24/19 11s}
P@d6 {-1.43/9 43s} 12. Nxf7 {+5.06/30 22s} Qxf7 {-2.47/9 20s}
13. N@g5 {+4.43/25 22s} Qh5 {-4.14/9 20s} 14. P@f7+ {+5.76/27 22s}
Ke7 {-4.74/8 19s} 15. fxg8=Q {+6.24/28 22s} Rxg8 {-4.41/9 14s}
16. h3 {+6.19/22 22s} P@f6 {-2.72/8 18s} 17. N@f4 {+6.43/15 22s}
Qxg5 {-4.17/9 13s} 18. Nxg5 {+6.59/26 22s} fxg5 {-5.87/9 35s}
19. Qxh7 {+6.83/28 22s} gxf4 {-6.40/8 33s} 20. P@f6+ {+8.51/21 23s}
Kd8 {-6.63/6 24s} 21. Qxg8 {+13.50/17 23s} N@c2+ {-9.69/7 15s}
22. Kd1 {+14.93/15 23s} N@b2+ {-16.89/7 29s} 23. Bxb2 {+16.28/13 23s}
N@e3+ {-14.65/7 21s} 24. Kc1 {+18.67/11 23s} P@d2+ {-16.71/7 19s}
25. Kxd2 {+19.13/9 11s} Nxf1+ {-17.71/7 19s} 26. Rhxf1 {+20.37/7 23s}
N@e4+ {-21.51/6 8.7s} 27. Kxc2 {+21.72/5 23s} B@d3+ {-31.97/6 19s}
28. Kxd3 {+23.15/9 23s} Nc5+ {-M9/6 24s} 29. Kc2 {+25.96/7 24s} Kd7 {-M7/6 8.5s}
30. B@e8+ {+29.07/9 24s} Kd8 {-M5/6 11s} 31. Qxf8 {+35.49/7 24s} Bd7 {-M5/6 11s}
32. Bxd7+ {+22.85/5 24s} Kxd7 33. B@b5+ {+56.57/3 24s} c6 {-M3/5 13s}
34. Q@e7# {+99.99/1 24s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "Sjeng-11.2"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:20:12"]
[GameEndTime "2019-07-29T02:23:50.208 CEST"]
[GameStartTime "2019-07-29T02:03:37.820 CEST"]
[PlyCount "54"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nf3 {+0.79/10 45s} d5 {-0.80/17 22s}
3. Nc3 {+0.92/10 43s} dxe4 {-0.90/30 22s} 4. Nxe4 {+0.28/9 41s}
Nf6 {-0.81/24 22s} 5. Neg5 {+0.84/9 39s} Qd5 {-0.78/23 22s}
6. P@e5 {+1.23/9 37s} Ne4 {-0.18/23 22s} 7. d3 {-0.08/9 19s} Nxg5 {+0.65/24 22s}
8. Bxg5 {-0.31/9 24s} Nc6 {+0.51/21 22s} 9. d4 {-0.27/8 23s} N@e4 {+1.04/27 22s}
10. N@b5 {-0.27/8 18s} Bb4+ {+1.02/20 22s} 11. Bd2 {-0.12/7 22s}
Bxd2+ {+1.21/36 22s} 12. Nxd2 {-0.64/8 16s} B@a5 {+1.54/31 22s}
13. c3 {-2.79/9 42s} Nxd2 {+2.63/26 22s} 14. Qxd2 {-2.08/8 20s}
N@e4 {+2.32/29 22s} 15. Qf4 {-2.73/8 31s} Nxd4 {+2.21/23 22s}
16. Nxd4 {-3.83/7 32s} Qxd4 {+1.87/29 22s} 17. Bb5+ {-4.01/7 35s}
Bd7 {+1.87/22 22s} 18. Bxd7+ {-3.25/8 25s} Qxd7 {+8.16/17 22s}
19. Qxe4 {-3.68/7 24s} Bxc3+ {+9.30/28 22s} 20. bxc3 {-4.55/7 11s}
P@d2+ {+10.18/30 23s} 21. Kd1 {-5.31/7 22s} N@b2+ {+11.29/15 23s}
22. Kc2 {-6.39/7 11s} B@d3+ {+12.28/13 23s} 23. Kxb2 {-7.20/8 21s}
Bxe4 {+12.81/11 23s} 24. N@a3 {-7.40/7 21s} P@b4 {+15.56/7 23s} 25. cxb4
P@c3+ {+22.22/5 23s} 26. Kxc3 {-M5/7 10s} Qd3+ {+72.06/3 23s} 27. Kb2
Q@c3# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "CrazyAra_0.6.0_C++"]
[Black "SjaakII-1.4.1"]
[Result "1-0"]
[GameDuration "00:18:57"]
[GameEndTime "2019-07-29T02:42:48.810 CEST"]
[GameStartTime "2019-07-29T02:23:51.232 CEST"]
[PlyCount "57"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.65/23 22s} Nc6 {-0.18/14 39s}
3. d4 {+0.88/27 22s} d5 {-0.28/14 28s} 4. e5 {+0.96/21 22s} Ne4 {-0.25/13 30s}
5. f3 {+1.16/23 22s} Nxc3 {-0.16/13 19s} 6. bxc3 {+1.16/26 22s}
f6 {-0.23/12 33s} 7. Bb5 {+2.64/20 22s} a6 {-0.34/11 28s}
8. Bxc6+ {+2.49/21 22s} bxc6 {-0.45/11 24s} 9. Qe2 {+2.72/24 22s}
N@c4 {-0.22/10 13s} 10. e6 {+4.10/23 22s} B@g8 {-0.73/12 24s}
11. N@f4 {+3.83/24 22s} g5 {-0.11/13 27s} 12. Ngh3 {+5.41/25 22s}
gxf4 {+0.70/11 22s} 13. Nxf4 {+4.68/26 22s} N@a4 {+0.67/10 30s}
14. P@f7+ {+7.47/19 22s} Bxf7 {+1.51/2 0.001s} 15. exf7+ {+8.20/17 22s}
Kxf7 {-2.15/10 21s} 16. B@e6+ {+9.07/19 22s} Ke8 {-2.72/10 34s}
17. Nxd5 {+9.66/23 22s} Bg7 {-2.86/9 32s} 18. P@f7+ {+11.98/17 22s}
Kf8 {-1.18/2 0.002s} 19. Nf4 {+11.62/19 22s} Bh6 {-3.87/10 24s}
20. Bxc4 {+11.10/17 23s} Bxf4 {-1.56/10 31s} 21. Bxf4 {+10.74/18 23s}
Nxc3 {-2.29/9 17s} 22. B@h6+ {+15.56/13 23s} P@g7 {-3.28/9 29s}
23. Bxg7+ {+18.03/11 23s} Kxg7 {-0.74/2 0.007s} 24. N@h5+ {+20.45/9 23s}
Kg6 {-159.92/7 7.7s} 25. N@h4+ {+25.41/7 23s} Kxh5 {+3.29/2 0.008s}
26. g4+ {+27.49/5 23s} Bxg4 {-159.94/4 0.042s} 27. fxg4+ {+27.01/5 23s}
Kxh4 {-159.96/2 0s} 28. B@g3+ {+71.14/3 23s} Kh3 {-159.98/2 0s}
29. P@g2# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "SjaakII-1.4.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:26:58"]
[GameEndTime "2019-07-29T03:09:48.059 CEST"]
[GameStartTime "2019-07-29T02:42:49.823 CEST"]
[PlyCount "78"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {+0.48/15 35s} Nc6 {-0.27/16 22s}
3. exf6 {+1.75/14 39s} exf6 {+0.80/25 22s} 4. d4 {+1.71/12 33s}
d5 {+0.69/19 22s} 5. a3 {+1.68/12 39s} Bd6 {+0.37/23 22s} 6. Nc3 {+1.79/12 24s}
O-O {+0.44/21 22s} 7. Nxd5 {+2.13/11 28s} Re8+ {+0.37/22 22s}
8. Ne2 {+2.06/9 15s} Be6 {+0.62/23 22s} 9. P@e4 {+2.66/10 14s}
P@h3 {+0.77/19 22s} 10. Ndc3 {+3.17/11 26s} hxg2 {+0.32/22 22s}
11. Bxg2 {+3.16/12 22s} P@h3 {+0.16/23 22s} 12. Bf3 {+3.29/12 36s}
Nxd4 {+0.55/32 22s} 13. Nxd4 {+3.06/12 23s} P@g2 {+1.31/41 22s}
14. Bxg2 {+2.86/11 23s} hxg2 {+0.97/19 22s} 15. Rg1 {+2.38/11 36s}
Be5 {+1.79/18 22s} 16. P@e3 {+2.13/9 19s} B@f1 {+2.29/28 22s}
17. N@g3 {+2.09/10 36s} Bxg3 {+6.18/15 22s} 18. hxg3 {+2.61/11 34s}
N@h3 {+6.30/26 22s} 19. N@f3 {+1.04/10 19s} Nxg1 {+8.34/30 22s}
20. Nxg1 {-0.52/11 17s} Bfc4 {+9.82/24 23s} 21. P@d3 {-0.55/11 20s}
R@f1+ {+9.25/25 23s} 22. Kd2 {-0.77/10 20s} Rxd1+ {+9.07/21 23s}
23. Nxd1 {-0.73/11 29s} c5 {+9.31/19 23s} 24. Ndf3 {-1.28/10 31s}
Bg4 {+9.30/17 23s} 25. b3 {-1.23/10 21s} Bxf3 {+8.91/32 23s}
26. Nxf3 {-2.22/10 25s} Bxd3 {+8.20/21 23s} 27. cxd3 {-2.02/9 14s}
P@c4 {+8.78/25 23s} 28. B@d5 {-0.13/9 25s} cxd3 {+9.47/19 23s}
29. N@g1 {-1.04/9 24s} Q@c2+ {+12.73/14 23s} 30. Ke1 {-0.19/2 0.002s}
P@e2 {+14.05/15 23s} 31. Bxf7+ {-7.75/9 22s} Kh8 {+16.52/7 23s}
32. R@d2 {-159.88/8 2.6s} exd1=Q+ {+17.26/7 23s} 33. Rxd1 {-6.37/2 0.003s}
Qc3+ {+19.35/17 23s} 34. Rd2 {-159.88/7 2.9s} Qxa1 {+19.08/15 23s}
35. B@e2 {-159.90/6 1.3s} Qxc1+ {+20.21/7 24s} 36. B@d1 {-159.92/4 0.16s}
B@c3 {+22.29/5 24s} 37. P@c2 {-159.94/6 0.25s} Bxd2+ {+21.04/17 24s}
38. Nxd2 {-20.04/2 0.006s} dxe2 {+22.99/15 24s} 39. Bxe8 {-159.96/2 0.040s}
Qxd1# {+99.99/1 24s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "CrazyAra_0.6.0_C++"]
[Black "NebiyuAlien_1.45"]
[Result "1-0"]
[GameDuration "00:15:11"]
[GameEndTime "2019-07-29T03:25:00.706 CEST"]
[GameStartTime "2019-07-29T03:09:49.141 CEST"]
[PlyCount "33"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.38/24 22s} Nd7 {-0.10/18 31s}
3. Nc3 {+2.37/26 22s} e5 {-0.04/17 30s} 4. Nf3 {+3.36/20 22s} h5 {-0.26/17 29s}
5. Bc4 {+6.44/31 22s} Nb6 {-0.08/20 23s} 6. Bxf7+ {+6.57/22 22s}
Kxf7 {-0.74/19 28s} 7. Ng5+ {+6.97/23 22s} Ke7 {-1.26/20 40s}
8. dxe5 {+7.67/20 22s} B@b4 {-1.50/19 26s} 9. Qd4 {+8.22/17 22s}
Bxc3+ {-2.84/19 30s} 10. Qxc3 {+8.07/12 22s} N@a4 {-3.32/18 25s}
11. Qg3 {+7.87/19 22s} a5 {-1.16/16 26s} 12. B@b3 {+9.91/23 22s}
Nc5 {-9.82/17 25s} 13. P@d4 {+10.50/16 22s} Nxb3 {-6.66/18 22s}
14. axb3 {+9.45/22 22s} B@g6 {-4.44/17 18s} 15. exd6+ {+9.44/19 22s}
cxd6 {-8.44/18 57s} 16. P@c5 {+9.53/19 22s} dxc5 {-8.90/18 134s}
17. P@d6+ {+9.54/17 22s, Black resigns} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "NebiyuAlien_1.45"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:22:34"]
[GameEndTime "2019-07-29T03:47:36.102 CEST"]
[GameStartTime "2019-07-29T03:25:01.913 CEST"]
[PlyCount "56"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nf3 {+0.18/19 31s} Nf6 {-1.08/17 22s}
3. Nc3 {+0.04/18 30s} Bg4 {-1.32/29 22s} 4. d4 {+0.80/19 23s} e6 {-1.43/20 22s}
5. h3 {+0.90/20 29s} Bxf3 {-1.31/16 22s} 6. gxf3 {+1.30/18 28s}
Nc6 {-1.46/16 22s} 7. h4 {+1.48/18 184s} d5 {-0.53/22 22s}
8. exd5 {+1.58/16 22s} exd5 {-0.89/15 22s} 9. P@g5 {+1.14/16 22s}
Nh5 {-0.53/22 22s} 10. f4 {+1.12/15 17s} Nxd4 {+1.02/22 22s}
11. B@a4+ {-0.60/16 21s} c6 {+1.44/22 22s} 12. Qxh5 {+2.28/18 21s}
P@g6 {+1.07/23 22s} 13. Qg4 {+1.30/18 23s} P@f5 {+0.96/29 22s}
14. Qg3 {+3.54/17 23s} N@e4 {+1.08/29 22s} 15. Qd3 {+2.26/17 23s}
Bc5 {+0.89/21 22s} 16. Rh3 {+1.60/17 41s} Ne6 {+2.61/17 22s}
17. N@h1 {+2.60/16 15s} Bb4 {+2.79/23 22s} 18. Bg2 {-2.02/17 17s}
d4 {+2.36/22 22s} 19. a3 {-1.98/16 19s} Bxc3+ {+5.26/18 22s}
20. bxc3 {-5.84/16 13s} N@c5 {+5.44/17 23s} 21. Qe2 {-7.12/17 28s}
Nxa4 {+5.16/28 23s} 22. Bxe4 {-7.54/17 25s} Nxc3 {+5.32/21 23s}
23. Bxc6+ {-6.70/17 18s} bxc6 {+4.82/27 23s} 24. Qf1 {-6.20/16 12s}
P@e2 {+12.98/15 23s} 25. Qg1 {-9.62/17 18s} B@g4 {+12.92/17 23s}
26. Rh2 {-4.80/16 12s} Ne4 {+13.59/16 23s} 27. P@d2 {-9.90/15 14s}
B@c3 {+16.36/12 23s} 28. B@b2 {-12.34/17 11s}
Nxd2 {+14.48/17 23s, White resigns} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "CrazyAra_0.6.0_C++"]
[Black "Feuerstein_0.4.6.1"]
[Result "1-0"]
[GameDuration "00:23:03"]
[GameEndTime "2019-07-29T04:10:40.556 CEST"]
[GameStartTime "2019-07-29T03:47:37.316 CEST"]
[PlyCount "57"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.91/25 22s} Bf5 {-0.15/12 61s}
3. e3 {+0.99/22 22s} e6 {-0.17/11 22s} 4. Bd3 {+1.03/26 22s} Bb4+ {-0.04/10 26s}
5. Nc3 {+1.18/22 22s} Nc6 {+0.06/11 45s} 6. Bxf5 {+1.59/25 22s}
Bxc3+ {-0.03/11 33s} 7. bxc3 {+2.10/25 22s} exf5 {-0.03/10 18s}
8. B@g3 {+2.03/32 22s} B@a5 {+0.10/9 19s} 9. Ne2 {+3.08/28 22s}
Qc8 {-0.33/10 81s} 10. O-O {+4.06/17 22s} Nge7 {-0.37/10 39s}
11. f3 {+3.90/21 22s} f6 {+0.06/10 16s} 12. c4 {+5.06/20 22s}
dxc4 {+1.34/10 16s} 13. d5 {+5.92/22 22s} Nb4 {+1.58/10 28s}
14. d6 {+6.88/21 22s} cxd6 {+1.27/9 31s} 15. Qxd6 {+7.71/23 22s}
Kf8 {+0.73/8 40s} 16. B@e6 {+13.54/11 22s} P@c7 {-1.42/10 67s}
17. Bxc8 {+12.74/13 22s} cxd6 {-2.08/8 10s} 18. P@e6 {+14.29/9 22s}
P@f7 {-4.81/10 61s} 19. Bxd6 {+14.14/7 22s} Nd5 {-8.20/9 59s}
20. Bxb7 {+14.65/13 23s} fxe6 {-7.12/8 10s} 21. Bxd5 {+14.83/11 23s}
exd5 {-10.11/8 28s} 22. Bxe7+ {+16.15/9 23s} Kg8 {-10.11/4 0.42s}
23. P@e6 {+17.43/11 23s} N@g5 {-M12/6 42s} 24. P@f7+ {+16.77/9 23s}
Nxf7 {-M10/8 3.7s} 25. exf7+ {+18.84/7 23s} Kxf7 {-M8/6 0.14s}
26. N@d6+ {+21.89/5 23s} Ke6 {-M6/4 0.045s} 27. N@c5+ {+23.70/5 23s}
Kxe7 {-M4/2 0.008s} 28. Q@f7+ {+64.50/3 23s} Kd8 {-M2/1 0.007s}
29. Qd7# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "Feuerstein_0.4.6.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:22:34"]
[GameEndTime "2019-07-29T04:33:16.261 CEST"]
[GameStartTime "2019-07-29T04:10:41.762 CEST"]
[PlyCount "52"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Qd3 {+0.10/12 30s} Nc6 {+0.17/24 22s}
3. Nc3 {+0.12/11 22s} e5 {+0.72/21 22s} 4. dxe5 {+1.41/11 41s} d4 {+0.89/22 22s}
5. Nb5 {+1.35/10 20s} a6 {+2.85/25 22s} 6. Bg5 {+0.16/11 94s} Be7 {+3.62/23 22s}
7. Bxe7 {+0.55/10 34s} Ngxe7 {+4.61/31 22s} 8. P@f6 {+1.03/10 33s}
B@b4+ {+5.04/22 22s} 9. Kd1 {+1.33/10 25s} Nxe5 {+4.98/20 22s}
10. fxg7 {+2.28/9 30s} Rg8 {+5.33/20 22s} 11. Qg3 {+2.06/9 44s}
N7g6 {+4.21/18 22s} 12. B@g5 {+1.14/9 13s} P@e7 {+4.16/32 22s}
13. Bf4 {-0.42/11 98s} axb5 {+8.05/19 22s} 14. Bxe5 {-0.42/9 13s}
N@e4 {+9.62/18 22s} 15. Qf3 {-3.16/11 76s} Nxf2+ {+10.19/13 22s}
16. Qxf2 {-3.16/7 3.2s} Nxe5 {+10.43/16 22s} 17. Nf3 {-6.15/9 38s}
B@e3 {+11.83/20 22s} 18. Qh4 {-4.55/9 10s} Nxf3 {+10.63/23 22s}
19. exf3 {-4.55/6 9.2s} N@f2+ {+10.84/22 22s} 20. Qxf2 {-6.95/10 73s}
Bxf2 {+11.03/19 23s} 21. Bxb5+ {-6.95/5 1.1s} Bd7 {+12.31/17 23s}
22. Bxd7+ {-2.94/7 7.8s} Qxd7 {+12.48/19 23s} 23. N@e4 {-7.70/8 83s}
P@e2+ {+19.20/5 23s} 24. Kc1 {-4.87/3 0.048s} Q@d1+ {+26.90/5 23s}
25. Rxd1 {+5.63/2 0.016s} exd1=Q+ {+69.36/3 23s} 26. Kxd1 {-M2/2 0.009s}
R@e1# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "CrazyAra_0.6.0_C++"]
[Black "Pulsar2009-9b-64"]
[Result "1-0"]
[GameDuration "00:19:04"]
[GameEndTime "2019-07-29T04:52:22.174 CEST"]
[GameStartTime "2019-07-29T04:33:17.480 CEST"]
[PlyCount "47"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.61/25 22s} Nc6 3. Bc4 {+0.64/25 22s}
d6 {-0.27/7 36s} 4. Bxf7+ {+1.34/30 22s} Kxf7 {+1.57/7 43s} 5. d4 {+1.02/25 22s}
exd4 {+1.64/7 47s} 6. Nxd4 {+0.67/28 22s} Qh4 {+2.08/6 32s}
7. P@e6+ {+1.78/30 22s} Bxe6 {+2.47/7 32s} 8. Nxe6 {+1.12/32 22s}
Qxe4+ {+4.28/5 33s} 9. Be3 {+1.30/28 22s} B@a5+ {+4.19/5 34s}
10. Nc3 {+7.14/23 22s} Qxg2 {+3.14/6 34s} 11. B@d5 {+7.85/17 22s}
Qxh1+ {+2.31/6 32s} 12. Bxh1 {+8.23/19 22s} Bxc3+ {+2.31/5 30s}
13. bxc3 {+9.94/18 22s} R@g1+ {+1.21/5 35s} 14. Ke2 {+9.93/15 22s}
P@d3+ {-1.07/5 24s} 15. cxd3 {+11.53/17 22s} P@f3+ {-3.29/5 24s}
16. Bxf3 {+12.87/9 22s} P@b2 {-7.87/5 24s} 17. Qxg1 {+20.45/7 22s}
Ke7 {-13.73/5 30s} 18. Nxf8 {+18.19/13 22s} Kxf8 {-12.22/5 23s}
19. Qxg7+ {+15.95/9 22s} Kxg7 {-17.97/5 28s} 20. P@h6+ {+16.84/7 23s}
Nxh6 {-M4/5 21s} 21. Bxh6+ {+21.41/5 23s} Kf7 {-M3/4 26s}
22. Q@g7+ {+24.17/3 23s} Ke8 {-M2/5 25s} 23. P@d7+ {+58.06/3 23s}
Kd8 {-M1/5 19s} 24. N@e6# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "Pulsar2009-9b-64"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:19:33"]
[GameEndTime "2019-07-29T05:11:57.341 CEST"]
[GameStartTime "2019-07-29T04:52:23.383 CEST"]
[PlyCount "48"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.02/4 0.10s} Nc6 {-0.61/23 22s}
3. Bc4 {+0.32/8 48s} Be7 {-0.40/28 22s} 4. Bxf7+ {+1.20/7 38s}
Kxf7 {-0.45/26 22s} 5. P@d5 {+1.42/7 39s} Nd4 {+0.01/26 22s}
6. Nxe5+ {+1.95/7 37s} Kf8 {-0.06/25 22s} 7. P@e3 {+1.15/7 37s}
Nxc2+ {-0.01/23 22s} 8. Qxc2 {+3.99/7 37s} Nh6 {+0.11/29 22s}
9. N@f5 {+4.54/6 30s} d6 {+2.08/24 22s} 10. Nxh6 {+3.64/7 29s}
gxh6 {+1.94/19 22s} 11. N@g6+ {+4.11/7 32s} hxg6 {+2.17/27 22s}
12. Nxg6+ {+3.84/7 34s} Kg8 {+2.50/28 22s} 13. Nxh8 {+3.84/6 34s}
Kxh8 {+3.22/21 22s} 14. P@f7 {+3.15/6 29s} Bg4 {+5.62/18 22s}
15. h3 {+5.22/6 32s} Bh5 {+6.81/22 22s} 16. e5 {+3.23/6 25s}
B@g6 {+12.25/18 22s} 17. Qxg6 {-3.90/6 29s} Bxg6 {+11.99/11 22s}
18. R@e8+ {-4.25/6 24s} Qxe8 {+13.21/15 22s} 19. fxe8=Q+ {-4.25/5 27s}
Rxe8 {+12.55/24 22s} 20. O-O {-M5/5 22s} N@f3+ {+16.24/9 23s}
21. gxf3 {-M4/5 20s} R@g2+ {+23.09/7 23s} 22. Kxg2 {-M3/5 23s}
N@h4+ {+28.61/5 23s} 23. Kg3 {-M2/5 19s} Q@g2+ {+79.83/3 23s}
24. Kf4 {-M1/5 18s} P@g5# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "CrazyAra_0.6.0_C++"]
[Black "TSCP_1.1"]
[Result "1-0"]
[GameDuration "00:18:09"]
[GameEndTime "2019-07-29T05:30:08.369 CEST"]
[GameStartTime "2019-07-29T05:11:58.562 CEST"]
[PlyCount "53"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+1.08/17 22s} d5 {-0.15/7 34s}
3. Bb5+ {+1.17/24 22s} c6 {+0.16/7 33s} 4. Be2 {+2.49/20 22s} d4 {+0.48/7 32s}
5. Nf3 {+1.74/27 22s} dxc3 {+3.50/7 31s} 6. dxc3 {+1.69/26 22s}
Qxd1+ {+3.28/6 30s} 7. Bxd1 {+1.45/26 22s} Q@b6 {+3.28/5 29s}
8. O-O {+2.47/20 22s} Nd7 {+3.12/6 29s} 9. e5 {+2.46/20 22s} f6 {+3.01/6 28s}
10. exf6 {+2.91/14 22s} gxf6 {+2.27/6 27s} 11. P@d6 {+3.02/16 22s}
P@e7 {+2.03/6 26s} 12. Re1 {+3.46/20 22s} exd6 {+2.37/6 26s}
13. Rxe6+ {+4.45/28 22s} P@e7 {+2.47/6 25s} 14. Re1 {+4.63/24 22s}
Nc5 {+1.56/6 24s} 15. Be3 {+5.53/15 22s} Qxb2 {+4.81/6 24s}
16. Bxc5 {+7.19/23 22s} P@e6 {+1.99/5 23s} 17. N@c7+ {+11.41/19 22s}
Kf7 {-9.63/6 22s} 18. Q@e8+ {+12.74/19 22s} Kg7 {-12.52/6 22s}
19. Nxa8 {+14.08/9 22s} Nh6 {-12.87/5 21s} 20. Be3 {+14.51/11 23s}
Nf7 {-16.08/5 21s} 21. P@h6+ {+15.12/9 23s} Nxh6 {-M8/5 1.0s}
22. Bxh6+ {+18.29/7 23s} Kxh6 {-M6/4 0.19s} 23. N@f7+ {+24.18/5 23s}
Kg6 {-M6/4 0.25s} 24. Nxh8+ {+24.11/7 23s} Kf5 {-M6/4 0.23s}
25. P@e4+ {+34.97/5 23s} Kf4 {-M4/3 0.006s} 26. g3+ {+60.63/3 23s}
Kg4 {-M2/2 0.001s} 27. R@h4# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "TSCP_1.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:16:19"]
[GameEndTime "2019-07-29T05:46:28.553 CEST"]
[GameStartTime "2019-07-29T05:30:09.386 CEST"]
[PlyCount "46"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nf3 d5 {-0.79/17 22s} 3. e5 {+0.25/7 34s}
Ne7 {+0.32/18 22s} 4. d4 {+0.52/7 33s} Nf5 {-0.13/28 22s} 5. Nbd2 {+0.51/7 32s}
Nc6 {+0.14/25 22s} 6. Bb5 {+0.42/7 31s} Bd7 {+1.98/18 22s} 7. Bxc6 {+0.57/7 30s}
Bxc6 {+2.18/18 22s} 8. N@a5 {+0.22/6 30s} B@a6 {+3.20/18 22s}
9. Nxc6 {+0.60/7 29s} bxc6 {+3.22/32 22s} 10. B@a4 {+0.50/6 28s}
Qd7 {+4.02/21 22s} 11. Nf1 {+0.20/6 27s} Bb4+ {+3.76/21 22s}
12. N3d2 {-3.38/7 26s} N@h4 {+9.24/23 22s} 13. Qg4 {-2.50/7 26s}
h5 {+11.37/25 22s} 14. Qh3 {-3.80/7 25s} Bxf1 {+11.80/23 22s}
15. Kxf1 {-5.33/7 24s} N@f4 {+13.92/13 22s} 16. Qb3 {-6.03/7 24s}
Nxd4 {+19.00/5 22s} 17. B@f3 {-16.55/6 23s} Nxb3 {+17.31/7 22s}
18. Bxc6 {-21.03/6 23s} Qxc6 {+19.48/7 22s} 19. axb3 {-28.41/6 22s}
Nxf3 {+24.74/5 22s} 20. P@d7+ {-28.41/4 21s} Qxd7 {+24.44/5 23s}
21. N@f6+ {-M6/4 0.83s} gxf6 {+25.44/5 23s} 22. Nxf3 {-M4/3 0.039s}
P@e2+ {+67.41/3 23s} 23. Kg1 {-M2/2 0.001s} Q@f1# {+99.99/1 23s, Black mates}
0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "CrazyAra_0.6.0_C++"]
[Black "KKFChess_267b"]
[Result "1-0"]
[GameDuration "00:18:55"]
[GameEndTime "2019-07-29T06:05:26.149 CEST"]
[GameStartTime "2019-07-29T05:46:30.729 CEST"]
[PlyCount "53"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.65/23 22s} Nc6 {+0.44/9 31s}
3. d4 {+0.86/27 22s} d5 {+0.12/9 29s} 4. e5 {+0.97/21 22s} Ng8 {+0.32/9 28s}
5. Be3 {+2.23/25 22s} f6 {-0.41/9 27s} 6. Bd3 {+3.34/12 22s} fxe5 {-0.06/9 26s}
7. dxe5 {+3.79/26 22s} Nh6 {-0.98/8 28s} 8. Nf3 {+3.95/18 22s}
P@e4 {-0.33/10 24s} 9. Nxe4 {+5.83/29 22s} dxe4 {-1.14/9 30s}
10. Bxe4 {+5.60/35 22s} Nf7 {-1.56/8 28s} 11. e6 {+8.95/18 22s}
Bxe6 {+0.40/8 21s} 12. P@d5 {+9.98/19 22s} P@e2 {-1.00/8 23s}
13. dxe6 {+11.96/23 22s} exd1=Q+ {+2.51/8 21s} 14. Rxd1 {+11.91/21 0.014s}
Qxd1+ {+3.34/7 15s} 15. Kxd1 {+11.05/19 0.004s} Q@d6+ {+3.01/7 13s}
16. B@d5 {+12.02/15 24s} R@b1+ {+0.73/8 19s} 17. Ke2 {+13.57/7 24s}
N@d4+ {+1.12/8 15s} 18. Bxd4 {+11.73/25 24s} Nxd4+ {+0.23/9 16s}
19. Nxd4 {+11.34/19 24s} B@g4+ {-0.75/9 22s} 20. P@f3 {+11.20/17 24s}
Bxe6 {-0.88/8 19s} 21. Bxe6 {+11.52/17 24s} P@d3+ {-1.39/8 24s}
22. Bxd3 {+15.50/9 24s} Qxd4 {-7.71/8 27s} 23. P@d7+ {+20.94/9 24s}
Qxd7 {-M8/7 26s} 24. Bxd7+ {+24.37/7 24s} Kxd7 {-M6/6 25s}
25. N@c5+ {+25.68/5 24s} Kd6 {-M4/6 25s} 26. Q@d7+ {+58.72/3 24s}
Kxc5 {-M2/6 24s} 27. Q@b5# {+99.99/1 24s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "KKFChess_267b"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:18:45"]
[GameEndTime "2019-07-29T06:24:12.533 CEST"]
[GameStartTime "2019-07-29T06:05:27.167 CEST"]
[PlyCount "54"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {+0.63/10 29s} Nc6 {-0.28/16 22s}
3. exf6 {+1.80/9 27s} exf6 {+0.80/26 22s} 4. Bd3 {+1.82/8 26s} d5 {+0.81/18 22s}
5. Kf1 {+1.80/7 25s} Bc5 {+2.24/17 22s} 6. Qh5 {+2.20/7 25s} P@g6 {+3.52/19 22s}
7. Qh4 {+1.94/8 24s} O-O {+3.73/22 22s} 8. N@b3 {+1.99/9 27s} Be7 {+4.07/18 22s}
9. Be2 {-0.52/9 23s} a5 {+3.58/22 22s} 10. d3 {-0.52/9 23s} a4 {+4.22/19 22s}
11. N3d2 {+1.41/10 22s} f5 {+4.16/18 22s} 12. Qg3 {+0.15/10 25s}
Nd4 {+3.58/14 22s} 13. Bd1 {+1.60/9 22s} Bd6 {+3.41/19 22s}
14. Qe3 {+1.21/10 22s} Ne6 {+2.76/20 22s} 15. Ne2 {-0.52/9 22s}
Re8 {+3.75/16 22s} 16. Nbc3 {+1.25/9 22s} c6 {+3.16/20 22s}
17. Nd4 {+0.21/9 22s} f4 {+6.79/22 22s} 18. Nxe6 {-0.37/10 22s}
fxe3 {+10.25/18 22s} 19. Nxd8 {-1.03/9 24s} exf2 {+19.38/5 22s}
20. Q@h8+ {-1.98/7 27s} Kxh8 {+17.77/9 0.003s} 21. Nxf7+ {-5.42/8 25s}
Kg8 {+17.40/7 0s} 22. Nh6+ {-5.42/7 16s} gxh6 {+21.23/7 24s}
23. N@f6+ {-M8/7 18s} Kf7 {+21.51/7 24s} 24. P@e6+ {-M6/6 19s}
Rxe6 {+25.73/5 24s} 25. g4 {-M4/7 20s} Q@e1+ {+23.97/5 24s} 26. Kg2
Qxh1+ {+59.22/3 24s} 27. Kxf2 {-M2/6 26s} Q@e1# {+99.99/1 24s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "CrazyAra_0.6.0_C++"]
[Black "Pychess_1.1"]
[Result "1-0"]
[GameDuration "00:14:49"]
[GameEndTime "2019-07-29T06:39:02.873 CEST"]
[GameStartTime "2019-07-29T06:24:13.555 CEST"]
[PlyCount "45"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.38/24 22s} Nf6 3. Nc3 {+1.80/20 22s} g6
4. Bc4 {+1.93/25 22s} e6 {-0.69/5 30s} 5. Nf3 {+3.67/20 22s} d5 {-0.34/5 13s}
6. exd5 {+7.66/23 22s} exd5 {-0.15/5 9.8s} 7. Nxd5 {+8.50/19 22s}
Nxd5 {+0.80/5 31s} 8. Qe2+ {+8.51/20 22s} N@e6 {+1.13/4 11s}
9. Bxd5 {+7.68/24 22s} P@d2+ {+1.13/3 32s} 10. Bxd2 {+10.51/19 22s}
c6 {-8.40/4 16s} 11. Bxe6 {+12.70/19 22s} Bxe6 {-10.99/4 32s}
12. P@e5 {+12.86/23 22s} B@b5 {-7.15/3 32s} 13. P@d3 {+12.95/21 22s}
Nd7 {-9.72/4 19s} 14. N@d6+ {+12.48/19 22s} Bxd6 {-9.92/4 32s}
15. exd6 {+12.87/21 22s} N@g7 {-12.13/3 32s} 16. N@c7+ {+14.37/21 22s}
Qxc7 {-16.84/5 9.7s} 17. dxc7 {+12.97/19 22s} O-O {-17.56/4 9.5s}
18. P@h6 {+14.26/17 22s} Nf5 {-16.77/3 33s} 19. B@g7 {+14.22/15 22s}
Nxg7 {-12.32/4 32s} 20. hxg7 {+14.97/13 23s} Kxg7 {-12.79/4 25s}
21. N@h5+ {+21.46/5 23s} gxh5 {-327.63/10 3.4s} 22. Bh6+ {+63.37/3 23s}
Kh8 {-327.65/10 0.007s} 23. Q@g7# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "1"]
[White "Pychess_1.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:22:08"]
[GameEndTime "2019-07-29T07:01:12.225 CEST"]
[GameStartTime "2019-07-29T06:39:03.886 CEST"]
[PlyCount "64"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 g6 {-1.14/18 22s} 3. c4 Bg7 {+1.06/24 22s} 4. Nc3
Nc6 {+0.99/28 22s} 5. d5 {+0.77/5 19s} Ne5 {+1.63/16 22s} 6. Qa4+ {+0.78/5 15s}
Bd7 {+1.92/20 22s} 7. Qb3 {+1.00/5 31s} Qc8 {+1.78/23 22s} 8. Bd2 {+1.40/5 21s}
Nf6 {+2.43/18 22s} 9. f4 {+1.62/5 32s} Neg4 {+2.50/20 22s} 10. h3 {+0.75/5 11s}
Nxd5 {+2.97/23 22s} 11. hxg4 {+2.77/4 32s} Nxc3 {+3.28/27 22s}
12. Bxc3 {-0.08/3 32s} P@d4 {+3.81/25 22s} 13. Bb4 {-0.14/4 19s}
a5 {+3.63/24 22s} 14. Bd2 {-0.06/4 18s} N@c5 {+7.82/21 22s}
15. Qc2 {-0.27/4 32s} Bxg4 {+6.29/36 22s} 16. N@d1 {-0.41/3 32s}
Bxd1 {+9.46/18 22s} 17. Rxd1 {+0.62/4 19s} N@g3 {+10.02/12 22s}
18. N@f2 {-1.31/4 19s} P@e3 {+10.25/15 22s} 19. B@b5+ {-3.72/4 32s}
c6 {+12.03/16 22s} 20. Bxe3 {-7.48/4 32s} dxe3 {+12.32/18 23s}
21. Bxc6+ {-13.01/3 9.4s} bxc6 {+13.92/15 23s} 22. Ngh3 {-14.32/3 15s}
exf2+ {+13.47/13 23s} 23. Nxf2 {-18.33/4 32s} N@b4 {+14.47/17 23s}
24. Qd2 {-18.41/4 14s} B@d4 {+16.20/13 23s} 25. P@h6 {-15.41/3 32s}
Bxf2+ {+14.41/13 23s} 26. Kxf2 {-22.36/4 32s} Ncxe4+ {+17.98/11 23s}
27. Kg1 {-22.97/4 15s} Nxd2 {+17.73/9 23s} 28. Rxd2 {-23.45/3 31s}
Q@e1 {+20.61/21 23s} 29. hxg7 {-23.45/2 30s} Qxf1+ {+19.84/11 23s}
30. Kh2 {-33.56/5 20s} Qxh1+ {+21.94/9 23s} 31. Kxg3 {-327.63/10 5.5s}
R@e3+ {+60.25/3 23s} 32. P@f3 {-327.65/10 0.006s}
B@h4# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "CrazyAra_0.6.0_C++"]
[Black "CrazyWa_1.0.1"]
[Result "1-0"]
[GameDuration "00:32:10"]
[GameEndTime "2019-07-29T07:33:23.746 CEST"]
[GameStartTime "2019-07-29T07:01:13.249 CEST"]
[PlyCount "91"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.90/25 22s} Bf5 {-0.27/11 14s}
3. e3 {+0.99/22 22s} Nd7 {-0.21/12 17s} 4. Bd3 {+1.83/20 22s} e6 {-0.11/12 16s}
5. Bxf5 {+2.28/24 22s} exf5 {-0.58/12 22s} 6. Nc3 {+2.37/20 22s}
Bb4 {+0.04/12 24s} 7. Ne2 {+2.40/20 22s} Bxc3+ {-0.01/10 18s}
8. Nxc3 {+2.70/22 22s} B@a5 {-0.47/11 28s} 9. O-O {+2.99/29 22s}
Bxc3 {-0.55/11 20s} 10. bxc3 {+3.03/25 22s} N@e4 {-0.45/11 20s}
11. B@e1 {+3.43/18 22s} Ne7 {-0.77/12 34s} 12. f3 {+3.82/22 22s}
Nd6 {-1.01/13 59s} 13. Beg3 {+6.20/19 22s} Nb5 {-1.24/12 21s}
14. B@b4 {+6.79/17 22s} Ng6 {-3.16/11 27s} 15. a4 {+7.55/14 22s}
Nxf4 {-3.64/12 28s} 16. Bxf4 {+7.11/16 22s} Nxc3 {-3.67/10 15s}
17. Bxc3 {+6.18/19 22s} N@e6 {-4.13/9 27s} 18. B@g3 {+6.68/23 22s}
O-O {-3.73/11 38s} 19. N@h5 {+6.21/15 22s} B@g6 {-2.79/11 23s}
20. Nxg7 {+7.67/19 23s} Kxg7 {-2.80/11 37s} 21. Ba5 {+8.18/14 23s}
Kh8 {-3.22/10 20s} 22. P@h6 {+9.87/16 23s} Kg8 {-4.11/11 35s}
23. Baxc7 {+11.01/16 23s} Nxc7 {-4.62/12 32s} 24. Bxc7 {+10.59/23 23s}
Qe7 {-5.61/10 17s} 25. Bcf4 {+11.20/17 23s} B@b8 {-5.47/10 34s}
26. N@e5 {+12.39/20 23s} Bxe5 {-5.16/11 30s} 27. dxe5 {+13.98/17 23s}
Rfe8 {-5.17/10 14s} 28. N@f6+ {+17.58/18 23s} Nxf6 {-11.41/12 29s}
29. exf6 {+17.52/19 23s} Qd7 {-12.36/10 19s} 30. N@e7+ {+16.30/23 23s}
Rxe7 {-17.54/11 22s} 31. fxe7 {+15.80/21 23s} N@h5 {-17.89/9 23s}
32. P@g7 {+19.17/9 23s} Nxg7 {-M16/10 28s} 33. hxg7 {+17.74/19 23s}
Qxe7 {-M16/9 19s} 34. B@h6 {+18.45/19 23s} N@h3+ {-M14/18 21s}
35. gxh3 {+20.76/19 24s} N@e2+ {-M12/17 21s} 36. Qxe2 {+24.80/17 24s}
f6 {-M14/12 30s} 37. R@h8+ {+26.16/19 24s} Kf7 {-M12/13 29s}
38. Rxa8 {+32.64/17 24s} P@f2+ {-M10/18 22s} 39. Qxf2 {+33.37/15 24s}
N@e8 {-M8/98 21s} 40. R@f8+ {+26.72/17 24s} Ke6 {-M8/99 15s}
41. N@d4+ {+27.30/15 14s} Kd7 {-M6/99 0.67s} 42. P@e6+ {+31.93/13 13s}
Qxe6 {-M6/99 0.35s} 43. Nxe6 {+33.14/11 13s} Kxe6 {-M4/98 0.27s}
44. Rfxe8+ {+42.36/9 13s} Bxe8 {-M4/8 0.19s} 45. g8=Q+ {+46.52/3 12s}
Ke7 {-M2/3 0.18s} 46. Qxe8# {+99.99/1 12s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "CrazyWa_1.0.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:27:52"]
[GameEndTime "2019-07-29T08:01:17.173 CEST"]
[GameStartTime "2019-07-29T07:33:24.790 CEST"]
[PlyCount "78"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.39/13 35s} e5 {-0.45/27 22s}
3. dxe5 {+2.23/12 20s} Nc6 {-0.66/24 22s} 4. a3 {+2.16/11 27s} g5 {+0.50/22 22s}
5. Bg3 {+1.73/12 35s} h5 {+0.48/33 22s} 6. h4 {+2.79/12 22s} gxh4 {-0.01/27 22s}
7. Bxh4 {+2.85/12 37s} P@g5 {+0.57/27 22s} 8. Bg3 {+2.27/11 21s}
h4 {+1.39/31 22s} 9. Bh2 {+2.95/11 27s} Bg7 {+1.37/28 22s}
10. P@f6 {+2.46/11 18s} Nxf6 {+4.40/22 22s} 11. exf6 {+1.29/11 22s}
Qxf6 {+4.70/25 22s} 12. Qc1 {+0.83/10 22s} P@g3 {+6.04/19 22s}
13. Bxg3 {+0.43/10 20s} hxg3 {+5.24/21 22s} 14. Rxh8+ {+1.00/9 29s}
Bxh8 {+5.21/22 22s} 15. R@g8+ {+1.00/8 19s} Kd7 {+6.08/21 22s}
16. Nf3 {-0.10/8 29s} gxf2+ {+7.53/19 22s} 17. Kxf2 {-5.57/8 64s}
P@g3+ {+8.11/20 22s} 18. Kxg3 {-11.88/8 59s} B@f4+ {+11.31/13 22s}
19. Kf2 {-M16/9 17s} Bxc1 {+11.64/11 22s} 20. P@e6+ {-17.82/7 21s}
fxe6 {+14.40/13 23s} 21. N@c5+ {-36.70/8 34s} Ke7 {+14.39/19 23s}
22. P@d6+ {-31.97/7 22s} cxd6 {+16.44/21 23s} 23. Re8+ {-M16/9 13s}
Kxe8 {+22.47/13 11s} 24. P@f7+ {-M14/9 14s} Qxf7 {+23.43/15 23s}
25. P@d7+ {-M12/12 22s} Bxd7 {+23.61/13 23s} 26. Nd3 {-M10/11 17s}
P@e3+ {+21.84/13 23s} 27. Ke1 {-M10/11 20s} P@d2+ {+23.50/11 23s}
28. Nbxd2 {-M8/19 15s} Bxd2+ {+22.14/9 23s} 29. Kd1 {-M8/18 16s}
N@f2+ {+21.00/17 23s} 30. Nxf2 {-M10/14 24s} exf2 {+24.66/11 24s}
31. N@c7+ {-M12/14 16s} Kf8 {+24.62/11 24s} 32. P@e7+ {-M12/12 24s}
Qxe7 {+23.34/11 24s} 33. Nxe6+ {-M10/15 23s} Bxe6 {+29.10/11 24s}
34. P@g7+ {-M8/98 6.2s} Bxg7 {+30.39/11 24s} 35. Kxd2 {-M6/98 3.1s}
N@e4+ {+29.63/9 24s} 36. Kc1 {-M6/99 2.5s} R@e1+ {+28.66/7 24s}
37. B@d1 {-M6/99 1.3s} Rxd1+ {+31.36/5 24s} 38. Kxd1 {-M4/99 0.21s}
N@e3+ {+63.87/3 24s} 39. Kc1 {-M2/3 0.18s} Q@d1# {+99.99/1 24s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "CrazyAra_0.6.0_C++"]
[Black "Sjeng-11.2"]
[Result "1-0"]
[GameDuration "00:24:01"]
[GameEndTime "2019-07-29T08:25:19.384 CEST"]
[GameStartTime "2019-07-29T08:01:18.226 CEST"]
[PlyCount "65"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.61/25 22s} Nc6 {-0.95/10 45s}
3. Bc4 {+0.65/30 22s} Qf6 {-1.26/10 43s} 4. Nc3 {+1.24/21 22s} d6 {-1.68/10 41s}
5. Nd5 {+2.46/18 22s} Qd8 {-1.05/9 33s} 6. d3 {+2.97/22 22s} Qd7 {-1.42/9 38s}
7. O-O {+3.96/14 22s} Nf6 {-1.53/10 36s} 8. Ng5 {+4.35/32 22s}
Nxd5 {-1.56/10 16s} 9. Bxd5 {+4.09/23 22s} Nd8 {-2.05/9 23s}
10. Be3 {+3.93/14 22s} N@g4 {-1.49/9 22s} 11. c3 {+4.00/19 22s}
Be7 {-0.35/9 22s} 12. Nxf7 {+4.38/24 22s} Nxf7 {-1.41/9 21s}
13. N@f5 {+5.21/29 22s} Nxe3 {-2.18/8 15s} 14. fxe3 {+6.82/26 22s}
B@f6 {-3.00/8 20s} 15. Nxg7+ {+6.93/26 22s} Bxg7 {-4.03/8 20s}
16. Bxf7+ {+7.51/24 22s} Kd8 {-3.41/8 14s} 17. N@e6+ {+7.55/23 22s} Qxe6
18. Bxe6 {+7.76/22 22s} Bxe6 {-2.61/8 23s} 19. P@d5 {+8.11/21 22s}
Bg8 {-3.97/8 22s} 20. Qg4 {+10.30/7 23s} N@d7 {-4.93/7 15s}
21. P@e6 {+12.07/21 23s} Nc5 {-8.07/8 36s} 22. b4 {+12.19/11 23s}
Bh6 {-5.10/8 40s} 23. bxc5 {+11.88/9 23s} Bxe3+ {-5.13/7 15s}
24. Kh1 {+11.80/13 23s} B@a4 {-6.26/7 30s} 25. N@c6+ {+15.95/23 23s}
Bxc6 {-11.32/7 28s} 26. dxc6 {+17.06/7 23s} N@f6 {-13.32/7 27s}
27. Rxf6 {+18.39/5 23s} N@b6 {-18.00/6 20s} 28. cxb7 {+21.15/5 23s}
N@g3+ {-30.99/7 24s} 29. hxg3 {+24.10/5 23s} Bxe6 {-M9/6 12s}
30. Qxe6 {+27.31/5 23s} P@d7 {-M5/6 9.1s} 31. bxa8=Q+ {+45.12/3 23s}
Nc8 {-M5/5 11s} 32. N@b7+ {+62.66/3 23s} Ke8
33. Qxc8# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "Sjeng-11.2"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:24:17"]
[GameEndTime "2019-07-29T08:49:38.372 CEST"]
[GameStartTime "2019-07-29T08:25:20.397 CEST"]
[PlyCount "66"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {+0.96/10 45s} Nc6 {-0.49/23 22s}
3. Nf3 {+1.26/10 43s} Be7 {-0.38/28 22s} 4. Bxf7+ {+1.56/10 41s}
Kxf7 {-0.60/22 11s} 5. P@d5 {+0.59/10 39s} Nd4 {-0.01/26 22s}
6. Nxe5+ {+0.78/9 33s} Kf8 {-0.05/26 22s} 7. P@c3 {+1.47/9 36s}
Nb5 {+0.04/18 22s} 8. Qe2 {+1.00/9 23s} d6 {0.00/22 22s} 9. Nf3 {+1.18/10 23s}
c6 {+0.30/16 22s} 10. dxc6 {+1.25/10 22s} bxc6 {+0.32/21 22s}
11. P@d5 {+1.25/10 21s} P@g4 {+1.85/21 22s} 12. dxc6 {+1.89/11 36s}
gxf3 {+1.75/21 22s} 13. Qxf3+ {+1.82/9 20s} Nf6 {+1.49/23 22s}
14. P@b7 {+2.30/9 16s} B@g4 {+1.48/23 22s} 15. Qe3 {+2.50/9 19s}
Rb8 {+1.54/27 23s} 16. bxc8=B {+2.41/10 18s} Qxc8 {+1.85/23 23s}
17. h3 {+1.50/9 18s} P@f3 {+4.31/31 23s} 18. hxg4 {+0.88/8 18s}
fxg2 {+6.26/19 23s} 19. Rg1 {+0.50/9 17s} P@h2 {+7.58/17 23s}
20. Rxg2 {-0.77/9 34s} h1=Q+ {+7.95/24 23s} 21. B@f1 {-4.85/8 29s}
Qxg2 {+8.60/24 23s} 22. Bxg2 {-2.97/8 23s} R@g1+ {+9.59/24 23s}
23. B@f1 {-1.42/8 11s} Qxg4 {+11.11/24 23s} 24. c7 {-1.14/7 14s}
Nxc7 {+13.39/15 23s} 25. P@g3 {-5.11/8 28s} P@h3 {+17.45/9 23s}
26. Bxh3 {-8.63/7 20s} Qxh3 {+21.36/11 23s} 27. P@g2 {-20.42/7 19s}
Qxg2 {+22.38/9 23s} 28. Qd3 {-29.86/7 24s} N@f3+ {+23.75/11 23s}
29. Ke2 {-M9/6 8.7s} Qxf1+ {+20.48/9 23s} 30. Kxf3 {-M9/5 11s}
B@g4+ {+20.71/7 23s} 31. Ke3 {-M7/5 11s} Qxd3+ {+25.03/5 23s}
32. cxd3 {-M5/5 11s} B@c5+ {+54.68/3 24s} 33. d4 {-M3/6 11s}
Q@f3# {+99.99/1 24s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "CrazyAra_0.6.0_C++"]
[Black "SjaakII-1.4.1"]
[Result "1-0"]
[GameDuration "00:26:47"]
[GameEndTime "2019-07-29T09:16:26.790 CEST"]
[GameStartTime "2019-07-29T08:49:39.391 CEST"]
[PlyCount "77"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+1.08/17 22s} d5 {-0.26/14 35s}
3. Bb5+ {+1.17/24 22s} c6 {+0.27/13 50s} 4. Be2 {+2.44/20 22s} d4 {+0.34/14 40s}
5. Nf3 {+1.75/23 22s} dxc3 {+1.41/12 23s} 6. dxc3 {+1.70/26 22s}
Qxd1+ {+1.41/11 19s} 7. Bxd1 {+1.50/26 11s} Nd7 {+1.45/11 21s}
8. Q@d3 {+1.46/14 22s} Nc5 {+2.02/13 27s} 9. Qd4 {+1.43/29 22s}
N@b5 {+1.97/12 27s} 10. Qe3 {+1.32/16 22s} f6 {+1.24/11 20s}
11. a4 {+2.70/18 22s} Nc7 {+1.05/13 31s} 12. b4 {+2.94/16 22s}
Nd7 {+1.15/12 30s} 13. Be2 {+2.98/24 22s} c5 {+1.48/12 31s}
14. b5 {+3.59/21 23s} a6 {+1.36/12 33s} 15. bxa6 {+5.07/17 23s}
Nxa6 {+1.25/11 23s} 16. Bxa6 {+7.62/22 23s} Rxa6 {+1.19/12 31s}
17. N@c7+ {+6.49/26 23s} Kf7 {+1.30/11 29s} 18. P@d5 {+7.99/19 23s}
P@d4 {+1.32/9 15s} 19. dxe6+ {+6.97/21 23s} Rxe6 {+0.87/9 25s}
20. P@d5 {+6.91/27 23s} Rd6 {+0.71/10 16s} 21. P@e6+ {+6.03/37 23s}
Ke7 {+0.67/9 18s} 22. cxd4 {+5.93/24 23s} cxd4 {+0.71/9 23s}
23. Nxd4 {+5.77/25 23s} B@a5+ {+0.04/9 15s} 24. Bd2 {+5.39/23 23s}
P@b2 {0.00/10 24s} 25. Nf5+ {+5.86/19 23s} Kd8 {+0.11/2 0.015s}
26. Rd1 {+5.15/24 23s} Bxd2+ {+0.18/9 23s} 27. Qxd2 {+4.74/27 23s}
B@c1 {-0.30/9 20s} 28. Qc3 {+4.63/31 23s} P@d2+ {+0.11/9 22s}
29. Kf1 {+7.00/19 23s} Q@h5 {-3.02/9 14s} 30. B@f3 {+8.19/16 23s}
Qxf3 {-8.80/9 16s} 31. gxf3 {+15.62/15 23s} Rc6 {-12.54/8 15s}
32. dxc6 {+15.74/11 24s} Nb6 {-13.45/6 11s} 33. Nb5 {+23.05/13 24s}
B@h3+ {-159.92/6 14s} 34. P@g2 {+21.41/9 24s} Bxg2+ {-159.92/6 7.6s}
35. Kxg2 {+21.87/7 24s} P@h3+ {-159.92/5 1.6s} 36. Kxh3 {+23.64/5 24s}
Nd5 {-159.94/3 0.077s} 37. c7+ {+26.43/5 24s} Nxc7 {-159.96/2 0.006s}
38. Qxc7+ {+68.87/3 24s} Ke8 {-159.98/2 0s}
39. Q@f7# {+99.99/1 24s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "SjaakII-1.4.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:25:06"]
[GameEndTime "2019-07-29T09:41:34.190 CEST"]
[GameStartTime "2019-07-29T09:16:27.804 CEST"]
[PlyCount "64"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {+0.40/14 55s} d5 {-0.80/22 22s}
3. e5 {+0.43/13 41s} Nc6 {-0.47/25 22s} 4. Nf3 {+0.61/13 30s}
Nge7 {-0.10/31 22s} 5. Bd3 {+0.73/13 20s} Nf5 {-0.25/30 22s}
6. c3 {+0.76/14 36s} Nfxd4 {+0.54/25 22s} 7. Nxd4 {+0.70/11 19s}
Nxe5 {+1.01/21 22s} 8. Bb5+ {+0.70/11 28s} P@c6 {+1.63/21 22s}
9. Bf4 {+0.78/12 28s} Ng6 {+2.30/21 22s} 10. Nxc6 {+0.90/11 16s}
bxc6 {+3.38/25 22s} 11. Bxc6+ {+0.73/11 30s} P@d7 {+3.04/23 22s}
12. Bxc7 {+0.62/12 39s} Qxc7 {+2.96/25 22s} 13. Bxa8 {+0.42/11 34s}
B@a6 {+3.20/22 22s} 14. Qc2 {+0.40/10 37s} N@d3+ {+4.41/15 22s}
15. Kd1 {+0.55/10 36s} Nge5 {+4.00/19 22s} 16. h3 {+0.11/11 52s}
Nc4 {+5.97/23 22s} 17. N@a4 {-0.35/11 34s} Bb5 {+5.67/19 22s}
18. Qxd3 {-0.88/10 23s} Bxa4+ {+5.42/21 22s} 19. Kc1 {-0.83/10 33s}
Nxb2 {+9.27/13 22s} 20. Qf1 {-2.94/10 21s} N@d3+ {+8.80/11 23s}
21. Kd2 {-3.83/10 21s} P@c2 {+9.62/21 23s} 22. R@d4 {-3.83/9 17s}
c1=Q+ {+10.77/13 23s} 23. Qxc1 {-4.75/11 25s} Nxc1 {+11.17/15 23s}
24. Rxc1 {-4.75/10 21s} Bc5 {+12.35/13 23s} 25. P@b7 {-6.68/8 21s}
Bxb7 {+15.17/9 23s} 26. P@b3 {-8.75/8 19s} Bxd4 {+15.15/7 23s}
27. Kc2 {-10.96/9 26s} Nc4 {+16.67/7 23s} 28. N@d3 {-14.83/8 25s}
P@e4 {+19.18/7 23s} 29. N@d2 {-22.92/8 24s} exd3+ {+20.74/7 23s}
30. Kxd3 {-159.92/4 0.29s} N@f4+ {+24.95/5 23s} 31. Kc2 {-159.96/2 0s}
Q@d3+ {+64.76/3 23s} 32. Kd1 {-159.98/2 0s} R@f1# {+99.99/1 23s, Black mates}
0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "CrazyAra_0.6.0_C++"]
[Black "NebiyuAlien_1.45"]
[Result "1-0"]
[GameDuration "00:14:35"]
[GameEndTime "2019-07-29T09:56:10.402 CEST"]
[GameStartTime "2019-07-29T09:41:35.296 CEST"]
[PlyCount "33"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.65/23 22s} e5 {-0.10/18 31s}
3. Nf3 {+0.84/27 22s} Nc6 {-0.10/17 27s} 4. Bc4 {+0.93/29 22s}
Bd6 {-0.02/18 27s} 5. O-O {+1.03/26 22s} a6 {+0.08/18 29s} 6. d3 {+2.10/29 22s}
b5 {+0.48/18 28s} 7. Bb3 {+2.75/20 22s} Na5 {+0.60/16 27s} 8. Bg5 {+2.83/24 22s}
Bb7 {-0.18/18 29s} 9. Bd5 {+2.72/13 22s} c6 {+0.84/16 21s}
10. Bxf7+ {+5.65/22 22s} Kxf7 {+3.02/19 24s} 11. d4 {+5.88/23 22s}
exd4 {+3.74/18 34s} 12. P@e5 {+6.70/22 22s} dxc3 {+2.82/16 38s}
13. exf6 {+9.50/11 22s} gxf6 {0.00/16 71s} 14. Qxd6 {+11.24/9 22s}
N@e2+ {-3.86/16 107s} 15. Kh1 {+11.11/9 0.019s} P@e7 {-8.16/15 14s}
16. N@e5+ {+13.83/11 23s} Kg8 {-14.50/17 22s}
17. B@e6+ {+16.93/7 23s, Black resigns} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "NebiyuAlien_1.45"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:18:36"]
[GameEndTime "2019-07-29T10:14:47.698 CEST"]
[GameStartTime "2019-07-29T09:56:11.609 CEST"]
[PlyCount "40"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {+0.12/19 26s} Nc6 {-0.26/16 22s}
3. exf6 {+3.46/21 29s} exf6 {+0.80/25 22s} 4. d4 {+3.44/17 24s}
d5 {+0.67/19 22s} 5. f4 {+3.44/18 29s} Bb4+ {+3.63/24 22s} 6. c3 {+3.70/18 28s}
Qe7+ {+3.41/26 22s} 7. Ne2 {+3.98/19 26s} Bf5 {+5.13/22 22s}
8. Qa4 {+1.34/17 39s} P@d3 {+4.78/28 22s} 9. N@e3 {0.00/19 46s}
dxe2 {+4.56/22 22s} 10. Bxe2 {0.00/19 25s} N@d3+ {+4.61/26 22s}
11. Kd2 {-0.50/18 45s} Nxf4 {+5.26/28 22s} 12. cxb4 {-1.02/16 26s}
Bxb1 {+5.23/20 22s} 13. B@b5 {-0.68/15 23s} O-O {+5.37/22 22s}
14. Rxb1 {-1.32/16 45s} Nxe2 {+5.61/20 22s} 15. Bxc6 {-1.40/16 99s}
Nxd4 {+9.13/15 22s} 16. N@c3 {-4.96/15 98s} B@f4 {+10.76/21 22s}
17. Nxd5 {-5.36/15 16s} Bxe3+ {+11.06/21 22s} 18. Nxe3 {-6.52/15 13s}
bxc6 {+12.19/11 22s} 19. B@d3 {-9.46/13 33s} P@f4 {+12.37/13 22s}
20. B@e4 {-9.70/13 16s} fxe3+ {+13.51/16 23s, White resigns} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "CrazyAra_0.6.0_C++"]
[Black "Feuerstein_0.4.6.1"]
[Result "1-0"]
[GameDuration "00:20:41"]
[GameEndTime "2019-07-29T10:35:30.206 CEST"]
[GameStartTime "2019-07-29T10:14:48.915 CEST"]
[PlyCount "43"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.38/24 22s} c6 {-0.31/12 53s}
3. Nc3 {+2.92/24 22s} Nf6 {-0.22/12 24s} 4. Bc4 {+3.27/22 22s} Qa5 {0.00/11 42s}
5. Bd2 {+3.01/21 22s} Qb6 {0.00/11 33s} 6. Nf3 {+4.24/13 22s}
Qxb2 {+1.33/11 31s} 7. Rb1 {+5.59/21 22s} Qa3 {+1.20/11 41s}
8. Ng5 {+5.96/20 22s} e6 {+1.08/11 42s} 9. e5 {+6.16/20 22s} dxe5 {+0.80/10 14s}
10. dxe5 {+5.78/29 22s} Ng8 {-0.43/11 64s} 11. P@f5 {+6.49/23 22s}
P@d7 {-0.56/9 23s} 12. Nxf7 {+9.25/19 22s} Kxf7 {-0.58/8 6.6s}
13. Qh5+ {+10.67/20 22s} Ke7 {-3.36/10 74s} 14. P@d6+ {+13.75/17 22s}
Kd8 {-2.34/9 102s} 15. fxe6 {+14.55/15 22s} Bxd6 {-1.48/7 10.0s}
16. exd6 {+14.75/11 22s} Qxd6 {-0.66/6 9.4s} 17. B@f4 {+18.09/13 22s}
P@e7 {-M10/8 207s} 18. Bxd6 {+13.28/15 22s} exd6 {-M8/6 0.18s}
19. Q@f8+ {+18.30/5 22s} Kc7 {-M6/4 0.024s} 20. Qhe8 {+31.30/5 23s}
b5 {-M4/2 0.011s} 21. Qxc8+ {+65.21/3 23s} Kb6 {-M2/1 0.006s}
22. Na4# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "Feuerstein_0.4.6.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:23:47"]
[GameEndTime "2019-07-29T10:59:18.616 CEST"]
[GameStartTime "2019-07-29T10:35:31.413 CEST"]
[PlyCount "64"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {+0.18/13 83s} g6 {-1.11/15 22s}
3. Bc4 {+0.42/11 29s} Bg7 {-1.55/20 22s} 4. d4 {+0.42/11 24s} h6 {-1.67/21 22s}
5. Qf3 {+0.71/11 34s} e6 {-0.50/16 22s} 6. Be3 {+0.81/11 35s} Nc6 {-0.72/18 22s}
7. O-O-O {+0.87/10 19s} a6 {-0.38/18 22s} 8. Nge2 {+0.93/11 31s}
b5 {-0.61/22 22s} 9. Bb3 {+1.02/11 33s} b4 {-0.71/26 22s} 10. Na4 {+0.90/10 29s}
Bd7 {-0.43/19 22s} 11. Bf4 {+0.89/9 15s} Nf6 {-0.18/22 22s}
12. e5 {+1.05/9 8.7s} Nh5 {+0.06/25 22s} 13. exd6 {+1.21/10 14s}
Nxf4 {+0.38/29 22s} 14. Nxf4 {+1.40/9 7.2s} O-O {+0.35/26 22s}
15. d5 {+3.73/9 24s} B@g5 {+2.98/16 22s} 16. dxc6 {+4.45/9 24s}
cxd6 {+2.59/22 22s} 17. g3 {+6.95/9 18s} Bxc6 {+4.92/27 22s}
18. Qxc6 {+8.03/8 13s} Rc8 {+4.49/21 22s} 19. Qxa6 {+10.40/8 16s}
P@c3 {+5.16/22 22s} 20. Rxd6 {+10.38/8 10s} P@d2+ {+7.42/18 23s}
21. Kb1 {+8.93/10 52s} Bxf4 {+8.59/13 23s} 22. Rxd8 {+8.93/8 11s}
Rcxd8 {+12.97/9 23s} 23. N@d3 {+0.33/9 75s} Rxd3 {+16.74/5 23s}
24. N@e7+ {+0.33/7 10s} Kh7 {+15.48/7 23s} 25. B@g8+ {-M14/8 107s}
Rxg8 {+20.49/5 23s} 26. a3 {-M12/8 4.4s} R@c1+ {+23.01/5 23s}
27. Ka2 {-M8/8 0.60s} Rxh1 {+20.29/5 23s} 28. Q@b1 {-13.26/3 0.13s}
Rxb1 {+25.05/5 23s} 29. Bxe6 {-M6/6 3.7s} N@d4 {+32.80/5 23s}
30. Kxb1 {-M4/2 0.012s} d1=Q+ {+36.20/3 23s} 31. R@c1 {-18.17/2 0.011s}
Qxc1+ {+64.46/3 23s} 32. Ka2 {-M2/2 0.007s} Q@a1# {+99.99/1 23s, Black mates}
0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "CrazyAra_0.6.0_C++"]
[Black "Pulsar2009-9b-64"]
[Result "1-0"]
[GameDuration "00:30:08"]
[GameEndTime "2019-07-29T11:29:28.718 CEST"]
[GameStartTime "2019-07-29T10:59:19.834 CEST"]
[PlyCount "81"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.91/25 22s} Nf6 3. e3 {+1.00/17 22s}
c6 {-0.13/8 46s} 4. Nc3 {+2.93/22 22s} h5 {-0.20/7 36s} 5. Nf3 {+4.08/17 22s}
Bg4 {-0.63/8 46s} 6. Be2 {+3.46/25 22s} Qb6 {-0.04/8 39s} 7. Rb1 {+3.43/22 22s}
e6 {-0.53/7 31s} 8. Ne5 {+3.41/19 22s} Bxe2 {-0.40/7 38s} 9. Qxe2 {+4.09/16 22s}
B@a6 {-0.22/7 38s} 10. B@d3 {+4.06/23 22s} h4 {-0.86/7 31s}
11. O-O {+4.64/20 22s} Bxd3 {-1.02/7 28s} 12. cxd3 {+4.05/17 22s}
B@d6 {-1.13/7 33s} 13. B@h3 {+5.89/19 22s} Qc7 {-0.72/7 25s}
14. Rbc1 {+7.08/20 22s} a6 {-0.76/7 28s} 15. Nxf7 {+8.15/23 22s}
Qxf7 {-0.59/8 32s} 16. P@e5 {+6.89/27 22s} Bxe5 {-1.27/7 28s}
17. dxe5 {+7.05/25 22s} Nfd7 {-1.32/6 23s} 18. Nxd5 {+14.36/19 22s}
N@b5 {-3.76/6 25s} 19. a4 {+16.05/15 22s} P@f3 {-7.44/6 22s}
20. Qxf3 {+14.55/22 23s} cxd5 {-10.05/6 27s} 21. axb5 {+14.73/15 23s}
Nc5 {-10.30/6 19s} 22. N@g5 {+16.90/11 23s} N@d2 {-12.86/6 19s}
23. Qe2 {+17.60/11 23s} Nxf1 {-8.98/6 20s} 24. Nxf7 {+17.83/11 23s}
Ng3 {-M5/5 21s} 25. hxg3 {+19.78/9 23s} Nbd7 {-26.34/4 20s}
26. Nxh8 {+21.73/15 23s} Nxe5 {-30.88/5 17s} 27. Bxe5 {+28.92/5 23s}
R@d7 {-33.05/5 18s} 28. P@f7+ {+23.64/9 23s} Rxf7 {-35.87/5 17s}
29. Nxf7 {+25.63/17 23s} P@h2+ {-37.51/4 15s} 30. Kxh2 {+27.62/9 23s}
P@c7 {-40.48/5 18s} 31. Ng5 {+26.44/17 23s} hxg3+ {-43.12/5 18s}
32. fxg3 {+25.50/15 23s} P@f7 {-45.16/5 17s} 33. bxa6 {+27.92/5 23s}
Nxa6 {-44.37/5 14s} 34. Nxf7 {+30.50/7 23s} P@h4 {-41.35/4 15s}
35. gxh4 {+32.02/7 24s} Nc5 {-48.36/5 15s} 36. Ng5 {+28.42/13 24s}
Kd8 {-M3/4 13s} 37. Nxe6+ {+30.35/7 24s} Kd7 {-58.10/4 16s}
38. Nxc5+ {+35.03/7 24s} Kc6 {-M2/4 14s} 39. Q@d7+ {+34.61/5 24s}
Kb6 {-M2/5 14s} 40. Qxc7+ {+52.92/3 24s} Ka7 {-M1/4 13s}
41. Qxb7# {+99.99/1 14s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "Pulsar2009-9b-64"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:20:00"]
[GameEndTime "2019-07-29T11:49:30.872 CEST"]
[GameStartTime "2019-07-29T11:29:29.927 CEST"]
[PlyCount "50"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. c4 {+0.02/4 0.11s} Nf6 {+1.28/17 22s}
3. c5 {+0.19/8 41s} Nc6 {+2.77/19 22s} 4. Nc3 {+0.55/8 36s} Bf5 {+2.64/20 22s}
5. f3 {+0.05/8 38s} e5 {+5.20/23 22s} 6. e3 {-0.45/8 35s} Bxc5 {+4.55/23 22s}
7. dxc5 {+2.43/7 43s} d4 {+5.68/29 22s} 8. Nb5 {+1.82/7 37s} a6 {+5.93/29 22s}
9. Na3 {+1.41/6 34s} dxe3 {+7.71/22 22s} 10. Bxe3 {+0.48/7 39s}
P@f4 {+8.00/18 22s} 11. Bf2 {+0.16/6 30s} P@e3 {+8.48/21 22s}
12. Bh4 {-0.97/6 29s} Ne4 {+9.12/20 22s} 13. Bxd8 {+3.04/6 25s}
Rxd8 {+8.80/21 22s} 14. Qxd8+ {+3.04/5 31s} Nxd8 {+10.16/18 22s}
15. B@a4+ {+0.49/5 32s} B@c6 {+11.02/18 22s} 16. Bxc6+ {-3.47/5 27s}
bxc6 {+11.83/19 22s} 17. P@d7+ {-3.47/5 27s} Bxd7 {+11.91/9 11s}
18. R@e7+ {-11.65/5 23s} Kxe7 {+16.37/19 23s} 19. B@h4+ {-11.65/5 25s}
B@f6 {+15.74/17 23s} 20. Bxf6+ {-11.50/5 26s} gxf6 {+15.01/9 23s}
21. O-O-O {-M5/5 20s} P@d2+ {+16.41/9 23s} 22. Kb1 {-M4/5 20s}
R@c1+ {+21.72/7 23s} 23. Rxc1 {-M3/6 20s} dxc1=Q+ {+25.74/5 23s}
24. Kxc1 {-M2/6 19s} Q@d2+ {+73.81/3 23s} 25. Kb1 {-M1/6 20s}
R@c1# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "CrazyAra_0.6.0_C++"]
[Black "TSCP_1.1"]
[Result "1-0"]
[GameDuration "00:17:12"]
[GameEndTime "2019-07-29T12:06:44.640 CEST"]
[GameStartTime "2019-07-29T11:49:32.097 CEST"]
[PlyCount "53"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.61/25 22s} Nc6 3. Nc3 {+0.78/25 22s}
Bb4 {-0.20/7 34s} 4. Bc4 {+1.49/27 22s} d6 {-0.25/7 33s} 5. O-O {+1.75/26 22s}
Bg4 {-0.19/7 32s} 6. d3 {+2.78/20 22s} Nd4 {+0.28/7 31s} 7. Nxd4 {+5.53/28 22s}
Bxd1 {+5.35/7 30s} 8. Bxf7+ {+6.11/27 22s} Kxf7 {+6.36/6 30s}
9. N@g5+ {+6.18/34 22s} Kg6 {+6.36/6 29s} 10. P@f5+ {+8.79/11 22s}
Kh5 {+2.90/7 28s} 11. Rxd1 {+9.18/21 22s} B@g4 {+5.40/5 27s}
12. B@f3 {+10.73/21 22s} Bxf3 {+6.11/6 26s} 13. Ndxf3 {+12.16/21 22s}
B@g4 {+4.23/5 26s} 14. Ne2 {+16.60/7 22s} Q@h4 {-7.93/6 25s}
15. Ng3+ {+16.06/9 22s} Qxg3 {-16.11/7 24s} 16. hxg3 {+17.02/7 22s}
N@e2+ {-16.11/5 24s} 17. Kh2 {+20.59/5 22s} Qxg5 {-18.25/5 23s}
18. Bxg5 {+22.42/3 22s} N@h4 {-28.22/5 23s} 19. Bxh4 {+29.48/3 22s}
Bd2 {-M6/5 5.6s} 20. Rxd2 {+34.42/3 23s} g5 {-M4/3 0.047s}
21. Bxg5 {+44.21/3 23s} Bxf5 {-M4/3 0.028s} 22. Q@h4+ {+26.82/9 23s}
Kg6 {-M4/3 0.022s} 23. exf5+ {+32.24/7 23s} Kg7 {-M6/4 0.47s}
24. B@f6+ {+50.61/5 23s} Nxf6 {-M4/3 0.030s} 25. Bxf6+ {+35.25/5 23s}
Kf7 {-M4/3 0.039s} 26. Q@e7+ {+72.06/3 23s} Kg8 {-M2/2 0.001s}
27. Qg7# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "TSCP_1.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:18:26"]
[GameEndTime "2019-07-29T12:25:12.397 CEST"]
[GameStartTime "2019-07-29T12:06:45.655 CEST"]
[PlyCount "50"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 Nc6 {-0.61/21 22s} 3. Bc4 Be7 {-0.40/20 22s}
4. d4 {+0.51/7 34s} exd4 {-0.43/31 22s} 5. Nxd4 {+0.33/7 33s}
Nxd4 {-0.48/28 22s} 6. Qxd4 {+0.27/6 32s} Bf6 {-0.34/28 22s}
7. Qe3 {+0.53/5 31s} N@e5 {-0.67/19 22s} 8. Nd2 {+0.38/6 31s} d6 {+0.42/19 22s}
9. O-O {+0.36/6 30s} Nh6 {+0.83/20 22s} 10. N@d5 {+0.49/5 29s}
Nhg4 {+1.29/22 22s} 11. Qe2 {+0.36/5 28s} O-O {+1.37/24 22s}
12. h3 {+0.16/6 27s} c6 {+1.66/23 22s} 13. P@e7 {+0.45/6 27s}
Bxe7 {+2.99/30 22s} 14. Nxe7+ {+0.15/7 26s} Qxe7 {+3.50/35 22s}
15. hxg4 {+0.15/6 25s} N@f4 {+4.14/32 22s} 16. Qe3 {+1.24/6 25s}
Nxg2 {+4.56/22 22s} 17. Kxg2 {+2.02/6 24s} Bxg4 {+4.48/27 22s}
18. Kg1 {+4.12/5 23s} P@h2+ {+8.39/17 22s} 19. Kxh2 {+4.30/6 23s}
Qh4+ {+9.26/17 22s} 20. Kg1 {+4.77/5 22s} P@h2+ {+11.04/19 23s}
21. Kh1 {-1.05/6 21s} P@f3 {+11.47/21 23s} 22. Nxf3 {+2.65/4 21s}
Bxf3+ {+12.27/17 23s} 23. N@g2 {-5.23/6 20s} Bxg2+ {+12.49/21 23s}
24. Kxg2 {-5.23/5 20s} N@g1 {+15.71/7 23s} 25. P@e7 {-6.80/5 19s}
h1=Q# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "CrazyAra_0.6.0_C++"]
[Black "KKFChess_267b"]
[Result "1-0"]
[GameDuration "00:22:48"]
[GameEndTime "2019-07-29T12:48:03.256 CEST"]
[GameStartTime "2019-07-29T12:25:14.503 CEST"]
[PlyCount "63"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+1.09/18 22s} Nc6 {-0.39/9 31s}
3. d4 {+0.84/22 22s} d5 {-0.05/9 29s} 4. Nf3 {+0.71/29 22s} dxe4 {+0.54/9 28s}
5. Nxe4 {+0.73/19 22s} Nge7 {+0.22/8 30s} 6. Bd3 {+2.39/19 22s}
P@g4 {+0.20/8 25s} 7. Ne5 {+1.71/23 22s} Qxd4 {+0.88/9 25s}
8. Nxc6 {+1.16/29 22s} Nxc6 {+1.04/9 24s} 9. N@b5 {+1.08/30 22s}
Qd7 {+1.04/8 24s} 10. P@d6 {+1.34/26 22s} cxd6 {+2.44/9 23s}
11. Qxg4 {+0.90/20 22s} N@e5 {+3.03/9 46s} 12. Nbxd6+ {+0.53/32 22s}
Bxd6 {+3.78/8 19s} 13. Qxg7 {+1.47/23 22s} Nxd3+ {+3.78/8 16s}
14. cxd3 {+0.84/30 22s} B@a5+ {+2.79/8 20s} 15. P@c3 {+4.40/26 22s}
P@d2+ {-0.78/8 19s} 16. Bxd2 {+6.86/20 22s} N@c2+ {-2.06/8 22s}
17. Kf1 {+7.01/24 22s} Nxa1 {-3.80/8 26s} 18. Qxh8+ {+10.43/15 22s}
R@f8 {-6.82/8 25s} 19. P@g7 {+12.08/9 22s} P@e2+ {-9.76/9 24s}
20. Kxe2 {+12.54/13 11s} Rxh8 {-10.85/9 22s} 21. gxh8=Q+ {+14.53/15 23s}
Q@f8 {-13.26/7 22s} 22. P@g7 {+14.12/13 23s} Bxc3 {-17.93/8 22s}
23. Bxc3 {+18.31/9 23s} P@f3+ {-23.35/9 22s} 24. gxf3 {+19.15/9 23s}
Qe7 {-31.35/8 22s} 25. gxf8=Q+ {+19.07/13 23s} Qxf8 {-M10/6 22s}
26. Qxf8+ {+19.56/11 23s} Bxf8 {-M8/6 22s} 27. N@f6+ {+22.02/9 23s}
Kd8 {-M10/6 22s} 28. Q@d5+ {+27.10/5 23s} P@d7 {-M8/6 22s}
29. R@e8+ {+23.97/5 23s} Kc7 30. B@d6+ {+31.16/3 23s} Bxd6 {-M4/6 27s}
31. Qxd6+ {+58.97/3 24s} Kb6 32. Q@a5# {+99.99/1 24s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "KKFChess_267b"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:26:29"]
[GameEndTime "2019-07-29T13:14:34.102 CEST"]
[GameStartTime "2019-07-29T12:48:04.269 CEST"]
[PlyCount "72"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nf3 {+0.88/9 29s} d5 {-0.81/17 22s}
3. exd5 {+1.10/9 27s} exd5 {-0.58/17 22s} 4. Bb5+ {+1.10/7 26s}
c6 {-0.49/22 22s} 5. Be2 {+1.22/8 25s} Nf6 {-0.46/20 22s} 6. O-O {+1.58/8 25s}
P@h3 {+0.23/20 22s} 7. gxh3 {+2.04/9 24s} Bxh3 {+0.12/26 22s}
8. P@g2 {+1.90/9 24s} Bxg2 {+1.64/20 22s} 9. Kxg2 {+1.78/8 23s}
P@e4 {+1.37/25 22s} 10. Ng5 {+1.78/8 23s} h6 {+1.93/27 22s}
11. Nxf7 {+0.88/8 23s} P@f3+ {+2.22/27 22s} 12. Bxf3 {+2.51/9 23s}
exf3+ {+2.09/30 22s} 13. Qxf3 {+1.62/8 19s} B@e4 {+2.45/29 22s}
14. Qxe4+ {+5.40/9 19s} dxe4 {+1.93/26 22s} 15. Nxd8 {+6.55/9 35s}
Q@f3+ {+1.32/27 33s} 16. Kg1 Kxd8 {+1.51/28 22s} 17. P@c7+ {+6.77/8 22s}
Kxc7 {+0.98/21 22s} 18. B@e5+ {+5.54/7 22s} P@d6 {+4.17/20 22s}
19. B@a5+ {+3.57/8 22s} b6 {+6.98/30 22s} 20. P@g2 {+3.44/8 22s}
N@e2+ {+7.55/26 22s} 21. Kh1 Qxg2+ {+7.05/24 22s} 22. Kxg2 P@f3+ {+6.28/32 22s}
23. Kh1 {+3.58/9 34s} dxe5 {+5.47/29 22s} 24. Q@f7+ {+3.58/8 27s}
Nbd7 {+8.41/20 22s} 25. Bxb6+ {+1.64/7 31s} axb6 {+12.21/21 22s}
26. Qxd7+ {+0.50/7 24s} Nxd7 {+14.17/20 23s} 27. N@e6+ {-1.51/8 24s}
Kd6 {+15.39/19 23s} 28. Q@c7+ {-3.02/8 35s} Kxe6 {+15.82/17 23s}
29. Qxc6+ {-4.68/8 32s} B@d6 {+17.07/13 23s} 30. P@d5+ {-6.23/8 29s}
Kf6 {+23.49/11 23s} 31. P@g5+ {-10.05/8 27s} hxg5 {+26.32/7 23s}
32. Qxd6+ {-M10/8 26s} Bxd6 {+26.99/7 23s} 33. B@e7+ {-M6/7 25s}
Kxe7 {+30.55/11 23s} 34. P@f6+ {-M6/8 24s} gxf6 {+30.59/7 23s}
35. P@g2 {-M4/8 23s} fxg2+ {+72.06/3 23s} 36. Kxg2
Q@f3# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "CrazyAra_0.6.0_C++"]
[Black "Pychess_1.1"]
[Result "1-0"]
[GameDuration "00:09:29"]
[GameEndTime "2019-07-29T13:24:04.398 CEST"]
[GameStartTime "2019-07-29T13:14:35.122 CEST"]
[PlyCount "31"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.64/23 22s} e5 {-0.28/5 29s}
3. Nf3 {+0.84/27 22s} d6 {-0.28/5 29s} 4. Bc4 {+2.72/29 22s} Be6 {-0.42/5 12s}
5. Bxe6 {+3.27/18 22s} fxe6 {-0.65/5 9.4s} 6. B@h3 {+3.69/16 22s}
B@g8 {-1.01/4 11s} 7. d4 {+4.93/31 22s} exd4 {-0.26/5 30s}
8. Nxd4 {+5.33/24 22s} P@b4 {-0.04/5 28s} 9. Nxe6 {+6.94/19 22s}
Bxe6 {+0.19/5 12s} 10. Bxe6 {+8.78/22 22s} bxc3 {+0.19/3 30s}
11. B@f7+ {+14.19/11 22s} Ke7 {+1.70/5 30s} 12. Bg5 {+15.63/11 22s}
cxb2 {+7.18/4 8.1s} 13. Bxf6+ {+24.56/7 22s} Kxf6 {+6.24/4 9.3s}
14. N@d5+ {+34.23/5 22s} Ke5 {-327.63/10 1.6s} 15. f4+ {+72.23/3 22s}
Kxe4 {-327.65/10 0.037s} 16. Qd3# {+99.99/1 22s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "2"]
[White "Pychess_1.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:14:16"]
[GameEndTime "2019-07-29T13:38:21.448 CEST"]
[GameStartTime "2019-07-29T13:24:05.411 CEST"]
[PlyCount "44"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 Nc6 {-0.25/16 22s} 3. exf6 {+4.11/5 29s}
exf6 {+0.80/25 22s} 4. d4 {+4.04/5 20s} d5 {+0.68/19 22s} 5. Nc3 {+3.87/4 13s}
Bb4 {+0.41/23 22s} 6. a3 {+3.94/4 14s} Bxc3+ {+1.10/22 22s}
7. bxc3 {+4.42/5 22s} N@e4 {+0.93/21 22s} 8. Ne2 {+4.28/4 22s}
O-O {+0.04/21 33s} 9. N@e3 {+4.53/3 30s} Re8 {+1.02/23 22s} 10. a4 {+4.00/4 27s}
Nxf2 {+4.67/26 22s} 11. Kxf2 {+7.15/4 30s} Rxe3 {+5.60/28 22s}
12. Bxe3 {+6.60/4 24s} N@g4+ {+5.76/26 22s} 13. Kg1 {-1.28/5 16s}
Nxe3 {+6.03/21 22s} 14. Qd2 {-1.61/4 16s} P@f2+ {+8.88/20 22s}
15. Kxf2 {+1.75/4 31s} Ng4+ {+9.46/20 22s} 16. Kf3 {+1.97/4 9.7s}
P@e4+ {+19.13/7 22s} 17. Kf4 {-11.83/5 31s} B@d6+ {+23.75/9 22s}
18. P@e5 {-5.19/5 21s} fxe5+ {+29.18/7 22s} 19. Kg3 {-4.80/3 12s}
P@f4+ {+33.94/5 22s} 20. Nxf4 {-15.49/5 14s} exf4+ {+41.59/3 22s}
21. Qxf4 {-327.63/10 0.13s} Bxf4+ {+71.58/3 22s} 22. Kxf4 {-327.65/10 0.079s}
Q@e3# {+99.99/1 22s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "CrazyAra_0.6.0_C++"]
[Black "CrazyWa_1.0.1"]
[Result "1-0"]
[GameDuration "00:21:17"]
[GameEndTime "2019-07-29T13:59:39.744 CEST"]
[GameStartTime "2019-07-29T13:38:22.465 CEST"]
[PlyCount "63"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.38/23 22s} Nf6 {-0.44/12 22s}
3. Nc3 {+1.80/20 22s} Bg4 {-0.68/12 25s} 4. Be2 {+2.60/17 22s}
Bxe2 {-0.82/12 17s} 5. Ngxe2 {+2.54/21 22s} Qc8 {-0.62/11 18s}
6. Nf4 {+4.21/20 22s} B@a5 {-0.53/11 28s} 7. B@h3 {+5.22/18 22s}
Bxc3+ {-1.09/11 20s} 8. bxc3 {+6.17/16 11s} Nfd7 {-1.45/11 14s}
9. B@b3 {+12.22/16 22s} N@d8 {-1.63/12 23s} 10. Bxf7+ {+11.57/16 22s}
Nxf7 {-7.82/13 24s} 11. P@e6 {+12.09/21 22s} B@g8 {-8.96/12 30s}
12. exf7+ {+11.96/21 22s} Bxf7 {-4.65/13 37s} 13. N@g5 {+12.16/15 22s}
Bg8 {-5.60/12 22s} 14. Qh5+ {+11.71/13 23s} P@f7 {-9.26/12 15s}
15. Qxf7+ {+14.27/11 23s} Bxf7 {-10.53/13 36s} 16. Nxf7 {+15.94/9 23s}
Rg8 {-10.64/10 20s} 17. Ng5 {+17.61/17 23s} Q@c4 {-15.95/11 41s}
18. P@f7+ {+16.48/15 23s} Qxf7 {-18.21/10 15s} 19. Nxf7 {+16.47/21 23s}
e6 {-19.98/8 20s} 20. Bxe6 {+17.62/13 23s} c6 {-23.50/7 19s}
21. Nxd6+ {+15.89/13 23s} Bxd6 {-26.56/7 16s} 22. P@f7+ {+16.34/19 23s}
Ke7 {-30.44/7 35s} 23. fxg8=Q {+19.97/9 23s} Qxg8 {-M14/7 17s}
24. Bxg8 {+21.66/7 23s} P@d2+ {-M10/33 16s} 25. Bxd2 {+23.56/12 23s}
N@d3+ {-M8/98 15s} 26. cxd3 {+26.44/19 23s} P@f7 {-M6/98 7.6s}
27. Bxf7 {+33.14/5 23s} Bxf4 {-M6/98 2.4s} 28. Bxf4 {+32.75/9 23s}
N@c2+ {-M8/98 11s} 29. Kd2 {+31.18/7 23s} Kxf7 {-M6/78 20s}
30. N@g5+ {+40.93/5 23s} Ke7 {-M4/9 0.18s} 31. Q@f7+ {+63.47/3 23s}
Kd8 {-M2/3 0.18s} 32. R@e8# {+99.99/1 24s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "CrazyWa_1.0.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:32:38"]
[GameEndTime "2019-07-29T14:32:19.057 CEST"]
[GameStartTime "2019-07-29T13:59:40.798 CEST"]
[PlyCount "86"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Bc4 {+0.50/13 36s} e6 {-0.94/17 22s}
3. Qe2 {+0.86/12 17s} Qg5 {+0.90/19 22s} 4. g3 {+0.83/12 18s} Nc6 {+0.79/24 22s}
5. Nf3 {+0.92/13 36s} Qh5 {+0.99/19 22s} 6. Na3 {+0.72/11 19s} a6 {+2.02/16 22s}
7. d4 {-0.19/11 42s} Nf6 {+2.74/22 22s} 8. Bd2 {+0.21/10 15s}
Nxe4 {+3.95/21 22s} 9. Qxe4 {-1.69/12 38s} d5 {+4.31/26 22s}
10. Bxd5 {-2.20/11 28s} Qxd5 {+6.14/19 22s} 11. Qxd5 {-2.26/10 25s}
exd5 {+6.21/15 22s} 12. Q@e2+ {-2.27/8 16s} Q@e4 {+7.23/20 22s}
13. Qxe4+ {-3.13/9 17s} dxe4 {+6.76/21 22s} 14. Q@e2 {-3.24/9 40s}
Q@e7 {+7.66/19 22s} 15. P@e6 {-5.47/9 17s} Bxe6 {+11.11/21 22s}
16. Nh4 {-9.21/11 31s} B@f3 {+12.26/20 22s} 17. Nxf3 {-12.72/11 27s}
exf3 {+12.75/7 22s} 18. Qe4 {-13.54/10 30s} Bf5 {+14.44/11 22s}
19. Qxe7+ {-10.43/9 18s} Bxe7 {+14.04/17 22s} 20. B@c4 {-12.35/9 35s}
P@d5 {+14.21/17 23s} 21. N@c3 {-15.61/9 102s} dxc4 {+14.55/9 23s}
22. Q@d5 {-19.04/9 58s} P@e2 {+15.36/18 23s} 23. Qxf3 {-20.03/9 13s}
B@g4 {+14.74/13 23s} 24. Qxe2 {-19.46/9 19s} Bxe2 {+14.18/11 23s}
25. P@g2 {-19.51/8 16s} N@f3+ {+14.70/12 23s} 26. gxf3 {-20.84/10 45s}
Bxf3 {+15.63/14 23s} 27. Rg1 {-21.92/8 15s} P@b4 {+16.27/15 23s}
28. P@e2 {-23.57/9 29s} bxc3 {+16.96/9 23s} 29. Bxc3 {-23.76/8 36s}
Bxe2 {+17.82/7 23s} 30. N@d2 {-27.50/7 23s} N@f3+ {+16.58/15 23s}
31. Nxf3 {-32.89/9 29s} Bxf3 {+18.52/13 23s} 32. N@f4 {-M18/8 25s}
P@e2 {+21.28/19 23s} 33. Nxe2 {-27.69/7 8.8s} Bxe2 {+19.23/18 23s}
34. P@d7+ {-33.68/6 15s} Bxd7 {+21.23/17 23s} 35. Kd2 {-M12/6 36s}
N@e4+ {+24.25/9 24s} 36. Kc1 {-M12/9 13s} Nxc3 {+24.17/15 24s}
37. bxc3 {-M10/9 13s} Bxa3+ {+24.68/13 24s} 38. P@b2 {-M10/9 10s}
Bxb2+ {+25.30/11 24s} 39. Kd2 {-M8/13 12s} Bxc3+ {+33.42/9 24s}
40. Kxe2 {-M6/99 7.6s} Q@d2+ {+33.82/7 24s} 41. Kf3 {-M4/99 0.21s}
Q@g4+ {+35.27/5 14s} 42. Kg2 {-M4/99 0.21s} B@f3+ {+69.57/3 13s}
43. Kf1 {-M2/3 0.18s} Qe2# {+99.99/1 13s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "CrazyAra_0.6.0_C++"]
[Black "Sjeng-11.2"]
[Result "1-0"]
[GameDuration "00:26:37"]
[GameEndTime "2019-07-29T14:58:57.931 CEST"]
[GameStartTime "2019-07-29T14:32:20.106 CEST"]
[PlyCount "73"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.90/25 22s} e6 {+0.10/11 45s}
3. e3 {+0.83/16 22s} Nd7 {-0.09/10 43s} 4. Bd3 {+1.58/19 22s} g5 {-0.32/10 41s}
5. Bg3 {+3.02/20 22s} Ngf6 {-0.51/9 39s} 6. Nf3 {+3.06/17 22s}
Ne4 {-0.81/10 29s} 7. Nbd2 {+4.12/23 22s} Nxg3 {-0.99/10 27s}
8. hxg3 {+5.16/19 22s} B@f5 {-0.97/9 28s} 9. Bxf5 {+5.33/16 22s}
exf5 {-1.05/10 17s} 10. B@e5 {+5.68/38 22s} Nxe5 {-0.47/9 22s}
11. dxe5 {+5.78/36 22s} B@e7 {-1.73/8 22s} 12. N@h5 {+5.91/30 22s}
B@g7 {-1.86/9 21s} 13. Nxg7+ {+5.92/30 22s} Bxg7 {-2.04/9 15s}
14. N@h5 {+5.94/25 22s} N@e6 {-2.82/9 16s} 15. B@c3 {+6.83/20 22s}
Bgf8 {-1.41/10 24s} 16. Qe2 {+7.36/17 22s} Bd7 {-1.85/9 23s}
17. Nd4 {+6.52/20 22s} Nc5 {-3.58/10 38s} 18. Bb4 {+7.21/21 22s}
Ne4 {-3.58/9 17s} 19. Nxe4 {+6.69/22 22s} fxe4 {-4.61/9 35s}
20. N@g7+ {+9.60/26 23s} Bxg7 21. Nxg7+ {+9.89/29 23s} Kf8
22. Bxe7+ {+10.24/29 23s} Qxe7 {-3.60/8 20s} 23. B@f6 {+10.30/28 23s}
Qb4+ {-4.23/8 19s} 24. B@c3 {+10.22/26 23s} Qb6 {-5.66/8 19s}
25. e6 {+11.44/25 23s} B@a5 {-6.80/7 37s} 26. Bxa5 {+12.74/20 23s}
Qxa5+ {-6.81/8 34s} 27. B@c3 {+13.48/26 23s} B@b4 {-7.37/7 13s}
28. Bxb4+ {+13.51/17 23s} Qxb4+ {-6.90/7 9.1s} 29. B@c3 {+13.64/17 23s}
B@e7 {-8.96/7 28s} 30. Bxe7+ {+13.03/17 23s} Qxe7 {-8.67/8 14s}
31. Ngf5 {+13.63/15 23s} B@c4 {-10.23/8 28s} 32. Nxe7 {+13.87/9 23s}
Bxe2 {-10.30/7 9.4s} 33. Nxd5 {+20.26/7 23s} N@g8 {-9995.00/6 26s}
34. P@g7+ {+18.63/7 23s} Kxg7 {-M7/7 11s} 35. Nf5+ {+19.97/5 24s}
Kf8 {-M5/6 15s} 36. B@g7+ {+60.23/3 24s} Ke8
37. Q@f8# {+99.99/1 24s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "Sjeng-11.2"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:23:50"]
[GameEndTime "2019-07-29T15:22:49.645 CEST"]
[GameStartTime "2019-07-29T14:58:58.952 CEST"]
[PlyCount "66"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. e3 {+0.04/11 45s} g6 {+0.01/22 22s}
3. Nc3 {+1.07/11 43s} Bg7 {-0.58/22 33s} 4. Nf3 {+1.42/10 41s}
Nf6 {+0.16/26 22s} 5. Ne5 {+1.68/10 39s} O-O {+0.96/17 22s}
6. Bd2 {+1.02/11 38s} Nc6 {+1.90/24 22s} 7. Be2 {+0.97/11 24s}
Ne4 {+1.87/30 22s} 8. Nxc6 {+1.96/11 23s} bxc6 {+2.24/24 22s}
9. Nxe4 {+2.11/11 23s} dxe4 {+2.39/28 22s} 10. N@g5 {+1.91/10 22s}
N@h4 {+3.09/28 22s} 11. Rg1 {+1.93/9 19s} Qd5 {+2.96/26 22s}
12. Nxh7 {+1.64/10 21s} Kxh7 {+3.44/23 22s} 13. N@c3 {+1.19/9 21s}
Qe6 {+3.95/28 22s} 14. P@e5 {+0.90/9 20s} N@h3 {+6.69/33 22s}
15. gxh3 {-0.82/10 39s} N@g2+ {+7.45/24 22s} 16. Rxg2 {-4.85/9 37s}
Nxg2+ {+9.18/17 22s} 17. Kf1 Qxh3 {+10.03/15 22s} 18. N@g5+ {+1.51/9 18s}
Kh8 {+10.00/29 22s} 19. Nxh3 {+3.20/9 14s} Bxh3 {+10.13/21 22s}
20. Kg1 {+0.67/8 30s} Nh4 {+10.99/19 22s} 21. Bg4 {-3.72/7 32s}
R@g2+ {+16.27/9 22s} 22. Kf1 {-16.63/7 24s} Rxg4+ {+21.24/9 22s}
23. N@g2 {-M13/7 14s} Bxg2+ {+18.81/17 22s} 24. Ke1 {-20.68/7 28s}
N@f3+ {+17.20/11 23s} 25. Qxf3 {-21.85/6 13s} Bxf3 {+24.88/9 23s}
26. Ne2 {-M11/6 26s} Bxe2 {+26.76/5 23s} 27. Q@h7+ {-M13/5 7.8s}
Kxh7 {+35.13/7 0.012s} 28. N@g5+ {-M11/5 9.2s} Rxg5 {+36.20/5 24s}
29. Ba5 {-M7/5 12s} N@f3+ {+28.59/11 24s} 30. Kxe2 Nxd4+ {+36.99/7 24s}
31. exd4 {-M7/4 12s} B@f3+ {+26.60/5 24s} 32. Kd2 {-M5/5 14s}
Q@e2+ {+66.09/3 24s} 33. Kc1 {-M3/5 14s} Q@d1# {+99.99/1 24s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "CrazyAra_0.6.0_C++"]
[Black "SjaakII-1.4.1"]
[Result "1-0"]
[GameDuration "00:17:00"]
[GameEndTime "2019-07-29T15:39:51.109 CEST"]
[GameStartTime "2019-07-29T15:22:50.663 CEST"]
[PlyCount "49"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.61/25 22s} Nf6 {-0.16/13 37s}
3. Nxe5 {+1.34/23 22s} d6 {-0.18/13 27s} 4. Nxf7 {+3.93/21 22s}
Kxf7 {+0.17/12 45s} 5. Nc3 {+4.29/18 22s} c6 {-0.09/10 19s} 6. d4 {+5.39/22 22s}
Kg8 {+0.22/11 33s} 7. Bc4+ {+6.53/29 22s} d5 {-0.01/10 36s}
8. exd5 {+5.68/19 22s} cxd5 {-0.09/9 14s} 9. Nxd5 {+6.21/20 22s}
Nxd5 {-0.65/9 17s} 10. P@f7+ {+8.32/24 22s} Kxf7 {+3.59/2 0.012s}
11. Qh5+ {+9.42/23 22s} Ke7 {-1.40/8 38s} 12. Bxd5 {+10.02/23 22s}
P@g6 {-1.55/9 33s} 13. Qe5+ {+10.48/15 22s} N@e6 {-4.14/8 22s}
14. P@d6+ {+10.97/21 22s} Qxd6 {-5.18/8 19s} 15. Qxd6+ {+12.47/16 22s}
Kxd6 {-5.42/8 22s} 16. Q@e5+ {+14.75/18 22s} Ke7 {-9.85/9 33s}
17. P@d6+ {+15.90/17 22s} Kd8 {-10.19/8 18s} 18. N@f7+ {+18.00/17 22s}
Ke8 {-159.88/8 13s} 19. Bxe6 {+19.35/15 22s} N@c7 {-10.79/8 33s}
20. Bxc8+ {+20.24/5 23s} Q@e6 {-19.92/7 24s} 21. Bxe6 {+29.88/5 23s}
Nd7 {-159.92/7 3.5s} 22. Bxd7+ {+26.48/7 23s} Kxd7 {-159.92/4 0.14s}
23. N@c5+ {+24.75/5 23s} Kc6 {-159.96/2 0.004s} 24. Q@d7+ {+51.74/3 23s}
Kb6 {-159.98/2 0s} 25. N@c4# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "SjaakII-1.4.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:23:11"]
[GameEndTime "2019-07-29T16:03:03.153 CEST"]
[GameStartTime "2019-07-29T15:39:52.120 CEST"]
[PlyCount "64"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.18/14 33s} Nc6 {-0.62/23 22s}
3. Nc3 {+0.17/14 49s} Bc5 {-0.79/28 22s} 4. a3 {+0.12/14 52s} Nf6 {+0.92/25 22s}
5. Bc4 {+0.15/13 30s} O-O {+0.92/33 22s} 6. d3 {+0.04/14 36s} d6 {+1.02/31 22s}
7. O-O {-0.03/12 18s} Ng4 {+1.21/25 22s} 8. Bg5 {+0.75/11 16s}
Nxf2 {+0.64/27 22s} 9. Rxf2 {+1.27/12 16s} Bxf2+ {+0.79/28 22s}
10. Kxf2 {+1.29/10 14s} Qxg5 {+1.57/35 22s} 11. Nxg5 {+0.79/10 39s}
B@h4+ {+0.98/33 22s} 12. B@g3 {+0.96/8 21s} Bxg5 {+2.25/31 22s}
13. Qh5 {+1.13/10 38s} R@g6 {+2.45/24 22s} 14. Nd5 {+0.96/9 37s}
Be6 {+2.17/27 22s} 15. Kg1 {+1.49/10 25s} P@h4 {+3.43/20 22s}
16. Bf2 {+1.93/10 27s} h3 {+4.54/22 22s} 17. Nxc7 {+2.07/10 35s}
N@f4 {+4.58/28 22s} 18. Qd1 {+1.57/10 19s} hxg2 {+9.78/14 22s}
19. P@f5 {+2.08/10 24s} P@e2 {+9.59/21 22s} 20. Qe1 {+2.08/10 33s}
Bxc4 {+9.63/16 23s} 21. fxg6 {+1.15/10 31s} fxg6 {+11.66/15 23s}
22. N@e3 {+0.50/8 20s} B@a5 {+15.71/13 23s} 23. R@c3 {-3.71/9 29s}
Bxc3 {+20.45/11 23s} 24. Nxg2 {-16.26/9 21s} Bxe1 {+24.34/9 23s}
25. Kh1 {-17.75/9 17s} R@f1+ {+22.04/12 23s} 26. Q@g1 {-159.92/9 11s}
Rxg1+ {+22.65/7 23s} 27. Bxg1 {-159.94/3 0.063s} Q@f1 {+25.99/9 23s}
28. P@f7+ {-159.92/7 1.6s} Rxf7 {+29.21/9 23s} 29. R@f2 {-159.90/6 0.70s}
Bxf2 {+29.64/7 23s} 30. Nxf4 {-159.94/6 0.60s} Bxf4 {+28.19/11 23s}
31. Rxf1 {-159.92/5 0.40s} exf1=Q {+32.56/9 23s} 32. Nxa8 {-159.96/2 0.003s}
Qxg1# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "CrazyAra_0.6.0_C++"]
[Black "NebiyuAlien_1.45"]
[Result "1-0"]
[GameDuration "00:17:20"]
[GameEndTime "2019-07-29T16:20:25.172 CEST"]
[GameStartTime "2019-07-29T16:03:04.265 CEST"]
[PlyCount "43"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+1.08/17 22s} d5 {-0.16/19 31s}
3. Bb5+ {+1.17/24 22s} c6 {+0.34/20 30s} 4. Be2 {+2.44/20 22s}
dxe4 {+0.26/18 26s} 5. Nxe4 {+2.40/26 22s} f5 {+0.20/18 24s}
6. Ng3 {+3.87/20 22s} P@e5 {+0.20/17 21s} 7. Nf3 {+6.26/16 22s}
Qc7 {+0.36/17 23s} 8. d4 {+6.42/18 22s} exd4 {-0.14/18 27s}
9. Qxd4 {+6.10/19 22s} c5 {-0.34/18 27s} 10. Qf4 {+6.42/22 22s}
P@d6 {-0.70/16 27s} 11. Qh4 {+6.45/19 22s} Ne7 {+0.26/17 25s}
12. Qh5+ {+7.48/18 22s} Kd7 {-0.72/18 35s} 13. O-O {+9.11/23 22s}
Qb6 {+0.20/16 20s} 14. Rd1 {+8.85/16 22s} Kc7 {-2.00/18 32s}
15. a4 {+10.93/15 22s} Nbc6 {-2.94/17 21s} 16. a5 {+10.81/20 22s}
Nxa5 {-3.60/19 19s} 17. Rxa5 {+12.30/20 22s} Qxa5 {-1.20/17 22s}
18. N@e8+ {+13.64/19 22s} Kb6 {-5.62/19 22s} 19. Nxd6 {+12.94/22 22s}
Qa4 {-2.60/17 18s} 20. Nc4+ {+11.50/16 23s} Ka6 {-10.36/18 44s}
21. P@b5+ {+12.87/18 23s} Qxb5 {-9.74/18 26s}
22. Nd6 {+12.26/18 23s, Black resigns} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "NebiyuAlien_1.45"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:17:30"]
[GameEndTime "2019-07-29T16:37:57.064 CEST"]
[GameStartTime "2019-07-29T16:20:26.379 CEST"]
[PlyCount "38"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. c4 {+0.18/18 26s} Nc6 {+1.75/26 22s}
3. Nc3 {+0.22/18 23s} Nf6 {+1.41/22 22s} 4. h4 {+0.18/18 76s} d5 {+3.60/26 22s}
5. exd5 {+1.20/21 28s} exd5 {+2.88/22 33s} 6. P@g5 {+0.92/20 27s}
d4 {+3.02/21 22s} 7. gxf6 {+0.90/19 26s} dxc3 {+3.46/21 22s}
8. bxc3 {+0.60/18 26s} Qxf6 {+4.03/17 22s} 9. N@d5 {+0.44/17 25s}
Qe5+ {+4.87/15 22s} 10. Ne3 {-0.58/20 128s} P@d4 {+8.34/24 22s}
11. Nf3 {+0.54/20 59s} dxe3 {+9.96/21 22s} 12. Nxe5 {+1.08/18 22s}
exf2+ {+10.03/19 22s} 13. Kxf2 {+0.88/18 14s} Nxe5 {+10.21/17 22s}
14. Q@b5+ {-1.48/18 67s} N@c6 {+8.76/18 22s} 15. P@d7+ {-1.56/16 27s}
Bxd7 {+11.57/21 22s} 16. Qc2 {-5.72/15 17s} N@d6 {+12.90/23 22s}
17. Qbb2 {-5.96/16 12s} N@e4+ {+13.03/16 22s} 18. Ke1 {-15.02/17 13s}
P@f2+ {+13.43/11 22s} 19. Kd1 {-17.20/18 13s} Ng3 {+13.36/17 22s, White resigns}
0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "CrazyAra_0.6.0_C++"]
[Black "Feuerstein_0.4.6.1"]
[Result "1-0"]
[GameDuration "00:25:52"]
[GameEndTime "2019-07-29T17:03:50.697 CEST"]
[GameStartTime "2019-07-29T16:37:58.278 CEST"]
[PlyCount "67"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.64/23 22s} Nc6 {-0.13/12 26s}
3. d4 {+0.86/26 22s} d5 {-0.12/12 21s} 4. e5 {+0.97/21 22s} Ne4 {-0.08/12 31s}
5. f3 {+1.14/23 22s} Nxc3 {+0.20/11 21s} 6. bxc3 {+1.17/26 22s}
e6 {+0.14/10 20s} 7. Bd3 {+0.57/24 22s} Na5 {+0.14/9 24s} 8. Nh3 {+3.96/21 22s}
Be7 {+0.05/11 89s} 9. O-O {+6.40/14 22s} c5 {+0.22/10 22s}
10. N@h5 {+8.06/23 22s} g6 {+0.51/10 24s} 11. Ng7+ {+7.50/17 22s}
Kf8 {+0.52/10 15s} 12. Bh6 {+8.23/23 22s} Kg8 {+0.59/9 5.5s}
13. Qd2 {+9.15/22 22s} c4 {+0.74/9 7.8s} 14. Rae1 {+9.51/20 22s}
cxd3 {+2.23/11 32s} 15. cxd3 {+11.12/27 22s} B@f8 {+2.23/10 17s}
16. P@f6 {+10.68/28 22s} Bxf6 {+2.72/9 2.9s} 17. exf6 {+13.42/19 22s}
Qxf6 {+2.54/9 7.4s} 18. B@e5 {+13.13/17 22s} Qe7 {-0.12/12 107s}
19. Nxe6 {+13.94/19 22s} Bxe6 {-0.12/10 13s} 20. Bxf8 {+15.09/15 23s}
Qxf8 {-2.36/11 73s} 21. P@g7 {+13.84/13 23s} Qxg7 {-2.51/10 24s}
22. Bxg7 {+13.05/11 23s} N@h5 {-2.51/8 10s} 23. B@e5 {+13.91/9 23s}
Bxh3 {-4.49/9 80s} 24. Bxh8 {+13.23/14 23s} P@g7 {-4.49/7 16s}
25. Bhxg7 {+19.65/7 23s} B@h8 {-12.76/8 90s} 26. Bxh8 {+17.27/7 23s}
P@g7 {-12.76/7 5.9s} 27. Bhxg7 {+23.09/7 23s} N@h8 {-21.06/6 1.8s}
28. Bxh8 {+25.40/7 23s} N@f5 {-25.91/6 23s} 29. N@h6+ {+23.03/9 23s}
Nxh6 {-19.76/3 0.049s} 30. Qxh6 {+23.52/7 23s} N@f5 {-M6/3 0.38s}
31. P@g7 {+29.91/3 23s} Nhxg7 {-M6/4 0.12s} 32. Bhxg7 {+34.16/5 23s}
f6 {-28.19/2 0.019s} 33. B@e6+ {+64.42/3 23s} P@f7 {-M2/2 0.011s}
34. Q@h8# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "Feuerstein_0.4.6.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:22:24"]
[GameEndTime "2019-07-29T17:26:16.685 CEST"]
[GameStartTime "2019-07-29T17:03:51.905 CEST"]
[PlyCount "62"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {+0.48/12 28s} Nc6 {-0.24/28 22s}
3. exf6 {+2.18/12 31s} exf6 {+0.79/24 22s} 4. Nf3 {+2.18/10 26s}
d5 {+0.87/21 22s} 5. Bb5 {+2.43/10 28s} Bd6 {+2.28/27 22s} 6. Nc3 {+2.45/10 28s}
O-O {+1.73/24 22s} 7. Nxd5 {+3.94/9 19s} Re8+ {+1.35/27 22s}
8. P@e2 {+3.99/10 46s} P@g4 {+1.91/20 22s} 9. Ng1 {+3.92/9 9.1s}
a6 {+2.56/16 22s} 10. Bxc6 {+4.54/10 20s} bxc6 {+3.35/21 22s}
11. Nc3 {+4.20/11 41s} B@h3 {+5.45/13 22s} 12. Kf1 {+5.90/10 16s}
Bxg2+ {+5.45/19 22s} 13. Kxg2 {+4.15/12 66s} Be5 {+6.28/18 22s}
14. Kf1 {+4.15/9 20s} Bxc3 {+6.83/21 22s} 15. B@g2 {+3.55/10 32s}
P@h3 {+7.37/21 22s} 16. Bxc6 {+4.14/10 20s} Bxb2 {+8.31/19 22s}
17. Bxb2 {+0.55/10 59s} P@g2+ {+8.38/17 22s} 18. Ke1 {+0.55/9 17s}
N@f3+ {+10.98/22 22s} 19. Bxf3 {+0.55/8 5.6s} gxf3 {+11.55/13 22s}
20. N@g3 {-3.72/10 109s} gxh1=Q {+10.55/21 23s} 21. Nxh1 {-3.72/8 9.8s}
fxe2 {+10.78/25 23s} 22. Qxe2 {-4.26/8 33s} P@g2 {+10.51/19 23s}
23. Ng3 {-1.94/6 7.5s} R@f1+ {+12.25/15 23s} 24. Nxf1 {+3.65/2 0.014s}
gxf1=Q+ {+14.09/19 23s} 25. Kxf1 {+3.00/2 0.008s} B@g2+ {+15.52/17 23s}
26. Ke1 {+1.76/2 0.026s} N@f3+ {+17.37/15 23s} 27. Nxf3 {+3.71/5 0.17s}
Rxe2+ {+18.31/7 23s} 28. Kxe2 {+4.15/2 0.008s} Bxf3+ {+21.74/5 23s}
29. Kf1 {-M6/5 0.26s} Q@g2+ {+26.87/5 23s} 30. Ke1 {+1.06/2 0.006s}
Qg1+ {+69.57/3 23s} 31. N@f1 {-M2/2 0.011s} N@g2# {+99.99/1 23s, Black mates}
0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "CrazyAra_0.6.0_C++"]
[Black "Pulsar2009-9b-64"]
[Result "1-0"]
[GameDuration "00:27:53"]
[GameEndTime "2019-07-29T17:54:10.907 CEST"]
[GameStartTime "2019-07-29T17:26:17.902 CEST"]
[PlyCount "73"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.39/24 22s} Nf6 3. Nc3 {+1.81/20 22s}
c6 {-0.58/8 36s} 4. Bc4 {+3.22/22 22s} b5 {+0.53/8 43s} 5. Bxf7+ {+3.18/19 22s}
Kxf7 {+1.09/8 47s} 6. Nf3 {+3.07/22 22s} b4 {+2.70/7 35s} 7. Ne2 {+2.83/18 22s}
Nxe4 {+4.20/7 32s} 8. Qd3 {+2.53/25 22s} P@d5 {+5.15/6 38s}
9. Ng3 {+2.67/25 22s} Ke8 {+4.54/7 34s} 10. Nxe4 {+2.78/24 22s}
dxe4 {+4.69/7 38s} 11. Qxe4 {+3.24/30 22s} B@d5 {+4.44/6 34s}
12. Qe2 {+3.58/18 22s} Qa5 {+3.85/6 28s} 13. P@e4 {+3.93/19 22s}
Ba6 {+3.92/6 33s} 14. P@d3 {+3.65/16 22s} Be6 {+3.00/7 30s}
15. Be3 {+3.75/20 22s} Bg4 {+3.74/6 29s} 16. h3 {+3.95/21 22s} Bh5 {+3.35/7 27s}
17. N@f4 {+4.35/17 22s} Bf7 {+3.96/7 24s} 18. e5 {+4.50/30 22s}
Bxa2 {+3.98/6 22s} 19. O-O {+5.29/23 22s} P@e4 {+3.99/6 22s}
20. Ng5 {+6.33/20 23s} dxe5 {+4.88/7 26s} 21. Rxa2 {+6.69/19 23s}
Qxa2 {+5.72/6 23s} 22. B@f7+ {+7.75/17 23s} Qxf7 {+5.09/7 25s}
23. Nxf7 {+7.50/13 23s} Kxf7 {+4.99/5 23s} 24. dxe5 {+8.01/27 23s}
Kg8 {+4.85/5 23s} 25. e6 {+10.04/21 23s} B@e8 {+1.57/5 17s}
26. P@f7+ {+10.06/20 23s} Bxf7 {+0.71/7 17s} 27. exf7+ {+10.43/18 23s}
Kxf7 {+0.71/6 20s} 28. B@e6+ {+10.68/16 23s} Ke8 {+1.59/6 17s}
29. Q@c7 {+10.93/14 23s} P@f7 {+1.87/5 15s} 30. Qh5 {+12.67/9 23s}
g6 {-0.85/5 15s} 31. Nxg6 {+17.26/7 23s} P@h2+ {-4.52/5 14s}
32. Kxh2 {+19.97/5 23s} P@g3+ {-13.80/4 17s} 33. fxg3 {+23.75/5 23s}
N@g4+ {-M4/4 13s} 34. Qxg4 {+26.78/3 23s} N@f3+ {-M3/4 13s}
35. Rxf3 {+32.86/5 24s} exf3 {-M2/5 13s} 36. P@d7+ {+66.26/3 24s}
Nxd7 {-M1/6 15s} 37. Qxd7# {+99.99/1 24s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "Pulsar2009-9b-64"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:25:43"]
[GameEndTime "2019-07-29T18:19:55.291 CEST"]
[GameStartTime "2019-07-29T17:54:12.125 CEST"]
[PlyCount "66"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+0.02/4 0.11s} g6 {-1.13/18 22s}
3. d5 {+0.84/8 48s} Bg7 {-0.04/20 22s} 4. Nc3 {+0.89/7 44s} Nf6 {-0.13/21 22s}
5. Bg5 {+1.14/7 35s} h6 {+1.65/18 22s} 6. Bxf6 {+0.63/7 36s} Bxf6 {+1.18/26 22s}
7. Qd2 {+0.66/6 36s} c6 {+2.07/22 22s} 8. O-O-O {+0.63/6 40s}
B@g7 {+5.47/20 22s} 9. N@b1 {+0.32/7 31s} Qb6 {+6.71/17 22s}
10. Nf3 {-0.53/7 33s} O-O {+5.09/22 33s} 11. Re1 {-0.41/7 33s}
Bg4 {+6.42/22 22s} 12. h4 {-0.57/7 34s} Nd7 {+6.55/24 22s} 13. Nh2 {+0.47/7 29s}
Qxb2+ {+7.28/20 22s} 14. Kxb2 {+1.38/7 33s} P@b4 {+6.95/20 22s}
15. Kc1 {+3.20/7 26s} bxc3 {+7.03/21 22s} 16. Qf4 {+1.17/7 24s}
Bh5 {+7.25/23 22s} 17. g4 {+1.44/7 28s} Bxh4 {+7.81/24 22s}
18. gxh5 {-2.15/6 27s} Bg5 {+9.08/19 22s} 19. Qxg5 {-5.07/6 22s}
hxg5 {+9.39/19 22s} 20. B@h7+ {-6.65/5 20s} Kh8 {+9.76/18 22s}
21. Kd1 {-7.22/6 24s} P@d2 {+12.33/9 22s} 22. Nxd2 {-12.61/5 25s}
cxd2 {+13.42/9 22s} 23. Q@a3 {-18.10/5 19s} N@b1 {+15.94/11 22s}
24. B@b4 {-20.47/6 19s} Nxa3 {+16.19/7 22s} 25. Ke2 {-31.79/5 19s}
dxe1=Q+ {+20.26/13 23s} 26. Bxe1 {-M4/5 19s} N@f4+ {+22.27/11 23s}
27. Kf3 {-M3/5 19s} Ne5+ {+24.85/9 23s} 28. Ke3 {-M2/5 19s} Nxc2+ {+24.14/7 23s}
29. Kd2 {-M2/5 16s} Nxe1 {+29.91/5 23s} 30. Bd3 {-M3/4 15s}
Ne1xd3 {+34.98/5 23s} 31. P@e2 {-M2/3 15s} Q@b2+ {+50.80/3 23s}
32. P@c2 {-M2/4 17s} Q@c3+ {+67.27/3 23s} 33. Kd1 {-M1/5 14s}
Qc1# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "CrazyAra_0.6.0_C++"]
[Black "TSCP_1.1"]
[Result "1-0"]
[GameDuration "00:17:10"]
[GameEndTime "2019-07-29T18:37:06.531 CEST"]
[GameStartTime "2019-07-29T18:19:56.506 CEST"]
[PlyCount "47"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.90/25 22s} e6 {0.00/7 34s}
3. e3 {+0.84/15 22s} Nf6 {0.00/7 33s} 4. Nf3 {+1.85/18 22s} Bd7 {-0.10/7 32s}
5. Bd3 {+2.49/24 22s} Nc6 {-0.18/7 31s} 6. Nbd2 {+2.21/18 22s} Nb4 {-0.07/7 30s}
7. O-O {+2.24/21 22s} Be7 {-0.10/7 29s} 8. Ne5 {+1.95/21 22s} O-O {-0.06/7 29s}
9. Be2 {+2.01/23 22s} Ba4 {-0.09/7 28s} 10. Rc1 {+2.43/24 22s} Bd6 {+0.06/7 27s}
11. a3 {+2.86/27 22s} Nxc2 {+1.07/7 26s} 12. Rxc2 {+4.50/21 22s}
Bxc2 {+1.07/6 26s} 13. Qxc2 {+4.89/21 22s} Qe7 {+0.05/5 25s}
14. N@h6+ {+6.01/15 22s} gxh6 {+4.04/7 24s} 15. Bxh6 {+5.17/23 22s}
P@g7 {+4.02/6 24s} 16. Bxg7 {+9.08/22 22s} Kxg7 {+2.44/6 23s}
17. P@g5 {+8.49/19 22s} Bxe5 {+1.73/5 22s} 18. dxe5 {+15.58/15 22s}
Kg8 {-5.13/5 22s} 19. exf6 {+17.82/16 22s} N@h3+ {-16.83/5 21s}
20. gxh3 {+18.67/17 11s} Qxf6 {-20.23/5 21s} 21. gxf6 {+22.26/14 23s}
P@g7 {-21.61/4 20s} 22. N@h6+ {+26.91/5 23s} Kh8 {-M4/3 0.013s}
23. Q@g8+ {+66.20/3 23s} Rxg8 {-M2/2 0.001s}
24. Nxf7# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "TSCP_1.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:19:35"]
[GameEndTime "2019-07-29T18:56:43.490 CEST"]
[GameStartTime "2019-07-29T18:37:07.548 CEST"]
[PlyCount "56"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 Bf5 {+0.03/18 22s} 3. e3 {+0.30/7 34s}
e6 {+0.04/21 22s} 4. Nc3 {+0.25/7 33s} Nf6 {+0.39/22 22s} 5. Bd3 {+0.03/7 32s}
Ne4 {+0.85/21 22s} 6. Bd2 {+0.30/7 31s} Bd6 {+1.88/23 22s} 7. O-O {+0.06/7 30s}
Nc6 {+1.92/20 22s} 8. Bb5 {+0.35/7 30s} Bg4 {+3.94/18 22s} 9. Be1 {+0.12/7 29s}
Nxc3 {+5.01/27 22s} 10. Bxc3 {+0.35/7 28s} N@h4 {+4.70/25 22s}
11. N@e1 {+0.35/6 27s} Nxg2 {+4.94/22 22s} 12. Nxg2 {+0.29/7 26s}
P@e4 {+4.46/24 22s} 13. Bxc6+ {0.00/7 26s} bxc6 {+9.32/16 22s}
14. N@g5 {0.00/6 25s} exf3 {+9.96/21 22s} 15. Nxf3 {-1.70/6 24s}
Bxf3 {+10.64/26 22s} 16. Qxf3 {-1.85/6 24s} N@g5 {+11.20/22 22s}
17. Qd1 {-1.95/6 23s} B@f3 {+11.41/21 22s} 18. P@e2 {-1.87/6 23s}
N@h3+ {+11.18/21 22s} 19. Kh1 {-1.88/7 22s} Bxg2+ {+10.80/19 22s}
20. Kxg2 {-1.88/7 21s} N@h4+ {+11.25/17 23s} 21. Kh1 {-11.80/7 21s}
Ne4 {+11.82/13 23s} 22. Qe1 {-11.80/6 20s} Qg5 {+12.94/19 23s}
23. N@g3 {-6.07/5 20s} Bxg3 {+15.24/11 23s} 24. B@c8 {-13.55/5 19s}
Bxf2 {+22.86/7 23s} 25. Bd7+ {-M8/5 2.7s} Kxd7 {+26.32/5 23s}
26. B@e8+ {-M6/4 0.35s} Kxe8 {+28.29/5 23s} 27. Rg1 {-M4/3 0.013s}
P@g2+ {+66.09/3 23s} 28. Rxg2 {-M2/2 0s} Qxg2# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "CrazyAra_0.6.0_C++"]
[Black "KKFChess_267b"]
[Result "1-0"]
[GameDuration "00:20:21"]
[GameEndTime "2019-07-29T19:17:06.631 CEST"]
[GameStartTime "2019-07-29T18:56:45.629 CEST"]
[PlyCount "55"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.62/25 22s} Nf6 {+0.15/9 31s}
3. Nxe5 {+1.33/21 22s} Qe7 {-0.10/9 29s} 4. d4 {+1.34/38 22s} d6 {0.00/8 28s}
5. Nxf7 {+1.56/32 22s} Qxe4+ {+0.28/8 27s} 6. Qe2 {+3.57/21 22s}
Qxe2+ {-0.01/9 40s} 7. Bxe2 {+3.66/29 22s} Kxf7 {-0.20/8 19s}
8. P@g5 {+3.79/20 22s} P@e3 {-0.04/7 19s} 9. Bxe3 {+6.94/19 22s}
Nd5 {-2.09/8 24s} 10. Nc3 {+7.94/25 22s} Nxe3 {-1.04/8 24s}
11. fxe3 {+7.54/25 22s} Q@h4+ {-1.37/7 23s} 12. Q@g3 {+9.82/16 22s}
Qxg3+ {-1.66/8 23s} 13. hxg3 {+8.65/18 22s} Q@f5 {-1.66/7 23s}
14. Rf1 {+9.11/17 22s} Qxf1+ {-2.03/8 23s} 15. Bxf1 {+9.42/18 22s}
B@e6 {-3.22/7 27s} 16. Q@d8 {+12.65/14 22s} N@e8 {-5.60/7 26s}
17. g6+ {+12.97/13 22s} hxg6 {-2.41/8 25s} 18. N@g5+ {+13.92/15 22s} Kg8
19. Qxe8 {+15.00/13 22s} R@e7 {-6.31/8 29s} 20. Qxg6 {+21.30/7 23s}
P@f2+ {-M6/6 27s} 21. Kxf2 {+21.12/5 23s} Rf7+ {-M6/6 26s}
22. Nxf7 {+32.01/3 23s} Nd7 {-M4/6 25s} 23. Nxh8 {+21.99/7 23s} Nf6 {-M6/7 24s}
24. P@f7+ {+23.01/5 23s} Bxf7 {-M6/7 24s} 25. Qxf7+ {+27.55/5 23s}
Kh7 {-M4/6 23s} 26. Q@g6+ {+29.74/5 23s} Kxh8 27. Qxf8+ {+64.17/3 23s}
Ng8 {-M2/7 28s} 28. R@h7# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "KKFChess_267b"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:20:48"]
[GameEndTime "2019-07-29T19:37:56.483 CEST"]
[GameStartTime "2019-07-29T19:17:07.646 CEST"]
[PlyCount "56"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nc3 {+0.05/9 29s} Nc6 {-0.78/28 22s}
3. Nf3 {+1.30/9 27s} Bc5 {-0.84/29 22s} 4. Nxe5 {-0.12/8 26s}
Nxe5 {+1.69/23 22s} 5. Nb5 {-1.96/7 32s} Bxf2+ {+5.39/21 22s}
6. Kxf2 {-1.32/7 30s} Nf6 {+5.71/19 22s} 7. P@f3 {-1.64/8 28s}
Neg4+ {+5.96/20 22s} 8. fxg4 {-1.01/8 26s} Nxe4+ {+5.89/28 22s}
9. Ke2 {-1.64/7 21s} d5 {+5.83/22 22s} 10. N@f2 {-1.33/8 24s}
Nxf2 {+9.87/15 22s} 11. Nxc7+ {-3.56/8 25s} Qxc7 {+12.48/15 22s}
12. B@a4+ {-6.21/8 24s} P@c6 {+13.47/13 22s} 13. Kxf2 {-7.12/8 23s}
N@e4+ {+14.86/13 22s} 14. Ke3 {-M10/7 23s} N@f2 {+16.65/11 22s}
15. Ke2 {-9.95/8 27s} Nxd1 {+15.59/13 22s} 16. N@d3 {-11.38/8 21s}
Q@e7 {+18.48/5 22s} 17. P@d7+ {-12.28/8 26s} Bxd7 {+19.27/5 22s}
18. Kxd1 {-15.58/8 25s} N@f2+ {+20.64/3 22s} 19. Ke1 {-16.94/7 24s}
Nxh1 {+19.65/15 22s} 20. N@e3 {-17.78/8 23s} P@f2+ {+18.95/13 23s}
21. Nxf2 {-19.39/8 23s} Nhxf2 {+20.00/11 23s} 22. P@b5 {-19.78/7 22s}
Nxg4 {+23.87/5 23s} 23. Nxg4 {-24.99/8 22s} Bxg4 {+37.31/3 23s}
24. N@d1 {-M6/7 18s} P@f2+ {+21.35/9 23s} 25. Nxf2 Nxf2+ {+27.89/7 23s}
26. P@e3 {-M6/6 24s} Ne4 {+40.19/3 23s} 27. Be2 {-M4/8 24s} P@f2+ {+70.00/3 23s}
28. Kd1 {-M2/7 28s} R@e1# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "CrazyAra_0.6.0_C++"]
[Black "Pychess_1.1"]
[Result "1-0"]
[GameDuration "00:16:03"]
[GameEndTime "2019-07-29T19:54:01.393 CEST"]
[GameStartTime "2019-07-29T19:37:57.507 CEST"]
[PlyCount "47"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+1.09/18 22s} d5 {-0.10/6 28s}
3. Bb5+ {+1.17/24 22s} c6 {+0.39/6 12s} 4. Be2 {+2.46/20 22s} dxe4 {+0.77/5 29s}
5. Nxe4 {+2.41/26 22s} P@d5 {+0.47/5 18s} 6. Ng3 {+3.57/20 22s} e5 {+0.48/5 29s}
7. Nf3 {+3.48/23 22s} e4 {+0.21/5 29s} 8. Ne5 {+3.46/19 22s} Qe7 {+0.27/5 14s}
9. d4 {+4.27/19 22s} exd3 {+0.23/5 13s} 10. Nxd3 {+2.35/28 33s}
P@e4 {+0.22/5 29s} 11. Nf4 {+4.06/24 22s} g5 {-0.02/5 16s}
12. Nfh5 {+6.97/26 22s} Qb4+ {-1.29/4 30s} 13. c3 {+9.92/23 22s}
Qe7 {-6.28/4 30s} 14. P@g7 {+10.23/24 22s} Bxg7 {-6.74/5 19s}
15. Nxg7+ {+10.40/19 22s} Kd8 {-7.49/4 13s} 16. B@a3 {+10.47/23 22s}
Qe5 {-6.89/4 14s} 17. Qd4 {+13.76/9 22s} Qxd4 {-6.11/4 31s}
18. cxd4 {+14.94/7 22s} Q@f6 {-6.11/3 31s} 19. Q@f8+ {+18.26/5 22s}
Kd7 {-15.16/5 12s} 20. P@e6+ {+23.75/3 22s} Qxe6 {-16.99/5 16s}
21. Nxe6 {+42.15/3 22s} P@d2+ {-16.99/3 31s} 22. Bxd2 {+44.79/3 22s}
P@e7 {-327.61/10 0.006s} 23. Nc5+ {+60.47/3 22s} Kc7 {-327.65/10 0.12s}
24. Q@d8# {+99.99/1 22s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "3"]
[White "Pychess_1.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:10:44"]
[GameEndTime "2019-07-29T20:04:46.703 CEST"]
[GameStartTime "2019-07-29T19:54:02.413 CEST"]
[PlyCount "34"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 d5 {-0.80/22 22s} 3. Nd2 Nc6 {-0.54/30 22s} 4. Ngf3
Nf6 {-0.40/26 22s} 5. exd5 {-0.02/5 31s} exd5 {+0.44/19 22s}
6. Bb5 {+0.03/5 30s} Bb4 {+0.31/13 22s} 7. P@e5 {+0.47/4 31s} Ne4 {+1.27/22 22s}
8. O-O {+1.13/5 16s} P@h3 {+1.74/24 22s} 9. Nxe4 {+1.29/5 25s}
dxe4 {+2.64/28 22s} 10. gxh3 {+1.29/3 31s} exf3 {+5.23/23 22s}
11. Bxc6+ {+0.36/3 31s} bxc6 {+9.87/23 11s} 12. Qxf3 {-0.07/3 31s}
N@h4 {+12.47/21 22s} 13. Qxc6+ {-0.10/4 9.4s} Bd7 {+12.48/19 22s}
14. N@f6+ {-2.51/4 18s} gxf6 {+12.86/21 23s} 15. N@g7+ {-5.87/4 16s}
Kf8 {+13.45/31 23s} 16. Qxf6 {-5.87/3 32s} N@e2+ {+61.68/3 23s}
17. Kh1 {-327.65/10 0.004s} B@g2# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "4"]
[White "CrazyAra_0.6.0_C++"]
[Black "CrazyWa_1.0.1"]
[Result "1-0"]
[GameDuration "00:22:20"]
[GameEndTime "2019-07-29T20:27:08.407 CEST"]
[GameStartTime "2019-07-29T20:04:47.723 CEST"]
[PlyCount "65"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.65/23 22s} e6 {-0.04/13 20s}
3. d4 {+1.17/25 22s} Bb4 {+0.28/13 25s} 4. e5 {+2.55/24 22s} Nd5 {-0.33/13 54s}
5. Qg4 {+3.00/22 22s} g6 {-0.27/11 18s} 6. Bd2 {+3.47/24 22s} h5 {-0.54/11 19s}
7. Qd1 {+3.87/22 22s} Bxc3 {-0.70/12 18s} 8. bxc3 {+4.36/21 22s}
N@e4 {-0.40/12 26s} 9. Nf3 {+4.70/21 22s} Nc6 {-1.74/11 21s}
10. Bd3 {+5.40/24 22s} Nexc3 {-0.31/12 20s} 11. Bxc3 {+5.69/25 22s}
Nxc3 {-0.60/11 16s} 12. N@g7+ {+7.33/26 22s} Kf8 {-1.85/11 16s}
13. B@f6 {+7.79/24 22s} Nxd1 {-5.57/10 40s} 14. Nxe6+ {+9.58/17 22s}
Ke8 {-5.77/10 15s} 15. Ng7+ {+9.77/17 22s} Kf8 {-9.94/10 18s}
16. Bxd8 {+10.69/15 22s} Kg8 {-9.95/8 16s} 17. Rxd1 {+12.85/11 22s}
B@b4+ {-9.34/8 23s} 18. P@d2 {+12.77/9 22s} P@e7 {-10.92/9 26s}
19. Nxh5 {+13.03/17 22s} Rxh5 {-13.82/9 16s} 20. P@f6 {+13.00/15 23s}
exf6 {-8.99/9 35s} 21. Bxf6 {+12.63/26 23s} Q@h6 {-10.16/8 15s}
22. Q@e8+ {+15.61/11 23s} N@f8 {-23.50/10 49s} 23. P@g7 {+16.05/9 23s}
d5 {-23.33/9 16s} 24. N@g5 {+18.66/23 23s} Be6 {-M14/12 19s}
25. Qxa8 {+19.08/11 23s} Qxg7 {-M12/14 21s} 26. Bxg7 {+18.74/7 23s}
Nb8 {-M10/14 18s} 27. Qxb8 {+24.84/5 23s} f6 {-M8/19 18s}
28. Bxf8 {+27.37/9 23s} Bxf8 {-M8/18 21s} 29. exf6 {+36.91/3 23s}
B@e8 {-M6/98 1.3s} 30. Qxe8 {+45.73/3 23s} P@g7 {-M4/10 0.26s}
31. N@e7+ {+41.54/5 23s} Kh8 {-M4/8 0.19s} 32. Qxf8+ {+73.37/3 23s}
Bg8 {-M2/3 0.17s} 33. Qxg8# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "4"]
[White "CrazyWa_1.0.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:25:29"]
[GameEndTime "2019-07-29T20:52:39.310 CEST"]
[GameStartTime "2019-07-29T20:27:09.456 CEST"]
[PlyCount "72"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {+0.36/14 31s} Nc6 {-0.27/16 22s}
3. exf6 {+3.80/13 24s} exf6 {+0.80/24 22s} 4. Nc3 {+3.71/10 18s}
d5 {+0.37/24 22s} 5. Bb5 {+4.06/11 18s} Be7 {+0.22/30 22s}
6. N@a5 {+4.15/11 18s} Qd6 {+1.20/26 22s} 7. d4 {+3.88/11 43s}
O-O {+1.14/26 22s} 8. Nb3 {+3.61/11 20s} Re8 {+2.34/30 22s}
9. Nge2 {+3.55/11 25s} Bf8 {+2.04/24 22s} 10. O-O {+3.72/11 26s}
P@h3 {+1.91/25 22s} 11. Nf4 {+4.15/12 27s} hxg2 {+2.14/22 22s}
12. Kxg2 {+4.07/11 18s} P@g5 {+3.26/22 22s} 13. Nd3 {+4.44/11 24s}
a6 {+4.58/22 22s} 14. Bxc6 {+3.37/12 31s} bxc6 {+4.54/20 22s}
15. Kg1 {+4.60/11 21s} Bh3 {+4.59/26 22s} 16. P@g2 {+3.76/11 23s}
Bxg2 {+5.58/25 22s} 17. Kxg2 {+4.10/11 36s} P@e4 {+5.93/22 22s}
18. Ne1 {+5.72/11 16s} B@f3+ {+6.47/20 22s} 19. Nxf3 {+3.65/12 16s}
exf3+ {+7.19/32 22s} 20. Kh1 {+3.35/11 15s} Qxh2+ {+7.40/22 22s}
21. Kxh2 {+2.45/11 17s} P@e2 {+6.67/25 23s} 22. Q@h3 {+0.05/10 57s}
Bd6+ {+5.67/26 23s} 23. N@f4 {-0.36/10 30s} exd1=Q {+9.16/19 23s}
24. Rxd1 {-2.94/10 27s} gxf4 {+9.91/11 23s} 25. Rg1 {-5.78/9 20s}
N@g5 {+10.70/9 23s} 26. Rxg5 {-16.56/9 27s} fxg5 {+12.52/16 23s}
27. Ne4 {-17.97/7 18s} R@h4 {+16.44/16 23s} 28. N@h6+ {-M12/17 16s}
Rxh6 {+20.43/13 23s} 29. P@h5 {-M12/12 17s} Rxh5 {+29.36/3 23s}
30. Nf6+ {-M10/21 20s} gxf6 {+37.21/3 23s} 31. B@h4 {-M8/65 18s}
Rxh4 {+36.44/3 23s} 32. B@f1 {-M8/19 20s} Rxh3+ {+34.54/9 23s}
33. Bxh3 {-M6/99 3.3s} P@g3+ {+34.82/7 23s} 34. fxg3 {-M4/9 0.18s}
fxg3+ {+44.02/5 23s} 35. Kg1 {-M4/8 0.19s} Q@f2+ {+70.12/3 24s}
36. Kh1 {-M2/2 0.18s} Qh2# {+99.99/1 24s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "4"]
[White "CrazyAra_0.6.0_C++"]
[Black "Sjeng-11.2"]
[Result "1-0"]
[GameDuration "00:26:31"]
[GameEndTime "2019-07-29T21:19:11.791 CEST"]
[GameStartTime "2019-07-29T20:52:40.367 CEST"]
[PlyCount "51"]
[Termination "stalled connection"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.39/24 22s} Nf6 {-0.51/10 42s}
3. Nc3 {+1.81/22 22s} Nbd7 {-0.95/10 43s} 4. Nf3 {+2.63/22 22s} e5 {-0.84/9 41s}
5. Bc4 {+3.80/23 22s} exd4 {-0.67/9 39s} 6. Bxf7+ {+3.85/27 22s}
Kxf7 {-0.72/8 38s} 7. Nxd4 {+3.45/16 22s} Nc5 {+0.10/8 36s}
8. P@e6+ {+3.71/20 22s} Bxe6 {+0.28/7 23s} 9. Nxe6 {+3.94/23 22s}
Nxe6 {+0.97/8 22s} 10. B@b3 {+4.41/24 22s} N@h4 {+0.63/8 22s}
11. Rg1 {+2.62/25 33s} P@b4 {+1.51/8 20s} 12. P@f5 {+3.98/35 22s}
bxc3 {-0.21/8 21s} 13. fxe6+ {+5.98/19 22s} Ke8 {-0.61/7 20s}
14. bxc3 {+4.81/20 22s} Qc8 {-1.49/8 20s} 15. Bg5 {+8.04/13 22s}
P@b2 {-2.26/7 19s} 16. Bxf6 {+16.01/13 22s} N@f3+ {-1.10/7 38s}
17. gxf3 {+16.18/23 11s} Nxf3+ {-2.27/6 18s} 18. Qxf3 {+15.18/14 22s}
bxa1=Q+ {-3.26/6 35s} 19. N@d1 {+15.51/15 23s} Qxd1+ {-2.60/6 33s}
20. Qxd1 {+16.08/17 23s} P@d2+ {-7.77/6 23s} 21. Kxd2 {+17.59/13 23s}
B@f4+ {-7.59/6 22s} 22. P@e3 {+17.97/11 23s} Bxe3+ {-8.43/5 11s}
23. fxe3 {+19.14/17 23s} gxf6 {-15.95/6 28s} 24. P@d7+ {+21.62/11 23s}
Qxd7 {-M9/6 7.7s} 25. exd7+ {+23.52/9 23s} Kxd7 {-M7/5 13s}
26. B@e6+ {+24.40/7 23s, Black's connection stalls} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "4"]
[White "Sjeng-11.2"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:34:17"]
[GameEndTime "2019-07-29T21:53:30.579 CEST"]
[GameStartTime "2019-07-29T21:19:12.802 CEST"]
[PlyCount "106"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.03/10 45s} g6 {-1.12/18 22s}
3. Nc3 {+1.69/10 43s} Bg7 {-1.52/23 22s} 4. Nf3 {+1.51/9 41s} Nf6 {-1.22/24 22s}
5. Bb5+ {+1.77/9 39s} c6 {-1.40/23 22s} 6. Bf1 {+1.23/10 38s} h6 {-0.26/21 22s}
7. e5 {+1.62/9 21s} O-O {-0.58/19 22s} 8. exf6 {+3.15/10 18s}
exf6 {-0.69/20 22s} 9. Bd2 {+2.96/9 21s} Re8+ {+0.73/24 22s}
10. Ne2 {+2.85/8 23s} Bg4 {+1.54/26 22s} 11. Qc1 {+2.84/9 22s}
Bxf3 {+1.98/26 22s} 12. gxf3 {+2.76/9 21s} N@h4 {+1.64/29 22s}
13. Bxh6 {+2.18/8 21s} Nxf3+ {+1.34/34 22s} 14. Kd1 Bxh6 {+1.38/34 22s}
15. Qxh6 {+3.81/9 25s} P@g7 {+1.60/32 22s} 16. P@h7+ {+2.47/8 15s}
Kh8 {+1.81/29 11s} 17. Qf4 {+2.70/9 19s} B@h5 {+1.57/22 23s}
18. B@g4 {+1.49/8 15s} Bxg4 {+3.65/20 23s} 19. Qxg4 {+1.72/9 22s}
B@h5 {+3.80/22 23s} 20. Qh3 {-0.37/9 18s} Nxd4 {+4.00/19 23s}
21. B@g4 {-0.76/8 16s} Bxg4 {+4.24/23 23s} 22. Qxg4 {-1.60/9 21s}
Nxe2 {+4.09/28 23s} 23. Bxe2 {-1.10/8 40s} N@e5 {+4.28/17 23s}
24. Qh3 {+0.30/9 16s} B@f5 {+6.18/34 23s} 25. Qg2 {-0.62/8 11s}
P@f3 {+7.51/19 23s} 26. Bxf3 {-1.98/9 18s} Nxf3 {+7.56/17 23s}
27. Qxf3 {-1.98/7 12s} B@g4 {+9.14/17 23s} 28. B@g2 {-5.79/8 26s}
Bxf3+ {+9.65/17 23s} 29. Bxf3 {-7.18/7 16s} P@g2 {+11.32/27 23s}
30. P@e4 {-8.42/7 29s} Bxe4 {+13.85/17 23s} 31. Bxg2 {-9.66/8 30s}
Bxg2 {+12.87/17 24s} 32. N@f4 {-11.30/7 28s} Bxh1 {+13.80/10 24s}
33. B@e3 {-13.30/6 17s} R@d4+ {+13.21/19 24s} 34. N@d3 {-13.30/6 25s}
Rxf4 {+11.05/23 24s} 35. Nxf4 {-12.95/6 9.8s} Q@f1+ {+11.06/16 24s}
36. B@e1 {-13.65/5 12s} P@g5 {+11.88/23 24s} 37. N@g3 {-10.64/7 12s}
gxf4 {+11.46/16 24s} 38. Nxf1 {-9.17/8 28s} fxe3 {+10.43/18 24s}
39. Nxe3 {-8.93/7 25s} Bf3+ {+10.37/17 24s} 40. P@e2 {-8.14/6 12s}
Bxe2+ {+10.10/16 24s} 41. Kxe2 {-7.66/5 11s} B@h5+ {+10.69/15 14s}
42. Kf1 {-8.49/5 11s} P@e2+ {+13.87/13 14s} 43. Kg1 {-9.36/6 11s}
N@f3+ {+11.86/11 13s} 44. Kh1 {-9.49/6 10s} B@f1 {+12.28/11 13s}
45. Bc3 {-8.79/7 21s} Kxh7 {+15.59/13 12s} 46. Q@g3 {-14.33/6 19s}
N@e4 {+20.09/7 12s} 47. Qg1 {-17.19/7 8.7s} Nxg1 {+19.72/9 12s}
48. Kxg1 {-16.91/6 7.5s} P@g2 {+24.99/7 11s} 49. Nxg2 {-18.60/6 17s}
Bxg2 {+25.10/5 11s} 50. B@g8+ {-30.66/5 16s} Rxg8 {+28.41/5 11s}
51. R@h8+ {-M9/5 14s} Kxh8 {+32.86/5 10s} 52. N@g3 {-M7/6 6.8s}
Nxg3 {+41.22/7 10s} 53. hxg3 Q@h1# {+99.99/1 9.9s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "4"]
[White "CrazyAra_0.6.0_C++"]
[Black "SjaakII-1.4.1"]
[Result "1-0"]
[GameDuration "00:20:53"]
[GameEndTime "2019-07-29T22:14:25.566 CEST"]
[GameStartTime "2019-07-29T21:53:31.599 CEST"]
[PlyCount "57"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.91/25 22s} Nf6 {-0.15/14 30s}
3. e3 {+1.00/17 22s} e6 {-0.14/13 41s} 4. Nf3 {+1.86/23 22s} Bd6 {-0.21/13 41s}
5. Ne5 {+2.14/22 22s} O-O {-0.18/12 27s} 6. Bd3 {+2.26/22 22s} c5 {-0.09/11 21s}
7. dxc5 {+4.56/20 22s} Bxc5 {+0.03/12 28s} 8. P@h6 {+4.33/26 22s}
gxh6 {+0.24/12 27s} 9. Bxh6 {+4.44/18 22s} P@g7 {+0.42/11 15s}
10. Bxg7 {+5.89/24 22s} Kxg7 {+1.48/10 13s} 11. P@g5 {+5.55/28 22s}
Ne8 {+1.12/10 34s} 12. P@f6+ {+5.31/24 22s} Kh8 {+1.21/10 28s}
13. Qh5 {+9.18/25 22s} B@g8 {+1.01/11 35s} 14. Bxh7 {+8.70/18 22s}
Bxh7 {+0.11/10 22s} 15. Nxf7+ {+9.11/20 22s} Rxf7 {-0.05/10 33s}
16. Qxf7 {+9.20/17 22s} B@a5+ {+0.17/9 31s} 17. P@c3 {+11.22/17 22s}
P@g7 {-2.40/11 30s} 18. P@e7 {+12.58/26 22s} Bxc3+ {-6.55/9 15s}
19. Nxc3 {+12.52/16 22s} Bxe7 {-8.16/9 28s} 20. fxe7 {+14.04/16 23s}
Qd7 {-11.28/10 27s} 21. R@f8+ {+15.76/18 23s} N@g8 {-14.95/11 26s}
22. Rxe8 {+18.33/16 23s} Qxe8 {-14.07/11 18s} 23. Qxe8 {+19.17/16 23s}
P@f7 {-16.04/9 16s} 24. Qxf7 {+18.67/13 23s} P@d2+ {-18.31/8 17s}
25. Kxd2 {+19.60/9 23s} R@f5 {-24.50/9 23s} 26. Qxf5 {+23.17/7 23s}
Bxf5 {-159.94/6 0.21s} 27. N@f7+ {+25.64/5 23s} Kh7 {-159.96/2 0s}
28. R@h8+ {+62.23/3 23s} Kg6 {-159.98/2 0s}
29. Q@h5# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "4"]
[White "SjaakII-1.4.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:23:48"]
[GameEndTime "2019-07-29T22:38:15.477 CEST"]
[GameStartTime "2019-07-29T22:14:26.578 CEST"]
[PlyCount "64"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nc3 {+0.18/14 48s} Bf5 {-0.52/18 22s}
3. f3 {+0.08/14 49s} e5 {-0.28/21 22s} 4. dxe5 {+0.97/12 41s} Nc6 {+0.16/17 22s}
5. Nxd5 {+1.02/11 39s} Bc5 {+1.18/23 22s} 6. Be3 {+1.34/10 33s}
Qxd5 {+6.99/25 22s} 7. Qxd5 {+0.24/10 22s} Bxe3 {+8.06/17 22s}
8. P@d2 {-0.41/9 23s} B@f2+ {+8.67/24 22s} 9. Kd1 {+1.80/2 0.001s}
Nge7 {+9.09/20 22s} 10. Qb3 {-0.61/10 23s} Rd8 {+9.59/18 22s}
11. P@d6 {+0.52/10 32s} cxd6 {+9.54/17 22s} 12. dxe3 {-0.95/10 26s}
dxe5+ {+9.71/15 22s} 13. B@d2 {-1.46/10 38s} Bxe3 {+9.93/19 22s}
14. Qxe3 {+0.06/12 51s} P@f4 {+10.90/13 22s} 15. Qc3 {+0.09/10 31s}
P@e3 {+11.55/14 22s} 16. B@e1 {-0.55/10 21s} exd2 {+12.62/18 22s}
17. Bf2 {-0.79/10 20s} P@e3 {+14.63/7 22s} 18. Bh4 {-3.47/10 18s}
B@f6 {+16.48/15 22s} 19. g4 {-3.44/11 24s} Bxh4 {+13.82/17 22s}
20. Nh3 {-4.82/11 23s} Be6 {+15.15/9 23s} 21. Qc5 {-3.77/11 19s}
B@d4 {+14.57/17 23s} 22. Qb5 {-7.55/12 30s} Nd5 {+16.46/11 23s}
23. c3 {-7.22/10 16s} Bxc3 {+17.31/9 23s} 24. Q@e4 {-6.49/10 29s}
Bxb2 {+15.46/9 23s} 25. Qxb7 {-11.37/9 20s} N@c3+ {+17.01/13 23s}
26. Kc2 {-7.03/2 0.003s} Nxe4 {+20.27/15 23s} 27. Qxc6+ {-13.61/8 26s}
Bd7 {+21.14/5 23s} 28. N@d3 {-15.99/8 28s} Bxc6 {+28.70/5 23s}
29. P@d7+ {-159.90/4 0.19s} Rxd7 {+31.26/5 23s} 30. Rc1 {-159.94/2 0.013s}
dxc1=Q+ {+41.39/3 23s} 31. Nxc1 {-159.96/2 0s} Q@c3+ {+66.62/3 23s}
32. Kb1 {-159.98/2 0s} Qxc1# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "4"]
[White "CrazyAra_0.6.0_C++"]
[Black "NebiyuAlien_1.45"]
[Result "1-0"]
[GameDuration "00:17:28"]
[GameEndTime "2019-07-29T22:55:45.270 CEST"]
[GameStartTime "2019-07-29T22:38:16.592 CEST"]
[PlyCount "33"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.63/23 22s} Nc6 {-0.10/18 24s}
3. Bc4 {+0.61/26 22s} Bd6 {-0.04/19 29s} 4. d4 {+1.05/29 22s}
exd4 {+0.46/19 29s} 5. Nxd4 {+1.19/22 22s} Qe7 {+0.22/17 22s}
6. Nc3 {+1.79/24 22s} Nxd4 {-0.22/18 28s} 7. Qxd4 {+1.24/27 22s}
Be5 {-0.02/18 24s} 8. Qd5 {+3.20/21 22s} Nf6 {+1.44/17 34s}
9. Qxf7+ {+7.29/26 22s} Qxf7 {-3.38/20 43s} 10. Bxf7+ {+8.21/25 22s}
Kxf7 {-3.54/18 23s} 11. N@g5+ {+8.29/26 22s} Ke7 {-M19/19 21s}
12. Q@f7+ {+8.47/29 22s} Kd6 {-M17/21 21s} 13. P@d4 {+8.69/23 22s}
Bxd4 {-5.10/16 58s} 14. Nb5+ {+8.76/26 22s} Kc5 {-5.84/15 21s}
15. Nxd4 {+8.73/24 22s} N@d5 {-27.44/15 294s} 16. Nb3+ {+11.74/15 22s}
Kb4 {-M13/19 10s} 17. a3+ {+12.55/12 22s, Black resigns} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "4"]
[White "NebiyuAlien_1.45"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:21:39"]
[GameEndTime "2019-07-29T23:17:25.798 CEST"]
[GameStartTime "2019-07-29T22:55:46.477 CEST"]
[PlyCount "54"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.06/19 31s} Nc6 {-0.62/20 22s}
3. c4 {+0.16/19 28s} Nd4 {+0.81/22 22s} 4. Nc3 {+0.30/20 29s}
Nxf3+ {+0.90/18 22s} 5. gxf3 {+0.22/19 29s} N@d4 {+0.70/22 22s}
6. N@b3 {+0.24/18 28s} Nxb3 {+0.60/23 22s} 7. axb3 {+0.36/18 27s}
N@d4 {+0.69/23 22s} 8. d3 {+0.24/18 27s} Bb4 {+1.16/27 22s}
9. N@e3 {+0.20/18 26s} Ne7 {+1.12/21 22s} 10. Rg1 {0.00/18 25s}
Ng6 {+0.97/28 22s} 11. Ra4 {-0.62/19 22s} a5 {+0.42/30 22s}
12. Rg3 {0.00/17 27s} d6 {+2.52/25 22s} 13. Nd5 {-1.02/17 22s}
Be6 {+3.07/23 22s} 14. Nxb4 {-2.24/18 49s} axb4 {+5.39/21 22s}
15. B@b1 {-3.32/17 22s} Rxa4 {+7.65/18 22s} 16. bxa4 {-5.58/18 32s}
R@h1 {+8.29/13 22s} 17. R@g1 {-4.62/18 30s} Rxg1 {+8.37/27 22s}
18. Rxg1 {-9.18/20 43s} N@b3 {+8.52/21 22s} 19. Nb5 {-2.96/17 18s}
Nxc1 {+8.18/18 22s} 20. Nxd4 {-5.14/17 19s} exd4 {+8.80/14 23s}
21. N@f5 {-5.42/16 20s} Bxf5 {+9.77/17 23s} 22. exf5 {-3.46/17 33s}
B@c3+ {+9.80/15 23s} 23. bxc3 {-5.02/16 14s} bxc3 {+9.81/16 23s}
24. B@b5+ {-7.44/15 17s} c6 {+10.44/14 23s} 25. B@g5 {-6.06/14 17s}
Qxg5 {+15.46/9 23s} 26. R@b8+ {-15.22/16 56s} B@d8 {+16.57/9 23s}
27. Bxc6+ {-22.18/16 17s} bxc6 {+16.48/9 23s, White resigns} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "4"]
[White "CrazyAra_0.6.0_C++"]
[Black "Feuerstein_0.4.6.1"]
[Result "1-0"]
[GameDuration "00:19:53"]
[GameEndTime "2019-07-29T23:37:20.618 CEST"]
[GameStartTime "2019-07-29T23:17:27.011 CEST"]
[PlyCount "51"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+1.08/17 22s} Bb4 {+0.02/12 33s}
3. a3 {+1.96/21 22s} Bxc3 {+0.07/12 40s} 4. dxc3 {+1.99/18 22s}
Ne7 {+0.02/11 54s} 5. B@d4 {+3.58/19 22s} O-O {+0.62/11 30s}
6. Bxg7 {+5.60/21 22s} Kxg7 {+1.54/10 31s} 7. e5 {+5.68/14 22s}
Ng6 {+1.82/10 42s} 8. P@f6+ {+5.33/19 22s} Kg8 {+3.17/11 17s}
9. Nf3 {+6.14/21 22s} Nc6 {+3.17/9 17s} 10. Bb5 {+7.36/30 22s}
Ncxe5 {+1.11/11 140s} 11. Nxe5 {+6.07/26 22s} Qxf6 {+1.11/9 13s}
12. Ng4 {+5.45/24 22s} Qh4 {+0.57/10 60s} 13. Bxd7 {+4.93/27 22s}
P@g7 {+0.77/8 11s} 14. P@h6 {+5.17/21 22s} Rd8 {+2.36/8 13s}
15. hxg7 {+5.80/19 22s} Rxd7 {+2.29/8 26s} 16. N@f6+ {+6.54/19 22s}
Kxg7 {+2.29/3 0.021s} 17. Nxd7 {+8.61/21 22s} Bxd7 {-4.36/9 68s}
18. Bh6+ {+9.83/19 22s} Kg8 {-4.36/8 9.3s} 19. R@g7+ {+11.95/17 22s}
Kh8 {-4.36/7 3.5s} 20. Rxg6 {+13.87/15 23s} Qxh6 {-6.38/6 28s}
21. Nxh6 {+14.53/9 23s} hxg6 {-6.38/2 0.018s} 22. Nxf7+ {+17.05/7 23s}
Kg7 {-6.96/4 0.24s} 23. P@h6+ {+19.73/5 23s} Kf8 {-M6/5 0.48s}
24. Q@g7+ {+22.57/5 23s} Ke7 {-M4/2 0.010s} 25. Ne5+ {+61.61/3 23s}
Kd8 {-M2/2 0.014s} 26. Qdxd7# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.29"]
[Round "4"]
[White "Feuerstein_0.4.6.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:25:11"]
[GameEndTime "2019-07-30T00:02:33.139 CEST"]
[GameStartTime "2019-07-29T23:37:21.832 CEST"]
[PlyCount "66"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nf3 {+0.27/12 122s} d5 {-0.79/17 22s}
3. e5 {+0.32/11 18s} Nc6 {+0.27/24 22s} 4. d4 {+0.54/11 20s} Nge7 {-0.18/33 22s}
5. Bb5 {+0.58/11 35s} Nf5 {+0.79/20 22s} 6. Bxc6+ {+0.61/11 33s}
bxc6 {+1.89/18 22s} 7. Bg5 {+0.61/9 20s} B@e7 {+2.11/26 22s}
8. Bxe7 {+0.62/11 36s} Bxe7 {+2.08/26 22s} 9. O-O {+0.56/10 28s}
Ba6 {+3.14/19 22s} 10. Re1 {+0.51/10 22s} B@g4 {+2.63/25 22s}
11. c3 {+0.47/10 15s} Nh4 {+6.68/20 22s} 12. Nbd2 {+0.71/9 7.0s}
Nxg2 {+6.31/28 22s} 13. Kxg2 {+1.45/9 19s} P@e4 {+6.34/17 22s}
14. Re3 {+0.29/10 88s} exf3+ {+7.81/18 22s} 15. Nxf3 {+0.24/9 21s}
N@f5 {+7.95/20 22s} 16. Kg1 {+0.45/8 20s} Nxe3 {+7.66/20 22s}
17. fxe3 {+0.36/7 3.6s} R@e2 {+8.12/21 22s} 18. Nd2 {-2.65/10 54s}
Rxd2 {+8.56/18 22s} 19. Qxg4 {-2.30/8 9.8s} h5 {+9.45/21 22s}
20. Qf3 {-3.44/9 38s} N@g5 {+10.11/19 23s} 21. Qg3 {-1.93/8 9.6s}
h4 {+10.76/25 23s} 22. Qg4 {-1.81/7 3.1s} Be2 {+11.63/35 23s}
23. Qg2 {-1.30/7 5.3s} h3 {+12.10/37 23s} 24. Qg3 {-14.35/9 57s}
Nf3+ {+12.10/35 23s} 25. Kh1 {-14.35/8 5.9s} Rxb2 {+13.23/19 23s}
26. Rg1 {-9.45/7 7.7s} Nxg1 {+23.55/3 23s} 27. P@g2 {-14.57/8 30s}
hxg2+ {+20.10/17 23s} 28. Qxg2 {-14.57/3 0.029s} Bf3 {+26.34/15 23s}
29. N@f6+ {-27.53/6 62s} Bxf6 {+28.35/13 23s} 30. N@d6+ {-27.53/4 0.14s}
cxd6 {+30.59/11 23s} 31. P@d2 {-M6/5 2.0s} Bxg2+ {+37.85/5 23s}
32. Kxg2 {-M4/2 0.008s} Q@f3+ {+68.51/3 23s} 33. Kxg1 {-M2/2 0.011s}
R@h1# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "4"]
[White "CrazyAra_0.6.0_C++"]
[Black "Pulsar2009-9b-64"]
[Result "1-0"]
[GameDuration "00:20:14"]
[GameEndTime "2019-07-30T00:22:48.918 CEST"]
[GameStartTime "2019-07-30T00:02:34.356 CEST"]
[PlyCount "51"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.64/23 22s} d5 3. exd5 {+0.65/27 22s}
Nxd5 {-0.24/7 48s} 4. Nxd5 {+0.76/24 22s} Qxd5 {+0.09/6 34s}
5. d4 {+0.74/27 22s} N@h4 {+0.97/6 41s} 6. N@e3 {+1.84/21 22s}
Qa5+ {+0.36/6 35s} 7. Bd2 {+1.96/27 22s} Qb6 {-0.03/7 33s} 8. Nf3 {+1.86/27 22s}
Qxb2 {+1.13/6 31s} 9. Nxh4 {+1.64/24 22s} P@c3 {+1.07/6 31s}
10. Bxc3 {+1.64/31 22s} Qxc3+ {+1.02/7 31s} 11. P@d2 {+1.56/30 22s}
Qxd4 {+1.02/6 28s} 12. Nf3 {+1.63/20 22s} Qd8 {+1.41/6 31s}
13. Ne5 {+2.81/21 22s} P@f6 {+3.36/6 31s} 14. Nxf7 {+5.04/25 22s}
Kxf7 {+3.43/6 28s} 15. Bc4+ {+5.34/25 22s} e6 {+3.70/6 27s}
16. P@f5 {+5.14/23 22s} N@f4 {+3.21/5 25s} 17. fxe6+ {+5.54/23 22s}
Bxe6 {+2.54/6 31s} 18. Bxe6+ {+5.69/26 22s} Nxe6 {+1.27/6 22s}
19. B@d5 {+5.79/26 22s} P@b2 {+1.45/6 25s} 20. P@f5 {+7.50/24 23s}
Qxd5 {-0.21/6 23s} 21. Nxd5 {+11.39/13 23s} bxa1=Q {-M5/5 23s}
22. fxe6+ {+16.17/7 23s} Kxe6 {-M4/5 21s} 23. Nf4+ {+20.07/5 23s}
Kd6 {-M3/4 20s} 24. Q@d5+ {+25.48/5 23s} Ke7 {-M2/6 19s} 25. Qe6+ {+71.58/3 23s}
Kd8 {-M1/6 18s} 26. N@f7# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "4"]
[White "Pulsar2009-9b-64"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:30:04"]
[GameEndTime "2019-07-30T00:52:54.985 CEST"]
[GameStartTime "2019-07-30T00:22:50.127 CEST"]
[PlyCount "82"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.02/4 0.098s} d5 {-0.49/16 22s}
3. e5 {+0.60/7 41s} d4 {-0.18/20 22s} 4. exf6 {+0.68/7 44s} dxc3 {-0.24/22 22s}
5. dxc3 {+0.85/6 39s} Qxd1+ {-0.01/19 22s} 6. Kxd1 {+0.74/7 44s}
gxf6 {-0.03/19 22s} 7. N@b5 {+0.52/5 34s} Q@d7+ {+0.45/16 22s}
8. Q@d4 {+0.12/6 30s} Na6 {+0.88/24 22s} 9. P@f3 {+0.09/6 37s}
P@c6 {+1.63/21 22s} 10. Qxd7+ {+0.22/7 30s} Bxd7 {+0.98/20 11s}
11. Nd4 {+0.14/7 34s} Nc5 {+1.08/23 22s} 12. b4 {-0.34/6 29s}
N@d5 {+4.70/23 22s} 13. Nge2 {-0.05/7 25s} Na4 {+5.13/21 22s}
14. Q@b3 {-0.50/7 25s} e5 {+5.16/25 23s} 15. Nb5 {-1.52/7 26s}
cxb5 {+5.05/20 23s} 16. Qxd5 {-1.03/6 24s} Bc6 {+5.38/17 23s}
17. Qb3 {-1.63/6 27s} Rd8+ {+5.96/24 23s} 18. N@d3 {-2.07/6 23s}
Q@c4 {+6.26/26 23s} 19. Rb1 {-2.86/6 21s} e4 {+6.34/22 23s}
20. fxe4 {-2.24/7 26s} Bxe4 {+6.90/20 23s} 21. Qxc4 {-3.35/6 25s}
bxc4 {+9.00/18 23s} 22. Q@b5+ {-4.42/5 20s} Q@c6 {+8.80/22 23s}
23. Qxc6+ {-4.64/6 22s} bxc6 {+10.17/13 23s} 24. Q@f4 {-6.72/6 19s}
Bxd3 {+13.16/11 23s} 25. Qe3+ {-10.63/6 23s} Q@e4 {+14.49/11 23s}
26. Ke1 {-13.21/6 18s} Bxc2 {+14.16/14 23s} 27. P@d7+ {-19.34/6 17s}
Rxd7 {+14.13/19 23s} 28. Qxe4+ {-19.34/6 17s} Bxe4 {+17.41/9 23s}
29. Q@c8+ {-21.46/6 16s} Q@d8 {+18.53/23 23s} 30. Qxd8+ {-29.72/6 18s}
Rxd8 {+19.23/9 12s} 31. Q@d3 {-M4/5 15s} Bxd3 {+22.52/15 24s}
32. Nd4 {-M4/5 17s} N@c2+ {+24.16/3 24s} 33. Nxc2 {-M4/5 15s}
Bxc2 {+21.24/7 24s} 34. Bd2 {-35.30/5 15s} Bxb1 {+20.97/13 24s}
35. Bd3 {-44.08/5 14s} Bxd3 {+38.86/7 24s} 36. N@e2 {-M3/4 16s}
Bxe2 {+32.27/5 25s} 37. f3 {-56.86/4 14s} Q@d1+ {+30.24/7 25s}
38. Kf2 {-M3/4 13s} Qxd2 {+37.94/5 25s} 39. h4 {-M2/4 15s} B@e3+ {+44.67/5 25s}
40. Kg3 {-M2/4 12s} Q@f4+ {+64.71/3 25s} 41. Kh3 {-M1/5 12s}
N@f2# {+99.99/1 14s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "4"]
[White "CrazyAra_0.6.0_C++"]
[Black "TSCP_1.1"]
[Result "1-0"]
[GameDuration "00:14:09"]
[GameEndTime "2019-07-30T01:07:05.844 CEST"]
[GameStartTime "2019-07-30T00:52:56.205 CEST"]
[PlyCount "41"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.39/24 22s} Nf6 {-0.45/8 34s}
3. Nc3 {+1.81/20 22s} Nbd7 {-0.46/7 33s} 4. Nf3 {+2.64/22 22s} e5 {-0.49/7 32s}
5. Bc4 {+3.82/23 22s} exd4 {-0.33/7 31s} 6. Bxf7+ {+3.82/23 22s}
Kxf7 {+2.47/7 30s} 7. Qxd4 {+3.69/25 22s} P@a6 {+2.47/5 29s}
8. Nd5 {+8.45/12 22s} Nc5 {+1.19/5 29s} 9. Qxc5 {+10.47/11 22s}
Nxd5 {+1.97/5 28s} 10. Qxd5+ {+12.10/7 22s} N@e6 {-8.41/5 27s}
11. P@f5 {+14.00/7 22s} Ke7 {-9.90/6 26s} 12. fxe6 {+13.66/11 22s}
Bxe6 {-11.37/6 26s} 13. Qxe6+ {+13.45/19 22s} Kxe6 {-2.95/5 25s}
14. B@f5+ {+13.93/17 22s} Ke7 {+2.41/5 24s} 15. N@d5+ {+14.20/15 22s}
Ke8 {-6.63/6 24s} 16. P@d7+ {+14.33/13 22s} Qxd7 {-M10/6 5.4s}
17. Bxd7+ {+15.20/9 22s} Kxd7 {-M8/5 2.0s} 18. N@c5+ {+20.04/7 22s}
dxc5 {-M6/4 0.16s} 19. N@e5+ {+28.08/5 22s} Kc8 {-M4/3 0.011s}
20. Q@d7+ {+76.03/3 23s} Kb8 {-M2/2 0s} 21. Qxc7# {+99.99/1 23s, White mates}
1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "4"]
[White "TSCP_1.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:29:17"]
[GameEndTime "2019-07-30T01:36:23.977 CEST"]
[GameStartTime "2019-07-30T01:07:06.861 CEST"]
[PlyCount "88"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+0.41/8 34s} g6 {-1.13/19 22s}
3. Nf3 {+0.97/7 33s} Bg7 {-1.26/24 22s} 4. Bc4 {+1.05/7 32s} h6 {-1.69/25 22s}
5. O-O {+0.99/6 31s} Nf6 {-0.73/26 22s} 6. Nc3 {+1.18/7 30s} O-O {-1.30/29 22s}
7. Bxh6 {+1.22/7 29s} Bxh6 {-1.38/25 22s} 8. P@g5 {+0.99/6 29s}
Bg7 {-1.76/30 22s} 9. gxf6 {+1.06/7 28s} exf6 {-2.14/27 22s}
10. N@f4 {+0.94/6 27s} P@e6 {-1.44/24 22s} 11. a4 {+0.98/6 26s}
B@g4 {+0.22/25 22s} 12. Be2 {+0.83/7 26s} Nc6 {+0.25/24 22s}
13. d5 {+0.77/7 25s} Bh6 {+0.43/23 22s} 14. Nxg6 {+1.05/8 24s}
fxg6 {+0.68/24 22s} 15. dxc6 {+1.12/7 24s} bxc6 {+0.42/27 22s}
16. e5 {+0.99/6 23s} fxe5 {+0.22/23 22s} 17. Nxe5 {+2.39/6 22s}
Bxe2 {-0.32/24 22s} 18. Nxe2 {-0.66/5 22s} N@h3+ {-0.54/18 22s}
19. gxh3 {+2.51/6 21s} P@g2 {-0.79/17 22s} 20. P@f7+ {+2.86/5 21s}
Rxf7 {-3.74/23 34s} 21. Nxf7 {+2.91/5 20s} Kxf7 {-1.20/31 22s}
22. P@h7 {+10.91/4 20s} B@d5 {+0.04/20 22s} 23. N@e5+ {+7.16/4 19s}
dxe5 {+1.90/19 11s} 24. B@g8+ {+1.83/4 19s} Kg7 {+3.06/21 23s}
25. h8=Q+ {+2.47/5 18s} Kxh8 {+6.57/26 23s} 26. N@f7+ {-7.73/6 18s}
Kxg8 {+7.43/19 23s} 27. Nxh6+ {-3.25/5 17s} Kh7 {+7.49/17 23s}
28. R@f7+ {-3.30/5 17s} P@g7 {+8.42/15 23s} 29. Re1 {-4.81/6 17s}
B@f6 {+10.38/17 23s} 30. B@f3 {-2.96/5 16s} N@h4 {+12.77/15 23s}
31. Bxd5 {-6.52/6 16s} Qxd5 {+14.69/17 23s} 32. B@g8+ {-1.26/5 15s}
Kxh6 {+17.49/9 23s} 33. Nd4 {-14.56/5 15s} exd4 {+16.89/16 23s}
34. Rxf6 {-16.05/5 15s} gxf6 {+18.50/16 23s} 35. B@f8+ {-20.18/4 14s}
P@g7 {+20.32/17 24s} 36. Bxg7+ {-29.28/4 14s} Kxg7 {+24.84/13 12s}
37. P@h6+ {-33.20/4 14s} Kxg8 {+25.67/11 25s} 38. h7+ {-45.00/5 14s}
Kxh7 {+27.17/7 25s} 39. f3 {-45.00/4 13s} R@h1+ {+26.88/5 25s}
40. Kf2 {-M8/5 2.1s} P@e3+ {+33.17/9 25s} 41. Rxe3 {-M8/5 2.8s}
dxe3+ {+27.28/7 14s} 42. Kxe3 {-M6/4 0.82s} N@f5+ {+46.89/5 14s}
43. Kf2 {-M4/3 0.015s} B@e3+ {+60.95/3 13s} 44. Ke2 {-M2/2 0.001s}
N@f4# {+99.99/1 13s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "4"]
[White "CrazyAra_0.6.0_C++"]
[Black "KKFChess_267b"]
[Result "1-0"]
[GameDuration "00:16:49"]
[GameEndTime "2019-07-30T01:53:15.338 CEST"]
[GameStartTime "2019-07-30T01:36:26.234 CEST"]
[PlyCount "45"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.90/25 22s} a6 {+0.60/9 31s}
3. Nc3 {+1.64/17 22s} Nc6 {+0.70/9 29s} 4. e3 {+1.42/20 22s} e6 {+0.45/9 28s}
5. Bd3 {+1.44/25 22s} Bd6 {-0.52/8 30s} 6. Nge2 {+1.27/24 22s} Nf6 {-0.64/8 28s}
7. Bxd6 {+2.47/21 22s} cxd6 {-0.66/8 27s} 8. B@g5 {+2.99/18 22s}
O-O {-0.36/9 23s} 9. Nf4 {+2.93/27 22s} h6 {+0.10/8 23s} 10. Bxf6 {+6.39/25 22s}
gxf6 {-1.18/9 28s} 11. N@h5 {+6.64/23 22s} B@g5 {+0.26/8 22s}
12. h4 {+8.62/29 22s} Bxf4 {-0.31/10 22s} 13. Qg4+ {+10.78/17 22s}
Bg5 {-0.60/8 24s} 14. hxg5 {+15.76/7 22s} fxg5 {+0.35/9 21s}
15. B@f6 {+16.87/23 22s} N@f5 {-4.94/8 32s} 16. Bxd8 {+18.15/26 22s}
B@g7 {-11.53/9 29s} 17. Bxf5 {+20.29/7 22s} P@h7 {-16.34/8 27s}
18. Bxh7+ {+19.67/7 22s} Kh8 {-M6/8 26s} 19. P@f6 {+24.02/7 22s}
Kxh7 {-M8/9 24s} 20. fxg7 {+30.96/5 23s} B@e5 {-M6/8 24s}
21. gxf8=N+ {+34.13/5 23s} Kg8 {-M4/7 23s} 22. Q@h7+ {+63.23/3 23s} Kxf8
23. R@g8# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "4"]
[White "KKFChess_267b"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:20:49"]
[GameEndTime "2019-07-30T02:14:06.243 CEST"]
[GameStartTime "2019-07-30T01:53:16.351 CEST"]
[PlyCount "56"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+1.05/9 29s} e5 {-0.44/22 22s}
3. dxe5 {+3.02/9 27s} Nc6 {-0.66/24 22s} 4. P@b5 {+3.00/8 26s}
Nce7 {+0.03/18 22s} 5. Nf3 {+2.46/9 25s} Ng6 {+0.16/16 22s} 6. Bg5 {+2.04/9 25s}
Bb4+ {+0.21/27 22s} 7. Nc3 {+2.09/9 24s} N8e7 {-0.10/24 22s}
8. Qd4 {+1.87/9 24s} Bxc3+ {+0.63/25 22s} 9. bxc3 {+1.08/9 23s}
N@e6 {+2.34/23 22s} 10. Qd2 {+0.78/9 23s} Nxg5 {+1.78/21 22s}
11. Nxg5 {+0.18/9 23s} B@f4 {+2.98/26 22s} 12. B@e3 {-0.52/9 25s}
Bxe3 {+3.40/32 22s} 13. Qxe3 {-2.14/9 27s} d4 {+4.15/24 22s}
14. Rd1 {+2.34/9 22s} Nf5 {+4.15/23 22s} 15. Qe4 {+0.92/8 21s}
Qxg5 {+5.22/19 22s} 16. B@c6+ {+1.26/8 22s} bxc6 {+7.34/21 22s}
17. Qxc6+ {+0.74/8 21s} B@d7 {+8.67/19 22s} 18. Qxa8 {-0.60/8 23s}
Nxe5 {+9.99/19 22s} 19. N@e4 {+0.64/8 25s} P@e3 {+12.98/15 22s}
20. R@b8 {-0.18/8 21s} O-O {+15.81/7 23s} 21. P@d2 {-2.09/9 31s}
exf2+ {+16.73/13 23s} 22. Nxf2 {-4.42/7 28s} P@e3 {+17.73/29 23s}
23. dxe3 {-11.74/8 26s} dxe3 {+21.52/9 23s} 24. Rb1 {-M10/7 21s}
exf2+ {+22.97/7 23s} 25. Kd1 {-M8/7 21s} N@e3+ {+22.10/7 23s}
26. Kc1 {-M6/7 21s} N3c4+ {+29.21/5 23s} 27. e3 {-M4/7 21s} Qxe3+ {+68.01/3 23s}
28. P@d2 {-M2/9 21s} Qxd2# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "4"]
[White "CrazyAra_0.6.0_C++"]
[Black "Pychess_1.1"]
[Result "1-0"]
[GameDuration "00:06:00"]
[GameEndTime "2019-07-30T02:20:07.759 CEST"]
[GameStartTime "2019-07-30T02:14:07.263 CEST"]
[PlyCount "23"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.61/25 22s} Nc6 3. Bc4 {+0.62/25 22s} Nf6
4. Nc3 {+0.92/27 22s} Nxe4 {+0.14/5 30s} 5. Nxe4 {+3.93/17 22s}
P@g4 {-2.17/5 23s} 6. Bxf7+ {+10.08/28 22s} Kxf7 {-6.01/5 15s}
7. Nfg5+ {+10.75/22 22s} Kg6 {-7.99/5 20s} 8. P@f5+ {+19.77/5 22s}
Kh6 {-15.70/5 31s} 9. N@f7+ {+22.02/5 22s} Kh5 {-327.61/10 0.42s}
10. h3 {+40.41/3 22s} B@e2 {-327.63/10 0.003s} 11. Qxe2 {+52.34/3 22s}
d6 {-327.65/10 0.006s} 12. hxg4# {+99.99/1 22s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "4"]
[White "Pychess_1.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:14:18"]
[GameEndTime "2019-07-30T02:34:27.438 CEST"]
[GameStartTime "2019-07-30T02:20:08.774 CEST"]
[PlyCount "44"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 Nc6 {-0.61/20 22s} 3. d4 exd4 {-0.27/21 22s}
4. Nxd4 {+0.44/5 10s} Bc5 {-0.28/19 22s} 5. Nxc6 {+1.41/4 11s}
Bxf2+ {-0.34/26 22s} 6. Kxf2 {+6.67/5 19s} dxc6 {-0.80/30 22s}
7. Qxd8+ {+10.14/4 11s} Kxd8 {-0.93/28 0.012s} 8. Q@f8+ {+10.14/3 15s}
Q@e8 {-1.16/34 23s} 9. B@h4+ {+10.21/4 22s} P@e7 {-0.96/27 23s}
10. Qxg7 {+10.71/4 18s} N@g4+ {-1.28/25 23s} 11. Kg1 {+11.63/5 28s}
N8f6 {-0.49/21 23s} 12. N@g5 {+12.79/4 23s} P@f2+ {-1.36/35 34s}
13. Bxf2 {+12.79/5 9.3s} Nxf2 {-1.65/30 22s} 14. Qxh8 {+12.79/4 33s}
Qxh8 {-2.12/35 22s} 15. Nxf7+ {+12.82/4 33s} Ke8 {-3.61/27 34s}
16. Nxh8 {+15.82/4 33s} Be6 {-4.11/29 22s} 17. Kxf2 {+21.22/4 30s}
Nxe4+ {+2.77/13 22s} 18. Ke2 {+17.10/4 28s} P@d3+ {+4.77/25 22s}
19. Kxd3 {+16.54/4 29s} Rd8+ {+7.75/23 22s} 20. Kxe4 {+25.36/3 32s}
Q@d4+ {+23.01/5 22s} 21. Kf3 {-327.63/10 3.4s} Bg4+ {+65.82/3 22s}
22. Kg3 {-327.65/10 0.009s} B@f2# {+99.99/1 22s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "CrazyAra_0.6.0_C++"]
[Black "CrazyWa_1.0.1"]
[Result "1-0"]
[GameDuration "00:27:32"]
[GameEndTime "2019-07-30T03:02:01.119 CEST"]
[GameStartTime "2019-07-30T02:34:28.460 CEST"]
[PlyCount "73"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+1.08/17 22s} Bb4 {+0.10/12 24s}
3. a3 {+2.00/16 22s} Be7 {-0.34/12 41s} 4. d4 {+2.49/20 22s} Nf6 {-0.55/12 26s}
5. e5 {+3.26/22 22s} Nd5 {-0.86/14 30s} 6. Nxd5 {+4.24/22 22s}
exd5 {-0.70/13 25s} 7. N@h5 {+4.01/22 22s} g6 {-0.53/12 19s}
8. Nf4 {+5.01/24 22s} c6 {-0.13/12 20s} 9. Nf3 {+4.77/20 22s} d6 {+0.01/10 22s}
10. Qe2 {+4.56/22 22s} Bg4 {+0.06/10 15s} 11. exd6 {+2.81/25 33s}
Qxd6 {-0.39/10 16s} 12. P@e5 {+2.39/27 22s} Qd7 {+1.27/11 27s}
13. e6 {+2.41/33 22s} fxe6 {+1.98/11 22s} 14. Ne5 {+2.04/27 22s}
Bxe2 {+3.31/10 23s} 15. Bxe2 {+1.95/37 22s} P@f7 {+1.73/9 47s}
16. Nxd7 {+1.73/29 22s} Nxd7 {+1.96/9 25s} 17. B@b4 {+1.85/40 22s}
Bxb4+ {+3.34/8 14s} 18. axb4 {+1.91/25 22s} N@f5 {+3.37/8 23s}
19. Q@c7 {+2.22/18 22s} Nxd4 {+4.99/8 15s} 20. B@d3 {+1.75/23 22s}
B@a6 {+4.39/8 47s} 21. Rxa6 {+5.77/22 22s} Q@b1 {+3.66/8 21s}
22. O-O {+7.59/17 22s} bxa6 {+0.34/9 24s} 23. B@c3 {+8.45/15 22s}
R@c8 {-2.50/8 18s} 24. Qxd7+ {+10.29/17 22s} Kxd7 {-3.88/9 26s}
25. Bxd4 {+10.48/20 22s} Rhd8 {-3.55/7 19s} 26. Bxa6 {+12.36/16 23s}
Rc7 {-6.64/8 72s} 27. P@d6 {+14.17/11 23s} P@b7 {-14.74/8 60s}
28. dxc7 {+14.54/9 23s} Kxc7 {-14.82/7 17s} 29. Bxb7 {+16.40/7 23s}
Q@e7 {-16.27/7 18s} 30. N@c5 {+18.35/20 23s} Rdc8 {-21.39/7 39s}
31. N@a6+ {+18.56/9 23s} Kd8 {-M14/9 15s} 32. P@f6 {+20.97/7 23s}
Qd6 {-M10/17 16s} 33. Nfxe6+ {+22.43/5 23s} fxe6 {-M8/99 7.7s}
34. P@e7+ {+28.21/3 23s} Qxe7 {-M6/99 0.27s} 35. fxe7+ {+25.81/5 23s}
Kxe7 {-M4/9 0.18s} 36. Q@f6+ {+64.06/3 23s} Ke8 {-M2/3 0.18s}
37. R@f8# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "CrazyWa_1.0.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:29:16"]
[GameEndTime "2019-07-30T03:31:19.065 CEST"]
[GameStartTime "2019-07-30T03:02:02.171 CEST"]
[PlyCount "78"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nf3 {+0.21/12 32s} d5 {-0.80/17 22s}
3. e5 {+0.44/12 44s} Ne7 {+0.33/18 22s} 4. d4 {+0.61/12 23s} Nf5 {-0.12/27 22s}
5. Bd3 {+0.69/12 23s} Nc6 {-0.26/30 22s} 6. c3 {+0.70/12 16s}
Nfxd4 {+0.53/23 22s} 7. Nxd4 {+2.13/12 29s} Nxe5 {+1.02/21 22s}
8. Bc2 {+2.00/10 27s} P@e4 {+0.53/27 22s} 9. Bf4 {+2.16/10 25s}
Bd6 {+0.51/24 22s} 10. Ba4+ {+2.03/10 25s} P@c6 {+1.19/24 22s}
11. Bxe5 {+4.34/10 15s} Bxe5 {+1.71/26 22s} 12. Bxc6+ {+4.10/9 15s}
bxc6 {+1.04/25 22s} 13. Nxc6 {+3.26/10 23s} Qg5 {+1.20/30 22s}
14. Nxe5 {+3.67/9 20s} Qxg2 {+2.43/27 22s} 15. B@a4+ {+3.10/8 21s}
P@d7 {+2.69/21 22s} 16. Rf1 {+3.33/10 40s} B@f3 {+2.97/19 22s}
17. Nxf3 {+1.11/9 21s} exf3 {+3.42/22 22s} 18. B@b5 {+1.63/9 43s}
B@e2 {+4.49/24 22s} 19. Bxe2 {+3.44/9 29s} fxe2 {+5.16/25 22s}
20. Qxe2 {+2.27/9 55s} B@g4 {+5.69/23 22s} 21. P@b7 {+1.73/8 17s}
Bxe2 {+4.61/19 23s} 22. Bxd7+ {-0.58/7 27s} Bxd7 {+10.16/13 23s}
23. bxa8=Q+ {-2.61/8 45s} B@c8 {+9.21/27 23s} 24. Qxc8+ {-2.62/7 37s}
Bxc8 {+7.28/22 23s} 25. B@a4+ {-2.63/6 15s} P@d7 {+8.43/14 23s}
26. Bxd7+ {-6.70/7 15s} Bxd7 {+12.17/19 23s} 27. R@b8+ {-7.87/7 13s}
B@d8 {+11.82/11 23s} 28. N@d6+ {-14.84/9 46s} cxd6 {+16.28/17 23s}
29. Rxd8+ {-25.86/9 47s} Kxd8 {+16.61/17 12s} 30. B@h4+ {-19.70/8 34s}
f6 {+19.01/13 24s} 31. Bxf6+ {-29.41/8 15s} gxf6 {+20.87/13 24s}
32. P@c7+ {-M14/9 13s} Kxc7 {+20.99/13 24s} 33. B@a5+ {-M12/9 14s}
P@b6 {+22.50/7 24s} 34. Bxb6+ {-M10/16 14s} axb6 {+24.17/7 24s}
35. N@a8+ {-M8/93 14s} Kb7 {+22.58/7 24s} 36. P@c6+ {-M8/98 11s}
Bxc6 {+24.34/11 24s} 37. P@a6+ {-M6/98 0.45s} Bxa6 {+28.15/3 24s}
38. c4 {-M4/98 0.21s} Q@c1+ {+46.80/3 24s} 39. Ke2 {-M2/3 0.18s}
N@f4# {+99.99/1 25s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "CrazyAra_0.6.0_C++"]
[Black "Sjeng-11.2"]
[Result "1-0"]
[GameDuration "00:19:25"]
[GameEndTime "2019-07-30T03:50:45.494 CEST"]
[GameStartTime "2019-07-30T03:31:20.115 CEST"]
[PlyCount "51"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.65/23 22s} e6 {-1.19/11 45s}
3. d4 {+1.19/25 22s} Bb4 {-0.27/10 32s} 4. e5 {+2.56/24 22s} Nd5 {-0.14/11 42s}
5. Qg4 {+3.03/22 22s} Kf8 {-0.59/10 40s} 6. a3 {+3.35/24 22s} Ba5 {-0.31/10 38s}
7. b4 {+3.03/23 22s} Bxb4 {+1.30/10 36s} 8. axb4 {+4.67/23 22s}
Nxc3 {+0.88/8 23s} 9. B@f6 {+8.32/28 22s} gxf6 {+0.14/9 45s}
10. Bh6+ {+8.17/23 22s} Ke8 {-0.22/8 21s} 11. Qg7 {+8.48/21 22s}
P@d2+ {-0.46/8 21s} 12. Bxd2 {+8.44/21 22s} N@g6 {-3.32/8 32s}
13. Bxc3 {+8.67/24 22s} B@f8 {-4.39/9 17s} 14. Qxh8 {+8.40/29 22s}
Nxh8 {-0.91/9 38s} 15. R@g8 {+8.75/19 22s} Q@g6 {-1.96/8 36s}
16. P@g7 {+11.33/27 22s} Qxg7 {-3.17/8 13s} 17. Rxg7 {+10.96/18 22s}
Bxg7 {-5.17/9 12s} 18. Q@g8+ {+12.53/19 22s} R@f8 {-8.13/9 16s}
19. Qxg7 {+13.19/17 22s} fxe5 {-8.11/8 16s} 20. dxe5 {+14.02/15 23s}
P@d2+ {-8.99/8 16s} 21. Bxd2 {+14.34/15 23s} Qe7 {-9.76/7 14s}
22. B@f6 {+20.64/11 23s} Qxf6 {-M9/7 30s} 23. exf6 {+23.04/9 23s}
P@e7 {-M7/8 11s} 24. Qxf8+ {+29.19/5 23s} Kxf8 25. P@g7+ {+67.00/3 23s}
Ke8 {-M3/7 14s} 26. Q@f8# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "Sjeng-11.2"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:24:25"]
[GameEndTime "2019-07-30T04:15:11.981 CEST"]
[GameStartTime "2019-07-30T03:50:46.507 CEST"]
[PlyCount "66"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.39/11 45s} d5 {-0.48/16 22s}
3. exd5 {+0.90/10 43s} Nxd5 {-0.67/26 22s} 4. Nf3 {+0.65/9 36s}
e6 {-0.24/20 22s} 5. Nxd5 {+0.87/9 32s} exd5 {-0.21/30 22s}
6. Qe2+ {+0.90/8 37s} Qe7 {-0.20/18 22s} 7. Qxe7+ {+1.26/8 31s}
Bxe7 {-0.37/22 11s} 8. Q@e5 {+1.35/8 24s} Q@e4+ {+0.57/22 22s}
9. N@e3 {+1.04/8 22s} Qxe5 {+0.03/27 22s} 10. Nxe5 {+1.51/8 22s}
Nc6 {+0.07/25 22s} 11. Nxc6 {+1.56/8 22s} bxc6 {0.00/25 22s}
12. Nxd5 {+1.09/8 21s} cxd5 {+3.19/16 22s} 13. Q@c6+ {+1.81/7 18s}
Q@d7 {+3.51/24 22s} 14. Qxa8 {+2.26/8 20s} N@d4 {+3.53/31 22s}
15. P@b7 {+3.29/7 20s} Nxc2+ {+3.18/25 23s} 16. Kd1 {+1.39/7 19s}
O-O {+3.22/33 23s} 17. bxc8=Q {+2.50/8 38s} Rxc8 {+3.22/25 23s}
18. P@b7 {+1.38/7 12s} Rxa8 {+4.91/17 23s} 19. bxa8=Q+ {+0.49/7 17s}
N@d8 {+5.16/17 23s} 20. Qxd8+ {-0.19/7 34s} Qxd8 {+4.70/25 23s}
21. R@g4 {-1.05/7 32s} P@g6 {+4.20/16 34s} 22. B@c3 {-0.65/7 15s}
d4 {+4.17/26 22s} 23. Bxd4 {-2.62/7 30s} Nxd4 {+10.17/22 23s}
24. Rxd4 {-3.73/6 10s} P@c2+ {+10.63/21 23s} 25. Kxc2 {-11.38/6 28s}
Qxd4 {+11.12/16 23s} 26. R@e8+ {-4.23/6 25s} B@f8 {+11.84/20 23s}
27. Rxf8+ {-5.00/6 6.7s} Bxf8 {+11.85/11 23s} 28. B@b3 {-5.98/7 25s}
P@d3+ {+14.33/9 23s} 29. Kd1 {-M11/5 12s} P@c2+ {+17.97/9 23s}
30. Bxc2 {-M9/5 11s} dxc2+ {+20.91/7 23s} 31. Kxc2 {-M7/4 11s}
N@b4+ {+24.29/5 23s} 32. Kd1 {-M5/5 11s} B@c2+ {+64.89/3 23s}
33. Ke1 {-M3/5 13s} Q@d1# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "CrazyAra_0.6.0_C++"]
[Black "SjaakII-1.4.1"]
[Result "1-0"]
[GameDuration "00:14:56"]
[GameEndTime "2019-07-30T04:30:09.084 CEST"]
[GameStartTime "2019-07-30T04:15:13.002 CEST"]
[PlyCount "47"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.39/24 22s} Nf6 {-0.41/14 37s}
3. Nc3 {+1.81/20 22s} d5 {-0.49/13 34s} 4. Bb5+ {+2.41/18 22s} c6 {-0.16/12 29s}
5. Bd3 {+3.46/20 22s} dxe4 {-0.24/12 20s} 6. Nxe4 {+2.78/24 22s}
Nxe4 {-0.20/11 17s} 7. Bxe4 {+2.56/32 22s} N@f6 {-0.32/10 16s}
8. Bd3 {+3.35/20 22s} P@e4 {-0.05/11 22s} 9. Bc4 {+4.24/22 22s}
b5 {-0.39/11 30s} 10. Bxf7+ {+7.50/23 22s} Kxf7 {+0.09/10 13s}
11. N@e5+ {+7.39/27 22s} Ke6 {-0.25/10 27s} 12. Ne2 {+7.80/23 22s}
Qe8 {+0.13/10 29s} 13. P@c5 {+9.82/19 22s} h5 {-0.40/10 33s}
14. Nf4+ {+10.43/15 22s} Kf5 {+1.11/2 0.002s} 15. h3 {+11.99/13 22s}
B@b4+ {-3.12/9 33s} 16. c3 {+12.27/13 22s} Nfd7 {-5.20/9 34s}
17. P@g4+ {+13.53/26 22s} Kf6 {-159.88/7 10s} 18. g5+ {+17.64/7 22s}
Kxg5 {-159.90/6 1.7s} 19. Nxh5+ {+27.36/3 22s} e3 {-159.92/4 0.15s}
20. Bxe3+ {+29.17/3 23s} P@f4 {-159.94/3 0.008s} 21. Bxf4+ {+27.66/7 23s}
Kf5 {-159.96/2 0s} 22. Qg4+ {+29.21/5 23s} Ke4 {-159.96/2 0s}
23. P@d3+ {+67.07/3 23s} Kd5 {-159.96/2 0s}
24. P@e4# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "SjaakII-1.4.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:18:31"]
[GameEndTime "2019-07-30T04:48:41.938 CEST"]
[GameStartTime "2019-07-30T04:30:10.098 CEST"]
[PlyCount "52"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {+0.42/14 32s} g6 {-1.11/16 22s}
3. d4 {+0.66/14 29s} Bg7 {-1.54/23 22s} 4. Be3 {+0.82/13 23s} Nf6 {-0.45/21 22s}
5. h3 {+0.83/13 22s} O-O {-0.65/22 22s} 6. Qf3 {+0.92/13 29s} h6 {+1.08/24 22s}
7. O-O-O {+0.96/12 19s} Nc6 {+1.83/17 22s} 8. Bc4 {+0.95/13 37s}
e5 {+2.23/23 22s} 9. d5 {+1.01/13 37s} Nd4 {+1.94/24 22s}
10. Bxd4 {+1.62/13 18s} exd4 {+2.49/22 22s} 11. Rxd4 {+1.28/12 27s}
Nd7 {+2.61/21 22s} 12. Rd1 {+0.97/12 39s} Ne5 {+4.70/19 22s}
13. Qe2 {+1.10/11 21s} B@b4 {+4.97/19 22s} 14. Nf3 {+1.18/11 37s}
Bxc3 {+5.52/28 22s} 15. P@h7+ {-1.74/12 36s} Kxh7 {+8.41/34 22s}
16. bxc3 {-2.15/12 36s} N@f4 {+9.57/19 22s} 17. Qe3 {-3.25/11 32s}
Nxc4 {+12.57/9 22s} 18. Qxf4 {-4.43/11 34s} B@g5 {+15.42/7 22s}
19. Qxg5 {-10.02/9 33s} P@b2+ {+17.57/14 22s} 20. Kb1 {-3.14/2 0s}
hxg5 {+19.92/7 23s} 21. B@g8+ {-159.92/8 9.6s} Kxg8 {+20.17/11 23s}
22. N@e7+ {-159.92/8 3.6s} Qxe7 {+40.29/3 23s} 23. N@h6+ {-159.94/6 0.73s}
Bxh6 {+55.01/7 23s} 24. B@h7+ {-159.96/5 0.069s} Kxh7 {+62.34/5 23s}
25. Nxg5+ {-159.96/4 0.018s} Qxg5 {+72.77/3 23s} 26. Rh2 {-159.98/2 0s}
N@a3# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "CrazyAra_0.6.0_C++"]
[Black "NebiyuAlien_1.45"]
[Result "1-0"]
[GameDuration "00:17:28"]
[GameEndTime "2019-07-30T05:06:11.318 CEST"]
[GameStartTime "2019-07-30T04:48:43.085 CEST"]
[PlyCount "41"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.91/25 22s} Nf6 {-0.10/18 24s}
3. e3 {+0.99/17 22s} Be6 {-0.12/19 30s} 4. Nf3 {+1.80/17 22s} Nh5 {-0.02/18 30s}
5. Bg3 {+3.12/18 22s} h6 {+0.12/18 26s} 6. Nc3 {+4.37/25 22s} Nd7 {+0.40/17 28s}
7. Bd3 {+5.03/23 22s} c6 {+0.16/16 23s} 8. Ne5 {+4.11/22 22s}
Nxg3 {+1.22/20 42s} 9. hxg3 {+4.89/25 22s} Nxe5 {+1.20/19 27s}
10. dxe5 {+4.84/23 22s} N@g4 {+1.18/17 21s} 11. N@f4 {+6.45/20 22s}
B@d7 {-0.06/18 70s} 12. N@d4 {+7.66/22 22s} Nxe5 {+0.64/18 21s}
13. Nfxe6 {+7.67/24 22s} fxe6 {+2.00/19 31s} 14. Qh5+ {+8.08/19 22s}
N@f7 {-0.40/20 28s} 15. B@g6 {+8.36/19 22s} P@f6 {-1.52/20 34s}
16. Bxf7+ {+9.21/23 22s} Nxf7 {-4.62/20 62s} 17. N@g6 {+10.02/27 22s}
B@g4 {-8.22/17 15s} 18. Qxg4 {+11.98/21 22s} f5 {-9.64/17 29s}
19. Qh5 {+15.53/19 22s} Rg8 {-23.78/17 18s} 20. B@h7 {+14.93/21 23s}
Qb6 {-23.82/17 13s} 21. Bxg8 {+14.20/19 23s, Black resigns} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "NebiyuAlien_1.45"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:20:16"]
[GameEndTime "2019-07-30T05:26:29.031 CEST"]
[GameStartTime "2019-07-30T05:06:12.532 CEST"]
[PlyCount "50"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {+0.10/19 31s} Bf5 {+0.03/18 22s}
3. e3 {+0.22/19 30s} e6 {+0.03/21 22s} 4. Bd3 {+0.18/17 24s} Nc6 {+0.39/20 22s}
5. Nc3 {+0.28/18 29s} Bg4 {+0.69/22 22s} 6. h3 {+0.44/17 28s} Bh5 {+0.61/24 22s}
7. Rg1 {+0.46/17 27s} Nf6 {+1.81/25 22s} 8. Bb5 {+0.74/19 27s}
Bb4 {+1.59/17 22s} 9. g4 {+1.50/19 24s} Bg6 {+1.74/18 22s}
10. Ne5 {+2.90/20 22s} O-O {+2.87/24 22s} 11. Bxc6 {+2.42/19 83s}
Ne4 {+3.36/19 22s} 12. Bxb7 {+2.82/18 23s} Bxc3+ {+4.33/23 22s}
13. P@d2 {+4.88/16 17s} Qh4 {+6.12/27 22s} 14. N@e7+ {+5.06/17 21s}
Qxe7 {+7.20/19 22s} 15. Bxa8 {+4.60/16 22s} Rxa8 {+9.39/15 22s}
16. bxc3 {+4.48/16 30s} B@h4 {+10.20/19 22s} 17. B@g3 {+1.80/16 20s}
Bxg3 {+9.62/13 22s} 18. Rxg3 {-1.60/18 50s} Nxg3 {+9.09/19 22s}
19. fxg3 {-2.62/17 41s} N@e4 {+9.89/13 22s} 20. Nxg6 {+0.22/14 22s}
hxg6 {+11.82/13 23s} 21. R@g2 {-2.18/16 31s} R@h1+ {+11.62/11 23s}
22. B@g1 {-4.36/16 16s} B@f2+ {+11.65/17 23s} 23. Rxf2 {-7.66/17 16s}
Rxg1+ {+12.43/20 23s} 24. B@f1 {-10.50/18 16s} Nxf2 {+13.31/19 23s}
25. Kxf2 {-10.50/16 16s} Rxg3 {+15.67/9 23s, White resigns} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "CrazyAra_0.6.0_C++"]
[Black "Feuerstein_0.4.6.1"]
[Result "1-0"]
[GameDuration "00:25:53"]
[GameEndTime "2019-07-30T05:52:23.512 CEST"]
[GameStartTime "2019-07-30T05:26:30.245 CEST"]
[PlyCount "65"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.62/25 22s} Nf6 {-0.25/12 46s}
3. Nxe5 {+1.34/23 22s} Qe7 {-0.08/11 23s} 4. d4 {+1.33/38 22s} d6 {+0.08/11 46s}
5. Nxf7 {+1.52/32 22s} Qxe4+ {+1.53/9 24s} 6. Qe2 {+3.66/23 22s}
Qxe2+ {+1.53/10 28s} 7. Bxe2 {+3.69/29 11s} Kxf7 {+1.53/9 37s}
8. P@g5 {+3.64/23 22s} Nd5 {+1.85/8 21s} 9. Nc3 {+3.75/25 22s}
Nxc3 {+1.69/9 39s} 10. bxc3 {+4.27/30 22s} Ke8 {+1.56/8 21s}
11. P@f7+ {+4.36/23 22s} Kxf7 {+4.58/2 0.011s} 12. Q@c4+ {+4.08/24 22s}
N@e6 {+5.02/8 16s} 13. N@d8+ {+4.42/31 22s} Ke7 {+2.47/11 64s}
14. Nxe6 {+4.76/21 23s} Bxe6 {+2.47/8 20s} 15. Qxc7+ {+4.90/28 23s}
Q@d7 {+2.47/7 5.9s} 16. P@f6+ {+5.19/26 23s} Ke8 {+1.91/10 80s}
17. fxg7 {+3.95/25 34s} Qxc7 {+0.92/8 17s} 18. gxh8=Q {+4.39/15 22s}
Qxc3+ {-0.58/8 179s} 19. P@d2 {+7.55/23 22s} Qc8 {-0.58/7 6.7s}
20. N@g7+ {+8.48/13 22s} Ke7 {-5.94/9 70s} 21. R@c7+ {+10.79/21 22s}
Qxc7 {-5.49/8 9.4s} 22. Qxf8+ {+13.32/15 23s} Kxf8 {-5.49/2 0.012s}
23. Nxe6+ {+13.42/13 23s} Kg8 {-7.42/8 23s} 24. Nxc7 {+12.54/11 23s}
P@f7 {-7.86/7 32s} 25. B@f6 {+18.22/17 23s} P@g7 {-10.44/6 13s}
26. Bxg7 {+19.04/11 23s} N@g6 {-10.44/2 0.013s} 27. Q@c8+ {+22.88/3 23s}
R@f8 {-10.29/4 0.10s} 28. Bxf8 {+17.88/9 23s} Nd7 {-M10/8 7.8s}
29. Qxd7 {+22.94/7 23s} Q@g7 {-M8/7 3.0s} 30. Bxg7 {+32.67/5 23s}
P@e7 {-M6/4 0.21s} 31. N@h6+ {+27.56/5 23s} Kxg7 {-M4/2 0.008s}
32. Nf5+ {+61.41/3 23s} Kg8 {-M2/2 0.007s} 33. Q@g7# {+99.99/1 23s, White mates}
1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "Feuerstein_0.4.6.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:19:56"]
[GameEndTime "2019-07-30T06:12:20.802 CEST"]
[GameStartTime "2019-07-30T05:52:24.725 CEST"]
[PlyCount "46"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.27/12 32s} Nc6 {-0.63/20 22s}
3. Bb5 {+0.30/12 40s} Be7 {+0.15/26 22s} 4. Nc3 {+0.72/12 48s}
Nf6 {+0.02/29 22s} 5. Bxc6 {+0.62/12 30s} dxc6 {+0.76/24 22s}
6. Nxe5 {+0.62/10 19s} B@d4 {+0.71/24 22s} 7. Nxf7 {+0.62/10 32s}
Kxf7 {+1.08/30 22s} 8. Qe2 {+0.42/9 38s} Rf8 {+1.40/21 22s}
9. Qc4+ {+0.72/9 38s} Ke8 {+4.11/19 22s} 10. f3 {+0.53/9 31s}
N@e5 {+6.24/21 22s} 11. Qe2 {+0.75/9 14s} Bxc3 {+7.05/26 22s}
12. bxc3 {+0.78/8 9.3s} N@f4 {+8.85/17 22s} 13. Qf1 {+0.59/8 7.5s}
Nxe4 {+8.92/21 22s} 14. fxe4 {-2.22/9 58s} P@e2 {+9.76/21 22s}
15. Qxe2 {-1.58/8 13s} Nxe2 {+8.59/25 22s} 16. B@h5+ {-1.26/7 8.0s}
Ng6 {+8.98/19 22s} 17. Bxe2 {-2.57/9 52s} Q@f2+ {+12.74/9 22s}
18. Kd1 {-0.08/2 0.008s} Qxg2 {+13.33/18 22s} 19. N@g3 {-7.32/9 100s}
Bh4 {+13.29/18 22s} 20. N@e1 {-8.27/9 115s} Qxg3 {+14.70/14 23s}
21. N@d3 {-8.74/8 20s} Qxe1+ {+20.21/5 23s} 22. Rxe1 {-2.32/2 0.009s}
N@f2+ {+42.01/3 23s} 23. Nxf2 {-1.07/2 0.022s} N@e3# {+99.99/1 23s, Black mates}
0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "CrazyAra_0.6.0_C++"]
[Black "Pulsar2009-9b-64"]
[Result "1-0"]
[GameDuration "00:21:20"]
[GameEndTime "2019-07-30T06:33:42.659 CEST"]
[GameStartTime "2019-07-30T06:12:22.019 CEST"]
[PlyCount "53"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+1.08/17 22s} Nc6 {-0.18/8 38s}
3. d4 {+0.86/22 22s} Bb4 {-0.17/8 46s} 4. Be3 {+0.96/19 22s} Qh4 {+0.61/7 36s}
5. Bd3 {+1.01/23 22s} Nf6 {+1.00/7 33s} 6. Nf3 {+0.95/29 22s} Qg4 {+1.78/7 38s}
7. O-O {+1.11/22 22s} Bxc3 {+1.54/7 32s} 8. bxc3 {+0.98/28 22s}
N@b2 {+1.31/7 37s} 9. h3 {+0.37/33 22s} Nxd1 {+2.80/7 28s}
10. hxg4 {+2.20/17 22s} Nxc3 {+2.98/7 36s} 11. Q@h4 {+2.97/29 22s}
P@b2 {+5.23/6 26s} 12. Rae1 {+4.75/24 22s} Nfxe4 {+5.20/6 35s}
13. B@h6 {+6.78/24 22s} P@e2 {+6.58/6 25s} 14. Bxg7 {+8.03/22 22s}
exf1=Q+ {+6.90/6 29s} 15. Rxf1 {+7.92/18 22s} b1=Q {+5.25/6 28s}
16. Rxb1 {+9.85/18 22s} Nxb1 {+5.45/6 23s} 17. Bxh8 {+10.66/21 22s}
R@d1+ {+4.06/5 22s} 18. R@e1 {+12.48/11 22s} Rxe1+ {+2.27/6 22s}
19. Nxe1 {+10.89/19 22s} Q@g8 {+0.64/6 21s} 20. P@g7 {+14.40/13 23s}
R@g5 {-6.65/6 22s} 21. Bxe4 {+17.22/5 23s} f6 {-11.02/6 26s}
22. R@f8+ {+17.63/11 23s} Ke7 {-37.06/6 22s} 23. Rxg8 {+27.11/3 23s}
R@f1+ {-M4/5 18s} 24. Kxf1 {+29.84/5 23s} Nd2+ {-M3/5 21s}
25. Bxd2 {+31.13/5 23s} d5 {-M2/5 19s} 26. Q@f8+ {+67.27/3 23s} Kd7 {-M1/5 18s}
27. N@c5# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "Pulsar2009-9b-64"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:22:14"]
[GameEndTime "2019-07-30T06:55:58.225 CEST"]
[GameStartTime "2019-07-30T06:33:43.867 CEST"]
[PlyCount "56"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d3 {+0.02/4 0.093s} d5 {+0.36/21 22s}
3. exd5 {+0.01/7 38s} exd5 {+0.99/16 22s} 4. Qe2+ {+0.13/6 37s}
Be7 {+1.00/24 22s} 5. P@h5 {+0.16/7 36s} Nc6 {+2.65/19 22s} 6. c3 {-0.14/7 43s}
h6 {+4.68/15 22s} 7. b4 {+0.56/7 36s} a6 {+5.28/18 22s} 8. a3 {-0.29/7 32s}
Nf6 {+5.79/20 22s} 9. Qd1 {-0.92/7 37s} Bd6 {+7.37/17 22s} 10. Be2 {-0.51/7 33s}
O-O {+7.69/16 22s} 11. Kf1 {-0.18/7 36s} Ne5 {+8.14/15 22s}
12. Bf4 {-0.29/8 34s} Re8 {+8.36/19 22s} 13. h3 {-0.46/7 33s}
Nxd3 {+9.95/22 22s} 14. Bxd6 {-0.55/7 32s} Nxf2 {+11.39/20 22s}
15. Kxf2 {-1.02/6 32s} Ne4+ {+12.27/21 22s} 16. Kf1 {-1.17/7 30s}
Qxd6 {+12.51/19 22s} 17. B@e1 {-1.86/6 22s} P@e3 {+14.79/20 22s}
18. N@d3 {-4.31/6 22s} P@f2 {+17.31/9 22s} 19. Bxf2 {-5.40/7 21s}
exf2 {+15.01/7 22s} 20. P@h7+ {-8.24/6 23s} Kh8 {+16.20/15 23s}
21. Nxf2 {-10.88/6 25s} Nxf2 {+17.58/5 23s} 22. Qa4 {-15.45/6 20s}
Bd7 {+18.99/9 23s} 23. Qxd7 {-19.84/6 18s} Qxd7 {+19.49/7 23s}
24. Rh2 {-M3/4 21s} Ne4 {+19.77/20 23s} 25. B@e3 {-25.68/5 19s}
N@c2 {+27.93/3 23s} 26. Nf3 {-M3/5 17s} Nxe3+ {+36.81/3 23s} 27. Kg1 {-M2/5 18s}
P@f2+ {+65.66/3 23s} 28. Kh1 {-M1/5 17s} Ng3# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "CrazyAra_0.6.0_C++"]
[Black "TSCP_1.1"]
[Result "1-0"]
[GameDuration "00:19:58"]
[GameEndTime "2019-07-30T07:15:58.147 CEST"]
[GameStartTime "2019-07-30T06:55:59.440 CEST"]
[PlyCount "57"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.65/23 22s} d5 {-0.40/8 34s}
3. exd5 {+0.63/27 22s} Nxd5 {-0.22/7 33s} 4. Nxd5 {+0.77/24 22s}
Qxd5 {-0.10/5 32s} 5. d4 {+0.76/27 22s} e5 {-0.05/5 31s} 6. Nf3 {+0.99/19 22s}
Bg4 {+0.02/5 30s} 7. N@e3 {+2.03/25 22s} Qe4 {-0.40/6 29s} 8. Bd3 {+1.44/23 22s}
Bxf3 {-0.50/6 29s} 9. Bxe4 {+1.52/26 22s} Bxd1 {-0.43/6 28s}
10. Nxd1 {+1.51/24 22s} N@d6 {-0.36/4 27s} 11. B@d5 {+2.10/24 22s}
P@c6 {+0.67/5 26s} 12. Bxf7+ {+3.21/21 22s} Kxf7 {+2.25/5 26s}
13. dxe5 {+3.29/20 22s} Q@a5+ {+2.21/5 25s} 14. Nc3 {+3.78/32 22s}
Qxe5 {+2.61/5 24s} 15. Q@f4+ {+3.24/27 22s} Qxf4 {+3.86/6 24s}
16. Bxf4 {+3.91/36 22s} Nxe4 {+2.76/5 23s} 17. P@e6+ {+8.37/23 22s}
Kxe6 {+3.32/5 22s} 18. Q@e5+ {+9.77/21 22s} Kf7 {+3.22/5 22s}
19. Nxe4 {+9.27/21 22s} Bb4+ {+2.83/4 21s} 20. P@c3 {+9.54/15 23s}
Be7 {+1.98/4 21s} 21. N@g5+ {+11.39/15 23s} Ke8 {-0.75/6 20s}
22. P@f7+ {+13.63/13 23s} Kf8 {-0.85/6 20s} 23. Ne6+ {+15.02/11 23s}
Kxf7 {-1.85/6 19s} 24. N4g5+ {+17.24/9 23s} Bxg5 {-M10/6 4.0s}
25. Nxg5+ {+19.66/7 23s} Kf8 {-M8/5 1.3s} 26. B@e7+ {+24.01/5 23s}
Ke8 {-M6/4 0.062s} 27. Bf6+ {+31.35/3 23s} P@e6 {-M4/3 0.007s}
28. Qxe6+ {+73.37/3 23s} Kf8 {-M2/2 0.002s} 29. Qf7# {+99.99/1 23s, White mates}
1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "TSCP_1.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:17:06"]
[GameEndTime "2019-07-30T07:33:05.279 CEST"]
[GameStartTime "2019-07-30T07:15:59.164 CEST"]
[PlyCount "50"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {+0.64/7 34s} Nc6 {-0.23/28 22s}
3. exf6 {+3.76/7 33s} exf6 {+0.81/25 22s} 4. d4 {+3.57/6 32s} d5 {+0.68/19 22s}
5. Bb5 {+3.71/6 31s} Bb4+ {+1.71/21 22s} 6. c3 {+4.10/6 30s} Qe7+ {+1.73/19 22s}
7. Ne2 {+4.48/6 29s} Bd6 {+2.84/17 22s} 8. N@e3 {+4.22/5 29s}
P@h3 {+2.72/25 22s} 9. gxh3 {+5.18/6 28s} Bxh3 {+2.86/38 22s}
10. P@a6 {+5.44/6 27s} Qxe3 {+4.00/26 22s} 11. fxe3 {+10.47/6 26s}
P@g2 {+3.35/18 22s} 12. Q@f3 {+5.64/6 26s} gxh1=Q+ {+3.03/27 22s}
13. Qxh1 {+5.78/6 25s} R@f1+ {+3.16/27 22s} 14. Qxf1 {+6.38/7 24s}
Bxf1 {+3.57/26 22s} 15. axb7 {+5.83/6 24s} N@f3+ {+5.11/19 22s}
16. Kxf1 {+7.71/7 23s} Nxh2+ {+5.36/26 22s} 17. Kg1 {+7.71/6 22s}
Nf3+ {+11.44/13 22s} 18. Kf1 {0.00/6 22s} P@g2+ {+15.46/13 22s}
19. Kf2 {+2.88/7 21s} Q@f1+ {+18.13/11 22s} 20. Qxf1 {-M12/7 3.5s}
gxf1=Q+ {+20.08/9 23s} 21. Kxf1 {-M10/6 1.0s} Q@e1+ {+22.97/7 23s}
22. Kg2 {-M8/5 0.072s} Nh4+ {+26.61/5 23s} 23. Kh3 {-M6/4 0.011s}
Qh1+ {+36.56/3 23s} 24. P@h2 {-M4/3 0.004s} Qxh2+ {+77.61/3 23s}
25. Kg4 {-M2/2 0.001s} h5# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "CrazyAra_0.6.0_C++"]
[Black "KKFChess_267b"]
[Result "1-0"]
[GameDuration "00:14:13"]
[GameEndTime "2019-07-30T07:47:21.031 CEST"]
[GameStartTime "2019-07-30T07:33:07.425 CEST"]
[PlyCount "39"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.39/24 22s} d5 {-0.37/9 31s}
3. exd5 {+2.57/17 22s} Qxd5 {-0.62/9 32s} 4. Nc3 {+3.08/25 22s}
Qd8 {-0.64/8 30s} 5. Bb5+ {+4.62/25 22s} Bd7 {-0.66/8 29s}
6. Bxd7+ {+5.12/15 22s} Nxd7 {-0.32/7 25s} 7. d5 {+5.45/20 22s}
P@b4 {+0.02/8 24s} 8. P@e6 {+11.58/22 22s} B@g6 {-2.86/8 30s}
9. exf7+ {+12.45/23 22s} Bxf7 {-2.72/10 28s} 10. P@e6 {+12.73/21 22s}
Ne5 {-3.58/9 32s} 11. exf7+ {+12.21/13 22s} Nxf7 {-5.56/9 29s}
12. B@e6 {+12.37/11 22s} Ne5 {-5.98/8 27s} 13. Qh5+ {+17.45/9 22s}
P@f7 {-11.41/9 26s} 14. Qxe5 {+17.97/23 22s} Nh6 {-12.52/7 24s}
15. Bxh6 {+17.72/19 22s} Qb8 {-15.52/7 24s} 16. Bxf7+ {+19.85/7 22s}
Kd8 {-M8/6 19s} 17. N@e6+ {+20.27/7 22s} Kc8 {-M6/8 24s}
18. P@d7+ {+22.36/5 22s} Kxd7 19. N@c5+ {+69.78/3 22s} Kc8
20. B@d7# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "KKFChess_267b"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:27:41"]
[GameEndTime "2019-07-30T08:15:03.549 CEST"]
[GameStartTime "2019-07-30T07:47:22.049 CEST"]
[PlyCount "74"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Bb5+ {+1.02/8 29s} c6 {-0.86/23 22s}
3. Bd3 {+0.53/10 27s} Nf6 {+0.01/19 22s} 4. Nf3 {+0.05/9 26s} Bg4 {+0.08/21 22s}
5. Nc3 {+0.14/9 25s} Nbd7 {-0.11/24 22s} 6. Be2 {+0.34/9 25s} e5 {-0.46/26 22s}
7. O-O {+0.58/9 24s} Be7 {-0.11/21 22s} 8. Kh1 {+0.71/10 24s} O-O {+0.37/21 22s}
9. d3 {+0.66/9 23s} Nc5 {+0.55/20 22s} 10. Ng5 {+0.98/9 23s} Bxe2 {+0.27/21 22s}
11. Qxe2 {+0.66/9 23s} B@h5 {+0.32/18 22s} 12. f3 {+0.52/9 23s}
Bg6 {+0.39/25 22s} 13. Qf2 {+0.52/9 22s} d5 {+0.49/22 22s} 14. Qg1 {+0.52/9 22s}
dxe4 {+1.55/27 22s} 15. Ngxe4 {+0.30/9 22s} Ncxe4 {+2.09/24 22s}
16. fxe4 {+0.19/9 22s} Ng4 {+2.39/12 22s} 17. B@g3 {+0.56/7 18s}
N@h5 {+2.72/22 22s} 18. Be1 {+0.74/8 23s} P@f4 {+2.49/29 22s}
19. P@f5 {+1.84/10 22s} Bh4 {+5.55/26 22s} 20. fxg6 {+2.79/11 22s}
hxg6 {+5.47/17 23s} 21. B@c5 {+2.92/10 25s} Bxe1 {+6.40/19 23s}
22. Rxe1 {+1.66/9 22s} B@d4 {+7.51/24 23s} 23. Bxd4 {+1.54/9 22s}
exd4 {+7.00/23 23s} 24. Nd1 {+1.56/8 18s} B@g3 {+11.25/14 23s}
25. B@a5 {-1.08/9 28s} Qxa5 {+11.42/9 23s} 26. N@e7+ {-3.39/10 32s}
Kh8 {+11.97/20 23s} 27. B@d2 {-3.64/9 29s} P@f2 {+14.08/23 23s}
28. Bxa5 {-3.76/10 27s} fxg1=Q+ {+13.48/19 23s} 29. Rxg1 {-4.50/9 25s}
Q@h4 {+15.45/11 23s} 30. Q@h3 {-3.85/9 20s} Qxh3 {+17.75/13 23s}
31. gxh3 {-9.64/9 25s} B@f3+ {+19.81/11 23s} 32. P@g2 {-19.70/10 24s}
Bxd1 {+27.42/9 23s} 33. Nxg6+ {-19.70/8 23s} fxg6 {+29.68/7 23s}
34. Q@h6+ {-M10/8 19s} gxh6 {+30.78/5 23s} 35. P@g7+ {-M8/9 21s}
Kxg7 {+30.23/3 24s} 36. Rf1 {-M6/9 19s} N@f2+ {+31.64/5 24s} 37. Kg1 {-M2/7 24s}
Q@h1# {+99.99/1 24s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "CrazyAra_0.6.0_C++"]
[Black "Pychess_1.1"]
[Result "1-0"]
[GameDuration "00:11:43"]
[GameEndTime "2019-07-30T08:26:48.003 CEST"]
[GameStartTime "2019-07-30T08:15:04.575 CEST"]
[PlyCount "35"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.90/25 22s} e6 {-0.06/6 24s}
3. e3 {+0.84/15 22s} Ne7 {+0.12/6 26s} 4. Bd3 {+1.04/20 22s} Ng6 {+0.40/6 26s}
5. Ne2 {+1.00/23 22s} Nxf4 {+1.92/5 29s} 6. Nxf4 {+1.89/22 22s} g5 {+1.68/5 23s}
7. Nh5 {+5.23/19 22s} Bb4+ {+0.84/5 18s} 8. Nc3 {+7.65/18 22s}
B@a3 {-0.19/4 8.6s} 9. bxa3 {+7.65/27 22s} Bxc3+ {+0.82/5 8.6s}
10. B@d2 {+7.36/23 22s} Bxa1 {-0.05/4 30s} 11. Qxa1 {+8.34/19 22s}
N@e4 {+0.13/3 30s} 12. Bxe4 {+11.06/18 22s} dxe4 {-4.15/4 12s}
13. B@f6 {+11.58/13 22s} R@g8 {-5.87/4 18s} 14. N@g7+ {+15.61/19 22s}
Rxg7 {-11.91/5 11s} 15. Nxg7+ {+16.73/17 22s} Kf8 {-15.64/4 31s}
16. Bxd8 {+18.49/7 22s} B@h6 {-15.61/3 31s} 17. R@e8+ {+62.46/3 22s}
Kxg7 {-327.65/10 0.007s} 18. Q@f6# {+99.99/1 22s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.30"]
[Round "5"]
[White "Pychess_1.1"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:13:36"]
[GameEndTime "2019-07-30T08:40:25.027 CEST"]
[GameStartTime "2019-07-30T08:26:49.015 CEST"]
[PlyCount "42"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 Bf5 {+0.04/14 22s} 3. Nh4 {+0.16/5 29s}
Be4 {-0.10/28 22s} 4. f3 {+1.68/5 29s} e5 {+0.32/19 22s} 5. fxe4 {+1.82/5 29s}
Qxh4+ {+1.49/35 22s} 6. B@g3 {+1.38/5 7.8s} Bb4+ {+1.60/26 22s}
7. Bd2 {+4.78/5 30s} Bxd2+ {+1.42/26 22s} 8. Nxd2 {+5.26/5 9.7s}
Qxg3+ {+1.09/19 22s} 9. hxg3 {+6.64/4 30s} B@e3 {+1.00/19 22s}
10. Q@c8+ {+10.50/3 30s} N@d8 {+0.96/25 22s} 11. B@a4+ {+10.50/3 30s}
Nc6 {+7.80/29 22s} 12. Bxc6+ {+6.35/5 17s} bxc6 {+7.91/27 11s}
13. Qf5 {+1.15/4 15s} B@e6 {+8.28/20 22s} 14. N@a6 {+3.78/4 12s}
Bxf5 {+12.26/13 23s} 15. Nxc7+ {-3.69/5 31s} Kd7 {+14.37/11 23s}
16. P@f2 {-3.69/4 31s} Bxf2+ {+15.85/9 23s} 17. Kxf2 {+0.23/5 14s}
P@e3+ {+18.22/7 23s} 18. Kxe3 {-1.53/5 14s} exd4+ {+20.76/5 23s}
19. Kxd4 {-8.26/4 21s} B@c5+ {+27.11/3 23s} 20. Kc3 {-327.61/10 2.8s}
Q@b4+ {+71.58/3 23s} 21. Kd3 {-327.63/10 0.007s}
Qd4# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "1"]
[White "CrazyAra_0.6.0_C++"]
[Black "stockfish-x86_64-modern"]
[Result "0-1"]
[GameDuration "00:34:16"]
[GameEndTime "2019-07-28T09:03:34.962 CEST"]
[GameStartTime "2019-07-28T08:29:18.541 CEST"]
[PlyCount "96"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.61/25 22s} Nc6 {-2.40/25 46s}
3. Bc4 {+0.61/27 22s} Bc5 {-1.90/24 10s} 4. O-O {+0.92/31 22s}
Nf6 {-3.47/24 32s} 5. Nc3 {+1.10/29 22s} d6 {-2.68/23 22s} 6. d3 {+1.07/27 22s}
O-O {-3.63/25 68s} 7. Ng5 {+1.30/22 22s} Bg4 {-4.05/22 34s}
8. Nxf7 {+0.78/24 22s} Rxf7 {-4.92/24 30s} 9. Bxf7+ {+1.05/30 22s}
Kxf7 {-5.93/24 30s} 10. Qxg4 {+1.47/29 22s} Nxg4 {-5.55/23 11s}
11. B@h5+ {+0.99/32 22s} Kg8 {-6.73/24 120s} 12. Bxg4 {+0.42/23 33s}
Q@f8 {-6.13/22 18s} 13. N@f5 {+2.55/17 22s} Bxf2+ {-2.14/20 9.1s}
14. Rxf2 {+2.85/28 22s} B@b6 {-2.05/23 24s} 15. B@e3 {+2.66/35 22s}
P@f4 {-3.42/24 18s} 16. Nd5 {+2.49/32 22s} Bxe3 {-2.23/24 36s}
17. Bxe3 {+2.87/27 22s} fxe3 {-1.76/23 4.9s} 18. P@f7+ {+2.79/23 22s}
Kh8 {-0.95/21 9.7s} 19. Ndxe3 {+2.52/22 22s} Qxf7 {-3.17/25 121s}
20. B@d5 {+4.10/20 22s} B@h4 {-2.13/22 32s} 21. P@g3 {+3.20/16 22s}
Qff8 {-2.04/22 8.4s} 22. gxh4 {+2.55/24 22s} P@f4 {-1.67/19 4.8s}
23. B@g5 {+2.70/19 22s} fxe3 {+0.04/20 7.7s} 24. Bxe3 {+1.98/29 34s}
B@f4 {-3.65/23 25s} 25. R@f3 {+2.12/26 22s} Bxe3 {-1.14/23 57s}
26. Nxe3 {+1.89/29 22s} B@f4 {-0.74/20 5.2s} 27. B@g5 {+2.07/28 22s}
Nd4 {+0.17/23 15s} 28. Rxf4 {+2.91/18 22s} exf4 {-0.90/22 14s}
29. Bxf4 {+1.04/33 33s} R@f3 {+3.43/20 12s} 30. Rxf3 {+1.18/26 22s}
N@e2+ {+3.70/20 9.5s} 31. Kh1 {+1.53/28 22s} Nxf3 {+4.06/23 9.9s}
32. B@f2 {+1.46/21 22s} Qxf4 {+2.44/23 18s} 33. Bxf3 {+1.57/23 22s}
B@e5 {+2.50/22 19s} 34. N@f7+ {+0.29/27 33s} Qxf7 {+8.53/20 3.8s}
35. Bxf7 {-1.21/30 32s} N@g3+ {+16.80/24 15s} 36. hxg3 {-1.54/30 21s}
Qxh4+ {+19.34/23 9.6s} 37. R@h3 {-1.81/30 21s} R@g1+ {+20.51/22 39s}
38. Kh2 {-1.69/29 21s} Qxh3+ {+24.92/19 5.4s} 39. Kxh3 {-1.82/27 21s}
N@g5+ {+26.69/17 19s} 40. Kg4 {-1.71/25 21s} Nxf7 {+27.51/17 6.7s}
41. Q@e7 {-1.67/23 13s} P@h5+ {+35.41/19 14s} 42. Kh3 {-2.04/24 12s}
R@h1+ {+41.45/17 5.3s} 43. P@h2 {-1.79/20 12s} Rxa1 {+42.83/17 6.6s}
44. Q@f8+ {-5.77/8 17s} B@g8 {+M19/18 4.5s} 45. N@c1 {-7.34/6 16s}
Raxc1 {+M13/25 6.1s} 46. Qxg8+ {-12.43/6 15s} Rxg8 {+M11/30 4.8s}
47. Qxf7 {-16.14/4 9.8s} Rxh2+ {+M3/76 28s} 48. Kxh2 {-53.55/2 0.008s}
R@h1# {+M1/127 0.025s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "1"]
[White "stockfish-x86_64-modern"]
[Black "CrazyAra_0.6.0_C++"]
[Result "1-0"]
[GameDuration "00:19:32"]
[GameEndTime "2019-07-28T09:23:08.404 CEST"]
[GameStartTime "2019-07-28T09:03:36.005 CEST"]
[PlyCount "61"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+3.23/26 75s} Nc6 {-0.62/20 22s}
3. Bc4 {+3.24/25 36s} Be7 {-0.40/28 22s} 4. d4 {+3.66/23 13s}
exd4 {-0.40/32 22s} 5. Nxd4 {+3.92/23 13s} Nxd4 {-0.48/28 22s}
6. Qxd4 {+4.46/23 26s} Bf6 {-0.33/28 22s} 7. e5 {+4.57/23 12s}
N@c6 {-0.73/32 22s} 8. Qe3 {+5.53/21 8.0s} Nxe5 {-0.85/27 22s}
9. P@d4 {+5.78/22 12s} d6 {-0.89/22 22s} 10. dxe5 {+5.95/24 17s}
dxe5 {-1.06/26 22s} 11. Qb3 {+6.30/22 10s} P@e6 {-1.46/24 22s}
12. O-O {+5.85/23 53s} h5 {-0.20/21 22s} 13. Nc3 {+9.80/20 13s}
h4 {+0.03/19 22s} 14. N@g6 {+9.94/20 7.0s} h3 {-1.85/24 33s}
15. Nxh8 {+22.52/20 7.6s} hxg2 {-2.42/23 22s} 16. Kxg2 {+24.37/20 20s}
P@f3+ {-2.49/24 22s} 17. Kxf3 {+26.97/21 8.3s} P@h7 {-2.55/25 22s}
18. P@g6 {+42.33/21 12s} hxg6 {-3.42/22 22s} 19. P@h7 {+50.33/19 9.5s}
P@g4+ {-4.25/14 22s} 20. Kg2 {+M27/20 13s} Nh6 {-3.34/24 22s}
21. R@g8+ {+M23/23 18s} Nxg8 {-6.46/26 33s} 22. hxg8=Q+ {+M21/25 9.1s}
R@f8 {-7.93/30 22s} 23. Bxe6 {+M19/29 11s} Bxe6 {-8.17/16 22s}
24. Qxe6+ {+M15/34 10s} fxe6 {-10.49/14 22s} 25. B@f7+ {+M13/39 12s}
Ke7 {-12.62/12 22s} 26. Nxg6+ {+M11/48 12s} Kd7 {-15.05/10 22s}
27. Bxe6+ {+M9/47 19s} Kc6 {-17.49/8 22s} 28. Bd5+ {+M7/49 14s}
Kb6 {-21.30/6 22s} 29. N@c4+ {+M5/53 18s} Kc5 {-29.70/4 22s}
30. N@a4+ {+M3/53 19s} Kb4 {-99.99/2 22s} 31. a3# {+M1/127 0.009s, White mates}
1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "1"]
[White "CrazyAra_0.6.0_C++"]
[Black "TJchess_1.3_64bit_linux"]
[Result "1-0"]
[GameDuration "00:28:04"]
[GameEndTime "2019-07-28T09:51:14.257 CEST"]
[GameStartTime "2019-07-28T09:23:09.437 CEST"]
[PlyCount "73"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+1.08/17 22s} Nc6 {-0.24/13 21s}
3. d4 {+0.85/22 22s} Bb4 {+0.07/13 12s} 4. Be3 {+0.98/19 22s} Qh4 {+0.52/13 17s}
5. Bd3 {+0.97/28 22s} Nf6 {+0.32/13 36s} 6. Nf3 {+1.05/31 22s}
Qg4 {+1.14/13 14s} 7. O-O {+1.14/22 22s} Bxc3 {+0.87/13 18s}
8. bxc3 {+1.01/28 22s} Nxe4 {+0.18/13 54s} 9. Bxe4 {+2.16/28 22s}
Qxe4 {+0.51/12 23s} 10. N@g5 {+2.54/20 22s} Qf5 {+0.48/11 11s}
11. B@d3 {+3.67/24 22s} Qa5 {+0.36/12 12s} 12. Nxf7 {+4.19/29 22s}
Kxf7 {+0.66/12 27s} 13. Ng5+ {+4.30/21 22s} Ke7 {+0.08/12 32s}
14. Qh5 {+4.05/34 22s} P@g6 {+0.84/11 19s} 15. Qh4 {+4.95/27 22s}
N@f5 {-0.01/11 15s} 16. Bxf5 {+5.40/15 22s} N@e2+ {+0.02/11 15s}
17. Kh1 {+6.88/10 0.014s} Qxf5 {-0.72/12 38s} 18. P@e4 {+6.63/17 23s}
Qa5 {-1.13/11 14s} 19. N@f7 {+7.66/20 23s} Rf8 {+0.50/12 11s}
20. Qxh7 {+7.12/20 23s} Rxf7 {+0.15/11 12s} 21. Nxf7 {+7.29/15 23s}
Kxf7 {-0.47/10 7.9s} 22. P@h6 {+11.06/21 23s} B@f6 {-3.72/12 48s}
23. hxg7 {+12.22/19 23s} Bxg7 {-6.96/12 69s} 24. P@h6 {+13.11/17 23s}
N@e8 {-15.13/11 134s} 25. hxg7 {+14.51/15 23s} Nxg7 {-M22/10 51s}
26. B@g8+ {+16.45/13 24s} Ke8 {-M16/12 18s} 27. Qxg7 {+23.82/5 24s}
N@g3+ {-M14/12 17s} 28. fxg3 {+28.73/16 24s} Nxg3+ {-M12/12 2.2s}
29. hxg3 {+28.51/15 24s} Qh5+ {-M12/11 72s} 30. R@h4 {+28.77/13 24s}
Qxh4+ {-M14/10 64s} 31. gxh4 {+31.65/11 24s} R@h3+ {-M10/9 7.7s}
32. gxh3 {+36.99/9 24s} P@g2+ {-M8/9 0.001s} 33. Kxg2 {+39.40/7 24s}
B@h1+ {-M6/8 0.001s} 34. Kxh1 {+46.20/7 24s} P@g2+ {-M6/6 0.24s}
35. Kxg2 {+60.53/5 12s} P@f3+ {-M4/4 0.001s} 36. Rxf3 {+91.24/3 25s}
Nxd4 {-M2/4 0.013s} 37. Rf8# {+99.99/1 25s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "1"]
[White "TJchess_1.3_64bit_linux"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:32:31"]
[GameEndTime "2019-07-28T10:23:47.100 CEST"]
[GameStartTime "2019-07-28T09:51:15.279 CEST"]
[PlyCount "92"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nf3 {+0.34/14 35s} d5 {-0.81/17 22s}
3. e5 {+0.29/13 16s} Ne7 {+0.33/18 22s} 4. d4 {+0.61/14 11s} Nbc6 {-0.05/25 22s}
5. Bb5 {+0.65/14 26s} Nf5 {+0.77/21 22s} 6. Bg5 {+0.91/13 15s}
Be7 {+0.72/20 22s} 7. Bxe7 {+0.90/13 14s} Qxe7 {+0.86/24 22s}
8. O-O {+1.08/13 22s} B@h5 {+0.76/30 22s} 9. B@c5 {+1.09/13 15s}
Qd7 {+0.25/17 22s} 10. c3 {+1.17/13 10.0s} a6 {+0.30/24 22s}
11. Bxc6 {+0.71/13 12s} Qxc6 {+0.56/19 22s} 12. Nbd2 {+0.52/13 38s}
b6 {+0.35/23 22s} 13. Ba3 {+0.63/13 13s} Bb7 {+0.35/25 22s}
14. N@f4 {+0.95/13 16s} B@g4 {+0.39/31 22s} 15. Re1 {+1.17/14 82s}
O-O-O {+0.59/25 22s} 16. Nxh5 {+1.92/14 8.8s} Bxh5 {+0.74/26 22s}
17. B@a4 {+1.69/14 7.8s} Qxa4 {+0.77/22 22s} 18. Qxa4 {+3.61/13 24s}
N@f4 {+0.82/30 22s} 19. h3 {+3.42/12 14s} B@b5 {+1.32/23 22s}
20. Qd1 {+3.81/13 20s} Nxg2 {+2.36/29 23s} 21. Kxg2 {+3.69/12 16s}
P@e4 {+2.38/28 23s} 22. Kh1 {+3.33/11 12s} exf3 {+2.43/26 23s}
23. N@f4 {+2.50/11 19s} N@e4 {+3.04/18 23s} 24. Nxe4 {+4.87/12 12s}
dxe4 {+2.78/21 23s} 25. N@a7+ {+4.68/11 14s} Kb8 {+1.68/25 34s}
26. Nxb5 {+2.20/13 91s} axb5 {+1.53/29 22s} 27. Nxh5 {+1.45/12 39s}
N@d3 {+3.54/21 22s} 28. Q@d2 {+0.90/11 16s} N@c4 {+5.77/21 23s}
29. B@f1 {-2.22/12 27s} Nxd2 {+6.99/18 23s} 30. Qxd2 {-4.09/12 19s}
Nxd4 {+7.04/17 23s} 31. cxd4 {-5.64/11 40s} P@g2+ {+7.51/23 23s}
32. Bxg2 {-7.64/12 21s} fxg2+ {+8.18/13 23s} 33. Kh2 {-9.04/12 51s}
Nxe1 {+9.21/19 23s} 34. Qxe1 {-12.17/11 80s} B@f1 {+11.76/13 23s}
35. N@g1 {-13.41/10 27s} R@h1+ {+11.81/13 23s} 36. Kg3 {-8.19/3 0.001s}
Rxg1 {+11.91/15 23s} 37. P@a7+ {-15.18/9 15s} Kxa7 {+13.63/15 23s}
38. Qa5+ {-29.61/10 17s} bxa5 {+19.06/15 23s} 39. Bc5+ {-M16/10 12s}
P@b6 {+18.88/15 24s} 40. N@c8+ {-M12/10 15s} Rxc8 {+23.13/13 24s}
41. N@c6+ {-M8/10 27s} Bxc6 {+27.83/11 14s} 42. Bxb6+ {-M10/9 14s}
cxb6 {+29.99/9 13s} 43. B@b8+ {-M8/8 0s} Rxb8 {+32.01/7 13s}
44. d5 {-M6/7 0.020s} Q@g5+ {+44.81/3 12s} 45. P@g4 {-M4/4 0.001s}
B@h4+ {+55.08/3 12s} 46. Kh2 {-M2/2 0s} Q@h1# {+99.99/1 12s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "1"]
[White "CrazyAra_0.6.0_C++"]
[Black "Sunsetter-9"]
[Result "1-0"]
[GameDuration "00:22:06"]
[GameEndTime "2019-07-28T10:45:55.036 CEST"]
[GameStartTime "2019-07-28T10:23:48.135 CEST"]
[PlyCount "55"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.64/23 22s} e5 {-0.20/26 54s}
3. Nf3 {+0.85/27 22s} Nc6 {-0.13/25 34s} 4. Bc4 {+0.94/30 22s}
Bc5 {-0.13/22 33s} 5. O-O {+1.11/30 22s} d6 {-0.01/23 32s} 6. d3 {+1.08/27 22s}
O-O {-0.24/21 31s} 7. Ng5 {+1.34/29 22s} Bg4 {+0.30/22 30s}
8. Nxf7 {+0.80/33 22s} Rxf7 {+0.06/21 29s} 9. Bxf7+ {+1.03/30 22s}
Kxf7 {+0.06/20 28s} 10. Qxg4 {+1.40/30 22s} Nxg4 {+0.06/17 27s}
11. B@h5+ {+1.12/33 22s} Kg8 {+0.23/19 39s} 12. Bxg4 {+0.36/24 33s}
Nd4 {+0.18/17 25s} 13. N@g5 {+1.99/25 22s} N@f6 {-0.15/18 36s}
14. Nd5 {+6.25/19 22s} Nxd5 {-0.82/17 34s} 15. P@f7+ {+6.21/31 22s}
Kh8 {-2.07/20 21s} 16. R@g8+ {+7.05/29 22s} Qxg8 17. fxg8=Q+ {+7.83/23 22s} Kxg8
18. Q@f7+ {+8.28/21 22s} Kh8 19. Qxd5 {+8.64/19 22s} P@e6 {-2.38/15 72s}
20. N@f7+ {+9.33/21 22s} Kg8 21. Qxb7 {+10.39/19 22s} Rf8 {-4.26/17 64s}
22. P@e7 {+10.27/25 22s} Re8 {-4.47/16 25s} 23. Qxc7 {+10.73/13 22s}
N@e2+ {-5.49/14 53s} 24. Kh1 {+14.08/11 22s} Q@f6 {-18.92/16 47s}
25. P@d7 {+21.29/7 23s} Rxe7 {-M9/15 6.2s} 26. d8=Q+ {+25.35/5 23s} Re8
27. Qxe8+ {+67.71/3 23s} R@f8 {-M1/3 0.007s}
28. R@h8# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "1"]
[White "Sunsetter-9"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:23:51"]
[GameEndTime "2019-07-28T11:09:47.411 CEST"]
[GameStartTime "2019-07-28T10:45:56.252 CEST"]
[PlyCount "56"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.33/26 36s} d5 {-0.48/16 22s}
3. exd5 {+0.42/24 35s} Nxd5 {-0.66/26 22s} 4. Nxd5 {+0.34/21 34s}
Qxd5 {-0.73/28 22s} 5. Nf3 {+0.35/21 32s} e6 {-0.63/23 22s} 6. d4 {+0.36/20 31s}
Nc6 {-0.54/26 22s} 7. c3 {+0.38/19 30s} Qe4+ {+1.06/34 22s}
8. N@e3 {+0.53/22 29s} P@f4 {+0.76/30 22s} 9. Bd3 {+1.16/23 28s}
Qxd3 {+0.61/27 22s} 10. Qxd3 {+1.16/20 27s} fxe3 {+0.52/28 22s}
11. Bxe3 {+1.06/20 26s} B@a6 {+0.67/23 22s} 12. Qc2 {+1.11/21 58s}
N@d3+ {+2.28/27 22s} 13. Kd1 {+1.03/21 24s} N@c4 {+2.06/23 22s}
14. Bc1 {+0.41/21 34s} Nxc1 {+4.20/24 22s} 15. Kxc1 {+1.43/20 22s}
Bd7 {+4.18/16 22s} 16. Re1 {+1.35/17 21s} B@a3 {+3.29/30 22s}
17. bxa3 {+0.89/20 68s} Bxa3+ {+2.43/31 22s} 18. Kb1 {+0.78/20 60s}
P@b2 {+4.10/20 22s} 19. d5 {+0.35/17 35s} Ne7 {+4.93/24 22s}
20. N@h5 {-0.54/17 48s} Nxd5 {+9.50/28 23s} 21. Nxg7+ {-1.39/16 28s}
Kd8 {+8.68/22 23s} 22. B@c1 {-2.58/17 39s} bxc1=Q+ {+11.83/18 23s}
23. Rxc1 {-4.93/18 10s} P@b2 {+12.34/16 23s} 24. Qxb2 {-5.67/17 10s}
Bxb2 {+13.61/11 23s} 25. P@e7+ {-7.91/16 33s} Nxe7 {+12.96/15 23s}
26. Q@d4 {-8.17/16 13s} Bxc1 {+16.72/17 23s} 27. Nxe6+ {-11.95/15 13s}
fxe6 {+17.60/15 23s} 28. P@b3 {-M8/11 1.1s} Q@b2# {+99.99/1 23s, Black mates}
0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "2"]
[White "CrazyAra_0.6.0_C++"]
[Black "stockfish-x86_64-modern"]
[Result "0-1"]
[GameDuration "00:29:37"]
[GameEndTime "2019-07-28T11:39:26.484 CEST"]
[GameStartTime "2019-07-28T11:09:48.628 CEST"]
[PlyCount "90"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.38/24 22s} Nf6 {-3.67/26 120s}
3. Nc3 {+1.81/20 22s} g6 {-3.53/25 35s} 4. Bc4 {+1.93/26 22s} Bg7 {-2.43/23 13s}
5. Bxf7+ {+2.25/28 22s} Kxf7 {-1.87/20 5.5s} 6. P@h6 {+2.59/28 22s}
Bf8 {-1.77/23 24s} 7. Nf3 {+3.16/30 22s} Ng4 {-2.25/24 28s}
8. Qd2 {+3.58/22 22s} Kg8 {-3.48/27 133s} 9. h3 {+3.76/30 22s}
Nxh6 {-4.53/24 21s} 10. Qxh6 {+3.61/23 22s} B@f7 {-3.95/24 28s}
11. Qf4 {+4.80/23 22s} h6 {-6.44/23 22s} 12. d5 {+3.95/19 22s}
Bg7 {-4.19/23 12s} 13. N@g5 {+3.84/31 22s} hxg5 {-3.77/24 8.4s}
14. Nxg5 {+3.12/30 22s} P@f6 {-3.89/24 9.6s} 15. Nxf7 {+2.46/30 22s}
Kxf7 {-3.30/25 16s} 16. P@h6 {+2.60/29 22s} N@d4 {-3.26/26 26s}
17. B@e6+ {+2.45/26 22s} Kf8 {-2.97/22 9.1s} 18. hxg7+ {+2.12/23 22s}
Kxg7 {-2.74/22 12s} 19. B@h6+ {+1.99/35 22s} Kh7 {-2.71/22 10s}
20. O-O {+1.97/26 23s} P@g7 {-0.83/24 15s} 21. Bxc8 {+2.53/14 23s}
Qxc8 {+0.11/22 7.1s} 22. B@g4 {+2.36/17 23s} B@d7 {+0.67/23 11s}
23. Bxd7 {+1.37/26 34s} Nxd7 {+3.13/22 10s} 24. B@f5 {+1.35/26 22s}
gxf5 {+8.71/22 17s} 25. Bxg7 {+1.43/18 34s} Kxg7 {+10.00/21 8.2s}
26. P@h6+ {+0.88/33 22s} Kg8 {+11.66/22 7.3s} 27. Qg3+ {+0.32/33 22s}
B@g4 {+13.19/21 7.9s} 28. hxg4 {+0.11/31 22s} N@e2+ {+16.59/21 12s}
29. Nxe2 {+0.07/29 22s} Nxe2+ {+20.75/20 12s} 30. Kh1 {+0.06/33 22s}
Nxg3+ {+21.66/20 9.7s} 31. fxg3 {+0.02/29 22s} Ne5 {+22.03/21 8.8s}
32. B@e6+ {+1.62/33 22s} Qxe6 {+34.56/23 7.9s} 33. dxe6 {+0.33/27 34s}
Q@h2+ {+M37/22 8.9s} 34. Kxh2 {+0.12/25 0.004s} Nxg4+ {+M33/26 11s}
35. Kh1 {-0.20/32 23s} N@f2+ {+M27/29 14s} 36. Rxf2 {-0.52/29 23s}
Nxf2+ {+M25/30 11s} 37. Kg1 {-0.84/34 24s} P@h2+ {+M23/32 18s}
38. Kxf2 {-1.22/37 24s} h1=N+ {+M21/29 18s} 39. Ke2 {-1.57/20 24s}
Nxg3+ {+M15/27 8.9s} 40. Kf3 {-3.89/18 36s} B@g4+ {+M13/35 11s}
41. Ke3 {-7.86/16 20s} B@f2+ {+M9/44 9.0s} 42. Kd3 {-10.14/14 12s}
R@d4+ {+M7/67 9.2s} 43. Kc3 {-6.33/6 0.008s} Nxe4+ {+M5/73 14s}
44. Kb3 {-12.43/4 0s} Nc5+ {+M3/77 29s} 45. Kc3 {-99.99/2 19s}
P@b4# {+M1/127 0.012s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "2"]
[White "stockfish-x86_64-modern"]
[Black "CrazyAra_0.6.0_C++"]
[Result "1-0"]
[GameDuration "00:15:54"]
[GameEndTime "2019-07-28T11:55:22.182 CEST"]
[GameStartTime "2019-07-28T11:39:27.514 CEST"]
[PlyCount "53"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+3.47/25 41s} g6 {-1.12/18 22s}
3. Nc3 {+3.77/23 12s} Bg7 {-1.53/23 22s} 4. Nf3 {+4.18/22 5.5s}
Nf6 {-1.21/24 22s} 5. Bb5+ {+4.42/21 10s} c6 {-1.45/23 22s}
6. Bc4 {+4.46/24 26s} O-O {-0.98/33 22s} 7. O-O {+4.68/21 7.6s}
Bg4 {-0.69/20 22s} 8. h3 {+5.94/22 9.1s} Bh5 {-0.60/31 22s}
9. e5 {+6.60/23 8.3s} dxe5 {-0.45/21 22s} 10. Bxf7+ {+7.84/22 11s}
Rxf7 {-1.56/25 33s} 11. P@e6 {+8.19/23 12s} B@e8 {-1.84/35 22s}
12. dxe5 {+16.37/22 40s} Qxd1 {-3.14/23 33s} 13. Rxd1 {+19.37/19 7.0s}
P@h2+ {-3.12/21 22s} 14. Kxh2 {+25.09/20 16s} Bxf3 {-4.12/22 22s}
15. exf7+ {+28.75/20 16s} Bxf7 {-4.73/18 22s} 16. exf6 {+33.69/19 15s}
Q@e5+ {-5.35/27 22s} 17. Q@f4 {+37.74/20 10s} Bxf6 {-6.72/24 22s}
18. Rd8+ {+M25/22 10s} N@f8 {-8.07/18 22s} 19. N@h6+ {+M23/23 18s}
Kg7 {-9.53/20 11s} 20. P@g5 {+M19/27 33s} Nbd7 {-10.97/18 22s}
21. gxf6+ {+M13/30 7.3s} Qxf6 {-11.01/19 22s} 22. Qxf6+ {+M11/35 12s}
Kxf6 {-11.81/12 22s} 23. Q@f4+ {+M9/37 12s} P@f5 {-10.66/14 22s}
24. B@h8+ {+M7/41 19s} Ke6 {-13.56/6 23s} 25. R@e5+ {+M5/46 20s}
Kd6 {-20.82/4 23s} 26. Re1+ {+M3/62 14s} e5 {-99.99/2 23s}
27. Qxe5# {+M1/127 0.008s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "2"]
[White "CrazyAra_0.6.0_C++"]
[Black "TJchess_1.3_64bit_linux"]
[Result "1-0"]
[GameDuration "00:32:26"]
[GameEndTime "2019-07-28T12:27:50.085 CEST"]
[GameStartTime "2019-07-28T11:55:23.217 CEST"]
[PlyCount "91"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.92/25 22s} Bf5 {-0.26/14 26s}
3. e3 {+0.99/22 22s} e6 {-0.16/13 11s} 4. Bd3 {+1.03/32 22s} Nd7 {-0.28/12 13s}
5. Bxf5 {+2.31/19 22s} exf5 {-0.60/13 18s} 6. Nc3 {+2.38/20 22s}
Bb4 {-0.23/13 33s} 7. Ne2 {+2.39/20 22s} B@e4 {-0.40/12 23s}
8. Rg1 {+1.23/22 33s} g5 {-0.25/12 12s} 9. Be5 {+2.23/27 22s}
Nxe5 {-0.45/12 15s} 10. dxe5 {+1.92/30 22s} B@g7 {-0.48/12 45s}
11. B@d4 {+2.80/18 22s} Qe7 {-0.36/12 26s} 12. Ng3 {+2.49/23 22s}
O-O-O {-0.16/12 30s} 13. N@b5 {+2.50/19 22s} a6 {+0.04/11 10s}
14. a3 {+2.54/19 22s} Ba5 {-0.20/11 13s} 15. b4 {+2.97/16 22s}
Bb6 {-0.54/12 42s} 16. Bxb6 {+2.90/26 22s} axb5 {-0.38/11 15s}
17. Nxb5 {+2.61/19 22s} Bxe5 {-0.63/11 19s} 18. B@c5 {+2.16/28 22s}
Qf6 {-0.50/10 12s} 19. Nh5 {+2.97/20 22s} Qh6 {-0.04/11 55s}
20. P@g7 {+3.18/21 22s} cxb6 {+0.42/10 7.1s} 21. gxh8=Q {+1.58/25 33s}
Bxh8 {-1.03/10 9.5s} 22. R@a8+ {+1.62/20 22s} N@b8 {+1.37/12 38s}
23. Bd4 {+1.54/22 22s} B@g4 {+0.90/11 32s} 24. f3 {+2.11/25 22s}
Bxd4 {+1.04/10 8.3s} 25. Qxd4 {+2.63/18 22s} Bxh5 {-0.04/10 30s}
26. B@c7 {+2.96/25 22s} B@h4+ {+0.35/10 8.3s} 27. g3 {+2.60/35 22s}
Kd7 {+0.64/11 17s} 28. Bxd8 {+2.87/29 22s} P@f2+ {-2.96/10 39s}
29. Kxf2 {+3.16/27 22s} N@h3+ {-4.21/10 41s} 30. Kf1 {+3.88/23 22s}
P@e2+ {-4.09/10 16s} 31. Ke1 {+5.56/19 23s} Bxg3+ {-6.60/11 37s}
32. hxg3 {+6.40/21 23s} P@f2+ {-3.09/9 12s} 33. Kd2 {+6.73/19 11s}
e1=Q+ {-5.07/9 15s} 34. Rgxe1 {+8.31/17 23s} fxe1=Q+ {-8.56/10 40s}
35. Rxe1 {+9.65/13 24s} R@c4 {-10.04/10 84s} 36. R@c7+ {+12.46/11 24s}
Rxc7 {-11.64/10 8.4s} 37. Bxc7 {+12.98/15 24s} R@e8 {-14.14/9 19s}
38. Bxb8 {+11.87/15 24s} Rc8 {-M14/8 8.5s} 39. fxe4 {+13.49/24 24s}
Qe6 {-23.19/8 12s} 40. exd5 {+18.21/13 24s} Rxc2+ {-M12/8 14s}
41. Kxc2 {+22.67/13 14s} Qe4+ {-M10/8 20s} 42. Qxe4 {+25.70/5 13s}
Bd1+ {-M8/7 49s} 43. Rxd1 {+27.83/5 13s} P@b3+ {-M6/6 0.008s}
44. Kxb3 {+29.76/5 13s} fxe4 {-M4/4 0.001s} 45. Q@d6+ {+58.49/3 12s}
Ke8 {-M2/2 0s} 46. R@f8# {+99.99/1 12s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "2"]
[White "TJchess_1.3_64bit_linux"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:30:07"]
[GameEndTime "2019-07-28T12:57:58.734 CEST"]
[GameStartTime "2019-07-28T12:27:51.106 CEST"]
[PlyCount "82"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Qd3 {+0.17/14 32s} Nc6 {-0.02/19 22s}
3. Nf3 {+0.17/13 20s} Nf6 {+0.32/26 22s} 4. Bf4 {+0.02/13 14s}
Qd6 {+1.11/19 22s} 5. Bxd6 {+3.96/13 11s} exd6 {+0.87/18 22s}
6. Nbd2 {+4.00/12 19s} Be7 {+0.91/23 22s} 7. e3 {+3.86/12 12s} a5 {+1.36/14 22s}
8. a4 {+3.75/13 22s} B@g6 {+1.48/20 22s} 9. Qc3 {+4.14/13 13s}
O-O {+1.67/21 22s} 10. Bb5 {+3.58/12 21s} Bg4 {+1.63/17 22s}
11. Bxc6 {+4.15/13 28s} bxc6 {+1.10/23 22s} 12. N@f4 {+3.39/12 22s}
B@h6 {+2.75/26 22s} 13. Nxg6 {+6.14/13 12s} hxg6 {+2.43/22 22s}
14. Qxc6 {+5.04/13 28s} N@b4 {+2.83/25 22s} 15. Qc3 {+4.76/12 13s}
Bxf3 {+2.60/27 22s} 16. gxf3 {+4.06/12 28s} c5 {+3.84/23 22s}
17. dxc5 {+4.06/11 13s} Rac8 {+3.29/29 22s} 18. B@b6 {+5.04/10 15s}
dxc5 {+3.82/17 22s} 19. P@b7 {+4.54/11 49s} d4 {+3.58/20 22s}
20. exd4 {+5.02/10 17s} N@d5 {+4.72/18 23s} 21. bxc8=N {+4.68/10 48s}
Nxc3 {+4.08/15 23s} 22. Nxe7+ {+5.31/10 31s} Kh7 {+4.26/26 23s}
23. bxc3 {+6.55/9 7.6s} Nxc2+ {+4.09/25 23s} 24. Ke2 {+6.25/9 7.6s}
c4 {+4.34/28 23s} 25. Nxc4 {+6.96/9 9.5s} P@e4 {+8.36/24 23s}
26. R@d3 {+6.18/9 15s} exf3+ {+7.06/28 23s} 27. Rxf3 {+3.07/11 28s}
Q@e4+ {+7.79/23 23s} 28. P@e3 {+1.42/11 51s} P@d3+ {+9.14/13 23s}
29. Kd2 {+1.42/10 51s} Nxa1 {+10.03/13 23s} 30. B@d1 {-1.06/9 32s}
P@c2 {+12.05/15 23s} 31. B@g8+ {-10.08/9 40s} Rxg8 {+13.57/7 23s}
32. Q@c1 {-15.18/9 24s} Nb3+ {+18.22/9 23s} 33. Ke1 {-15.18/8 0s}
Nxc1 {+22.76/7 23s} 34. N@g5+ {-M14/10 32s} Bxg5 {+24.28/15 12s}
35. Rh3+ {-M12/9 85s} B@h4 {+26.67/7 24s} 36. Rxh4+ {-M10/9 64s}
Qxh4 {+23.15/11 24s} 37. B@f3 {-M8/8 0.41s} cxd1=Q+ {+24.24/9 24s}
38. Bxd1 {-M6/6 0.27s} N@g2+ {+23.65/7 25s} 39. Kd2 {-M6/6 0.69s}
Qxf2+ {+24.97/5 25s} 40. Kxc1 {-M4/4 0.001s} Q@c2+ {+55.13/3 25s}
41. Bxc2 {-M2/2 0s} Qxc2# {+99.99/1 14s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "2"]
[White "CrazyAra_0.6.0_C++"]
[Black "Sunsetter-9"]
[Result "1-0"]
[GameDuration "00:28:51"]
[GameEndTime "2019-07-28T13:26:50.776 CEST"]
[GameStartTime "2019-07-28T12:57:59.761 CEST"]
[PlyCount "63"]
[Termination "time forfeit"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.63/22 22s} Nc6 {-0.16/26 36s}
3. Bc4 {+0.63/27 22s} Bc5 {-0.18/22 35s} 4. O-O {+0.90/31 22s}
Nf6 {-0.02/23 34s} 5. Nc3 {+1.11/39 22s} d6 {-0.01/22 32s} 6. d3 {+1.07/27 22s}
O-O {-0.17/21 31s} 7. Ng5 {+1.29/24 22s} Bg4 {+0.30/22 30s}
8. Nxf7 {+0.78/24 22s} Rxf7 {+0.06/21 29s} 9. Bxf7+ {+0.99/27 22s}
Kxf7 {+0.06/20 28s} 10. Qxg4 {+1.48/33 22s} Nxg4 {+0.06/17 27s}
11. B@h5+ {+0.98/33 22s} Kg8 {+0.13/19 40s} 12. Bxg4 {+0.44/24 33s}
Nd4 {+0.30/18 56s} 13. N@g5 {+2.12/24 22s} N@f6 {-0.15/17 35s}
14. Nd5 {+6.15/25 22s} Nxd5 {-0.82/17 33s} 15. P@f7+ {+6.16/31 22s}
Kh8 {-2.07/20 21s} 16. R@g8+ {+7.05/23 22s} Qxg8 17. fxg8=Q+ {+7.82/23 22s} Kxg8
18. Q@f7+ {+8.29/21 22s} Kh8 19. Qxd5 {+8.64/19 22s} P@e6 {-3.01/15 70s}
20. N@f7+ {+9.32/21 22s} Kg8 21. Qxb7 {+10.36/19 22s} Rf8 {-4.26/17 62s}
22. P@e7 {+10.26/25 22s} Re8 {-4.47/16 24s} 23. Qxc7 {+10.74/13 22s}
Q@f6 {-6.22/15 52s} 24. P@d7 {+12.06/11 22s} Ne2+ {-8.25/16 30s}
25. Bxe2 {+13.06/24 23s} Qxf2+ {-8.25/15 12s} 26. Rxf2 {+12.58/22 23s}
Bxf2+ {-8.25/16 12s} 27. Kxf2 {+12.65/27 23s} N@h1+ {-8.76/16 18s}
28. Ke1 {+13.53/23 23s} B@f2+ {-12.01/18 38s} 29. Kd2 {+14.34/23 11s}
P@e3+ {-13.38/18 15s} 30. Kc3 {+15.06/23 12s} Be1+ {-11.93/17 9.6s}
31. B@d2 {+16.76/24 24s} Bxd2+ {-11.83/14 9.4s}
32. Bxd2 {+17.61/25 24s, Black loses on time} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "2"]
[White "Sunsetter-9"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:27:50"]
[GameEndTime "2019-07-28T13:54:42.960 CEST"]
[GameStartTime "2019-07-28T13:26:51.984 CEST"]
[PlyCount "72"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.19/26 36s} Nc6 {-0.62/21 22s}
3. Nc3 {+0.17/25 35s} Bc5 {-0.79/28 22s} 4. d3 {+0.25/23 34s} Nf6 {+0.45/23 22s}
5. Bg5 {+0.17/24 32s} Bxf2+ {+3.87/23 22s} 6. Kxf2 {+0.99/22 31s}
Ng4+ {+4.37/29 22s} 7. Kg3 {+0.87/22 30s} Qxg5 {+4.70/21 22s}
8. Nxg5 {+0.62/19 29s} d5 {+5.56/27 22s} 9. Nb5 {+0.54/20 95s}
B@f4+ {+6.11/27 22s} 10. Kf3 {+0.43/20 25s} O-O {+4.76/30 22s}
11. exd5 {+0.08/19 54s} Bxg5 {+7.11/18 22s} 12. B@c5 {-0.66/17 33s}
N@d4+ {+6.07/25 22s} 13. Nxd4 {-1.13/19 21s} Nxd4+ {+6.94/17 22s}
14. Bxd4 {-1.08/18 20s} Nf6 {+8.66/15 22s} 15. N@e7+ {+0.41/18 44s}
Kh8 {+8.59/9 0.022s} 16. Ke2 {+0.10/18 18s} exd4 {+8.87/13 23s}
17. N@c4 {-0.97/16 26s} Bg4+ {+11.00/15 23s} 18. P@f3 {-3.33/21 56s}
N@f4+ {+12.27/13 23s} 19. Ke1 {-5.04/20 22s} B@e3 {+13.11/11 23s}
20. Qe2 {-3.30/20 47s} Nxe2 {+12.03/17 23s} 21. Bxe2 {-6.26/19 28s}
Rfe8 {+15.06/14 23s} 22. fxg4 {-4.47/18 38s} Rxe7 {+13.49/17 23s}
23. N@h3 {-3.64/17 34s} P@d2+ {+13.27/15 23s} 24. Kf1 {-3.47/18 8.9s}
N@f4 {+13.93/13 23s} 25. Nxe3 {-4.29/17 29s} dxe3 {+17.07/7 23s}
26. B@b4 {-6.07/16 26s} Nxh3 {+16.15/10 23s} 27. B@g3 {-12.35/18 23s}
N@e4 {+16.09/11 24s} 28. dxe4 {-5.49/17 21s} Nxe4 {+14.83/7 24s}
29. Q@f3 {-10.90/16 12s} Nxg3+ {+16.77/9 24s} 30. Qxg3 {-10.90/9 0.007s}
Q@f2+ {+19.57/7 24s} 31. Qxf2 exf2 {+22.74/5 24s} 32. N@g6+ {-M6/11 0.41s}
hxg6 {+24.79/5 24s} 33. Q@h7+ {-M4/7 0.007s} Kxh7 {+27.41/5 0.006s}
34. N@f6+ {-M2/7 0.011s} gxf6 {+29.58/5 26s} 35. Bc5 Q@e1+ {+68.01/3 26s}
36. Rxe1 dxe1=Q# {+99.99/1 26s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "3"]
[White "CrazyAra_0.6.0_C++"]
[Black "stockfish-x86_64-modern"]
[Result "0-1"]
[GameDuration "00:21:33"]
[GameEndTime "2019-07-28T14:16:17.256 CEST"]
[GameStartTime "2019-07-28T13:54:44.185 CEST"]
[PlyCount "64"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+1.08/17 22s} d5 {-2.70/25 50s}
3. Bb5+ {+1.17/24 22s} Bd7 {-1.92/22 21s} 4. exd5 {+1.17/21 22s}
exd5 {-2.36/23 32s} 5. Qe2+ {+1.28/19 22s} Be7 {-1.52/20 9.6s}
6. d4 {+1.57/24 22s} Nf6 {-2.77/20 21s} 7. Nf3 {+1.88/22 22s} O-O {-2.20/22 37s}
8. P@h6 {+2.44/23 22s} Bxb5 {-1.08/22 6.1s} 9. Qxb5 {+1.59/25 33s}
B@a6 {+0.04/22 11s} 10. Qxa6 {+1.98/26 22s} Nxa6 {-2.98/23 35s}
11. hxg7 {+2.08/24 22s} Kxg7 {-2.26/24 24s} 12. B@e5 {+2.29/13 22s}
Kg8 {-1.53/24 41s} 13. Bxf6 {+3.19/28 22s} Bxf6 {0.00/21 4.9s}
14. N@h6+ {+3.14/36 22s} Kh8 {+1.38/22 9.1s} 15. P@e5 {+3.63/44 22s}
P@g7 {+1.68/23 21s} 16. exf6 {+2.00/16 33s} gxf6 {+1.47/23 27s}
17. B@e5 {+1.83/8 22s} P@g7 {+3.74/20 9.3s} 18. Bxf6 {+1.36/34 22s}
Qxf6 {+5.57/24 24s} 19. B@e5 {+1.31/27 22s} Qe6 {+5.64/23 6.9s}
20. P@e7 {+1.24/17 22s} f6 {+10.00/20 7.9s} 21. exf8=Q+ {+0.79/28 22s}
Rxf8 {+10.94/22 8.7s} 22. R@e2 {-0.05/28 33s} P@h3 {+19.69/22 29s}
23. Bd6 {-1.87/18 33s} hxg2 {+41.69/21 11s} 24. Rg1 {-2.52/26 21s}
Q@f1+ {+M31/20 5.7s} 25. Rxf1 {-6.24/32 32s} gxf1=Q+ {+M23/20 12s}
26. Kxf1 {-7.65/30 21s} B@g2+ {+M21/25 14s} 27. Ke1 {-6.70/14 21s}
R@h1+ {+M17/25 10.0s} 28. Kd2 {-7.73/12 21s} Bxf3 {+M15/29 16s}
29. Rxe6 {-10.18/10 21s} N@f1+ {+M9/43 13s} 30. Ke1 {-21.64/6 32s}
P@d2+ {+M7/44 13s} 31. Bxd2 {-29.09/4 0.002s} Nxh2+ {+M5/45 46s}
32. Q@f1 {-99.99/2 22s} Rxf1# {+M1/127 0.011s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "3"]
[White "stockfish-x86_64-modern"]
[Black "CrazyAra_0.6.0_C++"]
[Result "1-0"]
[GameDuration "00:21:07"]
[GameEndTime "2019-07-28T14:37:25.292 CEST"]
[GameStartTime "2019-07-28T14:16:18.286 CEST"]
[PlyCount "65"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {+3.25/26 42s} d5 {-0.80/21 22s}
3. Nc3 {+3.81/21 5.2s} dxe4 {-0.68/19 22s} 4. Nxe4 {+3.66/22 18s}
Nc6 {-0.60/24 22s} 5. Nf3 {+3.90/21 9.0s} Qd5 {-0.69/20 22s}
6. Nc3 {+5.08/22 14s} Bb4 {-0.37/28 22s} 7. Be2 {+5.77/21 12s}
Bxc3+ {-0.50/26 22s} 8. bxc3 {+5.67/23 34s} N@e4 {-0.34/27 22s}
9. c4 {+6.30/23 20s} Qf5 {-0.02/28 22s} 10. O-O {+6.80/21 7.4s}
Nc3 {+0.23/21 22s} 11. Qd2 {+8.56/25 59s} Nxe2+ {+0.40/20 22s}
12. Qxe2 {+8.79/24 19s} P@h3 {+0.37/15 22s} 13. gxh3 {+9.10/25 19s}
B@h5 {+0.85/28 22s} 14. P@g4 {+7.23/25 37s} Bxg4 {+1.00/23 22s}
15. hxg4 {+9.52/26 13s} Qxg4+ {+0.83/23 22s} 16. P@g2 {+10.01/23 9.5s}
P@h3 {+0.54/26 22s} 17. N@e3 {+10.92/25 48s} Qxg2+ {+0.27/27 22s}
18. Nxg2 {+10.92/1 0s} hxg2 {-0.43/27 34s} 19. Re1 {+13.46/19 18s}
P@g4 {-1.03/19 22s} 20. Ng5 {+15.70/19 11s} P@f3 {-0.40/27 22s}
21. B@a3 {+18.12/21 18s} Nge7 {+0.51/30 22s} 22. Qe4 {+18.78/20 8.1s}
Bd7 {+0.37/32 22s} 23. B@h5 {+25.68/20 14s} N@e2+ {-3.26/30 33s}
24. Rxe2 {+37.99/20 24s} fxe2 {-5.14/29 33s} 25. Nxf7 {+M25/20 17s}
Ng6 {-3.16/14 22s} 26. N@d6+ {+M21/22 13s} Kf8 {-6.75/14 32s}
27. Nxh8 {+M19/24 13s} e1=Q+ {-9.93/12 32s} 28. Qxe1 {+M17/32 11s}
Nxh8 {-9.83/16 21s} 29. Nc8+ {+M9/38 13s} N@e7 {-11.73/14 21s}
30. R@d8+ {+M7/48 18s} R@e8 {-19.32/4 21s} 31. Q@f4+ {+M5/71 11s}
Kg8 {-23.26/4 21s} 32. Rxe8+ {+M3/127 0.23s} Bxe8 {-70.74/2 0.001s}
33. R@f8# {+M1/127 0.014s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "3"]
[White "CrazyAra_0.6.0_C++"]
[Black "TJchess_1.3_64bit_linux"]
[Result "1-0"]
[GameDuration "00:37:39"]
[GameEndTime "2019-07-28T15:15:05.875 CEST"]
[GameStartTime "2019-07-28T14:37:26.345 CEST"]
[PlyCount "121"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.65/23 22s} Nc6 {-0.15/14 13s}
3. d4 {+0.87/27 22s} d5 {-0.11/14 16s} 4. e5 {+0.98/21 22s} Ne4 {+0.07/14 21s}
5. f3 {+1.12/23 22s} Nxc3 {+0.57/13 13s} 6. bxc3 {+1.16/26 22s}
e6 {+0.39/12 21s} 7. Rb1 {+0.71/16 22s} N@a3 {+0.34/11 14s}
8. Rb2 {+0.84/22 22s} Nc4 {+0.37/12 32s} 9. Bxc4 {+0.79/29 22s}
dxc4 {+0.25/12 22s} 10. N@e4 {+1.10/28 22s} Ba3 {+0.23/11 14s}
11. Ne2 {+0.84/22 22s} O-O {+0.18/11 25s} 12. N@f6+ {+3.31/20 22s}
gxf6 {+1.61/13 32s} 13. Nxf6+ {+3.48/28 22s} Kh8 {+1.65/13 35s}
14. P@h6 {+3.60/33 22s} B@h4+ {+3.01/11 22s} 15. Ng3 {+2.87/32 22s}
Bxb2 {+3.35/12 23s} 16. Bxb2 {+3.85/27 22s} N@f5 {+3.54/11 13s}
17. B@g7+ {+3.07/22 22s} Nxg7 {+2.91/3 0s} 18. hxg7+ {+2.28/23 22s}
Kxg7 {+2.91/3 0s} 19. Bc1 {+2.27/22 22s} Kh8 {+4.53/11 49s}
20. O-O {+2.03/34 23s} R@g6 {+4.55/10 19s} 21. N@f4 {+1.62/22 23s}
Rxf6 {+5.65/11 15s} 22. exf6 {+1.33/26 23s} Bxf6 {+5.41/12 37s}
23. Nfh5 {+1.58/20 23s} N@d5 {+5.62/11 20s} 24. Nxf6 {+2.27/19 23s}
Nxf6 {+5.73/12 46s} 25. B@g5 {+1.99/24 23s} N@d5 {+5.82/12 24s}
26. Bxf6+ {+2.33/18 23s} Nxf6 {+5.54/12 11s} 27. N@h5 {+2.23/24 23s}
Nxh5 {+6.55/12 32s} 28. Nxh5 {+1.86/26 23s} P@g6 {+6.62/11 31s}
29. N@f4 {+0.73/16 35s} gxh5 {+7.14/11 11s} 30. Nxh5 {+0.95/20 23s}
Rg8 {+7.65/11 27s} 31. P@g7+ {+0.41/23 23s} Rxg7 {+7.65/10 0s}
32. Nxg7 {+0.11/24 23s} Kxg7 {+6.84/10 13s} 33. Qe2 {+0.07/27 23s}
P@d5 {+7.51/10 36s} 34. R@g4+ {+1.03/26 23s} P@g6 {+7.65/11 24s}
35. Bg5 {+0.56/33 23s} f6 {+8.76/11 19s} 36. Bxf6+ {+0.10/28 23s}
Qxf6 {+8.56/11 18s} 37. P@g5 {0.00/23 23s} Qd8 {+9.86/11 29s}
38. R@f6 {-0.15/23 23s} N@a4 {+11.65/12 36s} 39. Kh1 {-0.55/17 23s}
Nxc3 {+12.40/11 11s} 40. Rxe6 {-0.03/10 24s} Nxe2 {+13.13/11 66s}
41. Rxe2 {-0.31/8 14s} N@c3 {+13.57/10 15s} 42. P@f6+ {-3.50/19 20s}
Kf8 {+13.80/10 4.0s} 43. Ree1 {-4.39/20 12s} N@d2 {+15.33/9 5.0s}
44. Rf2 {-1.75/16 12s} Ndb1 {+13.30/9 13s} 45. Rh4 {+1.77/15 12s}
Q@g8 {+10.28/10 9.5s} 46. N@e7 {+2.91/29 11s} Nxe7 {+10.39/12 9.9s}
47. fxe7+ {+3.87/26 11s} Qxe7 {+10.39/12 6.5s} 48. Rxe7 {+4.17/24 11s}
Kxe7 {+10.91/11 21s} 49. Rxh7+ {+5.24/23 10s} Qxh7 {+10.70/11 15s}
50. Q@f6+ {+8.41/21 10s} Ke8 {-M22/13 15s} 51. P@f7+ {+9.60/19 9.9s}
Kf8 {-M20/14 32s} 52. Qd8+ {+10.67/17 9.7s} Kxf7 {-M18/13 34s}
53. N@e5+ {+12.07/15 9.5s} Kg7 {-M16/13 27s} 54. Qe7+ {+13.32/13 9.2s}
Kg8 {-M14/13 21s} 55. Qxh7+ {+14.91/11 9.0s} Kxh7 {-M12/12 0.005s}
56. Q@h6+ {+16.79/9 8.8s} Kg8 {-M10/3 0s} 57. Qxg6+ {+18.39/7 8.6s}
R@g7 {-M8/11 7.4s} 58. P@h7+ {+21.43/5 8.4s} Kf8 {-M6/10 19s}
59. h8=Q+ {+22.97/5 8.3s} R@g8 {-M4/7 0.001s} 60. Qhxg7+ {+63.23/3 8.1s}
Rxg7 {-M2/9 0s} 61. R@e8# {+99.99/1 7.9s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "3"]
[White "TJchess_1.3_64bit_linux"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:34:07"]
[GameEndTime "2019-07-28T15:49:14.828 CEST"]
[GameStartTime "2019-07-28T15:15:06.894 CEST"]
[PlyCount "98"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {+0.25/14 11s} Nc6 {-0.25/16 22s}
3. exf6 {+2.02/14 53s} exf6 {+0.81/25 22s} 4. Nc3 {+1.69/13 40s}
d5 {+0.38/20 22s} 5. Qf3 {+1.66/12 23s} Nb4 {+0.90/19 22s}
6. Bb5+ {+1.74/11 13s} P@c6 {+0.66/24 22s} 7. Ba4 {+1.86/11 11s}
d4 {+0.87/34 22s} 8. Ne4 {+2.19/11 11s} d3 {+0.95/30 22s} 9. c3 {+2.43/12 16s}
f5 {+1.06/32 22s} 10. cxb4 {+4.33/11 9.9s} fxe4 {+1.00/32 22s}
11. Qxe4+ {+3.76/11 15s} Qe7 {+0.87/31 22s} 12. Qxe7+ {+4.43/11 14s}
Bxe7 {+1.28/21 22s} 13. N@d5 {+4.26/11 30s} Q@d6 {+1.57/23 22s}
14. Q@e4 {+4.58/10 11s} Be6 {+0.94/22 22s} 15. Nxe7 {+4.98/10 11s}
Qxe7 {+0.70/23 22s} 16. P@a6 {+5.19/10 15s} N@d6 {+2.32/24 22s}
17. axb7 {+5.60/11 22s} O-O {+2.75/24 22s} 18. P@f6 {+5.16/11 20s}
Qxf6 {+3.14/21 22s} 19. Qxc6 {+5.32/11 29s} Rae8 {+3.23/27 22s}
20. P@e3 {+5.06/11 26s} Bg4 {+4.00/19 23s} 21. B@g3 {+5.64/11 20s}
Ne4 {+5.59/14 23s} 22. Qxc7 {+5.67/12 31s} N@f3+ {+7.24/17 23s}
23. Nxf3 {+6.63/11 10s} Bxf3 {+7.55/26 23s} 24. N@e5 {+4.55/10 33s}
Bxg2 {+8.49/25 23s} 25. Bxe8 {+2.67/10 13s} N@c2+ {+9.62/22 23s}
26. Qxc2 {-1.51/12 28s} dxc2 {+10.30/21 23s} 27. Bxf7+ {-2.32/11 32s}
Qxf7 {+11.42/22 23s} 28. R@h8+ {-3.13/11 36s} Kxh8 {+11.13/20 0.015s}
29. Nxf7+ {-3.78/12 106s} Rxf7 {+10.60/36 24s} 30. b8=Q+ {-3.78/11 99s}
B@f8 {+10.62/33 24s} 31. Qxf8+ {-4.57/11 74s} Rxf8 {+10.30/30 24s}
32. Q@g8+ {-5.35/11 55s} Kxg8 {+10.25/28 24s} 33. N@e7+ {-5.35/9 42s}
Kf7 {+10.73/13 24s} 34. B@d5+ {-5.78/8 7.5s} P@e6 {+12.69/25 25s}
35. P@g6+ {-7.62/8 4.7s} hxg6 {+13.78/19 25s} 36. N@e5+ {-10.25/8 4.6s}
Kxe7 {+13.68/19 12s} 37. Nxg6+ {-12.55/9 20s} Kf6 {+17.41/19 26s}
38. Be5+ {-15.00/9 6.8s} Kxg6 {+16.90/21 26s} 39. Bxe4+ {-15.02/9 8.8s}
Bxe4 {+17.39/13 26s} 40. Rg1+ {-16.75/9 5.9s} P@g2 {+18.74/17 26s}
41. Rxg2+ {-M12/8 4.2s} Bxg2 {+18.05/15 15s} 42. P@h5+ {-M10/8 7.7s}
Kxh5 {+17.97/13 14s} 43. P@g4+ {-M8/8 0.46s} Kxg4 {+17.08/15 14s}
44. f3+ {-M14/8 9.1s} Bxf3 {+21.74/7 13s} 45. h3+ {-M8/8 25s}
Kxh3 {+24.75/5 13s} 46. P@g2+ {-M6/7 0s} Kxg2 {+22.38/7 13s}
47. N@h4+ {-M6/6 0.71s} Kh3 {+24.96/5 12s} 48. Nxf3 {-M4/4 0.001s}
Q@d1+ {+58.43/3 12s} 49. Kf2 {-M2/2 0.001s} Rxf3# {+99.99/1 12s, Black mates}
0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "3"]
[White "CrazyAra_0.6.0_C++"]
[Black "Sunsetter-9"]
[Result "1-0"]
[GameDuration "00:26:01"]
[GameEndTime "2019-07-28T16:15:17.707 CEST"]
[GameStartTime "2019-07-28T15:49:15.858 CEST"]
[PlyCount "69"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.39/24 22s} Nf6 {-0.38/25 54s}
3. Nc3 {+1.81/20 22s} e6 {-0.52/24 34s} 4. Nf3 {+1.65/27 22s} Nc6 {-0.58/25 33s}
5. Bb5 {+1.91/26 22s} Bd7 {-0.57/25 32s} 6. d5 {+2.29/25 22s}
exd5 {-0.49/23 31s} 7. exd5 {+1.95/30 22s} Qe7+ {-0.48/21 30s}
8. Qe2 {+1.69/25 22s} Qxe2+ {+0.16/18 29s} 9. Bxe2 {+1.65/21 22s}
Nb4 {-0.10/20 28s} 10. Q@b3 {+3.08/26 22s} Q@g4 {-0.30/20 27s}
11. P@g3 {+1.38/28 33s} P@a4 {-0.09/20 26s} 12. Nxa4 {+0.81/26 22s}
Nxc2+ {+0.03/19 25s} 13. Qxc2 {+2.12/19 22s} Qxa4 {+0.02/20 24s}
14. Qxa4 {+2.47/27 22s} Bxa4 {-0.01/18 24s} 15. O-O {+2.28/23 22s}
Bd7 {-0.21/19 51s} 16. N@f4 {+4.47/23 22s} Q@e7 {-0.37/19 21s}
17. P@c6 {+4.43/34 22s} bxc6 {-0.69/21 20s} 18. Q@b7 {+4.94/21 22s}
N@b6 {-0.92/22 20s} 19. dxc6 {+8.41/25 22s} Bc8 {-2.03/21 65s}
20. Qxa8 {+9.25/20 22s} Nxa8 {-2.03/21 17s} 21. P@b7 {+9.22/26 22s}
Q@b8 {-1.94/22 24s} 22. bxc8=Q+ {+9.01/20 22s} Qxc8 {-1.55/20 16s}
23. B@b7 {+8.90/18 22s} Qcd8 {-1.45/20 15s} 24. R@c8 {+8.72/22 22s}
Qxc8 {-1.75/21 15s} 25. Bxc8 {+9.10/16 23s} Nb6 {-1.83/20 14s}
26. Bb5 {+9.10/21 23s} R@d8 {-2.21/18 14s} 27. Bd7+ {+8.39/22 23s}
Rxd7 {-2.52/19 14s} 28. cxd7+ {+8.71/17 23s} Nbxd7 {-2.61/18 13s}
29. Q@c8+ {+10.43/9 23s} B@d8 {-M11/17 9.9s} 30. R@a8 {+10.82/24 23s}
P@b7 {-6.17/16 29s} 31. Ng5 {+13.68/9 23s} h6 {-M8/17 40s}
32. Qxd8+ {+17.15/7 23s} Qxd8 33. Rxd8+ {+19.75/5 23s} Kxd8 {-M6/9 0.036s}
34. Nxf7+ {+25.09/3 23s} Kc8 35. Q@d8# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "3"]
[White "Sunsetter-9"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:35:14"]
[GameEndTime "2019-07-28T16:50:33.466 CEST"]
[GameStartTime "2019-07-28T16:15:18.913 CEST"]
[PlyCount "118"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+0.44/25 36s} g6 {-1.13/18 22s}
3. Nc3 {+0.88/25 35s} Bg7 {-1.54/23 22s} 4. Bf4 {+0.94/23 34s}
Nf6 {+0.15/25 22s} 5. Nf3 {+0.85/22 32s} O-O {+0.04/21 22s}
6. Be3 {+0.85/23 31s} Ng4 {+0.25/24 22s} 7. Bg5 {+0.87/24 30s}
Nc6 {+1.15/15 22s} 8. Bb5 {+0.85/23 29s} Nxf2 {+3.11/30 22s}
9. Kxf2 {+1.20/22 28s} h6 {+3.11/25 22s} 10. Be3 {+1.33/22 27s}
Nxd4 {+2.97/31 22s} 11. Bxd4 {+2.02/20 40s} P@e5 {+2.67/33 22s}
12. Be3 {+1.68/21 57s} P@d4 {+2.51/27 22s} 13. Bd2 {+1.62/20 23s}
dxc3 {+3.86/19 22s} 14. Bxc3 {+1.14/21 22s} c6 {+4.74/22 22s}
15. Bd3 {+1.04/20 22s} Qb6+ {+5.17/27 22s} 16. Ke1 {+1.18/20 21s}
N@f2 {+4.63/32 22s} 17. N@c4 {+0.81/21 20s} Nxd1 {+3.80/23 22s}
18. Nxb6 {+0.50/20 20s} Nxc3 {+5.22/18 22s} 19. Nxc8 {+0.66/19 19s}
Raxc8 {+4.98/21 22s} 20. bxc3 {+0.49/17 19s} B@f2+ {+5.20/27 23s}
21. Ke2 {+1.10/19 18s} Q@e3+ {+4.79/22 23s} 22. Kf1 N@d2+ {+4.63/19 23s}
23. Nxd2 Qxd2 {+4.55/30 23s} 24. N@e2 {+1.69/17 18s} Bb6 {+4.60/19 23s}
25. N@c4 {+2.05/18 17s} N@e3+ {+5.08/24 23s} 26. Nxe3 {+2.06/20 17s}
Qxe3 {+5.47/23 23s} 27. N@d1 {+2.05/19 16s} N@d2+ {+4.94/25 23s} 28. Ke1
Nxe4 {+4.54/27 23s} 29. Nxe3 {+2.08/17 16s} Bxe3 {+4.56/23 23s}
30. N@c4 {+1.99/17 16s} N@f2 {+5.08/21 23s} 31. Nxe3 {+2.79/18 15s}
Nxd3+ {+5.08/25 23s} 32. cxd3 {+3.01/20 15s} B@d2+ {+5.00/23 23s}
33. Kf1 {+2.78/20 14s} Bxe3 {+4.61/22 23s} 34. dxe4 {+2.78/18 14s}
N@d2+ {+4.25/20 23s} 35. Ke1 P@f3 {+4.22/21 24s} 36. B@h3 {+3.01/16 14s}
fxg2 {+5.00/22 24s} 37. Bxg2 {+2.70/18 14s} P@f3 {+4.39/26 24s}
38. B@h3 {+2.62/17 13s} fxg2 {+4.23/28 24s} 39. Bxg2 {+2.17/19 19s}
B@f3 {+3.96/27 24s} 40. Q@g3 {+2.17/19 18s} Bxg2 {+5.62/21 24s}
41. Qxg2 {+1.99/17 12s} B@f3 {+5.42/28 14s} 42. Qh3 {+1.67/17 12s}
Bxe2 {+6.15/24 13s} 43. Qxe3 {+2.34/16 11s} N@g2+ {+6.67/15 13s}
44. Kxd2 {+2.43/20 11s} Nxe3 {+6.14/19 13s} 45. Kxe2 {+2.11/17 11s}
d5 {+6.47/20 12s} 46. Kxe3 {+2.29/14 11s} dxe4 {+6.70/18 12s}
47. Q@f1 {+1.70/15 23s} Rcd8 {+7.89/18 12s} 48. Kf2 {+1.65/15 9.6s}
Q@f3+ {+9.25/17 11s} 49. Kg1 P@f2+ {+11.05/17 11s} 50. Qxf2
Qxf2+ {+12.70/11 11s} 51. Kxf2 Rd2+ {+14.66/15 10s} 52. P@e2 {-3.91/17 34s}
Q@f3+ {+18.76/18 10s} 53. Kg1 {-3.91/10 0.004s} Rxe2 {+21.09/15 9.8s}
54. P@h7+ {-8.79/16 31s} Kxh7 {+21.17/13 9.6s} 55. N@g5+ {-19.80/16 27s}
hxg5 {+21.62/15 9.3s} 56. B@g8+ {-14.93/15 7.1s} Rxg8 {+22.91/9 9.1s}
57. N@f8+ {-M7/9 0.003s} Rxf8 {+24.85/12 8.9s} 58. Q@g3 {-M8/15 24s}
P@f2+ {+54.31/3 8.7s} 59. Qxf2 Qxf2# {+99.99/1 8.5s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "4"]
[White "CrazyAra_0.6.0_C++"]
[Black "stockfish-x86_64-modern"]
[Result "0-1"]
[GameDuration "00:30:54"]
[GameEndTime "2019-07-28T17:21:29.424 CEST"]
[GameStartTime "2019-07-28T16:50:34.685 CEST"]
[PlyCount "86"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.90/25 22s} Bf5 {-0.48/26 40s}
3. e3 {+0.99/22 22s} e6 {-0.47/26 56s} 4. Bd3 {+1.03/32 22s} Bxd3 {-0.54/24 17s}
5. cxd3 {+1.04/24 22s} Nf6 {-0.86/26 74s} 6. Ne2 {+2.26/20 22s}
Be7 {-0.48/20 4.5s} 7. Nbc3 {+2.41/18 22s} O-O {-0.51/20 9.8s}
8. O-O {+2.17/19 22s} Nbd7 {-0.78/24 77s} 9. B@g3 {+2.26/24 22s}
c6 {-0.19/25 21s} 10. e4 {+1.97/25 22s} Nh5 {+0.53/20 9.8s}
11. exd5 {+1.86/29 22s} exd5 {0.00/25 16s} 12. P@h6 {+2.12/25 22s}
g6 {0.00/25 27s} 13. Re1 {+2.72/25 22s} B@f6 {+1.16/22 23s}
14. Bc7 {+2.95/20 22s} Qe8 {+1.72/20 5.4s} 15. Nf4 {+2.61/25 22s}
Nxg3 {0.00/23 30s} 16. hxg3 {+2.43/18 22s} Bxd4 {+5.43/21 11s}
17. Nfxd5 {+2.15/22 22s} cxd5 {+8.42/20 15s} 18. Nxd5 {+1.44/23 22s}
Bxf2+ {+9.37/22 26s} 19. Kxf2 {+0.83/23 22s} P@c2 {+9.81/19 11s}
20. Qf3 {+2.08/27 23s} B@c5+ {+9.95/17 10s} 21. B@e3 {+1.64/21 23s}
P@d2 {+11.07/19 19s} 22. P@d4 {+1.02/26 23s} dxe1=Q+ {+19.27/24 136s}
23. Rxe1 {-0.35/26 34s} P@d2 {+19.95/22 8.3s} 24. Bxd2 {-0.80/25 22s}
Bxd4+ {+18.47/21 22s} 25. P@e3 {-0.65/24 22s} Nf6 {+20.12/22 9.5s}
26. P@g7 {-0.19/20 22s} Nxd5 {+22.25/19 14s} 27. exd4 {+0.77/29 22s}
N@d1+ {+24.22/19 7.5s} 28. Rxd1 {+1.25/29 23s} cxd1=N+ {+35.47/20 36s}
29. Qxd1 {+0.60/29 11s} P@e3+ {+40.50/21 57s} 30. Bxe3 {+0.51/35 23s}
N@g4+ {+39.06/19 34s} 31. Ke2 {-3.40/21 35s} Ngxe3 {+42.57/17 32s}
32. N@e4 {-2.93/23 23s} B@g4+ {+49.03/16 4.7s} 33. P@f3 {-5.18/24 34s}
Nxd1 {+M23/18 6.5s} 34. gxf8=Q+ {-6.73/24 22s} Bxf8 {+M21/22 6.9s}
35. R@h8+ {-8.29/22 22s} Kxh8 {+M19/1 0.002s} 36. P@g7+ {-9.23/20 22s}
Kg8 {+M17/25 5.8s} 37. gxf8=Q+ {-7.42/27 23s} Kxf8 {+M15/29 7.0s}
38. P@g7+ {-9.74/12 23s} Kg8 {+M11/33 10s} 39. B@e3 {-11.44/10 23s}
R@e1+ {+M9/31 7.0s} 40. Kxe1 {-15.75/8 23s} R@f1+ {+M7/51 6.5s}
41. Kxf1 {-19.13/6 13s} N1xe3+ {+M5/83 16s} 42. Ke2 {-23.86/4 13s}
Q@f1+ {+M3/61 0.15s} 43. Kd2 {-63.61/2 0.003s}
R@c2# {+M1/125 0.045s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "4"]
[White "stockfish-x86_64-modern"]
[Black "CrazyAra_0.6.0_C++"]
[Result "1-0"]
[GameDuration "00:14:46"]
[GameEndTime "2019-07-28T17:36:17.406 CEST"]
[GameStartTime "2019-07-28T17:21:30.507 CEST"]
[PlyCount "51"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.88/25 35s} e5 {-0.46/27 22s}
3. dxe5 {+4.60/20 7.1s} Nc6 {-0.65/23 22s} 4. e3 {+6.72/22 26s}
Nge7 {-0.83/24 22s} 5. Nc3 {+7.53/20 7.4s} Ng6 {-1.20/19 22s}
6. Nf3 {+7.17/22 29s} Bb4 {-1.36/26 22s} 7. Bb5 {+8.74/22 14s}
Bg4 {-1.64/27 22s} 8. O-O {+10.40/20 13s} Bxf3 {-1.20/20 22s}
9. Qxf3 {+13.26/21 15s} N@h4 {-1.75/22 22s} 10. P@d7+ {+17.04/21 21s}
Qxd7 {-0.58/29 22s} 11. Qxd5 {+18.69/19 9.5s} Qxd5 {-0.74/27 22s}
12. Nxd5 {+20.50/19 16s} Q@d7 {-1.11/34 22s} 13. Bxc6 {+23.84/22 11s}
bxc6 {-0.92/29 22s} 14. N@f6+ {+26.03/20 9.5s} gxf6 {-1.23/33 11s}
15. Nxf6+ {+27.66/17 8.0s} Kd8 {-1.48/31 11s} 16. P@b7 {+31.20/18 12s}
N@f3+ {-1.01/28 23s} 17. Kh1 {+37.62/18 21s} P@h3 {-1.56/28 23s}
18. bxa8=Q+ {+M21/20 9.2s} B@c8 {-1.95/27 23s} 19. gxf3 {+M19/24 10s}
Nxf3 {-4.62/26 35s} 20. N@b7+ {+M13/27 9.6s} Ke7 {-0.35/17 0.018s}
21. Nd5+ {+M11/33 13s} Ke8 {-6.80/18 35s} 22. Qxc8+ {+M9/41 13s}
Qxc8 {-8.20/16 23s} 23. P@d7+ {+M7/43 12s} Kxd7 {-18.03/6 35s}
24. Q@f5+ {+M5/49 18s} P@e6 {-24.20/4 23s} 25. Qxf7+ {+M3/89 17s}
P@e7 {-99.99/2 23s} 26. Nf6# {+M1/127 0.012s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "4"]
[White "CrazyAra_0.6.0_C++"]
[Black "TJchess_1.3_64bit_linux"]
[Result "1-0"]
[GameDuration "00:27:09"]
[GameEndTime "2019-07-28T18:03:27.519 CEST"]
[GameStartTime "2019-07-28T17:36:18.494 CEST"]
[PlyCount "67"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.62/25 22s} Nc6 {-0.48/14 29s}
3. Bc4 {+0.65/25 22s} Bc5 {-0.67/13 22s} 4. O-O {+0.89/31 22s}
Nf6 {-0.25/13 30s} 5. Nc3 {+1.11/29 22s} d6 {-0.21/13 15s} 6. d3 {+1.14/27 22s}
h6 {-0.37/13 68s} 7. Nd5 {+1.82/22 22s} Bg4 {-0.20/12 20s}
8. Nxf6+ {+1.46/22 22s} Qxf6 {+0.27/12 8.4s} 9. N@d5 {+1.74/25 22s}
Qd8 {-0.02/11 6.9s} 10. c3 {+1.81/23 22s} N@h4 {+0.85/12 19s}
11. Nxh4 {+2.37/31 22s} Bxd1 {-0.22/11 10s} 12. Nf5 {+2.49/26 22s}
Bg4 {-0.68/11 26s} 13. Nxg7+ {+2.73/37 22s} Kf8 {-0.94/12 21s}
14. Nf5 {+2.70/24 22s} Bxf5 {+0.50/11 8.7s} 15. exf5 {+2.98/21 22s}
N@g4 {-2.08/11 70s} 16. d4 {+3.55/20 22s} Q@h5 {-0.46/11 31s}
17. P@h3 {+5.58/17 22s} Nxh2 {-0.87/11 18s} 18. Kxh2 {+6.99/18 22s}
Qxf5 {-1.85/10 13s} 19. N@g3 {+9.25/14 22s} Qh7 {-4.08/11 47s}
20. B@f6 {+10.24/20 23s} P@g7 {-7.01/11 38s} 21. Bxd8 {+9.45/20 23s}
Rxd8 {-8.31/12 57s} 22. Nxc7 {+10.62/7 23s} P@e2 {-6.29/9 22s}
23. Bxe2 {+10.71/27 23s} exd4 {-7.25/11 57s} 24. P@d7 {+12.74/24 23s}
Ke7 {-16.37/10 37s} 25. Nd5+ {+13.41/9 23s} Ke6 {-21.69/10 17s}
26. Bg4+ {+15.26/5 23s} P@f5 {-M16/10 72s} 27. Nxf5 {+16.73/9 23s}
B@g1+ {-M10/8 75s} 28. Kxg1 {+19.59/5 23s} dxc3 {-M8/8 7.5s}
29. Re1+ {+22.73/9 23s} P@e3 {-M8/8 38s} 30. Nfxe3+ {+24.45/5 23s}
f5 {-M6/7 1.7s} 31. Nxf5+ {+28.82/3 23s} Ne5 {-M6/6 1.4s}
32. Nfe3+ {+27.13/5 23s} Kf7 {-M4/4 0.012s} 33. Q@e6+ {+62.66/3 23s}
Kf8 {-M2/3 0s} 34. P@e7# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "4"]
[White "TJchess_1.3_64bit_linux"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:29:32"]
[GameEndTime "2019-07-28T18:33:00.755 CEST"]
[GameStartTime "2019-07-28T18:03:28.537 CEST"]
[PlyCount "72"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.39/13 18s} Nc6 {-0.61/20 22s}
3. Bb5 {+0.47/13 11s} Be7 {+0.21/26 22s} 4. Nc3 {+0.88/13 18s}
Nf6 {-0.03/38 22s} 5. Bxc6 {+1.11/14 31s} dxc6 {+0.75/24 22s}
6. Nxe5 {+1.09/13 17s} B@d4 {+0.70/25 22s} 7. N@d3 {+1.03/12 30s}
O-O {+1.24/20 22s} 8. Qe2 {+1.11/13 13s} Bxe5 {+1.84/26 22s}
9. Nxe5 {+0.60/13 16s} N@d4 {+2.25/27 22s} 10. Qd3 {+0.74/13 12s}
Ng4 {+2.86/22 22s} 11. Nc4 {-1.14/12 41s} b5 {+4.27/18 22s}
12. P@d6 {-1.25/12 25s} bxc4 {+5.88/19 22s} 13. Qxd4 {-1.43/12 13s}
Qxd6 {+5.84/23 22s} 14. Qxc4 {-1.97/11 27s} P@h3 {+10.35/11 22s}
15. gxh3 {-2.61/11 30s} N@f3+ {+11.68/26 22s} 16. Ke2 {-5.17/12 41s}
Nge5 {+11.29/19 22s} 17. Qa4 {-5.05/12 106s} Bxh3 {+10.99/11 22s}
18. d3 {-6.31/11 140s} P@b4 {+11.02/16 22s} 19. Be3 {-4.94/10 16s}
bxc3 {+9.88/11 22s} 20. bxc3 {-7.11/11 49s} N@c5 {+11.23/9 23s}
21. Bxc5 {-6.43/10 14s} Qxc5 {+12.11/15 23s} 22. P@d2 {-9.89/10 46s}
B@b5 {+11.62/18 23s} 23. Qb3 {-11.15/10 11s} Nxd3 {+13.32/9 23s}
24. cxd3 {-15.45/10 14s} Bxd3+ {+15.18/7 23s} 25. Kxd3 {-25.97/11 26s}
P@c4+ {+16.91/14 23s} 26. Ke2 {-M18/12 66s} cxb3 {+15.24/19 23s}
27. N@h6+ {-M20/9 17s} gxh6 {+18.72/9 23s} 28. N@f6+ {-M14/9 54s}
Bxf6 {+24.00/11 23s} 29. N@e7+ {-M12/8 41s} Bxe7 {+25.16/13 23s}
30. Rag1+ {-M10/8 31s} P@g2 {+30.36/9 23s} 31. Rxg2+ {-M10/7 4.6s}
Bxg2 {+29.39/7 23s} 32. B@d3 {-M8/7 5.5s} N@f4+ {+28.67/7 23s}
33. Kd1 {-M6/6 0.001s} Nxd3 {+36.88/5 23s} 34. B@e3 {-M4/4 0.12s}
B@c2+ {+38.29/5 23s} 35. Ke2 {-M4/3 0s} N@f4+ {+62.55/3 24s} 36. Bxf4 {-M2/2 0s}
Nxf4# {+99.99/1 24s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "4"]
[White "CrazyAra_0.6.0_C++"]
[Black "Sunsetter-9"]
[Result "1-0"]
[GameDuration "00:26:42"]
[GameEndTime "2019-07-28T18:59:44.208 CEST"]
[GameStartTime "2019-07-28T18:33:01.783 CEST"]
[PlyCount "63"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+1.08/17 22s} d5 {-0.16/25 36s}
3. Bb5+ {+1.18/24 22s} c6 {+0.09/25 35s} 4. Be2 {+2.49/20 22s} d4 {+0.21/25 34s}
5. Nf3 {+1.75/27 22s} dxc3 {+0.52/24 49s} 6. dxc3 {+1.65/26 22s}
Qxd1+ {+0.52/21 31s} 7. Bxd1 {+1.50/26 22s} Na6 {+0.50/21 44s}
8. Be2 {+2.83/19 22s} Nc5 {+0.39/20 28s} 9. Bg5 {+2.56/23 22s}
Bd7 {+0.38/19 27s} 10. Rd1 {+3.71/27 22s} Q@b6 {+0.32/20 39s}
11. O-O {+4.20/18 22s} Nf6 {-0.40/21 84s} 12. e5 {+3.81/21 22s}
Nfe4 {-0.56/21 22s} 13. P@e7 {+3.75/42 22s} Bxe7 {+0.11/20 21s}
14. Bxe7 {+4.21/31 22s} Kxe7 {+0.33/18 20s} 15. B@d6+ {+4.92/24 22s}
Nxd6 {+0.62/20 20s} 16. exd6+ {+4.92/34 22s} Kf8 {+0.26/19 19s}
17. N@c7 {+5.21/29 22s} B@f6 {-0.32/20 63s} 18. Q@e7+ {+7.40/30 22s}
Bxe7 {-0.57/23 55s} 19. dxe7+ {+7.80/23 22s} Kxe7 {-0.57/21 14s}
20. B@d6+ {+7.84/23 23s} Kd8 {-1.09/21 21s} 21. Nxa8 {+9.06/13 23s}
Qxb2 {-1.54/18 30s} 22. Ng5 {+9.07/15 23s} B@f8 {-3.12/16 42s}
23. Nxf7+ {+9.28/17 23s} Ke8 24. Nxh8 {+11.22/19 23s} Bxd6 {-3.56/16 37s}
25. P@f7+ {+12.20/17 23s} Ke7 {-4.72/17 33s} 26. Rxd6 {+12.91/16 23s}
Q@f8 {-8.80/15 29s} 27. Rxd7+ {+14.36/9 23s} Kxd7 {-M7/15 6.8s}
28. R@e8 {+17.34/5 23s} B@c7 {-11.59/13 26s} 29. Rxf8 {+17.89/15 23s}
N@h3+ {-12.48/12 15s} 30. gxh3 {+22.16/14 23s} R@g5+ {-16.21/13 14s}
31. B@g3 {+25.55/13 23s} Bxg3 {-M8/14 11s} 32. Q@d8# {+99.99/1 23s, White mates}
1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "4"]
[White "Sunsetter-9"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:33:17"]
[GameEndTime "2019-07-28T19:33:02.475 CEST"]
[GameStartTime "2019-07-28T18:59:45.418 CEST"]
[PlyCount "102"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {+0.25/25 36s} d5 {-0.80/21 22s}
3. e5 {+0.29/24 35s} Nc6 {-0.49/25 22s} 4. Nf3 {+0.42/25 34s}
Nge7 {-0.07/25 22s} 5. Bg5 {+0.46/27 32s} Qd7 {-0.07/20 22s}
6. Bb5 {+0.55/26 31s} Nf5 {+0.12/21 22s} 7. O-O {+0.57/25 30s} a6 {+0.18/20 22s}
8. Bxc6 {+0.63/26 29s} Qxc6 {+0.17/29 22s} 9. Nbd2 {+0.67/23 28s}
B@e4 {-0.10/22 22s} 10. c3 {+0.73/22 27s} h6 {+0.45/20 22s}
11. Bh4 {+0.66/22 40s} Nxh4 {+0.50/29 22s} 12. Nxh4 {+0.62/21 25s}
B@g5 {+0.55/34 22s} 13. N@f3 {+0.75/21 24s} Bd7 {+0.65/21 22s}
14. Re1 {+0.55/21 24s} Bxh4 {+0.99/35 22s} 15. Nxh4 {+0.70/21 23s}
Bxg2 {+0.88/26 22s} 16. Kxg2 {+0.83/20 22s} P@g5 {+0.76/21 22s}
17. Nhf3 {+1.55/20 21s} Qb5 {+0.89/31 22s} 18. B@b3 {+1.80/20 21s}
g4 {+1.36/23 22s} 19. Nh4 {+1.37/20 20s} h5 {+0.87/23 22s}
20. B@a4 {+1.67/19 44s} Be7 {+2.01/19 23s} 21. Bxb5 {+1.79/20 18s}
N@f4+ {+2.14/25 23s} 22. Kh1 {+2.18/21 17s} Bxb5 {+2.23/22 23s}
23. Ng2 {+1.85/19 17s} Nxg2 {+4.41/19 23s} 24. Kxg2 {+1.88/18 16s}
N@e4 {+4.92/25 23s} 25. Rxe4 {+3.22/18 24s} dxe4 {+1.43/27 34s}
26. Kh1 {+3.18/17 34s} R@g5 {+1.13/25 22s} 27. Qe1 {+3.72/18 32s}
B@f3+ {+2.30/26 22s} 28. Nxf3 {+3.83/18 13s} exf3 {+1.11/31 34s}
29. N@f4 {+3.47/16 13s} N@g2 {+1.00/24 22s} 30. Nxg2 {+3.53/17 19s}
fxg2+ {+1.80/26 22s} 31. Kxg2 {+3.54/17 12s} N@h4+ {+1.92/30 22s}
32. Kh1 {+2.89/19 26s} Bc6+ {+1.35/39 22s} 33. P@d5 {+2.85/17 16s}
Bxd5+ {+2.95/23 22s} 34. Bxd5 {+3.00/16 10s} exd5 {+2.71/26 22s}
35. B@a4+ {+2.98/14 10s} Kf8 {+2.89/31 23s} 36. B@g2 {+2.91/16 33s}
P@h3 {+4.05/23 23s} 37. Bxd5 {+1.99/16 13s} B@f3+ {+4.18/28 23s}
38. Kg1 {+1.96/17 19s} Bxd5 {+4.09/19 23s} 39. P@e2 {+1.93/15 7.8s}
B@f3 {+3.23/26 23s} 40. N@c8 {+2.82/18 17s} Rxc8 {+6.37/19 23s}
41. Q@d7 {+2.22/19 11s} Kg8 {+6.75/18 13s} 42. Qxc8+ {+1.01/17 10s}
Kh7 {+7.79/20 13s} 43. Bc2+ {-0.93/15 15s} Bfe4 {+8.02/21 13s}
44. Qxc7 {-2.22/15 9.6s} Bxc2 {+12.66/16 12s} 45. R@g3 {-0.46/14 9.3s}
N@f3+ {+13.15/15 12s} 46. exf3 {-M9/17 4.4s} Nxf3+ {+13.25/15 11s}
47. Rxf3 {-M7/10 0.001s} gxf3+ {+13.35/13 11s} 48. P@g3 {-M5/9 0.002s}
P@g2 {+26.90/7 11s} 49. N@f6+ {-M3/8 0.001s} gxf6 {+28.82/9 11s}
50. N@f8+ {-M5/9 0.077s} Rxf8 {+32.37/7 10s} 51. Qxe7
R@h1# {+99.99/1 10s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "5"]
[White "CrazyAra_0.6.0_C++"]
[Black "stockfish-x86_64-modern"]
[Result "0-1"]
[GameDuration "00:28:08"]
[GameEndTime "2019-07-28T20:01:11.876 CEST"]
[GameStartTime "2019-07-28T19:33:03.692 CEST"]
[PlyCount "82"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.65/23 22s} d5 {-1.11/25 34s}
3. exd5 {+0.64/27 22s} Nxd5 {-2.62/24 29s} 4. Nxd5 {+0.76/24 22s}
Qxd5 {-1.55/20 7.2s} 5. d4 {+0.76/27 22s} e6 {-2.28/22 40s}
6. Nf3 {+0.58/20 22s} Nc6 {-2.00/20 6.3s} 7. N@e3 {+0.66/18 22s}
Qd6 {-1.87/21 10s} 8. Nc4 {+0.56/18 22s} Qd5 {-1.59/22 14s}
9. Nce5 {+0.56/21 22s} Nxe5 {-0.28/20 17s} 10. Nxe5 {+1.15/18 22s}
P@f6 {-0.30/22 14s} 11. N@e3 {+1.21/23 22s} Qa5+ {0.00/21 17s}
12. Bd2 {+0.82/22 22s} Qa4 {-0.24/25 80s} 13. Nxf7 {+0.77/26 22s}
Kxf7 {+0.41/19 5.4s} 14. P@d5 {+1.33/24 22s} N@e7 {-0.26/26 99s}
15. dxe6+ {+1.59/22 22s} Bxe6 {+0.65/23 5.3s} 16. d5 {+1.11/24 22s}
Nxd5 {+1.98/22 18s} 17. Nxd5 {+0.70/22 22s} N@g4 {+2.27/24 64s}
18. Nxc7 {+1.26/24 22s} P@e3 {+7.57/18 6.4s} 19. Bxe3 {-0.64/23 34s}
Nxe3 {+6.78/22 27s} 20. P@d5 {-0.27/31 22s} Bb4+ {+9.37/19 25s}
21. P@c3 {-0.15/27 22s} Nxd1 {+11.95/18 5.8s} 22. dxe6+ {-0.15/33 22s}
Kf8 {+11.81/20 20s} 23. Kxd1 {-0.05/32 22s} Rd8+ {+15.34/19 15s}
24. P@d7 {-0.22/30 22s} B@g4+ {+18.24/21 41s} 25. P@f3 {-0.54/24 22s}
N@e4 {+20.66/23 17s} 26. B@e3 {-0.83/23 22s} Nxc3+ {+23.71/23 27s}
27. bxc3 {-2.23/32 34s} P@b2 {+26.03/22 12s} 28. Rb1 {-2.59/31 22s}
Qxa2 {+26.79/20 7.7s} 29. Rxb2 {-3.01/29 22s} Qxb2 {+29.75/19 16s}
30. e7+ {-3.36/34 22s} Bxe7 {+32.44/19 18s} 31. N@e6+ {-3.73/32 22s}
Kg8 {+32.83/18 6.5s} 32. P@f7+ {-4.09/20 22s} Kxf7 {+32.83/1 0.002s}
33. Ng5+ {-4.48/18 23s} fxg5 {+62.98/17 19s} 34. Bc4+ {-5.33/16 23s}
P@e6 {+M23/16 14s} 35. N@e5+ {-6.68/14 23s} Kg8 {+M15/23 7.9s}
36. Nxe6 {-8.07/12 23s} Q@b1+ {+M11/32 8.8s} 37. Ke2 {-13.47/10 34s}
Q2xc2+ {+M9/42 9.2s} 38. P@d2 {-16.72/8 22s} R@e1+ {+M7/64 15s}
39. Rxe1 {-19.69/6 0.007s} Qxe1+ {+M5/73 46s} 40. Kxe1 {-24.37/4 0.001s}
R@d1+ {+M3/127 5.6s} 41. Ke2 {-63.72/2 0.001s}
N@g1# {+M1/127 0.015s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "5"]
[White "stockfish-x86_64-modern"]
[Black "CrazyAra_0.6.0_C++"]
[Result "1-0"]
[GameDuration "00:15:36"]
[GameEndTime "2019-07-28T20:16:49.535 CEST"]
[GameStartTime "2019-07-28T20:01:12.990 CEST"]
[PlyCount "51"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {+2.64/24 23s} Nc6 {-0.24/24 22s}
3. d4 {+3.01/22 9.9s} Nd5 {-0.45/27 22s} 4. Nf3 {+3.80/22 9.8s}
d6 {-0.62/30 22s} 5. Bb5 {+4.75/21 7.6s} a6 {+0.09/27 22s}
6. Bxc6+ {+4.00/23 29s} bxc6 {-0.32/18 11s} 7. Nc3 {+4.94/22 16s}
Nxc3 {-0.91/29 22s} 8. bxc3 {+5.11/21 19s} N@d5 {-1.04/23 22s}
9. Bd2 {+5.96/20 12s} B@f4 {-1.18/21 22s} 10. O-O {+6.96/21 8.7s}
dxe5 {-0.50/26 22s} 11. Nxe5 {+9.39/21 9.6s} Bxe5 {-0.29/29 22s}
12. dxe5 {+9.74/21 8.7s} P@h3 {-0.23/33 22s} 13. Qf3 {+12.73/21 9.4s}
N@f4 {-0.34/26 22s} 14. P@b7 {+15.44/22 9.0s} hxg2 {-0.45/29 22s}
15. bxa8=Q {+16.81/21 8.4s} gxf1=Q+ {-0.94/27 23s} 16. Rxf1 {+21.26/22 9.9s}
P@e2 {-0.67/29 23s} 17. Qxc6+ {+27.43/20 15s} Bd7 {-1.14/33 23s}
18. Qxd7+ {+32.52/21 15s} Qxd7 {-1.45/27 11s} 19. R@b8+ {+35.31/20 12s}
R@d8 {-2.19/33 35s} 20. Rfb1 {+35.81/20 16s} c6 {-1.56/19 34s}
21. e6 {+M17/23 10s} Nxe6 {-11.68/22 34s} 22. Qxf7+ {+M9/48 9.8s}
Kxf7 {-14.03/8 0.021s} 23. N@e5+ {+M7/49 14s} Kf6 {-21.14/6 23s}
24. N@g4+ {+M5/59 119s} Kf5 {-27.34/4 0.002s} 25. P@e4+ {+M3/80 54s}
Kxe4 {-61.76/2 0s} 26. B@d3# {+M1/127 0.012s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "5"]
[White "CrazyAra_0.6.0_C++"]
[Black "TJchess_1.3_64bit_linux"]
[Result "1-0"]
[GameDuration "00:25:19"]
[GameEndTime "2019-07-28T20:42:10.009 CEST"]
[GameStartTime "2019-07-28T20:16:50.629 CEST"]
[PlyCount "67"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.38/24 22s} Nf6 {-0.50/13 19s}
3. Nc3 {+1.81/20 22s} Nc6 {-0.54/13 24s} 4. Nf3 {+1.97/25 22s} d5 {-0.67/13 14s}
5. exd5 {+3.29/20 22s} Nxd5 {-1.07/13 19s} 6. Nxd5 {+3.65/25 22s}
Qxd5 {-0.94/12 12s} 7. N@e3 {+3.87/21 22s} Qd6 {-0.72/12 15s}
8. d5 {+3.51/34 22s} Nb8 {-0.73/11 17s} 9. Nc4 {+5.12/24 22s} Qg6 {-0.49/12 28s}
10. Nce5 {+5.87/17 22s} Qe4+ {-0.53/11 18s} 11. Qe2 {+6.02/26 22s}
Qxd5 {-0.19/11 18s} 12. Qb5+ {+5.96/24 22s} Qxb5 {-0.56/11 19s}
13. Bxb5+ {+5.49/24 22s} c6 {-0.80/11 37s} 14. Nxf7 {+6.36/20 22s}
Kxf7 {-0.71/10 58s} 15. Ne5+ {+8.37/17 22s} Ke8 {-1.48/10 48s}
16. P@c7 {+10.23/23 22s} Q@e4+ {-2.04/9 6.2s} 17. Q@e3 {+10.90/28 22s}
Qxe3+ {-4.49/10 41s} 18. Bxe3 {+10.29/13 22s} Q@a5+ {-5.72/10 26s}
19. b4 {+11.19/23 22s} Qxb4+ {-7.05/11 21s} 20. P@d2 {+11.69/15 23s}
N@f7 {-9.30/11 22s} 21. cxb8=Q {+11.66/23 23s} Nxe5 {-11.24/10 38s}
22. Qxe5 {+11.23/19 23s} N@f3+ {-9.54/9 30s} 23. gxf3 {+11.57/22 23s}
N@g2+ {-15.06/9 34s} 24. Ke2 {+11.93/14 23s} Qxb5+ {-18.55/9 43s}
25. Qxb5 {+11.52/17 23s} B@e5 {-M14/9 33s} 26. Qxe5 {+21.27/13 23s}
P@d3+ {-M12/9 25s} 27. cxd3 {+24.22/13 23s} Nf4+ {-M10/8 101s}
28. Bxf4 {+26.60/13 23s} P@d6 {-M8/8 1.0s} 29. P@f7+ {+22.67/11 23s}
Kxf7 {-M8/7 9.7s} 30. N@g5+ {+27.21/9 23s} Ke8 {-M6/6 0.001s}
31. B@f7+ {+26.26/7 23s} Kd8 {-M6/6 0.46s} 32. N@e6+ {+30.87/5 23s}
Bxe6 {-M4/4 0.004s} 33. Nxe6+ {+65.31/3 23s} Kc8 {-M2/2 0s}
34. Q@c7# {+99.99/1 23s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "5"]
[White "TJchess_1.3_64bit_linux"]
[Black "CrazyAra_0.6.0_C++"]
[Result "1-0"]
[GameDuration "00:17:18"]
[GameEndTime "2019-07-28T20:59:29.635 CEST"]
[GameStartTime "2019-07-28T20:42:11.027 CEST"]
[PlyCount "53"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nf3 {+0.42/14 19s} Nf6 {-1.08/17 22s}
3. Nc3 {+0.56/14 19s} Bg4 {-1.31/29 22s} 4. d4 {+0.58/13 14s} e6 {-1.42/20 22s}
5. Be2 {+0.97/12 19s} Be7 {-1.69/22 22s} 6. O-O {+0.94/13 14s}
O-O {-1.27/27 22s} 7. Bf4 {+0.96/13 11s} Nc6 {-0.30/19 22s} 8. d5 {+1.01/15 38s}
exd5 {-0.31/29 22s} 9. exd5 {+1.11/14 11s} Nh5 {-0.29/32 22s}
10. dxc6 {+2.95/13 13s} Nxf4 {+0.17/27 22s} 11. cxb7 {+2.74/13 23s}
P@h3 {+1.55/31 22s} 12. N@d5 {+3.22/12 25s} Nxe2+ {+0.47/28 33s}
13. Qxe2 {+4.43/13 29s} Bxf3 {+0.49/27 22s} 14. gxf3 {+5.29/11 14s}
N@d4 {+0.57/22 22s} 15. Qd3 {+5.52/12 18s} B@g2 {+0.10/17 22s}
16. bxa8=Q {+8.43/11 34s} B@f6 {-4.63/16 33s} 17. Qxh7+ {+13.61/9 13s}
Kxh7 {-1.47/10 0.019s} 18. R@h5+ {+13.95/10 39s} Kg8 {-7.85/20 34s}
19. B@h7+ {+M19/12 26s} Kh8 {-8.39/18 0.004s} 20. Bg6+ {+M17/12 51s}
Kg8 {-11.54/16 23s} 21. Bxf7+ {+M15/11 43s} Kxf7 {-13.75/14 23s}
22. P@g6+ {+M13/10 40s} Kxg6 {-15.80/12 23s} 23. N@f4+ {+M11/9 18s}
Kf7 {-17.17/10 0.005s} 24. P@g6+ {+M9/10 0.092s} Ke8 {-18.42/8 24s}
25. Nxc7+ {+M7/9 2.5s} Kd7 {-21.40/6 0.007s} 26. P@e6+ {+M5/5 0.011s}
Kxc7 {-73.58/2 25s} 27. Ncd5# {+M1/1 0s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "5"]
[White "CrazyAra_0.6.0_C++"]
[Black "Sunsetter-9"]
[Result "1-0"]
[GameDuration "00:26:39"]
[GameEndTime "2019-07-28T21:26:10.205 CEST"]
[GameStartTime "2019-07-28T20:59:30.688 CEST"]
[PlyCount "65"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.91/25 22s} Bf5 {-0.09/26 36s}
3. e3 {+0.99/22 22s} e6 {-0.09/24 35s} 4. Bd3 {+1.03/32 22s} Bb4+ {+0.06/23 34s}
5. Nc3 {+1.18/22 22s} Bxc3+ {+0.30/22 32s} 6. bxc3 {+1.24/22 22s}
Bxd3 {+0.19/22 31s} 7. cxd3 {+1.04/23 22s} B@b2 {+0.25/20 30s}
8. Ne2 {+2.96/19 22s} Bxa1 {+0.23/21 29s} 9. O-O {+2.52/19 22s}
Bxc3 {+0.86/20 64s} 10. Nxc3 {+3.83/18 22s} R@c6 {+0.78/17 26s}
11. B@e5 {+3.79/20 22s} P@f6 {+0.32/22 85s} 12. Bxc7 {+6.11/25 22s}
Rxc7 {+0.12/20 22s} 13. Bxc7 {+6.72/19 22s} Qxc7 {+0.34/18 32s}
14. Nb5 {+7.40/18 22s} Qd7 {-0.32/19 30s} 15. R@c7 {+7.95/20 22s}
Qxb5 {-1.00/20 65s} 16. B@a4 {+8.98/21 22s} Qd7 {-1.86/18 25s}
17. Bxd7+ {+8.01/20 22s} Nxd7 {-2.26/18 24s} 18. Rxd7 {+9.27/19 22s}
Kxd7 {-2.06/16 23s} 19. N@c5+ {+10.15/25 22s} Ke8 {-M10/16 16s}
20. Q@d7+ {+10.48/21 23s} Kf8 21. Qxb7 {+11.15/21 23s} R@d8 {-2.25/18 48s}
22. P@c7 {+10.80/15 23s} B@e7 {-3.43/17 42s} 23. cxd8=Q+ {+13.67/19 23s}
Rxd8 {-4.77/17 17s} 24. P@c7 {+14.01/19 23s} B@e8 {-4.59/16 16s}
25. cxd8=Q {+12.94/20 23s} Bxd8 {-4.80/15 10s} 26. R@c8 {+13.35/20 23s}
P@e2 {-5.67/17 34s} 27. Qxe2 {+14.80/15 23s} N@c3 {-8.59/16 30s}
28. Rxd8 {+16.63/7 23s} Nxe2+ {-12.80/15 18s} 29. Kh1 {+16.74/5 0.013s}
N@g3+ {-17.69/15 25s} 30. hxg3 {+19.40/9 24s} Q@e7 {-M9/15 22s}
31. Qxe7+ {+25.12/5 24s} Nxe7 32. Nd7+ {+61.22/3 24s} Kg8
33. R@f8# {+99.99/1 24s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "5"]
[White "Sunsetter-9"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:28:58"]
[GameEndTime "2019-07-28T21:55:09.966 CEST"]
[GameStartTime "2019-07-28T21:26:11.420 CEST"]
[PlyCount "76"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.08/27 36s} Bf5 {-0.90/24 22s}
3. Nf3 {+0.05/26 35s} e6 {+0.33/22 22s} 4. e3 {+0.07/25 34s} Bd6 {+0.33/27 22s}
5. Bb5+ {+0.28/23 32s} Nc6 {+0.10/26 22s} 6. Bxc6+ {+0.57/21 31s}
bxc6 {+0.15/19 22s} 7. Bxd6 {+0.65/22 30s} cxd6 {+0.04/23 22s}
8. B@b7 {+0.55/20 29s} Ne7 {+1.80/26 22s} 9. Bxa8 {+0.49/21 28s}
O-O {+1.77/24 22s} 10. R@b7 {+1.38/20 27s} B@g6 {+2.25/30 22s}
11. N@a3 {+1.11/24 60s} B@e4 {+3.85/22 22s} 12. Nc3 {+0.68/24 24s}
Bxc2 {+4.75/23 22s} 13. Nxc2 {+0.30/23 35s} Bxc2 {+4.44/29 22s}
14. Qd2 {+0.11/22 22s} Bce4 {+4.51/22 22s} 15. B@b3 {-0.51/21 73s}
P@h3 {+6.77/20 22s} 16. Nxe4 {-1.02/22 28s} dxe4 {+6.72/22 22s}
17. B@f1 {-0.86/20 18s} hxg2 {+7.34/26 22s} 18. Bxg2 {-1.12/20 17s}
exf3 {+7.92/30 22s} 19. Bxf3 {-1.40/19 17s} N@g5 {+9.08/17 22s}
20. P@g2 {-2.04/20 25s} N@d3+ {+9.06/28 23s} 21. Ke2 {-2.91/21 24s}
Nxf2 {+8.97/31 23s} 22. Rhf1 {-3.19/18 22s} N@e4 {+10.59/20 23s}
23. Bxe4 {-3.69/19 14s} Nfxe4 {+10.74/14 23s} 24. Qe1 {-4.20/18 47s}
B@a6+ {+10.37/22 23s} 25. N@c4 {-4.63/19 27s} P@d5 {+12.82/21 23s}
26. Kd1 {-5.99/18 38s} dxc4 {+15.94/18 23s} 27. Bc2 {-9.71/18 34s}
P@d3 {+15.90/19 23s} 28. Rxe7 {-9.24/18 30s} dxc2+ {+17.40/18 23s}
29. Kxc2 {-9.88/16 7.9s} Qxe7 {+18.73/18 23s} 30. N@f4 {-10.74/15 12s}
B@d3+ {+17.30/15 23s} 31. Kd1 {-M8/17 13s} Rxa8 {+19.90/17 23s}
32. Rc1 {-14.86/16 24s} B@a4+ {+19.95/16 23s} 33. P@b3 {-M9/15 4.4s}
cxb3 {+22.38/26 23s} 34. Nxd3 {-M6/12 0.68s} Bxd3 {+23.97/9 23s}
35. Rf2 {-M4/7 0.009s} P@c2+ {+27.75/7 24s} 36. Rcxc2 bxc2+ {+32.42/5 24s}
37. Rxc2 Baxc2+ {+68.34/3 24s} 38. Kc1 R@b1# {+99.99/1 24s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "1"]
[White "CrazyAra_0.6.0_C++"]
[Black "Imortalv43"]
[Result "1-0"]
[GameDuration "00:32:24"]
[GameEndTime "2019-07-28T03:46:33.221 CEST"]
[GameStartTime "2019-07-28T03:14:08.676 CEST"]
[PlyCount "87"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+1.08/17 22s} Nc6 {-0.31/21 72s}
3. d4 {+0.85/22 22s} Bb4 {+0.28/20 67s} 4. Be3 {+0.98/19 22s} Nf6 {+1.62/18 62s}
5. Bd3 {+0.62/28 22s} O-O {+0.88/19 57s} 6. Nf3 {+1.75/24 22s} d5 {+1.26/19 40s}
7. e5 {+1.91/25 22s} Ne4 {+0.47/18 50s} 8. O-O {+1.88/27 22s}
Bxc3 {+0.48/18 47s} 9. bxc3 {+2.04/28 22s} Nxc3 {+1.30/16 8.4s}
10. B@h4 {+3.59/28 22s} Nxd1 {+0.39/15 43s} 11. Bxd8 {+4.50/15 22s}
Nxe3 {-0.61/14 28s} 12. fxe3 {+6.72/27 22s} P@e4 {+1.12/13 38s}
13. N@h6+ {+8.75/27 22s} gxh6 {-0.65/15 36s} 14. Bf6 {+8.56/32 22s}
B@h8 {-0.71/14 33s} 15. Bxh8 {+7.64/24 22s} N@e8 {-2.02/13 31s}
16. Bf6 {+8.07/29 22s} Nxf6 {-4.10/14 29s} 17. exf6 {+8.33/32 22s}
N@e8 {-5.22/13 27s} 18. B@g7 {+13.10/19 22s} B@h8 {-8.93/14 25s}
19. Bxh8 {+11.56/22 22s} exd3 {-10.69/13 24s} 20. Bg7 {+15.56/13 23s}
B@h8 {-8.99/13 22s} 21. Bxh8 {+12.65/17 23s} Q@g4 {-11.65/13 21s}
22. B@h3 {+12.89/17 23s} Kxh8 {-10.32/14 19s} 23. Bxg4 {+9.90/19 23s}
Nxf6 {-11.99/14 11s} 24. Q@g7+ {+10.44/17 23s} Kxg7 {-1.69/12 18s}
25. B@e5 {+10.13/20 23s} Nxe5 {-2.27/13 17s} 26. dxe5 {+9.94/23 23s}
Ne8 {-2.91/13 16s} 27. N@h5+ {+9.92/16 23s} Kh8 {-3.61/14 15s}
28. N@f6 {+9.84/16 23s} B@c5 {-3.38/13 12s} 29. Nxe8 {+10.12/18 23s}
Bxe3+ {-4.09/13 14s} 30. Kh1 {+9.60/19 23s} Q@g8 {-4.95/14 13s}
31. Q@f6+ {+9.18/22 23s} P@g7 {-5.85/14 12s} 32. Nhxg7 {+9.40/19 23s}
P@e7 {-7.56/13 12s} 33. Qxe7 {+10.97/17 23s} dxc2 {-10.88/13 11s}
34. Nh5 {+13.45/15 23s} P@e2 {-12.48/13 9.8s} 35. P@f6 {+16.99/23 24s}
exf1=Q+ {-M18/14 9.6s} 36. Rxf1 {+17.70/15 12s} R@g6 {-M14/13 9.4s}
37. P@g7+ {+17.03/9 25s} Rxg7 {-M12/14 9.3s} 38. fxg7+ {+17.66/7 25s}
Qxg7 {-M10/13 9.1s} 39. P@f6 {+21.75/5 25s} Qg8 {-M14/13 8.9s}
40. R@g7 {+21.61/9 25s} P@f5 {-M8/12 8.8s} 41. Rxg8+ {+27.22/7 14s}
Rxg8 {-M6/13 3.8s} 42. Q@g7+ {+30.73/5 14s} Rxg7 {-M4/12 8.7s}
43. fxg7+ {+77.17/3 13s} Kg8 {-M2/12 8.5s} 44. Qf8# {+99.99/1 13s, White mates}
1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "1"]
[White "Imortalv43"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:30:00"]
[GameEndTime "2019-07-28T04:16:34.325 CEST"]
[GameStartTime "2019-07-28T03:46:34.261 CEST"]
[PlyCount "76"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nf3 {+0.67/21 58s} d5 {-0.80/19 22s}
3. exd5 {+1.16/19 58s} exd5 {-0.58/17 22s} 4. Nc3 {+1.00/18 63s}
Ne7 {-0.68/27 22s} 5. Bd3 {+1.22/17 46s} Nbc6 {+0.37/26 22s}
6. Ng5 {+1.65/15 56s} Nf5 {+0.59/29 22s} 7. Qe2+ {+1.97/15 51s}
Be7 {+0.52/24 22s} 8. P@f6 {+5.25/16 48s} P@e4 {-0.35/29 33s}
9. fxe7 {+4.33/14 44s} Qxe7 {-0.49/36 22s} 10. Nxd5 {+5.04/14 25s}
exd3 {-0.43/33 22s} 11. Qxe7+ {+4.41/12 38s} Ncxe7 {-0.47/35 22s}
12. Nxc7+ {+5.69/12 37s} Kd8 {-0.12/28 22s} 13. Nxf7+ {+6.65/11 34s}
Kxc7 {-0.26/34 22s} 14. Q@e5+ {+6.94/10 32s} P@d6 {-0.17/31 22s}
15. Nxd6 {+6.67/12 30s} Nxd6 {-0.22/13 22s} 16. Qxe7+ {+6.47/10 28s}
Bd7 {+0.23/8 22s} 17. B@a5+ {+6.47/9 26s} b6 {+0.24/8 22s}
18. N@d5+ {+5.12/10 24s} Kc8 {+2.02/26 22s} 19. Bxb6 {+0.85/10 23s}
N@f3+ {+2.65/32 22s} 20. gxf3 {-0.74/12 21s} N@g2+ {+3.26/26 22s}
21. Kf1 {-2.18/13 17s} B@e2+ {+3.65/21 22s} 22. Qxe2 {-1.47/12 19s}
dxe2+ {+3.12/26 22s} 23. Kxe2 {-2.27/11 13s} axb6 {+3.39/23 22s}
24. Nxb6+ {+0.74/10 13s} Kb7 {+4.33/20 23s} 25. B@e3 {+0.74/9 17s}
Q@b5+ {+5.08/21 23s} 26. d3 {-1.62/10 16s} B@g4 {+5.38/32 23s}
27. N@d4 {-3.47/9 15s} Bxf3+ {+5.28/30 23s} 28. Nxf3 {-0.61/10 4.3s}
P@e4 {+6.01/20 23s} 29. Ne5 {-4.27/10 14s} exd3+ {+6.67/17 23s}
30. cxd3 {-3.34/9 2.8s} Q@c2+ {+8.92/23 23s} 31. Bcd2 {-6.86/10 14s}
P@f3+ {+10.82/15 23s} 32. Kxf3 {-2.09/10 13s} Nh4+ {+12.25/13 23s}
33. Ke2 {-M12/11 12s} Qbxd3+ {+17.50/9 23s} 34. Nxd3 {-M10/13 5.4s}
P@f3+ {+21.23/7 23s} 35. Ke1 {-M8/13 10s} Ng2+ {+25.62/5 23s}
36. Kf1 {-M6/12 10s} Qxd3+ {+33.21/3 23s} 37. P@e2 {-M4/11 9.9s}
Qxe2+ {+74.28/3 24s} 38. Kg1 {-M2/12 9.7s} N@h3# {+99.99/1 24s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "2"]
[White "CrazyAra_0.6.0_C++"]
[Black "Imortalv43"]
[Result "1-0"]
[GameDuration "00:29:41"]
[GameEndTime "2019-07-28T04:46:17.159 CEST"]
[GameStartTime "2019-07-28T04:16:35.368 CEST"]
[PlyCount "75"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+0.62/25 22s} Nc6 {-0.67/20 65s}
3. Bc4 {+0.64/25 22s} Bc5 {-1.74/18 67s} 4. O-O {+0.89/30 22s}
Nf6 {-0.83/17 62s} 5. Nc3 {+1.10/29 22s} O-O {-0.98/18 58s} 6. d3 {+1.10/31 22s}
h6 {-1.22/18 46s} 7. Nd5 {+1.96/34 22s} Ng4 {-0.62/18 50s} 8. c3 {+1.92/34 22s}
Bxf2+ {-0.88/16 47s} 9. Rxf2 {+1.55/31 11s} Nxf2 {-2.15/15 37s}
10. Kxf2 {+2.24/24 22s} R@g6 {-3.57/14 41s} 11. B@h4 {+4.07/19 22s}
P@g5 {-3.40/14 38s} 12. Bg3 {+4.02/22 22s} d6 {-3.59/16 35s}
13. N@f5 {+4.36/23 22s} Re8 {-3.45/15 33s} 14. Kg1 {+5.47/19 23s}
a6 {-4.60/15 31s} 15. Nxh6+ {+8.32/20 23s} gxh6 {-7.47/16 29s}
16. P@f5 {+9.49/20 23s} Rg7 {-9.36/16 27s} 17. Nxg5 {+10.52/18 23s}
Bxf5 {-8.51/13 17s} 18. exf5 {+10.10/15 23s} hxg5 {-12.35/13 24s}
19. B@f6 {+10.13/15 23s} N@f4 {-13.60/11 22s} 20. Bcxf4 {+10.56/9 23s}
P@e2 {-16.25/11 15s} 21. Qxe2 {+10.47/13 23s} exf4 {-23.45/10 15s}
22. N@h6+ {+12.01/9 23s} Kh7 {-30.19/12 14s} 23. Bxd8 {+13.91/7 23s}
B@e3+ {-30.19/10 14s} 24. Nxe3 {+14.20/11 23s} Nxd8 {-34.25/10 14s}
25. Nxf7 {+16.51/13 23s} B@f2+ {-40.54/10 13s} 26. Bxf2 {+18.90/15 23s}
Nxf7 {-M14/10 13s} 27. P@g6+ {+18.65/5 23s} Kh8 {-46.56/11 13s}
28. B@f6 {+31.88/3 23s} N@f3+ {-M12/10 12s} 29. Qxf3 {+39.14/3 23s}
N@h7 {-M10/10 12s} 30. Bxg7+ {+27.42/9 23s} Kxg7 {-M8/9 12s}
31. gxf7 {+29.13/7 23s} B@g6 {-M8/9 9.4s} 32. fxg6 {+31.23/7 24s}
Rxe3 {-M6/8 13s} 33. Bxe3 {+33.80/5 24s} N@e2+ {-M14/8 11s}
34. Qxe2 {+33.14/7 24s} Kxg6 {-M8/7 11s} 35. R@g8+ {+51.09/5 24s}
Rxg8 {-M6/7 10s} 36. fxg8=Q+ {+41.50/5 24s} P@g7 {-M4/7 10s}
37. Q@f7+ {+66.50/3 24s} Kh6 {-M2/8 10.0s}
38. Qgxg7# {+99.99/1 24s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "2"]
[White "Imortalv43"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:27:24"]
[GameEndTime "2019-07-28T05:13:43.060 CEST"]
[GameStartTime "2019-07-28T04:46:18.202 CEST"]
[PlyCount "66"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {+1.77/20 41s} Nc6 {-0.62/23 22s}
3. Bc4 {+1.62/20 40s} Be7 {-0.39/28 22s} 4. Nc3 {+2.50/19 66s} d6 {-0.30/28 22s}
5. Nd5 {+1.89/17 61s} Nf6 {-0.19/27 22s} 6. d3 {+0.17/18 48s} O-O {-0.35/26 22s}
7. Nxf6+ {+0.31/18 53s} Bxf6 {-0.10/27 22s} 8. N@g5 {+0.61/16 50s}
N@h4 {+0.41/38 22s} 9. Rg1 {-0.38/16 46s} Nd4 {+0.41/31 22s}
10. Nxf7 {+0.26/15 43s} Rxf7 {+0.43/28 22s} 11. Bxf7+ {+0.31/14 9.7s}
Kxf7 {+0.61/24 22s} 12. Nxd4 {+1.19/13 39s} exd4 {+0.54/25 22s}
13. R@f4 {+0.54/12 37s} N@h3 {+1.27/19 22s} 14. Qh5+ {+1.15/11 34s}
Kf8 {+1.13/29 33s} 15. N@h8 {+1.60/11 32s} Be6 {+0.02/28 33s}
16. gxh3 {+1.86/13 30s} N@g2+ {-0.27/41 22s} 17. Kf1 {+0.46/14 28s}
B@g6 {+1.41/31 22s} 18. Nxg6+ {+1.73/12 26s} hxg6 {+1.02/24 22s}
19. N@h7+ {+1.68/11 24s} Ke7 {+2.16/25 22s} 20. Rxh4 {+0.85/12 23s}
Nxh4 {+1.55/25 22s} 21. N@d5+ {+0.85/10 21s} Bxd5 {+2.45/23 22s}
22. Nxf6 {-2.09/12 20s} gxh5 {+2.76/32 22s} 23. Nxd5+ {-0.18/10 19s}
Kf8 {+3.16/35 22s} 24. Bg5 {-4.23/10 18s} Qxg5 {+7.48/17 22s}
25. P@e7+ {-28.68/10 17s} Qxe7 {+10.64/11 22s} 26. B@h1 {-29.55/10 12s}
N@d2+ {+11.80/9 22s} 27. Ke2 {-34.45/10 12s} B@f3+ {+13.87/13 22s}
28. Bxf3 {-M10/11 12s} Ndxf3 {+16.06/7 22s} 29. B@c3 {-M8/9 11s}
dxc3 {+22.96/5 22s} 30. B@d2 {-M8/9 11s} N@d4+ {+24.35/5 22s}
31. Kd1 {-M6/10 11s} Q@e2+ {+24.31/5 23s} 32. Kc1 {-M4/10 11s}
Qxd2+ {+66.94/3 23s} 33. Kb1 {-M2/11 11s} Qxc2# {+99.99/1 23s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "3"]
[White "CrazyAra_0.6.0_C++"]
[Black "Imortalv43"]
[Result "1-0"]
[GameDuration "00:26:27"]
[GameEndTime "2019-07-28T05:40:11.117 CEST"]
[GameStartTime "2019-07-28T05:13:44.107 CEST"]
[PlyCount "63"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.65/23 22s} Nc6 {-0.20/22 72s}
3. d4 {+0.86/26 22s} d5 {-0.43/19 67s} 4. e5 {+0.98/21 22s} Ne4 {+0.23/19 62s}
5. f3 {+1.12/23 22s} Nxc3 {+0.29/18 57s} 6. bxc3 {+1.18/26 22s}
h6 {-0.02/18 33s} 7. Bd3 {+1.99/24 22s} N@h4 {-0.16/18 51s}
8. Kf1 {+2.02/19 22s} Nf5 {-0.97/15 29s} 9. Ne2 {+2.63/18 22s} g6 {-1.35/17 45s}
10. Ng3 {+2.72/21 22s} Ncxd4 {-0.83/17 42s} 11. cxd4 {+2.75/28 22s}
P@b2 {-1.15/15 39s} 12. Bxb2 {+2.84/27 22s} Ne3+ {+0.01/15 36s}
13. Kg1 {+2.99/25 22s} Nxd1 {-0.70/16 34s} 14. Rxd1 {+3.29/26 22s}
Bg7 {-0.97/16 31s} 15. P@f2 {+3.86/20 22s} O-O {-1.57/16 29s}
16. h4 {+4.80/31 22s} Q@a5 {-1.55/17 27s} 17. h5 {+6.75/17 22s}
Qxa2 {-1.75/15 26s} 18. hxg6 {+9.46/30 22s} fxg6 {-2.73/12 24s}
19. Bxg6 {+8.96/21 22s} Qxb2 {-8.05/13 22s} 20. P@h7+ {+14.89/17 23s}
Kh8 {-13.95/14 21s} 21. N@f7+ {+16.04/15 23s} Rxf7 {-15.84/14 14s}
22. Bxf7 {+16.20/13 23s} Bf5 {-24.73/12 19s} 23. R@g8+ {+18.01/11 23s}
Qxg8 {-33.59/13 18s} 24. hxg8=Q+ {+18.43/9 23s} Rxg8 {-43.78/13 5.1s}
25. N@g6+ {+23.62/7 23s} Bxg6 {-43.78/12 13s} 26. Bxg6 {+25.44/5 23s}
P@h2+ {-M20/11 16s} 27. Rxh2 {+26.57/5 23s} N@h3+ {-M18/11 12s}
28. Rxh3 {+28.20/5 23s} P@h2+ {-M16/10 12s} 29. Rxh2 {+28.72/5 23s}
R@h1+ {-M14/10 12s} 30. Kxh1 {+34.83/5 23s} N@g5 {-M4/10 11s}
31. N@f7+ {+66.20/3 23s} Nxf7 {-M2/12 11s} 32. Q@h7# {+99.99/1 23s, White mates}
1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "3"]
[White "Imortalv43"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:31:21"]
[GameEndTime "2019-07-28T06:11:34.091 CEST"]
[GameStartTime "2019-07-28T05:40:12.161 CEST"]
[PlyCount "82"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {+0.04/20 41s} Nc6 {-0.23/28 22s}
3. exf6 {+2.94/19 62s} exf6 {+0.81/24 22s} 4. Nc3 {+2.48/17 65s}
d5 {+0.36/22 22s} 5. Bb5 {+3.81/16 39s} Be7 {+0.21/32 22s}
6. N@d4 {+3.43/18 57s} Bd7 {+0.77/28 22s} 7. Bxc6 {+5.61/19 39s}
bxc6 {+0.55/27 22s} 8. N@a5 {+5.00/17 50s} O-O {+0.53/23 22s}
9. Ndxc6 {+4.29/17 47s} B@g4 {+0.78/19 22s} 10. P@f3 {+6.07/16 43s}
P@h3 {+1.04/27 22s} 11. Nxh3 {+9.31/17 30s} Bxh3 {+0.95/29 22s}
12. Nxd8 {+8.83/15 38s} N@f4 {+1.06/30 22s} 13. gxh3 {+9.74/15 36s}
Raxd8 {+0.95/28 22s} 14. d3 {+9.19/15 33s} N@g2+ {+1.68/27 22s}
15. Kf1 {+9.44/16 31s} Bxh3 {+2.05/22 22s} 16. Kg1 {+10.28/16 29s}
d4 {+3.06/27 22s} 17. Nc6 {+7.58/16 18s} Rde8 {+2.12/29 34s}
18. Bxf4 {+10.63/14 26s} Nxf4 {+1.58/24 22s} 19. N@d5 {+10.10/15 24s}
P@g2 {+1.22/27 22s} 20. Nxf4 {+10.43/14 16s} gxh1=Q+ {+0.69/31 22s}
21. Kxh1 {+12.04/13 4.8s} B@g2+ {+0.90/33 22s} 22. Nxg2 {+13.79/14 15s}
Bxg2+ {+0.95/22 22s} 23. Kxg2 {+13.16/14 9.5s} R@g6+ {+0.96/38 22s}
24. Kh1 {+16.07/15 21s} dxc3 {+1.48/22 22s} 25. Nxe7+ {+14.53/13 14s}
Rxe7 {+1.11/23 11s} 26. N@d5 {+15.00/13 14s} N@f5 {+2.13/25 23s}
27. bxc3 {+11.78/13 13s} N@h3 {+5.18/27 23s} 28. Nxe7+ {+8.04/14 17s}
Nxe7 {+7.32/27 23s} 29. R@d2 {+6.98/13 16s} Nxf2+ {+7.21/19 23s}
30. Rxf2 {+0.67/14 8.3s} N@h3 {+7.25/25 23s} 31. Q@d4 {+0.39/13 15s}
Nxf2+ {+7.24/23 23s} 32. Qxf2 {-1.46/12 14s} P@g2+ {+7.84/21 23s}
33. Qxg2 {-6.08/11 14s} Rxg2 {+8.52/19 23s} 34. N@h6+ {-5.89/10 13s}
gxh6 {+8.96/18 24s} 35. Qg1 {-5.18/9 12s} Q@h3 {+10.92/19 24s}
36. B@h4 {-10.33/8 10s} R@g6 {+13.72/11 24s} 37. N@g4 {-M10/11 10s}
N@f4 {+18.28/7 24s} 38. Nxh6+ {-M8/10 9.9s} Rxh6 {+22.90/5 24s}
39. Bg3 {-M6/10 9.7s} Rxg1+ {+25.93/3 24s} 40. Rxg1 {-M6/9 9.5s}
Q@g2+ {+69.26/3 24s} 41. Rxg2 {-M2/10 9.3s} Qxg2# {+99.99/1 14s, Black mates}
0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "4"]
[White "CrazyAra_0.6.0_C++"]
[Black "Imortalv43"]
[Result "0-1"]
[GameDuration "00:38:47"]
[GameEndTime "2019-07-28T06:50:22.455 CEST"]
[GameStartTime "2019-07-28T06:11:35.134 CEST"]
[PlyCount "134"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.39/24 22s} Nf6 {-0.63/20 41s}
3. Nc3 {+1.80/20 22s} a6 {-0.82/19 69s} 4. Nf3 {+2.53/16 22s} Bg4 {-0.88/18 46s}
5. Be2 {+2.89/21 22s} Nc6 {-1.09/19 61s} 6. Ng5 {+3.40/28 22s}
Bxe2 {-1.48/18 51s} 7. Nxe2 {+3.23/25 22s} B@c4 {-2.27/18 38s}
8. B@b3 {+4.64/22 22s} Bxb3 {-1.18/17 50s} 9. axb3 {+4.20/29 22s}
B@h5 {-1.99/17 45s} 10. d5 {+3.69/21 22s} Ne5 {-1.44/17 35s}
11. B@e6 {+3.41/27 22s} fxe6 {-0.41/15 41s} 12. dxe6 {+2.64/24 22s}
B@g8 {-1.03/16 38s} 13. P@f7+ {+2.64/22 22s} Bgxf7 {+0.96/17 35s}
14. Nxf7 {+3.08/23 22s} Bxf7 {+1.25/14 31s} 15. exf7+ {+3.51/31 22s}
Nxf7 {-0.01/13 20s} 16. B@d5 {+4.71/26 22s} Nxd5 {+1.03/15 24s}
17. Qxd5 {+3.87/18 22s} N@c5 {+1.00/14 28s} 18. B@h3 {+4.35/20 22s}
Ne5 {+3.10/15 26s} 19. N@g5 {+3.55/25 22s} B@c6 {+6.35/14 25s}
20. O-O {+3.27/24 23s} Bxd5 {+5.62/16 23s} 21. exd5 {+3.52/21 23s}
P@f7 {+5.16/15 22s} 22. Nxf7 {+6.16/23 23s} Nxf7 {+2.89/14 20s}
23. P@e6 {+6.49/22 23s} N@e5 {+0.53/14 19s} 24. exf7+ {+7.36/19 23s}
Nxf7 {-0.02/14 18s} 25. B@e6 {+7.67/20 23s} Ne5 {+3.11/15 17s}
26. Bf4 {+8.19/19 23s} P@f3 {+2.15/13 16s} 27. Bxe5 {+8.27/16 23s}
fxe2 {-0.73/13 15s} 28. Bd4 {+8.04/17 23s} Nxe6 {+9.76/14 14s}
29. dxe6 {+4.99/29 35s} N@f4 {+15.10/13 11s} 30. N@g5 {+3.39/17 34s}
Q@b5 {+17.13/13 11s} 31. N@d3 {+2.95/31 22s} Qxg5 {+16.87/12 11s}
32. Nxf4 {+2.85/13 22s} N@f3+ {+15.13/13 11s} 33. Kh1 {+9.47/8 0.016s}
Qxf4 {+14.35/14 8.3s} 34. gxf3 {+0.79/23 35s} Qxf3+ {+16.31/11 3.4s}
35. N@g2 {-1.79/31 35s} B@c6 {+19.14/12 11s} 36. N@f4 {-1.60/17 22s}
Qxf4 {+19.97/14 11s} 37. Rfe1 {-1.16/22 22s} N@g4 {+20.94/13 10s}
38. N@g3 {-5.09/31 34s} N@g5 {+21.35/12 9.5s} 39. Rxe2 {-4.51/21 22s}
Nxe6 {+22.14/14 9.3s} 40. Rxe6 {-4.90/26 22s} Qxd4 {+23.49/13 7.5s}
41. P@f7+ {-5.04/25 13s} Kxf7 {+23.20/14 9.1s} 42. N@e4 {-5.07/24 12s}
Nxf2+ {+22.30/11 8.9s} 43. Nxf2 {-3.79/18 12s} Qxf2 {+22.38/13 7.3s}
44. N@e4 {-2.40/25 12s} Qxc2 {+27.41/11 8.7s} 45. Rf1+ {-4.05/16 17s}
P@f6 {+24.80/12 7.2s} 46. Ng5+ {-4.27/14 11s} Ke8 {+27.07/14 7.7s}
47. Re2 {-4.66/17 10s} Qxb3 {+30.19/14 8.3s} 48. Be6 {-4.98/14 10s}
B@d5 {+30.95/12 8.2s} 49. Bxd5 {-4.95/19 9.9s} Bxd5 {+32.02/13 2.7s}
50. B@e4 {-3.87/20 9.7s} Bc4 {+33.78/14 8.2s} 51. Ne3 {-2.96/16 9.4s}
Bxe2 {+37.87/13 7.7s} 52. Nxe2 {-1.13/28 9.2s} fxg5 {+37.82/12 7.9s}
53. B@f7+ {-5.68/14 13s} Qxf7 {+38.25/11 7.8s} 54. Rxf7 {-6.36/18 8.6s}
R@e1+ {+38.59/10 7.7s} 55. Q@f1 {-5.69/21 8.4s} Rxf1+ {+42.26/11 7.6s}
56. Rxf1 {-6.21/21 8.2s} N@d2 {+42.45/11 6.0s} 57. Bxb7 {-4.64/19 8.1s}
Nxf1 {+43.37/10 7.4s} 58. R@f2 {-6.05/18 7.9s} Q@b5 {+44.45/9 7.3s}
59. Bxa6 {-7.49/15 7.8s} Rxa6 {+52.20/10 6.8s} 60. P@e6 {-8.33/14 7.6s}
Qa8+ {+56.23/9 7.2s} 61. Ng2 {-11.53/10 7.5s} Qxe2 {+M13/10 7.1s}
62. P@d7+ {-7.45/24 7.4s} Kd8 {+M11/11 7.0s} 63. Rxe2 {-9.03/14 7.2s}
N@g3+ {+M9/9 6.9s} 64. hxg3 {-10.51/14 7.1s} R@h2+ {+M7/9 5.6s}
65. Kg1 {-1.30/14 0.010s} N@h3+ {+M5/8 6.8s} 66. Kxf1 {-99.99/1 0.016s}
Rh1+ {+M3/8 6.7s} 67. N@g1 {-99.99/2 7.5s} Rxg1# {+M1/8 6.7s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "4"]
[White "Imortalv43"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:27:12"]
[GameEndTime "2019-07-28T07:17:35.992 CEST"]
[GameStartTime "2019-07-28T06:50:23.503 CEST"]
[PlyCount "68"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Bc4 {+1.23/21 54s} e6 {-0.94/17 22s}
3. Nc3 {+1.07/22 68s} Nf6 {-1.27/24 22s} 4. Nf3 {+1.19/21 51s} d5 {-0.96/29 22s}
5. exd5 {+2.69/19 51s} exd5 {-0.88/27 22s} 6. Qe2+ {+2.96/17 46s}
Be7 {-0.68/25 22s} 7. Nxd5 {+3.41/16 52s} Nxd5 {+0.34/27 22s}
8. Bxd5 {-1.03/15 26s} Qxd5 {+0.10/28 22s} 9. N@b5 {-0.15/14 43s}
Na6 {+2.78/27 22s} 10. P@h6 {-2.86/13 44s} P@d3 {+4.17/24 22s}
11. hxg7 {-3.32/13 31s} Rg8 {+4.78/30 22s} 12. Qxd3 {-4.28/12 39s}
Qxd3 {+5.92/27 22s} 13. cxd3 {-9.10/14 24s} N@f4 {+6.82/25 22s}
14. Nxc7+ {-4.89/12 34s} Nxc7 {+7.72/25 22s} 15. Q@a4+ {-9.62/13 32s}
B@b5 {+7.86/23 22s} 16. Qxf4 {-9.66/13 30s} Bxd3 {+8.48/23 22s}
17. N@c3 {-13.37/11 28s} N@c2+ {+9.13/27 22s} 18. Kd1 {-22.97/13 18s}
Nxa1 {+10.28/17 22s} 19. Qa4+ {-23.19/12 17s} Q@c6 {+14.14/9 22s}
20. Qxc6+ {-30.94/11 17s} bxc6 {+12.91/18 23s} 21. Nd4 {-33.46/10 16s}
Q@g4+ {+13.72/18 23s} 22. P@e2 {-21.07/11 16s} P@c2+ {+13.30/15 23s}
23. Ke1 {-21.05/12 15s} Qxg2 {+14.83/13 23s} 24. P@d7+ {-50.32/11 15s}
Bxd7 {+15.68/13 11s} 25. Q@f8+ {-M16/12 14s} Rxf8 {+19.18/13 23s}
26. gxf8=Q+ {-M18/12 11s} Bxf8 {+19.57/11 23s} 27. R@e3+ {-M16/10 14s}
P@e4 {+17.84/19 23s} 28. exd3 {-M12/11 13s} Qxh1+ {+18.78/11 23s}
29. B@f1 {-M10/11 13s} P@g2 {+22.55/9 23s} 30. Rxe4+ {-M10/8 13s}
R@e6 {+25.53/7 24s} 31. Rxe6+ {-M8/9 16s} Nxe6 {+30.74/5 24s}
32. R@g1 {-M6/9 12s} Qxg1 {+33.97/5 24s} 33. Ke2 {-M4/7 12s}
gxf1=Q+ {+65.71/3 24s} 34. Ke3 {-M2/6 11s} Q@f4# {+99.99/1 24s, Black mates} 0-1

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "5"]
[White "CrazyAra_0.6.0_C++"]
[Black "Imortalv43"]
[Result "1-0"]
[GameDuration "00:31:50"]
[GameEndTime "2019-07-28T07:49:27.102 CEST"]
[GameStartTime "2019-07-28T07:17:37.033 CEST"]
[PlyCount "83"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.90/25 22s} e6 {-0.85/20 72s}
3. e3 {+0.85/15 22s} Nf6 {-1.23/19 67s} 4. Nf3 {+1.85/18 22s} Nc6 {-1.39/20 43s}
5. Nbd2 {+1.76/24 22s} Bd6 {-0.77/21 59s} 6. Ne5 {+1.71/20 22s}
O-O {-0.75/19 54s} 7. h4 {+1.93/22 22s} h6 {-0.54/18 50s} 8. Bd3 {+3.31/13 22s}
Nb4 {-0.81/18 47s} 9. Bxh6 {+3.30/20 22s} gxh6 {+3.14/16 12s}
10. P@g5 {+3.24/23 22s} B@h5 {+2.80/16 43s} 11. gxf6 {+3.32/24 22s}
Bxd1 {+5.86/16 38s} 12. Rxd1 {+3.91/25 22s} Nxd3+ {+6.10/14 23s}
13. Nxd3 {+3.33/30 22s} B@h5 {+4.16/15 36s} 14. B@f3 {+4.07/26 22s}
Bxf3 {+3.72/15 33s} 15. Nxf3 {+4.37/28 22s} B@h5 {+2.27/13 31s}
16. N@f4 {+6.01/18 22s} Bxf3 {+1.18/15 28s} 17. gxf3 {+6.03/18 22s}
Qxf6 {+1.42/12 27s} 18. N@h5 {+7.42/20 22s} Qh8 {+0.97/13 25s}
19. B@g7 {+7.25/18 22s} Qxg7 {+1.19/13 24s} 20. Nxg7 {+5.69/20 23s}
Bxf4 {+0.18/12 22s} 21. Nxf4 {+4.60/15 23s} P@g2 {+1.13/11 21s}
22. Nxg2 {+5.11/19 23s} B@b5 {+0.50/13 18s} 23. P@d3 {+4.97/18 23s}
Bxd3 {-1.04/12 19s} 24. Rxd3 {+5.63/20 23s} N@b4 {-1.84/12 15s}
25. Q@d2 {+6.21/16 23s} Nxa2 {-2.96/11 17s} 26. Nh5 {+6.15/17 23s}
Q@a1+ {-4.78/12 16s} 27. Qd1 {+7.87/17 23s} N@c1 {-5.18/12 15s}
28. Ngf4 {+7.31/21 23s} P@g6 {-8.05/12 14s} 29. Nf6+ {+6.86/10 23s}
Kh8 {-11.07/13 11s} 30. O-O {+10.68/16 23s} P@g7 {-14.22/14 9.9s}
31. B@e7 {+11.95/19 23s} gxf6 {-17.65/14 11s} 32. Bxf6+ {+12.54/17 23s}
N@g7 {-17.40/12 11s} 33. B@e5 {+14.15/15 23s} Kh7 {-28.78/12 10s}
34. Bxg7 {+15.44/10 23s} Ne2+ {-M18/13 11s} 35. Qxe2 {+21.57/9 24s}
Rg8 {-M14/11 11s} 36. N@f6+ {+21.59/7 24s} Kxg7 {-M12/11 9.6s}
37. Nxg8+ {+26.33/5 24s} f6 {-M10/10 9.4s} 38. Bxf6+ {+24.85/9 24s}
Kxg8 {-M8/10 9.3s} 39. R@g7+ {+23.93/7 24s} Kf8 {-M6/10 9.1s}
40. Nxg6+ {+28.82/5 24s} Ke8 {-M4/10 8.9s} 41. Re7+ {+62.52/3 14s}
Kd8 {-M2/10 8.8s} 42. N@f7# {+99.99/1 13s, White mates} 1-0

[Event "CrazyAra-0.6.0-CPU-Eval"]
[Site "?"]
[Date "2019.07.28"]
[Round "5"]
[White "Imortalv43"]
[Black "CrazyAra_0.6.0_C++"]
[Result "0-1"]
[GameDuration "00:32:46"]
[GameEndTime "2019-07-28T08:22:14.327 CEST"]
[GameStartTime "2019-07-28T07:49:28.149 CEST"]
[PlyCount "90"]
[TimeControl "900+5"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {+0.34/20 72s} Bf5 {+0.03/18 22s}
3. Bf4 {+0.65/20 67s} e6 {+0.35/25 22s} 4. e3 {+0.29/19 62s} Bd6 {+0.33/30 22s}
5. Bb5+ {+0.38/17 37s} Nc6 {+0.09/22 22s} 6. Bxc6+ {+0.37/17 33s}
bxc6 {+0.22/23 11s} 7. O-O {+0.57/17 52s} B@h5 {+1.40/22 22s}
8. Bxd6 {+1.36/17 46s} cxd6 {+1.10/19 22s} 9. B@b7 {+0.77/17 38s}
Ne7 {+1.77/19 22s} 10. Bxa8 {+1.95/17 43s} Bxf3 {+2.05/23 22s}
11. gxf3 {+3.14/13 9.4s} O-O {+1.96/21 22s} 12. Bb7 {+2.78/15 39s}
Ng6 {+3.14/17 22s} 13. Bxc6 {+3.61/15 25s} Nh4 {+2.97/22 22s}
14. P@g2 {+4.34/15 30s} B@g6 {+2.72/29 22s} 15. R@a8 {+7.86/16 33s}
Qxa8 {+2.24/20 23s} 16. Bxa8 {+3.42/14 29s} N@h3+ {+4.36/13 23s}
17. gxh3 {+2.23/15 29s} Bxh3 {+4.86/36 23s} 18. B@h1 {+1.40/14 20s}
P@g2 {+5.20/26 23s} 19. Bxg2 {+1.32/14 24s} Bxg2 {+4.92/21 23s}
20. N@g3 {+1.65/13 17s} Bxf3 {+4.91/26 23s} 21. Bxd5 {+4.00/13 23s}
R@g2+ {+7.24/26 23s} 22. Kh1 {+4.29/13 22s} Bxd5 {+8.22/24 23s}
23. N@e7+ {+0.41/13 20s} Kh8 {+7.64/22 0.018s} 24. Nxd5 {-0.01/13 19s}
Rxg3 {+7.55/25 24s} 25. Nf4 {-1.65/12 18s} B@c6+ {+9.76/15 24s}
26. d5 {-2.36/12 17s} B@e4+ {+9.56/15 24s} 27. P@f3 {-5.90/12 16s}
Rxf3 {+11.52/22 24s} 28. Ng2 {-10.55/13 13s} P@h3 {+11.64/19 24s}
29. Nxh4 {-13.50/11 14s} Rg3+ {+11.34/17 24s} 30. N@f3 {-16.42/11 11s}
P@g2+ {+9.99/17 24s} 31. Kg1 {-22.35/12 11s} gxf1=Q+ {+10.90/19 24s}
32. Kxf1 {-22.35/11 11s} Bb5+ {+12.43/17 24s} 33. P@c4 {-27.23/11 11s}
Bxc4+ {+12.48/13 24s} 34. Q@e2 {-35.24/11 10s} Bxf3 {+18.05/17 25s}
35. Nxf3 {-36.90/11 8.7s} P@g2+ {+16.49/24 25s} 36. Ke1 {-45.03/11 10s}
Bxe2 {+16.93/22 25s} 37. Nc3 {-50.04/10 9.8s} Q@f1+ {+18.94/11 25s}
38. Kd2 {-M22/10 9.6s} N@c4+ {+21.87/7 25s} 39. Kc1 {-M10/10 9.5s}
Bxd1 {+26.12/5 25s} 40. P@e2 {-M8/10 9.3s} Bxe2+ {+23.97/14 25s}
41. B@d1 {-M10/10 9.1s} Bxd1 {+28.49/5 14s} 42. B@e1 {-M14/9 8.8s}
Bxf3 {+37.19/3 14s} 43. fxg3 {-M4/8 8.8s} Qxe1+ {+32.42/5 14s}
44. R@d1 {-M4/8 8.6s} Q@d2+ {+46.91/3 13s} 45. Kb1 {-M2/8 8.5s}
Bxc2# {+99.99/1 13s, Black mates} 0-1



==> anc/games/JannLee_CrazyAra/lichess_pgn_2018.12.21_CrazyAra_vs_JannLee.CYUSIV9C.pgn <==
[Event "Rated Crazyhouse game"]
[Site "https://lichess.org/CYUSIV9C"]
[Date "2018.12.21"]
[Round "-"]
[White "CrazyAra"]
[Black "JannLee"]
[Result "1-0"]
[UTCDate "2018.12.21"]
[UTCTime "18:56:14"]
[WhiteElo "2597"]
[BlackElo "2647"]
[WhiteRatingDiff "+16"]
[BlackRatingDiff "-8"]
[WhiteTitle "BOT"]
[BlackTitle "LM"]
[Variant "Crazyhouse"]
[TimeControl "300+15"]
[ECO "?"]
[Opening "?"]
[Termination "Normal"]

1. e4 e5 2. Nc3 Bc5 3. Nf3 d6 4. Be2 Nf6 5. O-O O-O 6. d3 c6 7. Bg5 Be6 8. d4 exd4 9. Nxd4 Bxd4 10. Qxd4 c5 11. Qxf6 gxf6 12. P@e7 Qxe7 13. N@d5 Q@d8 14. Nxe7+ Qxe7 15. B@g7 Kxg7 16. Q@h6+ Kg8 17. Bxf6 Qxf6 18. Qxf6 P@g7 19. P@h6 B@h8 20. hxg7 Bxg7 21. Qxg7+ Kxg7 22. P@h6+ Kf6 23. B@h4+ P@g5 24. Bxg5+ Kxg5 25. f4+ Kxh6 26. Q@g5# 1-0




==> anc/games/JannLee_CrazyAra/lichess_pgn_2018.12.21_CrazyAra_vs_JannLee.FXeJuDCa.pgn <==
[Event "Rated Crazyhouse game"]
[Site "https://lichess.org/FXeJuDCa"]
[Date "2018.12.21"]
[Round "-"]
[White "CrazyAra"]
[Black "JannLee"]
[Result "1-0"]
[UTCDate "2018.12.21"]
[UTCTime "18:02:51"]
[WhiteElo "2594"]
[BlackElo "2649"]
[WhiteRatingDiff "+16"]
[BlackRatingDiff "-8"]
[WhiteTitle "BOT"]
[BlackTitle "LM"]
[Variant "Crazyhouse"]
[TimeControl "300+15"]
[ECO "?"]
[Opening "?"]
[Termination "Normal"]

1. e4 e6 2. Nc3 d5 3. exd5 exd5 4. Bb5+ c6 5. Qe2+ P@e6 6. Bd3 Nd7 7. Nf3 Nc5 8. O-O Nxd3 9. cxd3 Nf6 10. d4 Be7 11. d3 O-O 12. P@h6 gxh6 13. Bxh6 P@g7 14. Bxg7 Kxg7 15. P@g5 Kh8 16. gxf6 Bxf6 17. P@e5 Bg7 18. N@h5 B@h6 19. Nxg7 Bxg7 20. B@f6 Bxf6 21. exf6 Qxf6 22. B@e5 B@g7 23. Bxf6 Bxf6 24. N@h5 B@g7 25. Nxf6 Bxf6 26. B@e5 B@g7 27. Bxf6 Bxf6 28. B@e5 B@g7 29. Nxd5 exd5 30. Bxf6 Bxf6 31. B@e5 B@g7 32. Bxf6 Bxf6 33. B@g5 B@g7 34. P@h6 N@f5 35. hxg7+ Bxg7 36. B@f6 N@h5 37. Bxg7+ Nhxg7 38. B@f6 N@e8 39. Bxg7+ Nexg7 40. Bf6 B@h6 41. N@g4 B@f4 42. Nxh6 Bxh6 43. B@g5 N@h5 44. Bxh6 Nxf6 45. Bxg7+ Nxg7 46. B@h6 Rg8 47. Ng5 B@e6 48. N@e5 B@e8 49. Q@e7 Ngh5 50. Qxh5 Nxh5 51. Qxf7 Rxg5 52. Qxe8+ Q@g8 53. N@f7+ Bxf7 54. Nxf7# 1-0




==> anc/games/JannLee_CrazyAra/lichess_pgn_2018.12.21_CrazyAra_vs_JannLee.v1ABi8LI.pgn <==
[Event "Rated Crazyhouse game"]
[Site "https://lichess.org/v1ABi8LI"]
[Date "2018.12.21"]
[Round "-"]
[White "CrazyAra"]
[Black "JannLee"]
[Result "1-0"]
[UTCDate "2018.12.21"]
[UTCTime "19:28:57"]
[WhiteElo "2627"]
[BlackElo "2632"]
[WhiteRatingDiff "+13"]
[BlackRatingDiff "-7"]
[WhiteTitle "BOT"]
[BlackTitle "LM"]
[Variant "Crazyhouse"]
[TimeControl "300+15"]
[ECO "?"]
[Opening "?"]
[Termination "Normal"]

1. e4 Nf6 2. Nc3 d5 3. exd5 Nxd5 4. Bb5+ Nc6 5. Nf3 P@h3 6. Rg1 hxg2 7. P@a6 Nxc3 8. bxc3 N@d6 9. axb7 Bxb7 10. P@a6 Nxb5 11. axb7 Rb8 12. B@c4 Nd6 13. Bxf7+ Kxf7 14. Rxg2 B@g6 15. P@h5 Kg8 16. hxg6 hxg6 17. P@e6 B@e8 18. N@g5 Rxb7 19. B@f7+ Nxf7 20. exf7+ Bxf7 21. Nxf7 Qd5 22. Nxh8 Kxh8 23. N@f4 Qe4+ 24. B@e3 N@e5 25. Nxg6+ Qxg6 26. Rxg6 Nxg6 27. P@f7 R@h1+ 28. R@g1 Rxg1+ 29. Nxg1 N@g2+ 30. Kf1 Nxe3+ 31. dxe3 B@c4+ 32. R@d3 Bxf7 33. N@g5 B@g8 34. Nxf7+ Bxf7 35. B@e4 N@e5 36. f4 P@f5 37. Bg2 Ng4 38. Qxg4 fxg4 39. N@g5 Q@g8 40. Q@h5+ R@h6 41. Qxg4 P@b2 42. Bxb2 Rxb2 43. Nxf7+ Qxf7 44. B@e6 B@g8 45. Bxf7 Bxf7 46. P@e6 Bg8 47. P@f7 Bh7 48. Qxg6 Rxg6 49. Q@g8+ Bxg8 50. fxg8=Q+ Kxg8 51. B@f7+ Kh8 52. Bxg6 Q@f2+ 53. Kxf2 Rxc2+ 54. R@d2 B@h4+ 55. N@g3 N@g4+ 56. Kf3 Nxh2+ 57. Ke2 Rxd2+ 58. Kxd2 R@f2+ 59. R@e2 Q@b2+ 60. Q@c2 Qxa1 61. Rxf2 Qxg1 62. R@h7+ Kg8 63. Bf7+ Kxh7 64. Rd8+ 1-0




==> anc/games/JannLee_CrazyAra/lichess_pgn_2018.12.21_JannLee_vs_CrazyAra.EeOl3trm.pgn <==
[Event "Rated Crazyhouse game"]
[Site "https://lichess.org/EeOl3trm"]
[Date "2018.12.21"]
[Round "-"]
[White "JannLee"]
[Black "CrazyAra"]
[Result "0-1"]
[UTCDate "2018.12.21"]
[UTCTime "19:07:02"]
[WhiteElo "2639"]
[BlackElo "2613"]
[WhiteRatingDiff "-7"]
[BlackRatingDiff "+14"]
[WhiteTitle "LM"]
[BlackTitle "BOT"]
[Variant "Crazyhouse"]
[TimeControl "300+15"]
[ECO "?"]
[Opening "?"]
[Termination "Normal"]

1. e4 e6 2. d4 d5 3. e5 Nc6 4. Nf3 Nge7 5. Bd3 Nf5 6. Bg5 Be7 7. Bxe7 Qxe7 8. B@c5 Nh4 9. Bxe7 Nxg2+ 10. Kf1 Nxe7 11. Kxg2 P@e4 12. Bb5+ B@d7 13. Be2 exf3+ 14. Bxf3 B@e4 15. Kg1 Bxf3 16. Qxf3 B@e4 17. Qxf7+ Kxf7 18. N@h6+ Ke8 19. P@f7+ Kd8 20. Q@g8+ Q@f8 21. Qxh8 Qxh8 22. R@g8+ N@f8 23. B@f1 gxh6 0-1




==> anc/games/JannLee_CrazyAra/lichess_pgn_2018.12.21_JannLee_vs_CrazyAra.j9eQS4TF.pgn <==
[Event "Rated Crazyhouse game"]
[Site "https://lichess.org/j9eQS4TF"]
[Date "2018.12.21"]
[Round "-"]
[White "JannLee"]
[Black "CrazyAra"]
[Result "1-0"]
[UTCDate "2018.12.21"]
[UTCTime "18:33:01"]
[WhiteElo "2641"]
[BlackElo "2610"]
[WhiteRatingDiff "+6"]
[BlackRatingDiff "-13"]
[WhiteTitle "LM"]
[BlackTitle "BOT"]
[Variant "Crazyhouse"]
[TimeControl "300+15"]
[ECO "?"]
[Opening "?"]
[Termination "Normal"]

1. e4 Nc6 2. Nc3 Nf6 3. d4 d5 4. e5 Ne4 5. Bb5 a6 6. Bxc6+ bxc6 7. Nge2 Bf5 8. O-O e6 9. f3 Nxc3 10. bxc3 h5 11. N@e3 N@h4 12. N@a5 B@d7 13. Nxf5 Nxf5 14. B@b7 N@e3 15. Nxc6 Nxd1 16. Nxd8 Rxd8 17. Rxd1 Q@b5 18. Bxa6 Qxa6 19. P@d3 N@e3 20. Bxe3 Nxe3 21. P@d6 Nxd1 22. Rxd1 B@e3+ 23. Kh1 Bxd6 24. exd6 Qxd6 25. B@b4 Qxb4 26. cxb4 P@f2 27. Q@f1 R@g1+ 28. Qxg1 fxg1=Q+ 29. Rxg1 P@f2 30. N@g6 fxg1=Q+ 31. Nxg1 Q@e7 32. Q@d6 fxg6 33. Qxe7+ Kxe7 34. R@f7+ Kxf7 35. N@e5+ Kg8 36. N@f6+ gxf6 37. Q@f7# 1-0




==> anc/games/Stockfish_CrazyAraFish_GPU/crazyarafish-060-gpu-stockfish-2018-11-29.pgn <==
[Event "CrazyAraFish-0.6.0-vs-SF10"]
[Site "Darmstadt, GER"]
[Date "2019.07.26"]
[Round "1"]
[White "CrazyAraFish-0.6.0"]
[Black "stockfish-x86_64-modern  2018-11-29"]
[Result "0-1"]
[PlyCount "58"]
[TimeControl "1800+30"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Nf6 {-0.53/29 141s} 4. Nc3 {+1.40/45 59s} Be7 {0.00/27 48s}
5. Nxe5 {+1.51/33 60s} Nxe5 {-0.92/27 83s} 6. d4 {+1.30/43 60s}
Ng6 {-1.00/29 187s} 7. e5 {+1.29/56 60s} a6 {-0.53/25 59s}
8. P@h6 {+2.68/52 61s} gxh6 {0.00/23 32s} 9. exf6 {+1.26/40 91s}
Bxf6 {0.00/26 100s} 10. Qe2+ {+1.14/48 60s} N@e6 {0.00/28 53s}
11. Bd3 {+2.02/36 60s} d5 {+0.31/24 21s} 12. N@h5 {+1.35/50 90s}
Bxd4 {+2.27/22 26s} 13. Bxh6 {+1.15/50 60s} P@e4 {+2.16/24 64s}
14. P@g7 {+0.63/42 60s} Rg8 {+2.16/24 49s} 15. Nxe4 {+0.27/48 60s}
P@h3 {+6.04/26 118s} 16. P@f5 {+0.04/53 61s} hxg2 {+9.16/22 26s}
17. Rg1 {+0.39/51 61s} dxe4 {+9.75/24 57s} 18. fxg6 {+0.59/49 61s}
N@f3+ {+14.20/23 58s} 19. Qxf3 {+1.07/43 62s} exf3 {+18.23/23 89s}
20. gxh7 {-1.27/51 92s} Q@f1+ {+M21/34 28s} 21. Bxf1 {-10.33/18 91s}
P@d2+ {+M19/39 28s} 22. Bxd2 {-11.66/16 60s} Bxf2+ {+M17/42 35s}
23. Kxf2 {-13.00/14 60s} Qxd2+ {+M15/43 50s} 24. B@e2 {-13.64/12 61s}
B@d4+ {+M13/44 34s} 25. Kg3 {-16.00/10 61s} P@h4+ {+M9/53 29s}
26. Kxf3 {-18.09/8 61s} Qe3+ {+M7/52 76s} 27. Kg4 {-22.57/6 62s}
f5+ {+M5/52 189s} 28. Kxf5 {-29.28/4 62s} Nxg7+ {+M3/61 425s}
29. Kg6 {-M1/2 0.028s} Bf5# {+M1/127 0.009s, Black mates} 0-1

[Event "CrazyAraFish-0.6.0-vs-SF10"]
[Site "Darmstadt, GER"]
[Date "2019.07.26"]
[Round "1"]
[White "stockfish-x86_64-modern  2018-11-29"]
[Black "CrazyAraFish-0.6.0"]
[Result "1-0"]
[PlyCount "115"]
[TimeControl "1800+30"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book} Nf6 {-1.26/33 58s}
4. O-O {+1.14/29 228s} a6 {-0.22/48 59s} 5. Bc4 {+1.91/27 27s}
Be7 {-0.25/49 59s} 6. Nc3 {+2.01/29 90s} O-O {-0.63/62 59s}
7. d3 {+2.05/31 120s} d6 {-0.60/60 59s} 8. Ng5 {+0.91/28 80s} Nd4 {-0.47/58 59s}
9. Be3 {+1.08/28 69s} Qe8 {-0.36/56 60s} 10. Ne2 {+1.61/27 38s}
Nxe2+ {+0.08/45 60s} 11. Qxe2 {+3.29/23 20s} N@f4 {+0.15/43 61s}
12. Bxf4 {+1.25/31 288s} exf4 {+0.19/42 60s} 13. Rae1 {+2.05/26 26s}
B@g4 {+0.26/36 61s} 14. N@f3 {+2.03/27 46s} Kh8 {-0.24/30 61s}
15. N@h4 {+3.41/26 87s} Bce6 {+0.22/29 61s} 16. Bxe6 {+4.10/24 19s}
fxe6 {+0.11/36 61s} 17. e5 {+3.41/25 80s} dxe5 {-0.02/50 62s}
18. Qxe5 {+4.10/23 37s} Bxf3 {-0.09/54 62s} 19. P@h6 {+5.24/20 19s}
gxh6 {-2.57/48 94s} 20. B@g7+ {+9.12/24 54s} Kxg7 {-3.29/46 61s}
21. Qxe6 {+9.11/24 50s} B@e4 {-3.83/32 62s} 22. Nxe4 {+9.87/26 97s}
Qf7 {-4.07/37 62s} 23. Nxf6 {+10.93/25 51s} Bxf6 {-4.31/34 63s}
24. Nxf3 {+10.99/27 117s} Kh8 {-4.97/31 63s} 25. P@e7 {+11.22/26 31s}
Qxe6 {-1.64/44 64s} 26. exf8=R+ {+6.04/25 383s} Rxf8 {-1.38/37 63s}
27. Rxe6 {+6.87/25 17s} Q@g8 {-1.92/40 64s} 28. Rxf6 {+10.16/24 57s}
Rxf6 {-2.97/52 96s} 29. R@d8 {+10.44/23 15s} B@f8 {-0.83/29 63s}
30. Q@e7 {+10.70/22 18s} N@h3+ {+0.53/50 64s} 31. Kh1 {+10.70/1 0.001s}
R@g7 {+0.30/21 64s} 32. Qxf6 {+6.25/25 72s} P@e2 {+0.22/19 64s}
33. Qxg7+ {+7.43/24 43s} Qxg7 {+0.15/17 65s} 34. Rxf8+ {+6.04/24 108s}
Qxf8 {+0.12/15 65s} 35. B@d4+ {+7.03/23 26s} P@f6 {+0.11/13 66s}
36. Rg1 {+8.26/25 25s} Q@g7 {+0.96/32 67s} 37. B@h4 {+9.33/24 23s}
R@f1 {+0.57/38 67s} 38. R@a8 {+8.07/26 202s} Rxg1+ {-1.29/46 102s}
39. Nxg1 {+8.07/1 0.001s} Qxg2+ {-2.00/32 66s} 40. Kxg2 {+8.11/1 0.001s}
R@g7+ {-2.83/36 67s} 41. R@g3 {+18.04/21 27s} Rxg3+ {-5.17/44 67s}
42. fxg3 {+19.81/23 31s} e1=N+ {-4.93/25 42s} 43. Kxh3 {+20.60/21 20s}
P@g4+ {-5.04/32 42s} 44. Kxg4 {+11.08/1 0.001s} N@e3+ {-4.86/34 41s}
45. Bxe3 {+20.28/20 20s} R@g7+ {-4.87/36 41s} 46. P@g6 {+21.33/21 66s}
h5+ {-5.07/39 40s} 47. Kxf4 {+21.24/22 120s} Qxa8 {-5.37/45 40s}
48. Bc5 {+23.08/19 27s} R@f1+ {-5.88/22 39s} 49. Ke3 {+32.99/19 27s}
P@f2 {-6.80/29 39s} 50. N@f7+ {+M17/30 14s} Rxf7 {-13.97/18 57s}
51. g7+ {+M15/35 20s} Rxg7 {-15.49/16 37s} 52. N@g6+ {+M13/45 21s}
hxg6 {-17.69/14 37s} 53. Q@h6+ {+M11/50 21s} N@h7 {-19.89/12 36s}
54. Qxg7+ {+M9/63 25s} Kxg7 {-21.18/10 0.048s} 55. R@f7+ {+M7/67 25s}
Kxf7 {-23.45/6 37s} 56. R@e7+ {+M5/73 27s} Kg8 {-28.76/4 37s}
57. N@h6+ {+M3/121 20s} Kh8 {-M1/2 18s} 58. P@g7# {+M1/127 0.030s, White mates}
1-0

[Event "CrazyAraFish-0.6.0-vs-SF10"]
[Site "Darmstadt, GER"]
[Date "2019.07.26"]
[Round "2"]
[White "CrazyAraFish-0.6.0"]
[Black "stockfish-x86_64-modern  2018-11-29"]
[Result "0-1"]
[PlyCount "74"]
[TimeControl "1800+30"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} Be7 {book}
7. Nbd2 {-0.05/21 62s} d6 {+0.59/30 128s} 8. Nh4 {+0.45/40 62s}
Na5 {0.00/31 153s} 9. Bxf7+ {+1.42/65 63s} Rxf7 {+1.60/24 18s}
10. P@g6 {+1.54/63 62s} hxg6 {+1.77/28 79s} 11. Nxg6 {+1.44/42 63s}
B@g4 {+1.59/27 65s} 12. Nxe7+ {+1.59/57 63s} Qxe7 {+2.42/27 43s}
13. B@f3 {+1.66/59 63s} Bxf3 {+3.56/29 171s} 14. Nxf3 {+1.03/48 64s}
B@h5 {+3.90/25 16s} 15. B@d5 {-0.03/53 95s} P@e6 {+5.63/26 71s}
16. P@h7+ {-0.99/56 95s} Kxh7 {+10.27/23 17s} 17. d4 {-4.07/32 94s}
Bxf3 {+12.73/25 56s} 18. Qxf3 {-6.29/32 93s} P@g4 {+14.48/22 24s}
19. Qe3 {-7.28/28 61s} exd4 {+17.87/24 60s} 20. Bxf6 {-6.22/34 62s}
gxf6 {+18.66/23 39s} 21. B@f5+ {-7.01/35 62s} exf5 {+24.99/23 25s}
22. exf5 {-8.42/28 62s} dxe3 {+27.95/24 36s} 23. P@g6+ {-9.71/28 62s}
Kg7 {+29.84/24 52s} 24. gxf7 {-10.35/32 62s} N@h3+ {+30.87/23 35s}
25. gxh3 {-11.81/34 32s} N@e2+ {+32.14/22 48s} 26. Kh1 {-12.45/33 64s}
B@e4+ {+32.05/23 76s} 27. N@g2 {-12.65/32 65s} Bxd5 {+35.01/24 66s}
28. R@g8+ {-12.83/30 65s} Kh7 {+35.36/24 35s} 29. Rxg4 {-13.12/29 66s}
Bxf5 {+36.37/22 41s} 30. P@g6+ {-13.07/29 66s} Bxg6 {+37.67/23 111s}
31. Rxg6 {-13.04/29 67s} Kxg6 {+38.08/22 30s} 32. N@h4+ {-13.05/27 67s}
Kg7 {+41.31/21 53s} 33. B@h6+ {-12.43/14 68s} Kxh6 {+M21/21 36s}
34. f3 {-15.63/19 68s} Qe5 {+M13/40 34s} 35. Nxe3 {-20.14/6 69s}
Qxh2+ {+M5/68 92s} 36. Kxh2 {-24.74/4 0.12s} P@g3+ {+M3/109 36s}
37. Kh1 {-M1/2 75s} R@h2# {+M1/127 0.024s, Black mates} 0-1

[Event "CrazyAraFish-0.6.0-vs-SF10"]
[Site "Darmstadt, GER"]
[Date "2019.07.26"]
[Round "2"]
[White "stockfish-x86_64-modern  2018-11-29"]
[Black "CrazyAraFish-0.6.0"]
[Result "0-1"]
[PlyCount "108"]
[TimeControl "1800+30"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} Be7 {book}
7. Be3 {+0.49/28 118s} d6 {+0.03/35 62s} 8. a3 {+0.37/31 164s}
Kh8 {+0.67/38 62s} 9. Kh1 {+0.62/27 23s} Bg4 {+0.61/37 62s}
10. Nbd2 {+0.67/29 54s} Nd4 {+0.84/49 63s} 11. Rg1 {+0.63/30 230s}
c6 {+0.55/31 63s} 12. c3 {+0.33/31 88s} Ne6 {+0.53/35 63s} 13. h3 {+1.08/25 16s}
Bxf3 {+0.66/38 63s} 14. Nxf3 {+1.00/28 102s} N@g4 {+1.19/39 64s}
15. hxg4 {+1.87/25 27s} Nxg4 {+1.22/33 64s} 16. B@f5 {+1.95/30 349s}
Nxe3 {+1.45/31 64s} 17. fxe3 {0.00/30 100s} d5 {+1.45/53 64s}
18. Bb3 {+0.50/25 123s} Ng5 {+3.82/33 65s} 19. exd5 {-1.27/24 51s}
Nxf3 {+4.03/39 65s} 20. Qxf3 {+2.55/25 25s} N@h4 {+4.16/37 65s}
21. Qg4 {+0.26/29 343s} Nxf5 {+4.29/35 66s} 22. Qxf5 {0.00/25 28s}
cxd5 {+4.47/34 66s} 23. P@h6 {+1.73/25 72s} gxh6 {+4.88/38 66s}
24. Qxe5+ {-0.46/27 236s} B@f6 {+5.77/33 67s} 25. Qh5 {+0.46/25 23s}
P@g7 {+5.95/37 67s} 26. P@f2 {+0.06/27 78s} B@e6 {+4.94/35 67s}
27. N@f4 {+0.12/29 47s} Bd6 {+4.86/38 67s} 28. Qe2 {0.00/28 39s}
Bxf4 {+4.77/30 68s} 29. exf4 {0.00/25 13s} P@h3 {+6.19/34 68s}
30. gxh3 {-0.58/25 50s} Bxh3 {+6.75/31 69s} 31. P@g2 {-1.71/28 97s}
Bxg2+ {+7.98/33 69s} 32. Rxg2 {-3.04/21 23s} P@h3 {+8.92/36 69s}
33. Rg3 {-5.98/23 58s} Re8 {+9.35/36 70s} 34. B@e6 {-7.81/22 32s}
Rxe6 {+9.97/34 71s} 35. Qxe6 {-10.90/21 30s} B@g2+ {+10.50/27 71s}
36. Kh2 {-13.86/21 30s} N@f3+ {+10.64/31 72s} 37. Rxf3 {-13.86/1 0s}
Bxf3 {+9.21/43 72s} 38. N@e3 {-4.42/22 27s} R@g2+ {+13.48/28 73s}
39. Nxg2 {-20.48/24 60s} hxg2 {+13.63/23 74s} 40. B@e2 {-21.62/23 33s}
Bxe2 {+13.94/23 75s} 41. Qxe2 {-13.80/19 7.6s} B@f1 {+14.37/22 48s}
42. Qf3 {-18.02/21 39s} Qd7 {+14.37/21 48s} 43. f5 {-32.92/18 43s}
N@e5 {+17.28/13 47s} 44. Qg3 {-30.51/17 30s} P@h4 {+20.17/9 46s}
45. Qxg2 {-M16/28 30s} Bxg2 {+22.24/18 45s} 46. Kxg2 {-M14/30 9.6s}
Qxf5 {+28.03/11 44s} 47. R@b8+ {-M12/30 15s} Rxb8 {+35.36/11 22s}
48. R@g8+ {-M10/29 16s} Rxg8 {+35.81/17 44s} 49. N@g6+ {-M8/46 21s}
hxg6 {+34.93/15 43s} 50. N@g1 {-M6/51 16s} P@f3+ {+37.14/7 42s}
51. Kf1 {-M6/85 17s} P@g2+ {+37.45/5 42s} 52. Ke1 {-M4/1 0.001s}
Qxd3 {+55.96/3 41s} 53. N@d2 {-M4/67 13s} R@f1+ {+85.21/3 41s}
54. Nxf1 {-M2/1 0.001s} gxf1=Q# {+M1/1 60s, Black mates} 0-1

[Event "CrazyAraFish-0.6.0-vs-SF10"]
[Site "Darmstadt, GER"]
[Date "2019.07.26"]
[Round "3"]
[White "CrazyAraFish-0.6.0"]
[Black "stockfish-x86_64-modern  2018-11-29"]
[Result "1/2-1/2"]
[PlyCount "68"]
[TimeControl "1800+30"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. a3 {+0.72/38 60s} Bd6 {0.00/29 127s}
6. Nc3 {+0.39/49 60s} Be6 {+0.21/26 86s} 7. Nf3 {+0.44/40 61s}
O-O {-1.09/27 102s} 8. N@h5 {+0.10/44 61s} Re8 {-1.05/26 103s}
9. Be2 {+0.55/41 61s} Bf8 {-0.93/25 33s} 10. Be3 {+0.73/42 61s}
Ne7 {-1.04/27 67s} 11. O-O {+0.66/22 62s} Nf5 {0.00/27 34s}
12. Bf4 {+1.28/21 62s} P@e4 {0.00/28 29s} 13. Ne1 {+1.74/41 62s}
c6 {0.00/29 57s} 14. Kh1 {+1.92/46 62s} Qb6 {+0.37/29 92s}
15. Bg4 {+1.61/57 62s} Nxd4 {0.00/30 252s} 16. Be3 {+1.34/55 63s}
Bxg4 {+0.88/24 17s} 17. Qxg4 {+1.52/43 63s} P@g6 {0.00/30 73s}
18. Nxg7 {+2.01/45 64s} Bxg7 {0.00/32 38s} 19. P@d7 {+2.01/37 63s}
Red8 {0.00/32 82s} 20. Nxe4 {+1.99/47 64s} dxe4 {0.00/26 26s}
21. P@e7 {+1.27/43 64s} B@f5 {0.00/31 35s} 22. exd8=R+ {+0.71/41 65s}
Qxd8 {0.00/32 34s} 23. R@e8+ {+0.42/39 65s} Qxe8 {0.00/33 35s}
24. dxe8=R+ {+0.12/62 65s} Rxe8 {0.00/33 59s} 25. Bxd4 {+0.04/16 66s}
Bxg4 {0.00/33 79s} 26. Bxf6 {+0.05/14 66s} Q@h5 {0.00/32 69s}
27. Bxg7 {+0.06/12 66s} N@g3+ {0.00/34 80s} 28. fxg3 {+0.01/10 66s}
R@g1+ {0.00/35 100s} 29. Kxg1 {0.00/8 67s} N@e2+ {0.00/33 138s}
30. Kh1 {0.00/6 67s} Nxg3+ {0.00/35 375s} 31. Kg1 {0.00/4 0.005s}
Ne2+ {0.00/36 25s} 32. Kh1 {0.00/2 72s} Ng3+ {0.00/38 221s}
33. Kg1 {0.00/1 0.006s} Ne2+ {0.00/36 125s} 34. Kh1 {0.00/1 77s}
Ng3+ {0.00/40 22s, Draw by 3-fold repetition} 1/2-1/2

[Event "CrazyAraFish-0.6.0-vs-SF10"]
[Site "Darmstadt, GER"]
[Date "2019.07.26"]
[Round "3"]
[White "stockfish-x86_64-modern  2018-11-29"]
[Black "CrazyAraFish-0.6.0"]
[Result "1-0"]
[PlyCount "77"]
[TimeControl "1800+30"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. a3 {+1.67/28 126s} Be7 {-0.26/38 60s}
6. Nc3 {+2.34/26 78s} O-O {-0.22/51 60s} 7. Be2 {+2.46/27 37s}
Re8 {-0.59/50 61s} 8. Nf3 {+1.71/28 124s} Bf8 {+0.02/45 61s}
9. Be3 {+1.43/30 388s} Ne7 {+0.33/34 61s} 10. N@h4 {+1.83/26 20s}
P@e4 {+0.82/28 61s} 11. Nd2 {+1.50/28 66s} g5 {+0.97/40 62s}
12. Ndxe4 {+2.87/28 45s} dxe4 {-0.03/46 92s} 13. Bc4 {+3.53/26 43s}
N@d6 {+4.20/40 61s} 14. Nxe4 {+3.78/25 34s} Nef5 {-2.28/36 92s}
15. Nxf5 {+7.35/24 26s} Bxf5 {-1.73/43 61s} 16. Nxd6 {+7.64/25 24s}
cxd6 {-1.62/29 61s} 17. N@g3 {+8.23/25 76s} N@h4 {-1.33/38 62s}
18. O-O {+8.98/25 28s} N@h3+ {-1.15/43 61s} 19. gxh3 {+10.93/25 19s}
Bxh3 {-1.45/47 62s} 20. Bxf7+ {+11.94/24 44s} Kxf7 {-2.04/43 62s}
21. d5 {+13.70/24 61s} P@g2 {-1.90/37 63s} 22. Re1 {+15.03/25 30s}
Qa5 {-0.73/42 63s} 23. b4 {+18.24/21 32s} Qb5 {-4.14/40 94s}
24. P@e6+ {+20.23/23 50s} Rxe6 {-6.72/38 93s} 25. dxe6+ {+21.29/19 33s}
Bxe6 {-7.37/36 61s} 26. P@e7 {+25.00/19 38s} P@d2 {-7.60/34 62s}
27. Bxd2 {+31.57/21 70s} P@e2 {-4.83/26 63s} 28. exf8=R+ {+41.73/22 99s}
Kxf8 {-6.98/32 94s} 29. P@e7+ {+44.38/20 25s} Kxe7 {-8.36/26 61s}
30. Qxe2 {+46.30/20 48s} Qxe2 {-10.05/30 62s} 31. N@d5+ {+M19/27 27s}
Kf8 {-10.99/28 62s} 32. P@e7+ {+M17/31 31s} Kf7 {-12.08/26 63s}
33. R@f8+ {+M15/35 44s} Rxf8 {-13.92/18 63s} 34. exf8=Q+ {+M13/44 32s}
Kxf8 {-15.47/16 32s} 35. P@e7+ {+M11/51 42s} Kg7 {-17.56/8 66s}
36. e8=N+ {+M7/61 158s} Kf7 {-22.48/6 67s} 37. R@e7+ {+M5/65 35s}
Kg6 {-31.00/4 67s} 38. N@f8+ {+M3/71 74s} Kh6 {-M1/2 0.040s}
39. Rxh7# {+M1/127 0.010s, White mates} 1-0

[Event "CrazyAraFish-0.6.0-vs-SF10"]
[Site "Darmstadt, GER"]
[Date "2019.07.26"]
[Round "4"]
[White "CrazyAraFish-0.6.0"]
[Black "stockfish-x86_64-modern  2018-11-29"]
[Result "0-1"]
[PlyCount "112"]
[TimeControl "1800+30"]
[Variant "crazyhouse"]

1. e3 {book} d5 {book} 2. d4 {book} Bf5 {book} 3. Bd3 {-0.22/23 58s}
e6 {+0.16/31 175s} 4. Nc3 {-0.23/23 59s} Bxd3 {+0.35/31 130s}
5. cxd3 {+0.06/31 30s} Nf6 {+0.35/26 17s} 6. Nf3 {+0.22/25 60s}
B@g4 {+0.19/27 125s} 7. B@e2 {+0.02/31 60s} Bd6 {+0.63/25 15s}
8. Ne5 {+0.17/42 60s} Bxe2 {+0.75/27 54s} 9. Nxe2 {+0.02/37 60s}
Nc6 {+2.82/27 47s} 10. B@g3 {0.00/34 61s} Bxe5 {+2.82/26 32s}
11. dxe5 {0.00/28 61s} Ng4 {+3.27/26 78s} 12. Nd4 {-0.77/34 92s}
Ngxe5 {+4.21/24 29s} 13. Nxc6 {-1.18/34 61s} Nxc6 {+4.55/27 96s}
14. O-O {-1.84/28 61s} O-O {+5.03/25 54s} 15. N@h5 {-0.04/37 61s}
B@e4 {+4.27/26 287s} 16. f3 {-1.06/40 92s} Bxf3 {+4.28/27 152s}
17. Qxf3 {-0.21/32 61s} N@g5 {+5.43/27 23s} 18. Qe2 {-0.42/41 61s}
P@e4 {+5.64/24 16s} 19. B@f6 {-0.76/44 61s} P@f3 {+5.04/26 74s}
20. gxf3 {-0.89/44 61s} exf3 {+5.43/30 132s} 21. Rxf3 {-0.41/52 62s}
N@h3+ {+5.61/29 148s} 22. Kh1 {-0.14/37 62s} Nxf3 {+4.84/28 76s}
23. Bd2 {-0.92/38 94s} Nxd2 {+5.24/26 54s} 24. B@g4 {-1.17/37 61s}
gxf6 {+5.99/25 31s} 25. P@g7 {-1.30/35 62s} B@h6 {+6.13/25 18s}
26. gxf8=Q+ {-0.72/37 63s} Bxf8 {+6.60/26 79s} 27. R@e8 {-1.32/19 63s}
Qxe8 {+3.94/26 163s} 28. Nxf6+ {+0.76/20 63s} Kh8 {+5.11/24 29s}
29. Nxe8 {+0.50/40 63s} R@g6 {+5.12/25 30s} 30. Q@c3+ {-0.01/43 96s}
B@e5 {+5.62/26 64s} 31. Qcxd2 {-0.20/28 63s} Rxe8 {+5.74/25 75s}
32. N@h4 {+0.25/44 63s} N@f2+ {+6.69/23 21s} 33. Bxf2 {-0.94/37 95s}
Nxf2+ {+7.89/25 47s} 34. Qxf2 {-1.14/35 31s} Rxg4 {+8.15/24 26s}
35. P@g7+ {-1.17/40 65s} Bexg7 {+10.48/25 108s} 36. P@g6 {-0.65/44 66s}
hxg6 {+14.48/22 25s} 37. Qxf7 {-4.83/30 99s} Rxh4 {+21.37/22 18s}
38. Qff2 {-6.27/22 96s} B@f3+ {+25.59/24 37s} 39. Qxf3 {-7.54/28 62s}
Ne5 {+25.80/22 13s} 40. B@f6 {-7.79/27 63s} Nxf3 {+36.99/25 28s}
41. N@f7+ {-8.05/30 43s} Kg8 {+39.41/25 47s} 42. Bxh4 {-8.19/33 42s}
P@h3 {+41.51/23 62s} 43. Nh6+ {-9.88/25 41s} Kh7 {+44.90/19 23s}
44. P@g2 {-11.43/20 41s} Q@h5 {+49.26/20 65s} 45. R@f2 {-10.44/24 40s}
hxg2+ {+55.72/19 25s} 46. Rxg2 {-11.09/22 40s} Nxd2 {+M35/21 51s}
47. N@g5+ {-10.17/18 39s} Kxh6 {+M29/21 18s} 48. Rxd2 {-10.85/28 39s}
Qxh4 {+M21/25 39s} 49. P@g3 {-11.93/14 38s} P@h3 {+M17/31 32s}
50. N@g8+ {-14.79/14 38s} Kh5 {+M15/39 18s} 51. gxh4 {-16.80/10 37s}
B@f3+ {+M11/42 19s} 52. Nxf3 {-17.47/10 37s} P@g2+ {+M9/51 31s}
53. Rxg2 {-20.33/8 37s} hxg2+ {+M7/55 100s} 54. Kxg2 {-22.83/6 36s}
P@h3+ {+M5/57 75s} 55. Kf1 {-26.40/4 36s} Q@g2+ {+M3/59 32s}
56. Ke1 {-M1/2 0.028s} R@f1# {+M1/127 0.022s, Black mates} 0-1

[Event "CrazyAraFish-0.6.0-vs-SF10"]
[Site "Darmstadt, GER"]
[Date "2019.07.27"]
[Round "4"]
[White "stockfish-x86_64-modern  2018-11-29"]
[Black "CrazyAraFish-0.6.0"]
[Result "1-0"]
[PlyCount "151"]
[TimeControl "1800+30"]
[Variant "crazyhouse"]

1. e3 {book} d5 {book} 2. d4 {book} Bf5 {book} 3. Bd3 {+0.22/31 173s}
e6 {+0.27/24 58s} 4. Bxf5 {+0.73/27 31s} exf5 {+0.33/23 59s}
5. Ne2 {+0.62/30 276s} Nf6 {+0.35/25 59s} 6. Nbc3 {+0.69/26 25s}
Nc6 {+0.47/23 59s} 7. B@h4 {+0.81/29 190s} Be7 {+0.87/29 60s}
8. O-O {+0.47/28 169s} O-O {+0.97/41 60s} 9. Bd2 {+0.67/28 40s}
B@d6 {+0.78/32 60s} 10. Ng3 {+0.79/25 19s} Ne4 {+0.77/28 60s}
11. Bxe7 {+0.87/27 45s} Nxe7 {+0.87/32 60s} 12. B@e5 {+0.83/29 157s}
B@h6 {+1.26/26 61s} 13. Ncxe4 {0.00/29 112s} dxe4 {+0.81/45 61s}
14. Qh5 {0.00/29 52s} Bxe5 {+1.23/47 61s} 15. dxe5 {0.00/29 44s}
B@f3 {+1.77/49 61s} 16. gxf3 {0.00/29 24s} exf3 {+1.80/47 61s}
17. Bc3 {+0.62/24 203s} Nd5 {+2.16/40 62s} 18. B@h3 {+1.40/23 28s}
Nxc3 {+1.77/40 62s} 19. bxc3 {+2.14/23 14s} N@e2+ {+2.36/38 62s}
20. Nxe2 {+1.98/25 59s} fxe2 {+2.57/38 62s} 21. Qxe2 {0.00/29 65s}
P@g4 {+2.82/35 63s} 22. B@f4 {-1.65/28 323s} Bxf4 {+2.09/34 64s}
23. exf4 {0.00/22 15s} N@f3+ {+1.65/42 63s} 24. Qxf3 {+0.15/23 19s}
gxf3 {+1.00/34 64s} 25. B@h1 {+1.06/26 53s} B@g4 {+1.87/45 64s}
26. Bxg4 {0.00/26 156s} fxg4 {+1.52/44 64s} 27. B@f6 {-7.21/22 117s}
B@g3 {+1.67/65 65s} 28. hxg3 {-4.25/25 21s} B@h2+ {+1.17/63 65s}
29. Kxh2 {-4.25/1 0.001s} Q@h3+ {+1.75/61 65s} 30. Kg1 {-4.25/1 0s}
Qxf6 {+2.06/55 66s} 31. N@h2 {-3.70/25 14s} Qxf4 {+2.17/52 66s}
32. N@e7+ {0.00/26 43s} Kh8 {+2.93/21 1.0s} 33. P@f6 {0.00/26 37s}
B@h6 {+0.45/44 106s} 34. fxg7+ {0.00/27 49s} Bxg7 {+0.34/42 35s}
35. P@f6 {0.00/29 18s} Qxe5 {+0.29/40 72s} 36. B@d4 {0.00/29 23s}
Qxf6 {+0.22/38 73s} 37. Bxf6 {0.00/30 97s} Bxf6 {+0.20/36 73s}
38. B@h4 {0.00/30 45s} Bxe7 {+3.16/42 75s} 39. Bxf3 {-4.17/23 34s}
B@g7 {+3.93/32 75s} 40. P@f6 {-5.58/26 98s} Bexf6 {+4.51/40 76s}
41. Bxf6 {-3.96/24 22s} Bxf6 {+4.45/38 49s} 42. Q@f4 {-2.56/23 47s}
B@e5 {+4.90/36 48s} 43. Qxg4 {-5.78/22 29s} Qxg4 {+5.03/31 47s}
44. Nxg4 {-4.78/21 26s} P@h2+ {+5.61/28 46s} 45. Nxh2 {-9.02/19 49s}
P@e2 {+5.59/32 46s} 46. Q@g2 {-9.45/20 30s} P@h3 {+6.48/26 45s}
47. Qxh3 {-9.15/19 8.5s} N@g5 {+7.63/27 44s} 48. Qg4 {-11.59/22 52s}
Nxf3+ {+8.22/27 43s} 49. Qxf3 {-7.98/20 7.0s} exf1=R+ {+8.37/30 42s}
50. Rxf1 {-11.24/25 53s} P@h3 {+8.81/23 42s} 51. B@h1 {-11.39/23 30s}
B@c6 {+9.78/25 41s} 52. Qxf6+ {0.00/25 12s} Bxf6 {+9.28/22 41s}
53. B@g5 {0.00/28 32s} P@g7 {+6.16/39 60s} 54. Bxf6 {0.00/28 19s}
Q@g6 {+4.97/33 39s} 55. Bxg7+ {0.00/29 20s} Qxg7 {+3.98/31 38s}
56. P@f6 {0.00/30 36s} Qxf6 {+3.65/36 38s} 57. B@e7 {0.00/29 43s}
Q@g5 {+3.51/39 37s} 58. Bxf6+ {0.00/30 25s} Qxf6 {+3.15/37 37s}
59. Q@f5 {0.00/30 24s} B@e5 {+3.97/25 37s} 60. P@h6 {+13.61/27 58s}
P@g7 {+2.65/38 54s} 61. hxg7+ {+16.60/22 15s} Qxg7 {+0.65/19 18s}
62. P@h6 {+19.05/24 41s} Qxh6 {+0.23/17 36s} 63. Qxe5+ {+20.50/21 10s}
P@g7 {+0.17/15 35s} 64. P@f6 {+28.84/22 23s} gxf6 {+0.11/13 35s}
65. B@g5 {+37.64/21 17s} B@g7 {+0.09/11 35s} 66. Bxh6 {+47.40/23 13s}
Bxh6 {+0.08/9 35s} 67. N@g5 {+M25/20 20s} R@g6 {-9.28/28 52s}
68. P@g7+ {+M19/28 14s} Rxg7 {-10.65/20 33s} 69. Qxf6 {+M15/31 17s}
B@g6 {-10.58/18 33s} 70. N@e7 {+M13/38 20s} Bxg5 {-13.35/12 33s}
71. Qxg7+ {+M11/48 22s} Kxg7 {-13.80/10 0.037s} 72. N@h5+ {+M9/50 58s}
Bxh5 {-19.59/8 34s} 73. Nf5+ {+M7/54 30s} Kf6 {-23.11/6 34s}
74. Q@e7+ {+M5/59 18s} Kg6 {-30.89/4 34s} 75. R@g7+ {+M3/65 25s}
Kxf5 {-M1/2 0.022s} 76. Rxg5# {+M1/127 0.017s, White mates} 1-0

[Event "CrazyAraFish-0.6.0-vs-SF10"]
[Site "Darmstadt, GER"]
[Date "2019.07.27"]
[Round "5"]
[White "CrazyAraFish-0.6.0"]
[Black "stockfish-x86_64-modern  2018-11-29"]
[Result "1-0"]
[PlyCount "143"]
[TimeControl "1800+30"]
[Variant "crazyhouse"]

1. g3 {book} d5 {book} 2. d4 {book} Nf6 {book} 3. Bg2 {book} Bf5 {+0.62/30 139s}
4. Nf3 {+0.22/38 59s} e6 {+0.56/28 47s} 5. Nc3 {+0.01/37 60s} Be7 {+0.50/29 33s}
6. Nh4 {-0.04/29 60s} Be4 {+1.03/28 58s} 7. Nxe4 {+0.56/23 60s}
Nxe4 {+1.32/25 18s} 8. O-O {+0.80/21 60s} O-O {+1.34/26 57s}
9. B@e5 {+1.26/32 61s} f6 {+0.72/29 254s} 10. Bef4 {+0.77/47 61s}
f5 {+0.56/27 43s} 11. f3 {+0.76/35 61s} Nd6 {+1.35/29 58s}
12. Bxd6 {+1.17/27 61s} Qxd6 {+1.32/28 32s} 13. N@f4 {+0.88/43 61s}
Nc6 {+2.05/27 63s} 14. Kh1 {+1.28/32 62s} B@e8 {+1.50/29 239s}
15. Be3 {+0.73/41 62s} N@c4 {+3.14/24 24s} 16. Qc1 {+0.29/42 62s}
Nxe3 {+3.57/27 63s} 17. Qxe3 {+1.55/48 62s} Nxd4 {+1.89/28 89s}
18. Qxd4 {+2.04/34 63s} B@b6 {+2.36/28 73s} 19. Qxg7+ {+1.95/41 63s}
Kxg7 {+2.41/1 0.001s} 20. N@h5+ {+2.00/39 63s} Bxh5 {+3.19/24 24s}
21. Nxh5+ {+3.47/50 64s} Kf7 {+4.30/26 38s} 22. P@f2 {+3.24/52 64s}
Q@g5 {+1.45/29 353s} 23. N@g7 {+2.82/68 64s} P@e5 {+1.22/22 51s}
24. B@c1 {+2.95/39 64s} Qxg7 {+3.18/28 53s} 25. Nxg7 {+3.09/40 65s}
Kxg7 {+3.51/26 15s} 26. Q@h6+ {+3.44/52 65s} Kg8 {+4.11/28 31s}
27. Ng6 {+3.34/45 65s} N@d7 {+3.82/32 145s} 28. Nxe7+ {+2.76/61 66s}
Qxe7 {+3.75/30 27s} 29. Bg5 {+2.58/62 66s} N@f6 {+4.60/26 40s}
30. B@g6 {+3.01/39 67s} hxg6 {0.00/32 91s} 31. Qxg6+ {+2.76/59 67s}
B@g7 {0.00/32 24s} 32. P@h6 {+2.52/63 67s} Rf7 {0.00/33 38s}
33. c4 {+2.92/53 68s} d4 {0.00/29 228s} 34. Qxg7+ {+4.78/39 70s}
Rxg7 {+2.82/1 0s} 35. hxg7 {+5.55/45 69s} Kxg7 {+2.82/23 42s}
36. B@h6+ {+5.64/54 70s} Kh8 {-0.67/26 40s} 37. Bxf6+ {+5.50/51 70s}
Qxf6 {-2.75/28 80s} 38. Bg5 {+5.63/50 71s} Qg7 {-1.99/26 35s}
39. R@e7 {+5.72/49 72s} P@f7 {-3.66/29 161s} 40. N@h6 {+5.82/47 73s}
N@d6 {+0.75/26 61s} 41. Rxd7 {+5.71/40 47s} Q@e8 {-3.52/27 67s}
42. Rxd6 {+7.06/36 48s} cxd6 {-5.20/25 36s} 43. N@f6 {+8.14/35 46s}
Qef8 {-6.48/24 30s} 44. N@d7 {+9.63/40 45s} Qd8 {-4.26/26 13s}
45. Nxb6 {+9.92/43 44s} axb6 {-8.36/28 48s} 46. B@h4 {+10.26/29 43s}
B@e7 {-8.62/25 30s} 47. Nh5 {+11.57/29 43s} Bxg5 {-16.58/25 30s}
48. Nxg7 {+11.80/29 42s} B@g6 {-17.85/26 30s} 49. Nxe6 {+12.90/37 42s}
fxe6 {-17.90/24 14s} 50. Q@f7 {+14.02/29 41s} R@g7 {-21.50/26 39s}
51. Qxg6 {+14.73/24 40s} Rxg6 {-25.64/21 36s} 52. Nf7+ {+15.14/21 40s}
Kh7 {-26.56/21 30s} 53. Nxd8 {+15.01/13 40s} Rxd8 {-30.14/18 30s}
54. Bxg5 {+16.85/15 39s} Rxg5 {-24.47/19 10s} 55. B@f6 {+17.60/18 38s}
Q@g6 {-33.20/16 50s} 56. Bxd8 {+18.55/18 38s} N@h6 {-32.17/18 26s}
57. B@f6 {+20.36/19 38s} B@g7 {-37.25/16 34s} 58. Bxg5 {+22.83/22 37s}
N@h5 {-38.50/18 30s} 59. Bxh6 {+23.79/12 37s} Bxh6 {-44.75/16 30s}
60. N@e7 {+24.61/12 36s} B@f7 {-M16/31 30s} 61. Nxg6 {+25.65/15 36s}
Bxg6 {-M14/34 11s} 62. Q@e7+ {+24.38/11 36s} N@f7 {-M12/38 15s}
63. Q@e8 {+27.64/13 36s} N@h8 {-M12/38 21s} 64. R@g8 {+29.68/11 35s}
N@f8 {-M10/49 16s} 65. Rxf8 {+31.01/9 35s} Bxf8 {-M10/54 15s}
66. Q7xf8 {+37.97/7 35s} Nxg3+ {-M10/61 15s} 67. fxg3 {+42.21/5 34s}
R@g1+ {-M8/71 18s} 68. Rxg1 {+43.94/3 34s} P@g7 {-M6/97 19s}
69. Qg8+ {+34.15/7 34s} Kh6 {-M6/1 0.001s} 70. R@h4+ {+42.23/5 34s}
Bh5 {-M4/1 0.001s} 71. R@h7+ {+81.41/3 34s} Kg6 {-M2/1 0.002s}
72. Qxg7# {+M1/1 50s, White mates} 1-0

[Event "CrazyAraFish-0.6.0-vs-SF10"]
[Site "Darmstadt, GER"]
[Date "2019.07.27"]
[Round "5"]
[White "stockfish-x86_64-modern  2018-11-29"]
[Black "CrazyAraFish-0.6.0"]
[Result "0-1"]
[PlyCount "102"]
[TimeControl "1800+30"]
[Variant "crazyhouse"]

1. g3 {book} d5 {book} 2. d4 {book} Nf6 {book} 3. Bg2 {book} Bf5 {-0.16/37 58s}
4. Nc3 {+0.23/30 174s} e6 {-0.09/26 59s} 5. Nf3 {+0.48/27 33s}
Nc6 {-0.01/26 59s} 6. O-O {-0.23/28 120s} Be7 {-0.05/28 59s}
7. Ne5 {0.00/31 79s} O-O {+0.47/32 60s} 8. h3 {0.00/33 409s} h6 {+0.04/36 60s}
9. Nxc6 {+1.65/27 55s} bxc6 {+0.01/43 60s} 10. N@e5 {+1.50/26 41s}
Qe8 {+0.05/42 60s} 11. Bf4 {+1.12/31 129s} Kh8 {+0.22/48 60s}
12. Qd2 {+1.52/25 25s} Kh7 {+0.23/50 61s} 13. Qc1 {+1.51/24 111s}
N@g6 {+0.33/38 61s} 14. Nxg6 {+3.57/26 21s} fxg6 {+0.87/35 61s}
15. Bxc7 {+3.26/27 69s} N@g5 {+0.53/50 61s} 16. N@f4 {+3.41/26 101s}
c5 {+0.79/41 61s} 17. Be5 {+1.00/27 337s} cxd4 {+2.74/40 62s}
18. Bxd4 {+1.48/25 11s} P@g4 {+2.86/50 62s} 19. hxg4 {0.00/25 137s}
Nxg4 {+3.22/45 62s} 20. P@f3 {+1.25/26 31s} e5 {+3.83/43 62s}
21. fxg4 {+2.08/21 10s} Bxg4 {+4.26/48 63s} 22. Bxe5 {-3.32/24 258s}
P@f3 {+5.59/30 63s} 23. exf3 {-3.94/23 128s} Bxf3 {+6.92/19 63s}
24. P@f7 {-5.25/24 97s} Qxf7 {+7.59/35 64s} 25. P@h5 {-3.96/20 17s}
Bxh5 {+8.15/38 64s} 26. f3 {-6.87/23 62s} P@h3 {+8.83/29 65s}
27. Nxh3 {-6.52/20 12s} Nxh3+ {+8.76/31 65s} 28. Bxh3 {-4.08/20 18s}
N@g5 {+9.32/33 65s} 29. P@g2 {-1.70/19 10s} Nxh3+ {+9.83/35 66s}
30. gxh3 {-4.34/21 37s} P@g2 {+10.28/31 66s} 31. Rf2 {-5.62/22 68s}
B@d6 {+10.86/31 67s} 32. N@f6+ {-9.40/18 39s} Bxf6 {+13.26/15 68s}
33. Bxd6 {-15.35/17 30s} Bxc3 {+13.61/21 67s} 34. Bf4 {-17.50/17 30s}
P@d2 {+16.76/21 68s} 35. Qd1 {-22.15/18 30s} Bxb2 {+17.33/21 69s}
36. Qxd2 {-24.37/16 30s} N@c4 {+19.66/18 69s} 37. Qe2 {-24.40/18 30s}
N@d4 {+20.09/19 70s} 38. Qd3 {-31.53/17 30s} Bxa1 {+19.74/20 70s}
39. Rxg2 {-34.87/17 30s} Nxf3+ {+21.68/21 71s} 40. Kh1 {-53.50/18 27s}
R@e1+ {+23.10/15 72s} 41. B@f1 {-44.17/18 26s} P@e4 {+24.32/16 47s}
42. N@h2 {-47.50/18 37s} exd3 {+26.75/17 46s} 43. P@e7 {-M18/21 30s}
Nxh2 {+29.91/23 45s} 44. exf8=N+ {-M16/26 18s} Rxf8 {+30.27/13 45s}
45. R@h8+ {-M14/29 22s} Kxh8 {+31.60/9 44s} 46. P@e7 {-M12/37 21s}
Rxf1+ {+29.56/11 43s} 47. N@g1 {-M10/53 13s} Rxg1+ {+29.11/9 42s}
48. Rxg1 {-M8/57 18s} N@f2+ {+31.25/7 42s} 49. Kg2 {-M6/67 18s}
Bf3+ {+49.58/3 41s} 50. Kxh2 {-M4/75 26s} N@g4+ {+83.63/3 41s}
51. hxg4 {-M2/1 0.001s} R@h3# {+M1/1 60s, Black mates} 0-1





==> anc/self_elo_increase/default/1600sim_vs_800sim_100_matches.pgn <==
Score of CrazyAra-Dev-0.4.1-No-Q-1600sim vs CrazyAra-Dev-0.4.1-No-Q-800sim: 80 - 20 - 0 [0.800]
Elo difference: 240.82 +/- 88.88

100 of 100 games finished.


[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "74"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {+0.60/19 5.1s} e6 {-0.60/15 2.6s} 2. Nc3 {+0.90/20 4.8s}
d5 {-0.91/20 2.4s} 3. exd5 {+0.99/22 5.1s} exd5 {-1.01/18 2.5s}
4. Nf3 {+1.12/22 5.3s} Nf6 {-1.01/17 2.6s} 5. Bb5+ {+1.23/22 5.3s}
c6 {-1.16/17 2.6s} 6. Qe2+ {+1.23/25 5.7s} Be7 {-1.14/23 2.8s}
7. P@e5 {+1.14/23 5.5s} O-O {-0.66/21 2.7s} 8. exf6 {+0.68/27 6.0s}
Bxf6 {-0.78/25 2.9s} 9. N@h5 {+1.21/25 5.7s} Re8 {-0.79/22 2.8s}
10. Nxd5 {+2.41/26 6.0s} Rxe2+ {-2.47/21 2.8s} 11. Bxe2 {+2.01/27 6.1s}
cxd5 {-2.09/22 2.9s} 12. Nxf6+ {+2.15/21 5.8s} gxf6 {-1.75/20 2.8s}
13. d4 {+1.71/20 5.8s} Nc6 {-1.49/19 2.7s} 14. P@g7 {+2.38/22 5.7s}
N@g6 {-2.02/21 2.8s} 15. B@h6 {+1.38/24 5.8s} N@e6 {-1.35/20 2.7s}
16. h4 {+0.78/26 5.8s} P@h5 {-0.07/18 2.8s} 17. Bcg5 {+0.76/21 5.8s}
Nxg7 {+0.11/19 2.8s} 18. Bxg7 {-0.28/22 6.0s} Kxg7 {+0.21/18 2.8s}
19. Bxf6+ {-0.49/19 5.8s} Kxf6 {+1.16/19 2.9s} 20. P@e5+ {-1.37/21 6.0s}
Ke7 {+1.49/16 2.8s} 21. N@f6 {-1.57/18 5.7s} B@a5+ {+1.43/16 2.8s}
22. c3 {-1.60/17 5.8s} P@e4 {+3.12/14 2.7s} 23. Kf1 {-0.96/21 5.6s}
P@g7 {+2.39/20 2.8s} 24. Ng5 {-2.41/26 6.0s} gxf6 {+2.55/25 3.0s}
25. exf6+ {-2.64/25 6.0s} Kxf6 {+2.56/22 2.9s} 26. Nxh7+ {-2.67/26 6.1s}
Ke7 {+4.03/23 3.0s} 27. P@f6+ {-3.32/24 6.1s} Kd7 {+3.30/17 2.9s}
28. P@e7 {-3.96/24 6.2s} Qg8 {+3.41/22 3.1s} 29. R@f8 {-4.37/19 6.0s}
P@f3 {+2.73/16 2.8s} 30. e8=Q+ {-1.51/24 6.0s} Kc7 {+2.59/19 2.9s}
31. Qxf7+ {-0.77/22 5.7s} Kb8 {+4.85/21 2.9s} 32. gxf3 {-5.89/24 5.9s}
Qxf7 {+9.09/23 2.6s} 33. Rxf7 {-10.18/26 5.3s} P@g2+ {+9.92/21 2.4s}
34. Kxg2 {-11.20/20 4.0s} B@h3+ {+16.32/19 1.4s} 35. Rxh3 {-17.48/14 1.8s}
Bxh3+ {+24.20/12 1.3s} 36. Kxh3 {-25.63/12 1.6s} N@f4+ {+39.40/11 0.74s}
37. Kg3 {-52.81/4 1.1s} Q@g2# {+M1/1 0.45s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "98"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {-0.68/21 4.8s} 2. Nf3 {+0.64/21 2.4s} Nc6 {-0.60/22 5.3s}
3. Bc4 {+0.56/22 2.5s} Be7 {-0.48/21 5.2s} 4. d4 {+0.93/20 2.5s}
exd4 {-0.70/25 5.7s} 5. Nxd4 {+0.78/21 2.7s} Nxd4 {-0.58/23 5.5s}
6. Qxd4 {+0.56/19 2.7s} Bf6 {-0.36/23 5.9s} 7. e5 {+0.37/22 2.8s}
N@c6 {-0.38/21 5.7s} 8. Qe3 {+0.73/19 2.7s} Nxe5 {-0.33/21 5.8s}
9. P@d4 {+0.33/19 2.7s} d6 {-0.33/21 5.7s} 10. dxe5 {+0.24/16 2.7s}
dxe5 {-1.03/25 5.7s} 11. N@f3 {+0.44/18 2.7s} Bg4 {+0.11/19 5.6s}
12. Nc3 {+0.33/17 2.8s} P@d4 {-0.08/24 6.0s} 13. Qe4 {+0.35/18 2.7s}
Bxf3 {-0.41/21 5.9s} 14. Qxf3 {+0.47/20 2.9s} dxc3 {-0.61/26 6.0s}
15. bxc3 {+0.80/17 2.7s} P@b2 {-0.37/24 5.8s} 16. Bxf7+ {+0.51/23 2.8s}
Kxf7 {-0.81/25 6.1s} 17. N@g5+ {+0.84/21 2.8s} Ke7 {-0.88/21 5.8s}
18. B@a3+ {+0.97/21 2.8s} c5 {0.00/20 5.7s} 19. Baxb2 {+0.19/17 2.8s}
B@c6 {-0.12/21 5.7s} 20. P@e4 {+0.20/15 2.8s} h6 {+0.52/20 5.9s}
21. P@f7 {-0.15/18 2.8s} hxg5 {+0.12/22 5.9s} 22. fxg8=Q {-0.06/18 2.9s}
Rxg8 {0.00/23 6.1s} 23. N@g6+ {-0.02/19 2.9s} Kd7 {+0.14/21 5.9s}
24. P@d5 {+0.28/20 2.8s} Ba4 {+0.67/22 6.0s} 25. Qf5+ {-1.74/21 2.8s}
Kc7 {+2.88/21 6.1s} 26. Nxe5 {-2.27/19 2.8s} N@h4 {+3.75/22 6.1s}
27. Qe6 {-3.98/20 2.8s} Nxg2+ {+4.45/22 6.0s} 28. Kf1 {-3.92/20 2.9s}
Bxe5 {+5.38/22 5.9s} 29. Qxe5+ {-5.24/21 2.9s} P@d6 {+5.12/20 6.0s}
30. Bxg5 {-3.93/19 2.9s} dxe5 {+4.99/22 6.2s} 31. Bxd8+ {-4.39/19 3.0s}
Raxd8 {+4.99/19 5.9s} 32. Q@e7+ {-4.11/14 2.9s} Rd7 {+5.32/23 6.0s}
33. Qxc5+ {-4.48/21 2.9s} Kb8 {+4.72/21 6.0s} 34. P@c7+ {-4.40/19 2.9s}
Rxc7 {+4.77/23 6.1s} 35. Qxc7+ {-4.62/24 3.0s} Kxc7 {+4.86/24 6.2s}
36. d6+ {-4.28/17 2.9s} Kxd6 {+4.84/19 6.1s} 37. Ba3+ {-4.32/18 2.9s}
P@c5 {+5.07/21 6.2s} 38. Rd1+ {-4.59/16 2.9s} P@d4 {+5.61/21 6.3s}
39. Bxc5+ {-4.94/19 3.0s} Kxc5 {+5.27/21 6.2s} 40. B@b4+ {-4.87/18 2.9s}
Kc6 {+8.22/23 6.4s} 41. P@d5+ {-6.75/22 3.0s} Kc7 {+9.03/21 6.3s}
42. d6+ {-7.51/17 3.0s} Kc8 {+12.90/17 6.2s} 43. R@c7+ {-13.09/14 3.0s}
Kb8 {+14.92/15 6.0s} 44. Rxb7+ {-12.84/13 3.0s} Kxb7 {+15.25/17 6.1s}
45. P@c6+ {-14.68/12 2.9s} Bxc6 {+17.38/13 6.0s} 46. P@a6+ {-16.89/11 2.9s}
Kxa6 {+20.75/14 5.1s} 47. P@b5+ {-23.56/11 2.7s} Bxb5+ {+29.47/17 3.7s}
48. Kxg2 {-32.86/8 1.9s} N@f4+ {+45.82/7 1.6s} 49. Kf3 {-46.27/6 0.58s}
Q@g2# {+M1/5 1.2s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "56"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {-0.60/15 2.4s} 2. Nf3 {+0.59/26 5.1s} Nc6 {-0.60/22 2.5s}
3. Bc4 {+0.56/27 5.5s} Be7 {-0.37/21 2.5s} 4. d4 {+0.74/23 5.5s}
exd4 {-0.79/22 2.6s} 5. Nxd4 {+0.63/26 5.9s} Ne5 {-0.72/20 2.7s}
6. Nf5 {+0.92/26 5.5s} Bf6 {-1.21/22 2.6s} 7. P@g5 {+0.84/26 5.8s}
P@h3 {-0.53/23 2.6s} 8. gxf6 {+0.57/22 5.6s} Qxf6 {-0.36/20 2.8s}
9. B@f1 {+0.44/24 5.7s} hxg2 {-1.29/18 2.7s} 10. Bxg2 {+1.17/20 5.6s}
Nxc4 {-1.27/18 2.7s} 11. Nc3 {+1.46/21 5.8s} P@e6 {-1.42/17 2.7s}
12. P@g5 {+1.20/22 5.7s} Qg6 {-0.99/19 2.7s} 13. Nh4 {+0.94/20 5.8s}
B@e5 {-0.57/16 2.7s} 14. Nxg6 {+0.69/24 5.7s} hxg6 {-0.83/18 2.7s}
15. Q@c5 {+0.39/24 5.6s} N@h4 {-0.35/21 2.6s} 16. Rg1 {-0.13/22 5.7s}
Bxh2 {+0.68/21 2.8s} 17. Qxc4 {-0.54/27 5.9s} Bxg1 {+0.51/21 2.8s}
18. Nb5 {-0.09/22 5.7s} Nxg2+ {-0.06/21 2.8s} 19. Kf1 {-1.15/25 5.8s}
B@b6 {+0.22/22 2.8s} 20. Nxc7+ {-1.23/23 5.8s} Bxc7 {+1.65/23 2.9s}
21. Qxc7 {-1.86/23 5.9s} Bh2 {+2.29/20 2.7s} 22. N@d6+ {-2.10/20 5.6s}
Bxd6 {+2.30/20 2.8s} 23. Qdxd6 {-3.34/22 5.3s} R@e1+ {+1.93/17 2.6s}
24. Kxg2 {-2.38/1 0.015s} N@h4+ {+2.19/17 2.6s} 25. Kh3 {-3.17/18 5.2s}
Nf5+ {+5.40/15 2.5s} 26. Kg2 {-7.18/18 4.6s} Nxd6 {+13.40/21 2.2s}
27. N@g3 {-11.22/22 3.9s} P@g4 {+27.54/17 1.9s} 28. Qxd6 {-27.18/9 1.9s}
Q@f3# {+M1/6 0.46s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "124"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.95/16 2.4s} Nc6 {-0.68/26 5.1s}
3. d4 {+0.68/21 2.5s} d5 {-0.41/28 5.5s} 4. Nf3 {+0.85/19 2.5s}
dxe4 {-0.78/24 5.4s} 5. Nxe4 {+0.76/21 2.7s} Nf6 {-0.77/22 5.6s}
6. Neg5 {+0.72/19 2.6s} Qd5 {-0.53/26 5.4s} 7. Be2 {+0.83/25 2.7s}
P@g4 {-0.75/23 5.7s} 8. O-O {+1.06/21 2.7s} gxf3 {-0.92/21 5.6s}
9. Bxf3 {+1.03/20 2.7s} Qxf3 {-0.57/19 5.8s} 10. Nxf3 {+0.71/17 2.7s}
B@h5 {-0.72/16 5.4s} 11. P@e2 {+0.99/16 2.7s} Be7 {-0.64/16 5.6s}
12. c3 {+1.33/15 2.7s} h6 {-0.51/18 5.5s} 13. Bf4 {+0.82/17 2.7s}
Nd5 {+0.60/27 5.8s} 14. Bg3 {-0.50/18 2.8s} N@f4 {+0.53/28 5.9s}
15. P@e4 {-0.42/24 2.8s} Bxf3 {+1.28/28 6.3s} 16. exf3 {-0.99/27 2.9s}
N@e2+ {+1.30/26 6.1s} 17. Kh1 {-1.26/25 3.0s} Nxg2 {+1.45/26 6.3s}
18. exd5 {-1.17/23 2.9s} Ngf4 {+1.16/25 6.1s} 19. Bxf4 {-0.93/22 3.0s}
Nxf4 {+0.68/27 6.4s} 20. Rg1 {-0.21/24 2.9s} exd5 {+1.05/25 6.0s}
21. Rxg7 {-0.87/22 2.9s} B@f6 {+1.35/29 6.3s} 22. Q@g8+ {-1.34/22 2.9s}
Rxg8 {+0.86/31 6.4s} 23. Rxg8+ {-0.85/28 3.1s} Q@f8 {+1.12/25 6.3s}
24. Rxf8+ {-1.38/21 2.9s} Bxf8 {+1.00/27 6.1s} 25. B@f1 {-0.47/26 3.0s}
P@e2 {+1.17/21 6.0s} 26. Qe1 {-0.75/17 2.9s} P@h3 {+1.89/22 5.9s}
27. Bxe2 {-2.01/21 2.8s} Be6 {+0.14/24 6.1s} 28. Bf1 {-1.68/20 2.9s}
Nxd4 {+1.32/22 6.2s} 29. Bxh3 {-0.98/23 3.1s} Nxh3 {+0.59/25 6.1s}
30. R@g8 {-0.42/22 3.0s} R@g7 {+1.53/25 6.3s} 31. Rxg7 {-1.03/24 3.0s}
B6xg7 {+0.41/28 6.5s} 32. cxd4 {-0.85/22 3.0s} P@g2+ {+0.62/26 6.5s}
33. Kxg2 {-0.92/1 0.004s} Nf4+ {+0.34/24 6.6s} 34. Kg1 {-0.39/23 3.1s}
B@g2 {+0.20/22 6.3s} 35. N@g3 {-0.03/21 3.1s} Bxf3 {-0.09/21 6.5s}
36. Qxe6+ {+0.04/19 3.2s} Nxe6 {-0.16/21 6.5s} 37. P@d7+ {+0.18/18 3.2s}
Kxd7 {-0.57/24 6.6s} 38. B@h3 {+1.01/19 3.1s} R@g6 {+0.99/20 6.5s}
39. P@g2 {-0.09/18 3.1s} P@g4 {-0.66/20 6.5s} 40. P@f5 {+1.44/19 3.1s}
gxh3 {-1.14/22 6.7s} 41. fxe6+ {+1.30/20 3.2s} Rxe6 {-0.05/28 6.7s}
42. Q@f5 {+2.44/16 3.1s} B@g6 {-0.09/19 6.6s} 43. Qxf3 {+0.36/17 3.2s}
P@e4 {+0.24/23 6.7s} 44. Qb3 {+0.12/16 3.1s} Bxd4 {+0.19/22 6.5s}
45. B@g4 {-0.27/18 3.1s} Bxf2+ {+1.76/23 6.6s} 46. Kxf2 {-0.96/17 3.0s}
Q@f4+ {+2.41/21 6.3s} 47. P@f3 {-3.09/20 3.1s} P@e3+ {+3.88/23 6.4s}
48. Kf1 {-3.28/20 3.0s} hxg2+ {+4.00/21 6.3s} 49. Kxg2 {-3.85/21 3.1s}
exf3+ {+3.55/26 6.4s} 50. Kh3 {-2.80/18 3.0s} Qxg4+ {+4.38/17 6.2s}
51. Kxg4 {-3.76/1 0.003s} h5+ {+6.45/18 5.3s} 52. Nxh5 {-5.39/16 2.8s}
Bxh5+ {+5.81/21 6.0s} 53. Kxh5 {-6.48/15 2.8s} P@g6+ {+5.96/17 6.1s}
54. Kg5 {-5.05/18 2.9s} B@h6+ {+5.10/17 6.2s} 55. Kh4 {-3.81/17 2.9s}
Be7+ {+6.06/19 6.2s} 56. Kg3 {-5.64/13 2.9s} Bd6+ {+6.87/18 6.3s}
57. Kxf3 {-7.02/17 3.0s} N@d4+ {+7.05/21 6.1s} 58. Kg2 {-7.61/20 2.7s}
P@f3+ {+9.06/19 4.7s} 59. Kh3 {-8.30/16 2.1s} P@g4+ {+11.34/18 3.0s}
60. Kxg4 {-8.28/16 2.2s} Re4+ {+13.83/15 2.9s} 61. Kh3 {-15.50/13 1.4s}
P@g4+ {+20.06/13 1.4s} 62. Kh4 {-7.66/1 0.025s} Nf5# {+M1/9 1.2s, Black mates}
0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.90/23 4.9s} d5 {-0.91/22 2.4s}
3. exd5 {+1.00/22 5.2s} exd5 {-0.98/21 2.6s} 4. Bb5+ {+1.11/22 5.2s}
c6 {-1.01/21 2.6s} 5. Qe2+ {+0.79/25 5.6s} Be7 {-0.67/24 2.7s}
6. Ba4 {+1.03/24 5.5s} Nf6 {-1.04/22 2.7s} 7. d4 {+0.64/24 5.7s}
O-O {-0.59/22 2.8s} 8. P@h6 {+0.61/22 5.6s} gxh6 {-0.73/20 2.7s}
9. Bxh6 {+0.50/23 5.6s} Ng4 {-0.39/19 2.7s} 10. Bxf8 {+0.01/19 5.7s}
Qxf8 {+0.06/17 2.8s} 11. R@g3 {0.00/20 5.7s} P@g7 {+0.20/19 2.7s}
12. Rxg4 {-0.13/18 5.8s} Bxg4 {+0.18/17 2.7s} 13. Qxg4 {-0.31/21 5.9s}
R@g6 {+0.28/15 2.8s} 14. Qe2 {-0.30/18 5.6s} B@b4 {+0.57/15 2.7s}
15. B@d2 {0.00/18 5.8s} Nd7 {+0.23/15 2.7s} 16. N@f4 {+0.13/19 5.8s}
Re8 {+0.12/17 2.8s} 17. P@e6 {+0.79/25 6.2s} fxe6 {-0.77/21 2.9s}
18. Nxg6 {+0.82/21 6.0s} hxg6 {-0.80/21 2.9s} 19. Qxe6+ {+0.81/24 6.0s}
P@f7 {-0.91/19 2.8s} 20. Qxd7 {+1.03/19 5.8s} N@c4 {-0.29/22 2.8s}
21. P@e6 {+1.33/27 6.0s} fxe6 {-1.14/18 2.9s} 22. N@g5 {+1.60/21 5.9s}
Bxg5 {-1.04/20 2.8s} 23. Bxg5 {+1.20/24 6.1s} N@e4 {-0.15/17 2.8s}
24. B@f7+ {+0.91/23 6.0s} Qxf7 {-0.93/21 2.9s} 25. Qxf7+ {+0.33/22 6.1s}
Kxf7 {-0.55/19 2.8s} 26. Nf3 {+0.94/20 5.9s} B@h5 {+0.21/17 2.9s}
27. Q@d7+ {+5.40/21 5.0s} P@e7 {-5.97/18 2.1s} 28. Qxe8+ {+11.92/25 3.5s}
Kxe8 {-10.46/1 0.001s} 29. R@c8+ {+15.61/23 3.1s} Kd7 {-29.92/19 1.9s}
30. R@d8# {+M1/7 1.1s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "113"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-0.59/22 5.3s} 3. Bc4 {+0.57/19 2.5s}
Be7 {-0.50/22 5.4s} 4. d4 {+0.84/20 2.7s} exd4 {-0.74/24 5.7s}
5. Nxd4 {+0.77/21 2.6s} Nxd4 {-0.54/25 5.9s} 6. Qxd4 {+0.51/23 2.8s}
Bf6 {-0.26/23 5.7s} 7. e5 {+0.48/17 2.7s} N@c6 {-0.38/23 5.9s}
8. Qe3 {+0.53/20 2.8s} Nxe5 {-0.27/20 5.6s} 9. P@d4 {+0.28/18 2.7s}
d6 {-0.65/21 5.7s} 10. dxe5 {+0.30/19 2.8s} dxe5 {-0.37/19 5.6s}
11. N@d5 {+0.19/15 2.6s} P@e6 {+0.18/21 5.8s} 12. Nxf6+ {-0.38/17 2.8s}
Nxf6 {+0.12/18 5.7s} 13. Qxe5 {-0.82/16 2.7s} P@h3 {+0.92/23 5.9s}
14. Rg1 {-0.71/19 2.7s} hxg2 {+0.71/21 5.7s} 15. P@e2 {-0.35/16 2.7s}
N@g4 {+1.45/22 5.8s} 16. Qg3 {-1.36/22 2.8s} P@e3 {+2.98/22 5.9s}
17. Bxe3 {-2.40/21 2.8s} Nxe3 {+2.22/26 5.9s} 18. Qxe3 {-2.65/19 2.9s}
B@d4 {+2.60/20 5.8s} 19. Qb3 {-2.53/15 2.8s} Bxf2+ {+1.59/21 5.7s}
20. Kxf2 {-2.83/1 0.002s} Qd4+ {+1.23/22 5.8s} 21. Kxg2 {-1.30/19 2.7s}
P@h3+ {+0.94/22 5.7s} 22. Qxh3 {-0.44/21 2.9s} Qxc4 {+0.70/21 5.9s}
23. B@d3 {-0.56/20 2.9s} B@e4+ {+0.87/20 6.1s} 24. P@f3 {-0.65/16 3.0s}
Bxd3 {+0.64/18 6.1s} 25. cxd3 {-0.45/16 3.0s} e5 {+0.47/21 6.0s}
26. Qxc8+ {-0.09/18 2.9s} Rxc8 {-0.08/25 6.0s} 27. dxc4 {-0.01/21 2.8s}
P@h3+ {-0.26/24 6.0s} 28. Kf1 {+0.38/21 2.9s} B@e3 {-0.83/23 5.9s}
29. B@a4+ {+4.60/21 2.6s} c6 {-6.87/26 5.1s} 30. N@d6+ {+4.79/18 2.6s}
Kd7 {-6.79/24 4.8s} 31. B@f5+ {+7.34/23 2.5s} Kxd6 {-9.42/20 4.4s}
32. B@b4+ {+13.89/17 2.0s} Q@c5 {-7.41/20 3.8s} 33. N@e4+ {+9.32/20 2.5s}
Kc7 {-9.87/22 4.5s} 34. Bxc5 {+7.51/21 2.8s} Bxc5 {-6.02/24 6.2s}
35. Nxc5 {+6.20/22 3.0s} N@e3+ {-5.67/25 6.4s} 36. Ke1 {+5.70/22 3.1s}
Nxf5 {-5.64/21 6.2s} 37. B@a5+ {+5.22/19 3.0s} B@b6 {-4.89/23 6.3s}
38. Bxb6+ {+5.25/20 3.0s} axb6 {-4.63/21 6.2s} 39. P@d6+ {+6.73/19 3.0s}
Kxd6 {-5.16/21 6.0s} 40. Nxb7+ {+4.93/18 3.0s} Kc7 {-5.03/17 6.1s}
41. P@d6+ {+6.01/15 2.9s} Kd7 {-5.70/17 5.4s} 42. Rxg7 {+6.97/14 2.6s}
P@f2+ {-5.34/18 5.4s} 43. Kxf2 {+5.60/18 2.7s} B@e3+ {-6.40/23 5.9s}
44. Ke1 {+5.62/22 2.8s} Nxd6 {-5.36/22 5.8s} 45. Nxd6 {+4.74/20 3.1s}
P@f2+ {-7.60/26 6.2s} 46. Kd1 {+7.67/23 3.0s} f1=Q+ {-7.64/25 6.1s}
47. B@e1 {+8.50/19 3.0s} Qxe1+ {-8.97/23 6.0s} 48. Kxe1 {+8.98/22 3.1s}
B@b4+ {-8.31/21 6.4s} 49. P@c3 {+7.69/15 3.1s} Bxc3+ {-7.75/20 6.5s}
50. Nxc3 {+8.23/20 3.2s} P@f2+ {-8.30/22 6.5s} 51. Kd1 {+8.43/18 3.1s}
f1=Q+ {-10.04/20 5.8s} 52. B@e1 {+10.56/19 3.0s} Qxe1+ {-10.84/18 5.8s}
53. Kxe1 {+11.33/17 3.0s} B@d2+ {-12.71/19 6.1s} 54. Kd1 {+14.13/17 2.8s}
Kxd6 {-13.40/16 5.6s} 55. N@e4+ {+13.44/16 2.8s} Kc7 {-15.17/19 4.0s}
56. Q@a7+ {+25.68/18 1.9s} B@b7 {-25.94/20 2.0s}
57. Q@d6# {+M1/17 1.3s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "127"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-0.58/21 2.5s} 3. Bc4 {+0.54/22 5.1s}
Be7 {-0.47/22 2.6s} 4. d4 {+0.77/23 5.7s} exd4 {-0.73/22 2.6s}
5. Nxd4 {+0.77/23 5.6s} Nxd4 {-0.61/22 2.8s} 6. Qxd4 {+0.51/24 6.0s}
Bf6 {-0.32/18 2.6s} 7. e5 {+0.34/22 5.6s} N@c6 {-0.35/21 2.8s}
8. Qe3 {+0.47/23 5.9s} Nxe5 {-0.32/19 2.7s} 9. P@d4 {+0.39/19 5.6s}
d6 {-0.28/18 2.8s} 10. dxe5 {+0.23/18 5.7s} dxe5 {-0.14/15 2.7s}
11. N@f3 {+0.42/18 5.5s} Bg4 {+0.29/16 2.6s} 12. Nc3 {+0.32/20 5.6s}
P@d4 {+0.04/18 2.8s} 13. Qe4 {+0.45/21 5.7s} Bxf3 {-0.25/19 2.8s}
14. Qxf3 {+0.57/27 6.1s} dxc3 {-0.51/19 2.9s} 15. bxc3 {+0.73/25 5.8s}
P@b2 {+0.02/17 2.8s} 16. Bxf7+ {+0.85/24 6.1s} Kxf7 {-0.52/22 2.8s}
17. N@g5+ {+0.94/22 5.9s} Ke7 {-0.70/20 2.8s} 18. B@a3+ {+0.62/22 5.9s}
B@d6 {-0.98/19 2.8s} 19. Baxb2 {+1.30/22 5.7s} Nh6 {-0.35/18 2.7s}
20. Qxb7 {+1.53/19 5.9s} N@c5 {-1.49/18 2.7s} 21. Qd5 {+1.87/21 5.9s}
N@b6 {-1.41/19 2.8s} 22. Qf3 {+1.31/20 5.8s} Nc4 {-0.33/19 2.7s}
23. P@b7 {0.00/22 5.9s} P@d2+ {+1.00/23 2.9s} 24. Bxd2 {-2.29/24 6.3s}
Nxd2 {+2.12/23 3.0s} 25. bxa8=Q {-2.44/22 6.1s} Nxf3+ {+1.51/20 3.0s}
26. Qxf3 {-0.61/22 6.3s} B@d2+ {+1.11/20 3.0s} 27. Kxd2 {-0.66/20 6.1s}
Bxg5+ {+0.75/19 2.9s} 28. P@e3 {-0.69/19 5.8s} N@c4+ {+0.53/17 2.9s}
29. Kc1 {-0.56/17 5.8s} Q@d2+ {+0.44/16 2.9s} 30. Kb1 {-0.21/1 0.003s}
c6 {+1.86/17 2.9s} 31. B@b3 {-1.64/23 5.8s} Nxb3 {+2.18/20 2.9s}
32. R@b7+ {-1.93/21 5.9s} B@c7 {+0.18/17 2.9s} 33. axb3 {+0.40/22 6.3s}
Rf8 {+0.33/19 3.0s} 34. bxc4 {+1.23/23 6.6s} Rxf3 {-0.71/19 3.0s}
35. N@e4 {+1.48/20 6.4s} Rxf2 {-1.25/19 3.1s} 36. Nxd2 {+1.71/27 6.6s}
Rxd2 {-1.30/18 3.0s} 37. N@e4 {+1.63/25 6.3s} Rxc2 {-1.45/22 3.1s}
38. Nxg5 {+1.99/23 6.6s} Rxb2+ {-1.50/16 3.1s} 39. Rxb2 {+1.99/19 6.4s}
B@d3+ {-1.85/20 3.0s} 40. B@c2 {+1.85/24 6.5s} Bxc2+ {-2.75/20 3.1s}
41. Rxc2 {+1.59/20 6.5s} P@f7 {-0.92/21 3.1s} 42. P@f6+ {+2.81/21 6.2s}
gxf6 {-1.43/20 3.2s} 43. B@g7 {+1.54/21 6.2s} B@d3 {-1.01/20 3.1s}
44. Bxf6+ {+1.33/23 6.7s} Kxf6 {-1.12/20 3.2s} 45. Nxh7+ {+1.83/22 6.6s}
Kg6 {+0.27/18 3.0s} 46. P@h5+ {+0.75/28 6.6s} Kxh7 {-0.32/27 3.3s}
47. P@g6+ {+0.33/30 7.2s} fxg6 {+0.01/25 3.3s} 48. hxg6+ {+0.58/27 6.9s}
Bxg6 {-0.59/26 3.3s} 49. R@g7+ {+0.59/27 7.0s} Kxg7 {-0.80/24 3.2s}
50. N@e6+ {+1.00/23 6.8s} Kf6 {-1.14/22 3.1s} 51. Q@g7+ {+0.73/22 6.7s}
Kxe6 {-1.40/20 3.1s} 52. Qxg6+ {+1.14/19 6.6s} Kd7 {-0.23/18 3.1s}
53. B@h3+ {+0.20/18 6.6s} P@g4 {+0.02/18 3.2s} 54. Bxg4+ {+0.28/17 6.6s}
Nxg4 {-0.07/15 3.2s} 55. Qxg4+ {+0.32/21 6.7s} B@e6 {-0.20/15 3.2s}
56. P@f5 {+0.59/21 6.7s} Kc8 {-0.39/17 3.3s} 57. fxe6 {+1.59/18 6.8s}
R@b3+ {-0.50/14 3.2s} 58. P@b2 {+1.53/17 6.6s} B@d3 {-1.96/16 3.2s}
59. e7+ {+5.20/20 6.4s} P@f5 {-4.42/17 3.0s} 60. exd8=Q+ {+6.95/20 6.3s}
Bxd8 {-6.87/17 2.9s} 61. P@d7+ {+10.58/19 4.2s} Kxd7 {-8.33/17 2.7s}
62. P@e6+ {+12.37/17 4.5s} Kxe6 {-12.19/16 2.0s} 63. Qg6+ {+17.73/13 2.6s}
P@f6 {-17.84/14 1.7s} 64. Q@f7# {+M1/11 1.7s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "101"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Nf6 {+0.40/19 5.1s} 4. Nc3 {-0.03/23 2.5s} Be7 {+0.09/22 5.5s}
5. d4 {+0.41/19 2.8s} exd4 {-0.18/27 5.8s} 6. Nxd4 {+0.21/21 2.8s}
Nxd4 {-0.14/26 5.9s} 7. Qxd4 {+0.16/23 2.8s} P@h3 {+0.03/24 5.6s}
8. Rg1 {-0.23/17 2.6s} hxg2 {+0.11/25 5.7s} 9. Be2 {+0.30/19 2.7s}
N@e6 {+0.18/22 5.6s} 10. Qd3 {-0.10/19 2.7s} P@d4 {+0.86/29 6.0s}
11. Nd5 {-0.64/23 2.8s} Nxd5 {+1.00/25 5.8s} 12. exd5 {-0.72/20 2.7s}
N@f4 {+1.45/25 5.9s} 13. Qf3 {-1.14/22 2.8s} Bb4+ {+1.92/23 5.9s}
14. Kd1 {-1.41/22 2.8s} Nxe2 {+0.70/23 5.9s} 15. Qxe2 {-1.40/22 2.8s}
B@f1 {+1.30/22 5.8s} 16. Rxf1 {-2.25/18 2.8s} gxf1=Q+ {+1.39/26 6.2s}
17. Qxf1 {-1.65/21 3.0s} R@e1+ {+1.45/24 6.1s} 18. Qxe1 {-1.51/1 0.024s}
Bxe1 {+1.35/22 5.9s} 19. Kxe1 {-1.49/17 2.8s} Qh4 {+1.53/21 5.9s}
20. N@f3 {-0.98/20 2.8s} Qe4+ {+1.28/19 5.9s} 21. B@e2 {-0.72/17 2.8s}
Qxe2+ {+2.40/24 5.9s} 22. Kxe2 {-1.56/1 0.003s} Q@e4+ {+2.64/20 5.8s}
23. P@e3 {-2.35/16 2.7s} Qxc2+ {+2.34/22 5.7s} 24. Ke1 {+0.07/19 2.8s}
d3 {+0.41/21 5.8s} 25. B@d1 {+0.36/17 2.9s} Qxd1+ {-0.16/25 6.3s}
26. Kxd1 {-0.01/1 0.003s} B@e2+ {-0.04/22 6.0s} 27. Kd2 {+0.11/18 2.9s}
Bxf3 {-0.24/25 6.0s} 28. dxe6 {+0.01/18 2.9s} N@e4+ {+0.36/20 5.9s}
29. Kxd3 {-0.31/19 2.9s} P@c4+ {+0.35/27 6.0s} 30. Kxc4 {-0.63/17 2.9s}
d5+ {+0.15/25 6.1s} 31. Kb3 {+0.29/24 2.9s} Bd1+ {+0.84/26 6.3s}
32. P@c2 {-0.98/22 2.9s} Bxe6 {+1.66/27 6.2s} 33. Q@b5+ {-1.38/23 2.9s}
B@c6 {+1.57/20 6.2s} 34. Qa5 {-0.98/18 2.8s} d4+ {+1.07/21 6.1s}
35. P@c4 {-1.35/18 2.9s} P@b5 {+0.69/25 6.1s} 36. Qxc7 {+0.15/25 3.0s}
Bxc4+ {-2.33/27 6.1s} 37. Ka3 {+1.45/26 3.0s} O-O {-1.29/25 6.0s}
38. P@h6 {+3.28/24 2.9s} b4+ {-2.76/24 6.2s} 39. Kxb4 {+2.79/1 0.002s}
a5+ {-3.07/24 6.3s} 40. Kxc4 {+2.46/19 3.0s} b5+ {-2.92/20 6.1s}
41. Kd3 {+3.13/17 2.9s} P@c4+ {-5.26/22 6.2s} 42. Kxd4 {+2.86/1 0.003s}
Rfd8+ {-5.01/20 6.0s} 43. P@d6 {+6.82/17 2.9s} Rxd6+ {-9.37/20 5.3s}
44. Qxd6 {+7.60/17 2.8s} P@c5+ {-8.35/18 5.6s} 45. Qxc5 {+12.65/17 2.5s}
Rd8+ {-12.03/16 4.9s} 46. P@d6 {+11.13/15 2.7s} Rxd6+ {-12.19/17 4.6s}
47. Qxd6 {+12.90/15 2.3s} P@c5+ {-13.69/17 3.5s} 48. Qxc5 {+18.31/15 2.1s}
Nxc5 {-17.94/14 3.5s} 49. N@e7+ {+21.62/13 1.8s} Kf8 {-22.74/14 2.3s}
50. Q@d8+ {+31.27/12 1.5s} Q@e8 {-34.24/14 1.4s}
51. R@g8# {+M1/12 0.61s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Bc5 {-0.33/17 2.5s} 4. O-O {+0.75/24 5.2s} Nf6 {-0.69/20 2.6s}
5. d3 {+0.56/27 5.5s} O-O {-0.66/16 2.5s} 6. Nc3 {+0.78/21 5.2s}
d6 {-1.28/20 2.6s} 7. Bg5 {+0.81/25 5.7s} Bg4 {-1.04/23 2.6s}
8. Bxf6 {+1.30/30 5.7s} Qxf6 {-1.23/25 2.8s} 9. Nd5 {+0.63/31 5.9s}
Qh6 {-1.60/23 2.7s} 10. Bxc6 {+0.75/25 5.9s} bxc6 {-0.57/24 3.0s}
11. N@f5 {+0.93/29 6.1s} Bxf5 {-1.50/22 2.8s} 12. Ne7+ {+0.84/26 6.0s}
Kh8 {-1.53/1 0.003s} 13. Nxf5 {+0.55/25 5.9s} Bxf2+ {+0.24/21 2.9s}
14. Kh1 {+0.11/27 6.0s} N@g3+ {+0.34/23 2.9s} 15. Nxg3 {-0.12/1 0.002s}
Bxg3 {-0.09/22 2.9s} 16. B@g5 {+0.60/24 6.1s} Qh5 {-1.37/19 2.8s}
17. N@f6 {+3.70/22 5.9s} Qg6 {-2.84/21 2.8s} 18. hxg3 {+3.03/23 6.0s}
gxf6 {-3.67/19 2.8s} 19. Bxf6+ {+3.59/23 5.8s} P@g7 {-2.90/19 2.7s}
20. Bxg7+ {+4.36/24 5.8s} Qxg7 {-3.34/18 2.8s} 21. N@f5 {+3.23/18 5.7s}
B@h6 {-2.62/21 2.8s} 22. P@g5 {+5.69/19 5.8s} Bxg5 {-4.36/18 2.9s}
23. Nxg5 {+8.10/17 5.6s} Qxg5 {-7.95/15 2.8s} 24. B@h6 {+12.92/18 5.0s}
N@h3 {-5.77/16 2.5s} 25. P@g7+ {+10.62/24 5.5s} Kg8 {-9.29/20 2.5s}
26. gxh3 {+13.64/25 5.6s} P@g2+ {-12.45/15 2.6s} 27. Kxg2 {+13.67/22 5.5s}
N@h4+ {-12.26/20 2.6s} 28. Nxh4 {+13.51/21 5.7s} N@e3+ {-11.97/19 2.9s}
29. Kh2 {+13.26/21 5.7s} Qxh6 {-12.94/18 2.6s} 30. N@e7+ {+15.65/21 5.2s}
Kxg7 {-14.42/1 0.025s} 31. N@f5+ {+15.25/19 5.0s} Kh8 {-15.64/17 2.3s}
32. Nxh6 {+21.56/17 3.3s} Nxd1 {-18.94/16 2.0s} 33. P@g7+ {+20.31/16 1.9s}
Kxg7 {-21.23/1 0.022s} 34. Q@f6# {+M1/12 1.3s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "71"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.48/21 5.1s} 4. d4 {+0.92/20 2.6s} exd4 {-0.70/25 5.7s}
5. Nxd4 {+0.78/21 2.7s} Nxd4 {-0.59/23 5.5s} 6. Qxd4 {+0.63/19 2.7s}
Bf6 {-0.38/23 5.8s} 7. e5 {+0.38/22 2.7s} N@c6 {-0.38/21 5.6s}
8. Qe3 {+0.75/19 2.6s} Nxe5 {-0.32/22 5.8s} 9. P@f4 {+0.57/20 2.7s}
d6 {-0.28/21 5.6s} 10. fxe5 {+0.17/17 2.8s} dxe5 {-1.01/25 5.7s}
11. N@d5 {+0.28/18 2.7s} P@e6 {+0.10/24 5.9s} 12. Nxf6+ {-0.37/17 2.8s}
Nxf6 {+0.13/21 5.7s} 13. B@g5 {+0.31/17 2.8s} P@e7 {+0.26/20 5.6s}
14. O-O {+0.19/17 2.7s} O-O {-0.34/18 5.5s} 15. Qxe5 {+0.07/20 2.7s}
P@h3 {-0.34/24 5.9s} 16. Qg3 {+0.44/19 2.8s} hxg2 {-0.40/26 5.9s}
17. Qxg2 {+1.10/22 3.0s} P@g4 {-0.95/22 5.8s} 18. Bxf6 {+1.00/20 2.8s}
exf6 {-1.05/23 6.1s} 19. Qxg4 {+1.25/20 2.8s} B@g6 {-1.13/19 5.8s}
20. P@h6 {+1.58/20 2.9s} e5 {-1.53/25 6.1s} 21. P@e6 {+1.74/24 2.6s}
Bxe6 {-1.83/26 6.1s} 22. Bxe6 {+1.72/24 3.0s} P@h5 {-1.62/26 6.3s}
23. Qg2 {+2.25/24 3.0s} gxh6 {-2.14/21 6.1s} 24. N@f5 {+3.60/20 2.8s}
fxe6 {-3.68/28 5.9s} 25. Nxh6+ {+3.96/26 2.8s} Kg7 {-3.74/29 5.7s}
26. N@f5+ {+3.34/26 2.8s} exf5 {-5.74/31 5.6s} 27. Nxf5+ {+4.35/27 2.9s}
Kg8 {-4.02/27 5.7s} 28. B@c4+ {+6.31/14 2.7s} B@f7 {-6.20/19 5.6s}
29. P@e7 {+7.18/17 2.7s} P@h3 {-6.12/18 5.3s} 30. exd8=Q {+10.80/19 2.4s}
N@g7 {-12.11/19 3.9s} 31. Nh6+ {+11.41/17 2.3s} Kh8 {-4.88/1 0.013s}
32. Nxf7+ {+22.22/17 1.9s} Bxf7 {-22.40/16 3.0s} 33. Qxg7+ {+23.55/15 1.8s}
Kxg7 {-25.11/1 0.002s} 34. Q@h6+ {+30.31/13 1.4s} Kg8 {-32.42/10 1.5s}
35. N@e7+ {+35.03/9 0.91s} Kh8 {-14.23/1 0.014s}
36. P@g7# {+M1/4 0.46s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.33/21 2.4s} 4. d4 {+0.72/23 5.3s} exd4 {-0.79/22 2.7s}
5. Nxd4 {+0.63/26 5.9s} Nxd4 {-0.62/20 2.6s} 6. Qxd4 {+0.50/24 5.8s}
Bf6 {-0.23/22 2.8s} 7. e5 {+0.37/23 5.9s} N@c6 {-0.53/19 2.7s}
8. Qe3 {+0.54/20 5.6s} Nxe5 {-0.37/20 2.7s} 9. P@f4 {+0.43/20 5.8s}
d6 {-0.17/17 2.7s} 10. fxe5 {+0.26/17 5.6s} dxe5 {-0.22/19 2.7s}
11. Qb3 {+1.88/23 5.6s} P@e6 {-1.80/17 2.7s} 12. Nc3 {+2.27/22 5.5s}
h5 {-1.12/18 2.6s} 13. Be3 {+1.05/26 5.6s} P@d4 {-1.12/19 2.7s}
14. O-O-O {+1.04/20 5.7s} a6 {-0.73/19 2.6s} 15. N@c5 {+1.60/18 5.6s}
P@d7 {-0.99/18 2.8s} 16. N3e4 {+1.18/22 6.0s} d5 {-0.08/15 2.7s}
17. Nxb7 {+1.03/23 5.8s} dxc4 {-0.57/19 2.8s} 18. Nxd8 {+0.44/27 6.2s}
cxb3 {-0.80/18 2.7s} 19. Nxf7 {+1.04/24 5.7s} Q@a1+ {-0.54/23 2.9s}
20. Q@b1 {+1.66/29 5.9s} Qxb1+ {-0.45/22 2.9s} 21. Kxb1 {+1.50/28 5.7s}
bxc2+ {-1.30/26 2.7s} 22. Ka1 {+2.28/28 5.5s} cxd1=Q+ {-1.27/23 2.7s}
23. Rxd1 {+2.70/26 5.4s} Kxf7 {-2.92/25 2.5s} 24. P@g6+ {+8.46/19 3.2s}
Kxg6 {-5.13/15 2.0s} 25. Q@e8+ {+8.82/15 3.3s} B@f7 {-11.21/14 1.7s}
26. N@f8+ {+14.16/16 2.2s} Kf5 {-1.19/1 0.023s} 27. Ng3+ {+13.80/14 2.3s}
Kg4 {-5.93/1 0.024s} 28. P@h3+ {+17.05/13 1.6s} Kh4 {-1.35/1 0.025s}
29. Nf5+ {+29.96/10 1.4s} exf5 {-6.09/1 0.024s}
30. P@g3# {+M1/3 0.97s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "82"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+0.95/23 2.5s} Nf6 {-0.88/24 5.2s} 5. d3 {+0.87/23 2.6s}
O-O {-0.89/25 5.3s} 6. Bg5 {+0.50/18 2.5s} Be7 {+0.20/24 5.3s}
7. c3 {+0.01/23 2.5s} d6 {-0.01/23 5.4s} 8. Nbd2 {0.00/19 2.5s}
Bg4 {-0.06/21 5.1s} 9. h3 {+0.16/19 2.5s} Bh5 {-0.21/20 5.2s}
10. a4 {+0.34/17 2.5s} a6 {-0.31/19 5.1s} 11. b4 {+0.29/19 2.5s}
Nb8 {-0.03/22 5.3s} 12. Qb3 {+0.20/19 2.6s} Nbd7 {-0.17/20 5.3s}
13. Rae1 {+0.27/17 2.6s} c6 {-0.56/24 5.4s} 14. d4 {+0.44/21 2.6s}
d5 {+0.74/23 5.8s} 15. exd5 {-0.92/19 2.9s} cxd5 {+0.67/25 6.3s}
16. dxe5 {-0.43/22 3.0s} dxc4 {+0.26/24 6.3s} 17. Qxc4 {-0.15/20 2.9s}
B@d5 {+0.11/23 6.5s} 18. exf6 {+0.28/20 3.1s} Nxf6 {-0.12/20 6.4s}
19. P@c7 {+0.54/19 2.9s} Qd6 {+0.26/27 6.4s} 20. P@e5 {+0.25/19 3.0s}
Bxc4 {-0.08/25 6.2s} 21. exd6 {+0.22/20 2.9s} P@e2 {-0.44/26 6.2s}
22. dxe7 {-0.29/22 2.9s} Bxf3 {+0.68/29 6.3s} 23. Bxf6 {-0.33/25 3.0s}
exf1=Q+ {+1.40/28 6.1s} 24. Rxf1 {-0.11/25 2.9s} R@h1+ {+1.41/27 6.1s}
25. Kxh1 {-0.97/1 0.023s} Bxg2+ {+0.76/30 6.2s} 26. Kxg2 {-1.04/23 2.8s}
N@f4+ {+0.44/24 5.9s} 27. Kg3 {-1.28/22 3.0s} Q@g2+ {+2.40/26 6.0s}
28. Kxf4 {-2.06/20 2.7s} P@g5+ {+2.12/24 5.9s} 29. Bxg5 {-1.57/23 3.0s}
P@e5+ {+2.18/23 6.2s} 30. Kxe5 {-1.73/16 2.9s} Qxg5+ {+2.20/20 6.0s}
31. R@f5 {-1.32/19 2.9s} B@f6+ {+3.38/22 6.2s} 32. Ke4 {-3.70/15 2.9s}
Qxd2 {+3.07/21 6.0s} 33. exf8=R+ {-2.14/19 2.8s} Rxf8 {+4.23/24 5.2s}
34. R@d8 {-1.70/14 2.8s} P@d5+ {+3.59/21 5.5s} 35. Kf3 {-3.12/20 2.6s}
N@h4+ {+6.03/19 4.8s} 36. Kg4 {-2.68/18 2.6s} Be2+ {+6.32/22 4.5s}
37. f3 {-7.09/14 1.9s} Bxf3+ {+8.84/20 3.0s} 38. R1xf3 {-4.56/16 2.3s}
Qg2+ {+7.86/18 3.9s} 39. P@g3 {-7.94/17 1.9s} h5+ {+15.25/17 2.4s}
40. Kxh5 {-11.87/14 1.7s} g6+ {+16.94/13 2.5s} 41. Kh6 {-20.23/12 1.2s}
P@g7# {+M1/7 1.1s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+0.90/26 5.2s} Nf6 {-0.86/24 2.6s} 5. Nc3 {+1.16/30 5.6s}
O-O {-1.02/24 2.6s} 6. d3 {+1.12/25 5.4s} d6 {-1.14/20 2.6s}
7. Bg5 {+1.29/29 5.6s} h6 {-1.19/23 2.6s} 8. Bxf6 {+1.39/29 5.6s}
Qxf6 {-1.32/18 2.7s} 9. Nd5 {+1.14/22 5.7s} Qd8 {-1.42/18 2.7s}
10. Qd2 {+1.89/17 5.3s} Kh7 {-1.40/13 2.6s} 11. N@g5+ {+0.44/19 5.4s}
Kh8 {-0.49/17 2.6s} 12. c3 {+0.20/19 5.4s} hxg5 {+0.79/21 2.6s}
13. Nxg5 {+0.02/28 5.9s} B@f4 {+0.15/20 2.7s} 14. P@e7 {+0.28/30 5.9s}
Nxe7 {-0.14/26 2.8s} 15. Nxe7 {+0.50/29 6.3s} Bxg5 {+0.04/27 3.0s}
16. N@g6+ {+0.03/29 6.0s} fxg6 {-0.27/23 2.9s} 17. Nxg6+ {+0.35/34 6.3s}
Kh7 {-0.16/1 0.002s} 18. Nxf8+ {+0.24/32 5.9s} Qxf8 {-0.06/23 2.8s}
19. Qxg5 {+0.32/33 6.2s} N@h3+ {+0.51/18 2.7s} 20. gxh3 {+1.13/28 5.8s}
N@f3+ {-0.98/27 2.8s} 21. Kh1 {+0.56/29 6.1s} Nxg5 {-0.28/21 2.7s}
22. R@h5+ {+1.25/25 5.7s} P@h6 {-2.51/23 2.8s} 23. B@g8+ {+3.06/25 5.6s}
Kg6 {-2.38/21 2.6s} 24. Rxg5+ {+2.31/23 5.5s} hxg5 {-2.26/22 2.7s}
25. P@f5+ {+3.37/26 5.5s} Kh6 {-2.59/20 2.4s} 26. N@g4+ {+4.64/21 4.6s}
Kh5 {-2.55/1 0.004s} 27. Bcf7+ {+2.07/33 6.0s} Kh4 {-5.10/17 2.1s}
28. N@f3+ {+5.16/25 4.6s} Kxh3 {-3.52/1 0.022s} 29. Nxg5+ {+1.63/24 5.5s}
Kh4 {-5.47/13 2.1s} 30. Rg1 {+1.26/27 5.4s} Q@e2 {+2.44/20 2.7s}
31. h3 {-0.16/19 5.6s} P@e3 {+3.12/20 2.7s} 32. Nxe5 {+0.95/23 5.4s}
dxe5 {-0.34/22 2.7s} 33. Rg4+ {+4.26/20 3.6s} Qxg4 {-1.30/1 0.003s}
34. hxg4 {+2.93/19 4.6s} exf2 {-2.77/17 2.2s} 35. P@g3+ {+12.09/16 1.9s}
Kxg3 {-10.15/14 0.99s} 36. Q@g2+ {+15.78/14 2.2s} Kf4 {-11.63/10 1.1s}
37. Nh3+ {+25.75/10 1.7s} Ke3 {-19.93/1 0.002s} 38. Qxf2+ {+25.46/7 1.6s}
Kxd3 {-23.29/1 0.002s} 39. Rd1+ {+31.52/7 1.4s} Kxe4 {-37.95/4 0.64s}
40. Bd5# {+M1/5 1.0s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "100"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.41/19 4.8s} 2. Bf4 {+0.68/18 2.4s} Bf5 {-0.56/21 5.2s}
3. e3 {+0.68/19 2.6s} e6 {-0.65/22 5.3s} 4. Bd3 {+0.76/18 2.5s}
Bg6 {-0.65/22 5.4s} 5. Ne2 {+0.74/22 2.6s} Bd6 {-0.67/26 5.2s}
6. O-O {+0.64/23 2.4s} Ne7 {-0.54/25 5.4s} 7. Nbc3 {+0.60/24 2.6s}
O-O {-0.58/23 5.3s} 8. Bxd6 {+1.06/20 2.5s} cxd6 {-0.89/22 5.4s}
9. Nf4 {+0.93/19 2.6s} Nbc6 {-0.98/22 5.3s} 10. B@h4 {+1.35/18 2.6s}
Qd7 {-1.40/25 5.5s} 11. Bxe7 {+0.43/18 2.6s} Nxe7 {-0.97/21 5.6s}
12. Bxg6 {+1.09/14 2.7s} fxg6 {-0.39/22 5.5s} 13. B@h3 {+0.54/21 2.8s}
B@f5 {-0.61/25 5.8s} 14. Bxf5 {+0.53/19 2.8s} Rxf5 {-0.42/26 6.0s}
15. B@g4 {+0.55/22 2.8s} B@f7 {-0.26/23 5.8s} 16. Bxf5 {+0.57/19 2.8s}
Nxf5 {-0.15/24 6.2s} 17. N@g5 {+0.14/22 2.9s} B@h6 {+0.21/21 6.0s}
18. Nxf7 {-0.20/19 2.8s} Qxf7 {+0.25/23 6.2s} 19. B@g4 {-0.13/19 2.9s}
B@d7 {+0.22/22 5.9s} 20. Bxf5 {-0.18/18 2.9s} gxf5 {-1.02/29 6.6s}
21. Ncxd5 {+0.92/24 3.1s} exd5 {-1.39/27 6.4s} 22. P@g6 {+1.50/22 3.0s}
hxg6 {-1.98/27 6.4s} 23. Nxg6 {+2.10/24 3.1s} Qxg6 {-2.11/23 6.2s}
24. N@e7+ {+2.17/19 2.9s} Kh7 {-2.20/26 6.2s} 25. Nxg6 {+2.11/20 3.0s}
B@f7 {-1.73/19 6.0s} 26. Nf4 {+2.30/18 2.9s} N@e7 {-1.86/22 6.1s}
27. R@h3 {+2.00/23 2.9s} B@g5 {-1.04/30 6.2s} 28. P@g6+ {+0.81/23 3.0s}
Nxg6 {-0.26/27 6.5s} 29. Nxg6 {+0.31/23 3.0s} Bxg6 {-0.08/23 6.4s}
30. N@f4 {+0.01/22 3.0s} Bxf4 {+2.08/24 6.5s} 31. exf4 {-0.86/21 3.0s}
P@g4 {+1.94/22 6.3s} 32. B@h5 {-1.49/21 3.1s} Bxh5 {+1.81/22 6.4s}
33. Rxh5 {-1.62/19 3.0s} B@g6 {+2.02/19 6.2s} 34. Rxh6+ {-2.03/18 3.0s}
gxh6 {+2.08/23 6.3s} 35. B@f6 {-2.22/16 2.9s} N@h5 {+3.56/20 6.3s}
36. Re1 {-2.00/19 3.0s} Nxf6 {+4.81/21 6.6s} 37. Re7+ {-3.78/19 3.1s}
P@f7 {+6.23/20 6.4s} 38. B@g5 {-5.21/21 3.1s} B@g7 {+7.61/24 6.2s}
39. Bxh6 {-6.54/19 3.1s} Bxh6 {+7.97/26 6.1s} 40. P@g5 {-7.13/21 2.9s}
N@h3+ {+10.96/28 5.8s} 41. gxh3 {-10.09/23 3.0s} N@f3+ {+10.68/26 5.8s}
42. Qxf3 {-10.70/20 2.8s} gxf3 {+12.53/24 5.1s} 43. N@h4 {-10.10/21 2.5s}
R@g2+ {+13.71/22 5.3s} 44. Nxg2 {-12.39/21 2.5s} fxg2 {+14.05/22 5.0s}
45. Kxg2 {-12.59/20 2.4s} N@h4+ {+13.94/20 4.9s} 46. Kf1 {-13.06/19 2.4s}
B@g2+ {+15.33/21 4.1s} 47. Ke2 {-14.27/17 1.9s} Bf3+ {+14.67/17 4.2s}
48. Kd2 {-14.90/15 2.2s} N@e4+ {+40.24/17 1.9s} 49. Rxe4 {-38.53/6 0.51s}
Nxe4+ {+41.15/5 1.4s} 50. Ke3 {-42.24/4 0.63s} Q@d2# {+M1/7 1.1s, Black mates}
0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.42/16 2.4s} 2. Bf4 {+0.70/21 4.9s} Bf5 {-0.56/19 2.5s}
3. e3 {+0.68/23 5.4s} e6 {-0.65/19 2.5s} 4. Bd3 {+0.72/22 5.3s}
Bg6 {-0.56/19 2.6s} 5. Ne2 {+0.75/26 5.5s} Bd6 {-0.59/24 2.5s}
6. O-O {+0.61/26 5.2s} Ne7 {-0.57/25 2.6s} 7. Nbc3 {+0.56/23 5.4s}
O-O {-0.52/21 2.5s} 8. Bxd6 {+0.94/21 5.2s} cxd6 {-0.80/20 2.7s}
9. Nf4 {+1.00/21 5.5s} Nbc6 {-1.04/19 2.6s} 10. B@h4 {+1.25/21 5.4s}
Qd7 {-1.13/18 2.6s} 11. Ncxd5 {+2.40/27 6.0s} Nxd5 {-2.16/24 2.9s}
12. Nxd5 {+2.17/26 6.0s} exd5 {-2.24/22 2.8s} 13. P@f6 {+2.15/28 6.1s}
gxf6 {-1.86/25 2.9s} 14. Bxf6 {+1.89/26 6.0s} P@g7 {-1.83/21 2.9s}
15. Bxg7 {+1.97/27 6.1s} Kxg7 {-1.84/23 2.8s} 16. P@g5 {+1.92/22 5.8s}
f6 {-1.57/19 2.7s} 17. Bxg6 {+2.26/26 6.2s} hxg6 {-2.08/22 2.9s}
18. B@h6+ {+2.27/25 6.0s} Kg8 {-1.52/20 2.8s} 19. P@g7 {+2.28/26 5.9s}
Rf7 {-3.00/24 2.7s} 20. gxf6 {+2.49/24 5.8s} Rxf6 {-2.87/23 2.7s}
21. N@g5 {+2.68/23 6.1s} B@h7 {-2.57/20 2.8s} 22. P@f7+ {+2.57/24 5.9s}
Rxf7 {-3.03/20 2.8s} 23. Nxf7 {+3.54/24 4.6s} Kxf7 {-2.44/21 2.9s}
24. R@f8+ {+2.38/21 5.7s} Ke6 {-2.25/16 2.8s} 25. c4 {+7.00/20 5.3s}
B@e4 {-6.17/16 2.6s} 26. f3 {+11.49/21 5.0s} B@c2 {-7.94/20 2.6s}
27. fxe4 {+12.60/23 4.3s} Bxe4 {-10.51/18 2.3s} 28. B@f7+ {+12.45/20 4.5s}
Ke7 {-18.93/12 1.8s} 29. Bg5+ {+41.28/11 2.7s} P@f6 {-34.79/2 0.53s}
30. Bxf6# {+M1/8 1.0s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "64"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.71/18 2.4s} Bf5 {-0.58/21 5.0s}
3. e3 {+0.67/20 2.6s} e6 {-0.68/24 5.4s} 4. Bd3 {+0.77/18 2.5s}
Bg6 {-0.61/20 5.2s} 5. Ne2 {+0.65/19 2.6s} Bd6 {-0.76/28 5.3s}
6. O-O {+0.63/23 2.5s} Ne7 {-0.63/24 5.2s} 7. Nbc3 {+0.61/23 2.5s}
O-O {-0.65/23 5.4s} 8. Bxd6 {+1.04/18 2.6s} cxd6 {-0.86/24 5.4s}
9. Nf4 {+0.94/19 2.6s} Nbc6 {-1.06/23 5.4s} 10. B@h4 {+1.25/18 2.6s}
Qd7 {-1.36/20 5.4s} 11. Bxe7 {+0.47/20 2.7s} Nxe7 {-1.01/22 5.6s}
12. N@h5 {+0.07/18 2.7s} B@h6 {-0.05/24 5.6s} 13. Ncxd5 {+0.88/20 2.7s}
exd5 {+0.16/29 6.0s} 14. P@f6 {-0.18/22 2.7s} Bxh5 {+0.94/25 6.0s}
15. Nxh5 {-0.92/23 3.0s} B@g4 {+1.12/25 6.1s} 16. B@e2 {-0.85/19 2.8s}
Bxh5 {+0.83/23 6.0s} 17. fxe7 {-0.61/23 2.9s} Qxe7 {+0.96/22 5.9s}
18. Bxh5 {-1.67/20 2.7s} N@h4 {+2.77/21 5.7s} 19. B@g3 {-2.91/17 2.8s}
Nxg2 {+2.16/26 6.0s} 20. N@f5 {-1.79/20 2.8s} Qf6 {+2.05/24 5.7s}
21. Nxh6+ {-1.82/23 2.8s} Qxh6 {+1.17/26 6.1s} 22. Kxg2 {-2.16/20 2.8s}
P@e4 {+2.49/23 5.8s} 23. N@f5 {-2.06/22 2.8s} Qxh5 {+10.14/27 5.2s}
24. Qxh5 {-8.40/26 2.6s} B@f3+ {+9.62/25 4.8s} 25. Qxf3 {-7.94/24 2.5s}
exf3+ {+12.93/23 2.9s} 26. Kxf3 {-10.89/21 1.7s} N@g5+ {+13.18/21 3.5s}
27. Ke2 {-10.33/16 2.0s} Q@f3+ {+18.81/16 2.2s} 28. Kd2 {-18.66/14 1.3s}
N@e4+ {+19.94/13 2.2s} 29. Kc1 {-16.98/11 1.3s} P@d2+ {+24.03/14 1.7s}
30. Kb1 {-20.36/1 0.002s} d1=Q+ {+31.35/7 1.6s} 31. Rxd1 {-30.79/4 0.53s}
Qxd1+ {+45.36/6 1.2s} 32. B@c1 {-37.96/2 0.53s} Nd2# {+M1/4 0.98s, Black mates}
0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "47"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.72/20 4.9s} Bf5 {-0.51/23 2.4s}
3. e3 {+0.68/23 5.4s} e6 {-0.61/22 2.6s} 4. Bd3 {+0.72/23 5.2s}
Bg6 {-0.48/19 2.5s} 5. Ne2 {+0.75/26 5.4s} Bd6 {-0.67/23 2.6s}
6. O-O {+0.65/26 5.3s} Ne7 {-0.54/23 2.5s} 7. Nbc3 {+0.56/24 5.4s}
O-O {-0.56/19 2.6s} 8. e4 {+1.57/21 5.4s} dxe4 {-1.65/15 2.6s}
9. Nxe4 {+1.77/20 5.7s} Nbc6 {-1.45/18 2.7s} 10. P@h6 {+3.15/24 5.7s}
gxh6 {-3.78/21 2.7s} 11. Nf6+ {+4.98/28 5.9s} Kg7 {-4.02/19 2.6s}
12. Bxh6+ {+4.98/18 5.3s} Kxh6 {-4.90/17 2.6s} 13. P@e5 {+5.88/18 5.3s}
Bb4 {-5.05/13 2.5s} 14. c3 {+6.63/17 5.1s} Ba5 {-6.62/17 2.5s}
15. Qd2+ {+6.60/22 5.4s} Kg7 {-5.38/20 2.6s} 16. Bxg6 {+6.22/21 5.3s}
fxg6 {-5.80/22 2.7s} 17. B@h6+ {+7.28/25 5.8s} Kh8 {-5.13/20 2.7s}
18. Nf4 {+8.72/23 5.6s} P@g7 {-10.05/20 2.6s} 19. Bxg7+ {+11.22/24 5.1s}
Kxg7 {-12.53/1 0.023s} 20. Nxe6+ {+11.45/23 5.0s} Kf7 {-10.59/20 2.5s}
21. Ng5+ {+16.28/23 3.6s} Kg7 {-12.52/1 0.003s} 22. P@h6+ {+25.95/21 3.0s}
Kxh6 {-23.30/17 1.0s} 23. Ne6+ {+41.00/20 1.5s} g5 {-39.61/6 0.91s}
24. Qxg5# {+M1/4 1.1s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "114"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. Bf4 {-0.39/17 2.3s}
e6 {+0.45/26 5.1s} 4. e3 {-0.50/23 2.5s} Bd6 {+0.53/24 5.3s}
5. Bg3 {-0.27/21 2.5s} Ne7 {+0.41/22 5.1s} 6. Bd3 {-0.25/19 2.5s}
O-O {+0.36/22 5.3s} 7. O-O {-0.25/17 2.5s} Nbc6 {+0.27/20 5.1s}
8. Nc3 {-0.20/18 2.5s} Bxd3 {+0.39/19 5.3s} 9. cxd3 {-0.43/21 2.6s}
Nf5 {+0.23/22 5.2s} 10. Ne5 {+0.28/20 2.7s} f6 {+0.06/20 5.5s}
11. Nxc6 {-0.10/18 2.7s} bxc6 {+0.14/22 5.4s} 12. Bxd6 {+0.16/21 2.7s}
cxd6 {-0.03/24 5.6s} 13. B@h3 {+0.26/15 2.6s} B@g6 {+0.08/22 5.4s}
14. N@f4 {-0.03/19 2.6s} B@f7 {+0.24/21 5.7s} 15. B@g4 {+0.01/15 2.7s}
N@g5 {+0.72/19 5.4s} 16. Rc1 {-0.46/18 2.6s} Nxh3+ {+0.58/20 5.6s}
17. Bxh3 {-0.56/17 2.7s} B@h5 {+0.81/18 5.5s} 18. g4 {+0.02/17 2.7s}
Bxg4 {+0.28/23 6.0s} 19. Bxg4 {-0.27/18 2.8s} P@h5 {+0.57/21 5.8s}
20. Bxf5 {-0.28/16 2.8s} Bxf5 {+0.50/19 5.9s} 21. B@g2 {-0.33/15 2.7s}
B@h6 {+1.32/21 5.8s} 22. Nxh5 {-1.60/16 2.7s} Bxd3 {+0.88/20 6.0s}
23. Ng3 {-0.14/19 2.9s} Bxf1 {+0.14/24 6.2s} 24. Qxf1 {-0.04/19 2.9s}
P@f4 {+0.58/22 6.1s} 25. exf4 {-0.54/23 3.0s} Bxf4 {+0.35/23 6.5s}
26. B@e3 {+0.07/20 3.0s} Bxe3 {+0.18/18 6.2s} 27. fxe3 {-0.06/16 3.0s}
B@d2 {+0.46/27 6.5s} 28. B@f2 {-0.30/15 2.9s} P@g4 {+0.76/23 6.2s}
29. P@e2 {+0.10/18 3.0s} Bxc3 {+0.65/23 6.3s} 30. Rxc3 {-0.69/22 3.0s}
N@e4 {+1.56/26 6.3s} 31. Rxc6 {-0.74/22 2.9s} Nxf2 {+0.72/25 6.4s}
32. Qxf2 {-1.26/23 3.1s} B@b5 {+1.01/23 6.3s} 33. Rc1 {-2.52/21 3.1s}
Bxe2 {+2.89/28 7.2s} 34. B@h8 {-1.14/25 3.3s} Kxh8 {+1.27/26 6.6s}
35. P@h6 {-0.78/26 3.3s} Rg8 {+1.68/27 7.1s} 36. hxg7+ {-1.11/21 3.3s}
Rxg7 {+1.23/23 6.7s} 37. P@h6 {-1.10/22 3.2s} B@f8 {+1.09/23 6.7s}
38. N@h5 {-1.19/17 3.1s} P@d2 {+2.05/19 6.7s} 39. Rf1 {-1.71/19 3.1s}
Bxf1 {+4.20/21 6.7s} 40. hxg7+ {-3.18/18 3.1s} Bxg7 {+4.38/19 6.4s}
41. Nxg7 {-3.47/18 3.1s} Bxg2 {+3.40/25 6.4s} 42. Nxe6 {-3.40/16 3.0s}
R@e1+ {+5.26/19 6.4s} 43. B@f1 {-4.96/18 3.0s} Rxf1+ {+6.18/21 6.3s}
44. Qxf1 {-4.10/16 3.0s} B@g7 {+6.42/19 6.7s} 45. P@h6 {-5.20/18 3.1s}
Bxh6 {+4.61/20 6.5s} 46. Nxd8 {-5.00/18 3.2s} Rxd8 {+4.27/18 6.3s}
47. Qxf6+ {-3.07/17 3.0s} R@g7 {+6.39/23 5.9s} 48. N@f2 {-5.00/16 3.0s}
B@g5 {+10.67/18 6.3s} 49. Qxd8+ {-10.91/16 3.0s} Bxd8 {+12.28/17 6.0s}
50. R@f8+ {-10.92/13 2.9s} N@g8 {+12.75/16 5.9s} 51. Rxg8+ {-15.00/14 2.9s}
Rxg8 {+15.30/15 5.8s} 52. R@d1 {-16.72/12 2.9s} R@e1+ {+18.89/15 5.5s}
53. R@f1 {-17.79/14 2.6s} Bxf1 {+19.20/15 5.6s} 54. Nxf1 {-19.23/12 2.5s}
Rxd1 {+19.83/15 4.7s} 55. Nxd1 {-21.70/14 2.4s} R@g2+ {+39.36/11 3.3s}
56. Kxg2 {-36.44/8 0.85s} Q@f3+ {+50.51/8 1.4s} 57. Kg1 {-42.89/1 0.002s}
R@h1# {+M1/5 1.1s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "147"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. g3 {+0.13/22 4.9s}
e6 {-0.17/19 2.4s} 4. Bg2 {-0.02/20 5.1s} Bd6 {+0.13/19 2.5s}
5. O-O {-0.14/19 5.0s} Ne7 {+0.38/18 2.5s} 6. Nc3 {-0.03/21 5.3s}
O-O {+0.08/17 2.6s} 7. Nh4 {+0.40/20 5.2s} Nbc6 {-0.13/16 2.6s}
8. Nb5 {+0.74/21 5.4s} Bg6 {-0.64/20 2.6s} 9. Nxd6 {+0.74/20 5.3s}
cxd6 {-0.61/19 2.6s} 10. c3 {+1.04/23 5.4s} Nf5 {-0.96/20 2.6s}
11. Nxf5 {+1.39/23 5.6s} Bxf5 {-1.23/22 2.7s} 12. h3 {+1.82/22 5.7s}
N@c2 {-1.47/19 2.7s} 13. B@h6 {+1.66/23 5.8s} gxh6 {-1.45/22 2.8s}
14. Bxh6 {+0.98/27 5.9s} Nxa1 {-0.79/19 2.9s} 15. Qxa1 {+0.67/18 5.8s}
R@g6 {-0.38/17 2.8s} 16. P@g5 {+1.08/20 5.9s} B@e7 {-0.69/20 2.9s}
17. Qc1 {+2.03/23 5.8s} N@e4 {-1.35/22 2.8s} 18. N@h4 {+1.86/24 6.1s}
Rxg5 {-1.18/21 2.8s} 19. Qxg5+ {+6.37/24 6.1s} Nxg5 {-5.12/21 2.9s}
20. R@g7+ {+6.20/28 6.2s} Kh8 {-6.29/1 0.003s} 21. Nxf5 {+6.26/23 6.2s}
exf5 {-7.71/20 2.9s} 22. Rxg5 {+5.41/28 6.4s} Bxg5 {-7.89/18 2.8s}
23. B@g7+ {+5.44/24 6.0s} Kg8 {-8.18/1 0.003s} 24. Bxg5 {+5.32/24 6.2s}
Qxg5 {-6.33/19 2.6s} 25. B@f6 {+7.63/19 5.5s} P@h2+ {-3.52/17 2.7s}
26. Kxh2 {+7.13/26 5.6s} R@h5 {-6.12/21 2.7s} 27. P@f3 {+7.67/23 5.9s}
Qxg7 {-7.96/19 2.7s} 28. Bxg7 {+6.46/30 6.2s} Kxg7 {-6.02/28 2.9s}
29. N@f4 {+6.41/27 6.0s} Q@g6 {-4.37/25 2.8s} 30. Nxh5+ {+5.48/31 6.5s}
Qxh5 {-6.31/24 2.8s} 31. N@f4 {+6.18/26 6.1s} Qh6 {-6.55/22 2.8s}
32. R@h5 {+6.43/27 6.0s} B@g5 {-4.97/24 3.0s} 33. Rxh6 {+5.06/25 6.1s}
Bxh6 {-4.76/23 3.0s} 34. Nh5+ {+5.08/25 5.5s} Kh8 {-4.87/24 3.0s}
35. Q@f6+ {+4.97/25 6.3s} B@g7 {-4.89/20 3.0s} 36. Nxg7 {+4.51/27 6.6s}
R@g6 {-3.76/20 3.1s} 37. Nxf5+ {+4.26/26 6.6s} Rxf6 {-4.07/23 3.1s}
38. Nxh6 {+4.38/24 6.5s} B@g7 {-3.67/23 3.1s} 39. P@g5 {+4.64/22 6.7s}
Rxh6 {-4.32/20 3.2s} 40. gxh6 {+4.95/23 6.8s} Bxh6 {-4.46/20 3.2s}
41. B@f6+ {+3.43/22 6.5s} P@g7 {-3.43/17 3.2s} 42. B@g5 {+3.50/20 6.7s}
Bxg5 {-2.88/19 3.1s} 43. Bxg7+ {+2.96/18 6.5s} Kxg7 {-2.82/17 3.1s}
44. R@g4 {+3.29/21 6.6s} f6 {-2.41/17 3.1s} 45. f4 {+3.54/21 6.5s}
N@h6 {-3.71/20 3.1s} 46. fxg5 {+3.23/25 6.8s} fxg5 {-2.79/20 3.2s}
47. Rxg5+ {+2.78/22 6.5s} P@g6 {-2.72/18 3.2s} 48. B@f4 {+2.40/23 6.7s}
Rxf4 {-1.90/22 3.3s} 49. gxf4 {+1.91/22 6.9s} B@f6 {-1.73/20 3.4s}
50. R@h4 {+2.92/21 6.6s} N@f7 {-2.91/20 3.3s} 51. Rxh6 {+2.51/20 6.8s}
Nxh6 {-2.39/20 3.3s} 52. N@h5+ {+2.21/20 7.0s} Kh8 {-1.57/18 3.3s}
53. Nxf6 {+1.90/19 6.8s} B@g7 {-2.23/15 3.2s} 54. Rxg6 {+3.21/20 6.8s}
Q@f7 {-1.94/19 3.3s} 55. Rxh6 {+3.21/24 7.1s} Bxh6 {-2.95/19 3.5s}
56. B@g3 {+3.93/26 7.0s} N@d2 {-2.72/21 3.4s} 57. P@g5 {+3.36/25 7.0s}
Nxf1+ {-3.32/26 3.4s} 58. Bxf1 {+3.58/23 7.1s} R@e1 {-3.45/20 3.3s}
59. Q@g2 {+3.71/19 7.0s} B@g7 {-3.28/18 3.4s} 60. gxh6 {+3.87/23 7.0s}
Bxf6 {-3.93/17 3.3s} 61. P@g7+ {+5.80/22 6.8s} Kg8 {-4.67/21 3.3s}
62. N@f3 {+7.37/19 6.8s} Bxg7 {-5.52/18 3.3s} 63. hxg7 {+5.95/17 7.1s}
Qxg7 {-6.44/16 3.4s} 64. Nxe1 {+7.18/16 7.0s} P@h4 {-6.06/13 3.4s}
65. B@e6+ {+9.29/19 7.0s} P@f7 {-8.46/16 3.4s} 66. Bxf7+ {+10.23/18 7.0s}
Qxf7 {-11.66/17 3.4s} 67. N@h6+ {+12.72/20 6.8s} Kf8 {-11.80/14 3.3s}
68. Nxf7 {+13.52/20 6.7s} hxg3+ {-12.82/14 3.3s} 69. fxg3 {+12.82/16 6.5s}
Kxf7 {-15.81/14 3.3s} 70. P@e6+ {+18.09/18 5.1s} Kxe6 {-17.61/17 2.3s}
71. B@g4+ {+21.49/18 4.8s} P@f5 {-19.06/16 2.4s} 72. Bxf5+ {+20.99/17 3.7s}
Kxf5 {-20.04/14 2.1s} 73. Q@f7+ {+30.97/15 3.4s} B@f6 {-33.32/10 0.95s}
74. P@g4# {+M1/9 1.3s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "86"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.57/22 5.0s} 3. Nc3 {+0.93/15 2.5s}
dxe4 {-0.65/24 5.5s} 4. Nxe4 {+0.70/18 2.6s} Nc6 {-0.58/22 5.3s}
5. Nf3 {+0.73/17 2.6s} Nf6 {-0.63/23 5.5s} 6. Neg5 {+0.75/20 2.7s}
Qd5 {-0.53/25 5.5s} 7. Be2 {+0.87/22 2.6s} P@g4 {-0.73/23 5.8s}
8. O-O {+1.05/23 2.7s} gxf3 {-0.91/21 5.6s} 9. Bxf3 {+1.12/19 2.7s}
Qxf3 {-0.57/18 5.7s} 10. Nxf3 {+0.65/15 2.7s} B@h5 {-0.67/16 5.5s}
11. P@e2 {+1.10/15 2.7s} Be7 {-0.61/17 5.5s} 12. c3 {+1.23/15 2.7s}
h6 {-0.52/17 5.4s} 13. Bf4 {+0.80/17 2.7s} Nd5 {+0.54/26 5.9s}
14. Bg3 {-0.55/18 2.7s} N@f4 {+0.58/28 5.9s} 15. P@e4 {-0.37/23 2.9s}
Bxf3 {+1.28/28 6.5s} 16. exf3 {-1.00/27 2.9s} N@e2+ {+1.23/26 6.0s}
17. Kh1 {-1.22/25 3.0s} Nxg2 {+1.32/28 6.4s} 18. exd5 {-1.21/23 2.9s}
Ngf4 {+1.15/24 6.0s} 19. Bxf4 {-0.92/22 2.9s} P@g2+ {+0.34/27 6.4s}
20. Kxg2 {-3.10/1 0.024s} Nxf4+ {+0.27/25 6.2s} 21. Kg1 {-0.45/20 2.9s}
exd5 {+0.50/24 6.1s} 22. Re1 {0.00/21 2.9s} Nh3+ {+0.58/22 5.9s}
23. Kf1 {-0.47/17 2.9s} B@a6+ {+1.19/25 6.3s} 24. P@d3 {-1.12/22 3.0s}
Bxd3+ {+1.33/23 6.2s} 25. Qxd3 {-1.13/22 3.1s} P@g2+ {+0.45/28 6.7s}
26. Kxg2 {-0.39/27 3.2s} Nf4+ {+0.36/27 6.5s} 27. Kg1 {-0.50/22 3.1s}
Nxd3 {-0.04/25 6.6s} 28. Rxe7+ {+0.27/28 3.2s} Nxe7 {-0.31/23 6.4s}
29. B@b5+ {+0.28/21 3.0s} Bd7 {-0.08/21 6.3s} 30. Bxd7+ {+0.32/20 3.0s}
Kf8 {0.00/18 6.0s} 31. B@h4 {+0.12/16 2.9s} R@g6+ {+0.11/24 6.3s}
32. B@g4 {+0.47/16 2.9s} P@e2 {+0.46/23 6.1s} 33. Bxe7+ {-0.10/21 3.0s}
Kg8 {-0.48/25 6.4s} 34. P@e6 {+0.32/20 2.8s} Q@d1+ {+2.39/21 5.7s}
35. Kg2 {-1.71/19 2.7s} Rxg4+ {+5.55/27 4.7s} 36. fxg4 {-4.30/21 2.4s}
e1=N+ {+5.91/25 4.6s} 37. Kg1 {-4.70/24 2.3s} Nf3+ {+8.45/22 3.0s}
38. Kg2 {-2.10/1 0.025s} Nf4+ {+8.30/21 3.9s} 39. Kg3 {-1.70/1 0.021s}
Ne2+ {+12.50/19 2.4s} 40. Kg2 {-6.60/18 2.0s} Ne1+ {+16.12/18 2.7s}
41. Kh3 {-14.96/15 1.3s} B@g2+ {+22.40/17 1.7s} 42. Kh4 {-1.98/1 0.024s}
Nf3+ {+30.98/12 1.4s} 43. Kh5 {-5.94/1 0.027s} Nf4# {+M1/2 0.97s, Black mates}
0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.55/19 2.5s} 3. Nc3 {+0.86/19 5.1s}
dxe4 {-0.75/20 2.6s} 4. Nxe4 {+0.71/23 5.5s} Nc6 {-0.44/16 2.5s}
5. Nf3 {+0.75/21 5.5s} Nf6 {-0.61/18 2.7s} 6. Neg5 {+0.90/24 5.5s}
Qd5 {-0.40/20 2.7s} 7. Be2 {+0.93/25 5.5s} P@g4 {-1.01/24 2.8s}
8. O-O {+0.91/23 5.8s} gxf3 {-1.05/20 2.6s} 9. Bxf3 {+0.96/20 5.5s}
Qxf3 {-0.36/19 2.7s} 10. Nxf3 {+0.75/17 5.6s} B@h5 {-0.54/15 2.7s}
11. P@e2 {+0.95/17 5.5s} Be7 {-0.62/15 2.6s} 12. c3 {+0.95/16 5.5s}
Bd7 {-1.06/14 2.7s} 13. Ne5 {+1.26/19 5.6s} Rd8 {-0.82/16 2.7s}
14. Nxd7 {+1.34/22 5.8s} Rxd7 {-1.44/19 2.7s} 15. B@c8 {+1.90/22 5.8s}
Rd8 {-3.00/20 2.9s} 16. Bxb7 {+2.78/24 6.1s} N@a5 {-2.58/20 2.8s}
17. Bxc6+ {+2.44/20 5.9s} Nxc6 {-2.38/19 3.0s} 18. P@g5 {+3.62/22 5.9s}
Ne4 {-4.10/16 2.8s} 19. P@h6 {+3.41/24 6.0s} Rg8 {-3.14/20 2.9s}
20. hxg7 {+3.32/20 5.9s} Rxg7 {-3.29/18 2.8s} 21. P@h6 {+5.67/24 6.1s}
Rxg5 {-4.63/21 2.9s} 22. Bxg5 {+4.72/21 6.2s} Nxg5 {-5.32/17 2.9s}
23. N@g7+ {+7.19/17 5.8s} Kd7 {-7.43/16 2.7s} 24. d5 {+9.26/20 5.1s}
N@h3+ {-7.49/14 2.6s} 25. Kh1 {+9.70/19 5.0s} exd5 {-10.25/15 2.4s}
26. Qxd5+ {+9.18/25 5.2s} Bd6 {-8.45/19 2.5s} 27. Nxh5 {+8.09/24 5.4s}
B@b7 {-6.52/20 2.8s} 28. Nf6+ {+10.19/23 5.4s} Kc8 {-9.25/20 2.8s}
29. P@a6 {+11.75/24 5.2s} B@a8 {-11.53/22 2.5s} 30. axb7+ {+14.20/22 3.9s}
Bxb7 {-11.49/21 2.5s} 31. B@a6 {+15.09/20 4.2s} Bxa6 {-14.53/17 1.9s}
32. Q@a8+ {+33.85/16 2.4s} Nb8 {-33.22/9 1.1s} 33. B@b7+ {+40.61/8 1.2s}
Bxb7 {-38.49/1 0.002s} 34. Qdxb7# {+M1/3 0.97s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "84"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.57/26 5.3s}
4. Nf3 {+0.88/17 2.5s} Nf6 {-0.52/28 5.7s} 5. e5 {+0.68/22 2.8s}
Ne4 {-0.70/26 5.9s} 6. Bd3 {+0.67/23 2.8s} Bb4 {-0.89/30 6.2s}
7. O-O {+0.95/24 3.0s} Bxc3 {-1.06/24 6.0s} 8. bxc3 {+0.71/21 2.8s}
Nxc3 {-0.63/27 6.0s} 9. Bg5 {+1.12/21 2.8s} Qd7 {-0.93/20 5.7s}
10. Qe1 {+1.01/18 2.7s} Ne4 {-1.14/31 5.9s} 11. Bxe4 {+0.56/21 2.8s}
dxe4 {-1.39/29 5.7s} 12. N@h5 {+0.92/19 2.7s} exf3 {-2.23/33 6.0s}
13. Nxg7+ {+1.92/26 2.8s} Kf8 {+0.37/1 0.012s} 14. Nh5 {+1.90/19 2.7s}
Rg8 {-2.31/29 5.6s} 15. P@g7+ {+2.87/27 2.7s} Rxg7 {-3.31/37 6.0s}
16. B@h6 {+3.09/24 2.6s} B@h8 {-2.75/25 5.5s} 17. Nxg7 {+3.09/24 2.8s}
Kg8 {-3.16/33 5.7s} 18. Nxe6 {+2.55/21 2.5s} N@g6 {-0.30/23 5.7s}
19. P@g7 {-0.13/22 2.9s} Bxg7 {-0.54/24 6.0s} 20. Bxg7 {-0.10/16 2.7s}
fxg2 {-0.45/18 5.7s} 21. B@h3 {+1.32/23 2.9s} gxf1=Q+ {-0.96/24 6.2s}
22. Qxf1 {+0.75/21 2.9s} fxe6 {-0.83/25 6.1s} 23. B7f6 {+1.18/24 3.0s}
P@g7 {-0.77/23 6.0s} 24. P@h6 {+1.13/22 2.8s} gxf6 {-0.12/26 6.0s}
25. exf6 {+0.39/22 2.9s} B@f8 {+1.24/23 6.0s} 26. P@g7 {-1.00/22 2.9s}
N@f3+ {+1.93/21 6.0s} 27. Kh1 {-1.84/20 3.0s} Nxg5 {+1.40/23 6.4s}
28. gxf8=Q+ {-1.63/21 3.1s} Kxf8 {+1.74/20 6.2s} 29. B@g7+ {-3.68/15 2.9s}
Ke8 {+5.57/18 6.0s} 30. R@g8+ {-5.76/16 2.8s} Kf7 {+6.56/20 6.2s}
31. Rf8+ {-6.94/15 2.9s} Nxf8 {+7.34/1 0.003s} 32. Bxf8 {-7.55/18 2.9s}
Qd5+ {+7.69/20 6.2s} 33. Bg2 {-7.03/18 2.9s} P@f3 {+8.86/20 6.2s}
34. Bxf3 {-7.48/19 3.0s} Qxf3+ {+10.51/21 5.5s} 35. P@g2 {-7.21/18 3.0s}
P@e2 {+12.00/17 5.7s} 36. Qg1 {-9.96/16 2.6s} P@h3 {+16.64/19 4.8s}
37. N@h8+ {-15.30/16 2.7s} Kxf8 {+23.26/21 4.4s} 38. gxf3 {-24.12/18 2.1s}
P@g2+ {+27.68/21 2.9s} 39. Qxg2 {-11.91/1 0.024s} hxg2+ {+27.04/18 2.9s}
40. Kxg2 {-25.28/14 1.7s} Q@h3+ {+36.78/20 2.4s} 41. Kg1 {-36.91/11 0.76s}
R@f1+ {+42.81/7 1.4s} 42. Rxf1 {-19.06/1 0.029s}
exf1=Q# {+M1/5 1.0s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.35/21 2.6s}
4. Nf3 {+0.84/24 5.3s} dxe4 {-0.78/23 2.7s} 5. Nxe4 {+0.77/23 5.5s}
Nf6 {-0.67/17 2.6s} 6. Neg5 {+0.82/22 5.4s} Qd5 {-0.37/21 2.6s}
7. Be2 {+0.80/25 5.7s} P@g4 {-0.83/20 2.6s} 8. O-O {+0.89/22 5.6s}
gxf3 {-1.11/21 2.7s} 9. Bxf3 {+0.90/21 5.7s} Qxd4 {-1.42/18 2.7s}
10. Nxf7 {+2.24/26 5.8s} Kxf7 {-1.99/24 2.8s} 11. Bxc6 {+2.00/27 6.0s}
bxc6 {-1.69/22 2.7s} 12. N@g5+ {+1.90/25 5.7s} Ke7 {-1.73/24 2.9s}
13. Be3 {+2.20/27 5.5s} Qe5 {-1.41/18 2.7s} 14. P@f4 {+1.87/23 5.7s}
Qf5 {-1.49/20 2.8s} 15. P@e5 {+0.94/24 5.9s} Nd5 {-2.05/19 2.8s}
16. P@e4 {+1.97/26 5.9s} Qg6 {-2.10/25 2.9s} 17. exd5 {+2.11/22 5.8s}
exd5 {-2.08/23 2.8s} 18. Bc5+ {+2.55/23 5.8s} Ke8 {-2.25/24 3.0s}
19. Bxf8 {+4.50/26 6.1s} Rxf8 {-2.20/22 2.9s} 20. B@h5 {+3.99/25 6.0s}
Qxh5 {-3.38/23 2.8s} 21. Qxh5+ {+5.49/24 5.6s} B@g6 {-2.72/21 2.8s}
22. N@d6+ {+6.45/22 5.5s} cxd6 {-6.14/20 2.6s} 23. exd6 {+7.83/21 5.0s}
B@d8 {-5.62/17 2.5s} 24. P@e7 {+10.48/22 4.9s} Bxe7 {-10.00/18 2.4s}
25. dxe7 {+11.76/17 4.6s} Kxe7 {-10.04/15 2.4s} 26. B@c5+ {+13.67/15 4.7s}
P@d6 {-13.61/13 2.0s} 27. Q@e5+ {+22.59/19 3.3s} B@e6 {-20.81/13 1.8s}
28. Qxd6+ {+26.23/16 2.6s} Ke8 {-41.50/12 1.2s}
29. Qe7# {+M1/9 1.8s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "96"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.57/20 2.4s}
Be7 {-0.46/22 5.2s} 4. d4 {+0.84/20 2.6s} exd4 {-0.70/25 5.8s}
5. Nxd4 {+0.74/21 2.6s} Nxd4 {-0.57/23 5.5s} 6. Qxd4 {+0.51/23 2.8s}
Bf6 {-0.32/23 5.9s} 7. e5 {+0.50/18 2.7s} N@c6 {-0.35/21 5.6s}
8. Qe3 {+0.54/21 2.8s} Nxe5 {-0.32/24 5.8s} 9. P@d4 {+0.25/18 2.8s}
d6 {-0.29/21 5.6s} 10. dxe5 {+0.30/20 2.8s} dxe5 {-1.02/24 5.7s}
11. N@d5 {+0.19/15 2.7s} P@e6 {+0.30/20 5.8s} 12. Nxf6+ {-0.35/19 2.8s}
Nxf6 {+0.07/22 5.7s} 13. Qxe5 {-0.72/16 2.7s} P@h3 {+1.10/23 5.8s}
14. B@f1 {-0.33/19 2.8s} hxg2 {+0.95/26 6.0s} 15. Bxg2 {-0.27/20 2.8s}
N@h4 {+1.45/21 5.6s} 16. Qg3 {-0.75/21 2.7s} Nxg2+ {+0.75/25 6.0s}
17. Qxg2 {-0.99/19 2.7s} P@g4 {+1.01/23 5.7s} 18. P@e2 {-0.65/21 2.8s}
B@e4 {+1.23/26 6.0s} 19. f3 {-0.60/19 2.8s} Bxc2 {+1.04/24 6.0s}
20. Nc3 {-0.79/23 2.9s} P@h3 {+0.57/23 5.9s} 21. Qg3 {-0.20/21 2.9s}
P@g2 {+0.18/19 6.0s} 22. Rg1 {-0.25/20 2.9s} Qd4 {+0.27/20 5.9s}
23. Bb5+ {-0.21/18 2.9s} Bd7 {-0.13/21 6.0s} 24. P@e3 {+0.57/18 2.9s}
Qb4 {-0.26/29 6.2s} 25. Qxc7 {+0.60/20 2.8s} O-O {-0.36/27 6.0s}
26. Bxd7 {+0.43/24 2.9s} gxf3 {-0.14/23 6.2s} 27. exf3 {+0.34/24 2.9s}
Nd5 {-0.65/24 5.9s} 28. B@d6 {+1.90/25 2.9s} Nxc7 {-2.00/25 6.1s}
29. Bxb4 {+1.96/22 2.8s} Q@f1+ {-1.12/29 5.6s} 30. Kd2 {+1.59/27 2.7s}
Qd3+ {-1.05/28 6.2s} 31. Ke1 {+0.66/1 0.026s} Qf1+ {-0.62/25 5.6s}
32. Kd2 {+0.74/25 2.5s} Qd3+ {-1.38/30 6.4s} 33. Ke1 {+0.17/1 0.002s}
Qf1+ {-0.57/27 5.3s} 34. Rxf1 {+0.67/24 2.6s} gxf1=Q+ {-1.04/31 6.4s}
35. Kxf1 {+0.74/22 3.0s} P@g2+ {-1.13/25 6.3s} 36. Kf2 {+1.40/24 3.1s}
R@f1+ {-0.93/30 6.3s} 37. Ke2 {+1.90/21 2.9s} g1=Q {-1.05/27 6.2s}
38. N@g4 {+1.46/24 3.0s} Rxf3 {+1.25/22 6.0s} 39. Kxf3 {0.00/16 2.8s}
Qg2+ {+2.85/27 6.5s} 40. Kf4 {-0.22/1 0.003s} f6 {+4.40/23 5.9s}
41. N@h6+ {-3.89/18 2.8s} gxh6 {+4.19/28 6.3s} 42. Nxh6+ {-3.89/18 2.9s}
Kh8 {+5.81/20 5.9s} 43. P@g7+ {-6.05/19 2.7s} Qxg7 {+6.33/21 6.2s}
44. R@g4 {-4.86/18 2.9s} Qxh6+ {+9.47/21 5.7s} 45. Kg3 {-8.61/20 2.6s}
N@h1+ {+11.49/19 5.0s} 46. Kf3 {-9.15/1 0.026s} N@e5+ {+12.98/18 4.1s}
47. Ke2 {-8.26/1 0.025s} P@d3+ {+17.08/17 3.0s} 48. Kd2 {-15.78/13 2.1s}
Nf3# {+M1/11 2.0s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "99"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.52/22 5.2s}
Be7 {-0.34/19 2.5s} 4. d4 {+0.78/23 5.6s} exd4 {-0.79/22 2.7s}
5. Nxd4 {+0.78/22 5.5s} Nxd4 {-0.63/20 2.7s} 6. Qxd4 {+0.53/24 5.9s}
Bf6 {-0.22/22 2.7s} 7. e5 {+0.35/22 5.6s} N@c6 {-0.53/19 2.7s}
8. Qe3 {+0.50/24 5.9s} Nxe5 {-0.34/21 2.8s} 9. P@f4 {+0.68/20 5.6s}
d6 {-0.17/17 2.7s} 10. fxe5 {+0.52/22 5.7s} dxe5 {-0.26/19 2.7s}
11. N@f3 {+0.37/18 5.4s} Bg4 {+0.32/16 2.6s} 12. Nc3 {+0.34/20 5.7s}
P@d4 {+0.07/18 2.8s} 13. Qe4 {+0.45/22 5.7s} Bxf3 {-0.23/19 2.7s}
14. Qxf3 {+0.58/27 6.2s} dxc3 {-0.49/19 2.8s} 15. bxc3 {+0.74/25 5.8s}
P@b2 {+0.03/17 2.8s} 16. Bxf7+ {+0.86/24 6.1s} Kxf7 {-0.54/22 2.9s}
17. N@g5+ {+0.92/22 5.8s} Ke7 {-0.64/20 2.8s} 18. B@a3+ {+0.62/22 5.8s}
B@d6 {-1.03/20 2.8s} 19. Baxb2 {+1.31/22 5.7s} Nh6 {-0.36/18 2.8s}
20. Qxb7 {+1.55/19 5.8s} N@c5 {-1.50/18 2.7s} 21. Qd5 {+1.85/21 5.8s}
N@b6 {-1.43/20 2.7s} 22. Qf3 {+1.32/19 5.8s} P@g4 {-2.50/19 2.8s}
23. Qe2 {+2.08/19 5.9s} Ke8 {-1.06/18 2.8s} 24. Ne4 {+1.49/21 6.1s}
Nxe4 {-1.43/18 2.9s} 25. Qxe4 {+1.32/19 6.1s} N@c5 {-1.89/16 2.8s}
26. Qc6+ {+1.44/21 6.0s} Qd7 {-0.93/19 2.9s} 27. Qxd7+ {+1.00/20 6.1s}
Nbxd7 {-0.56/18 2.9s} 28. P@d5 {+1.23/21 6.1s} Q@e4+ {-1.10/20 3.0s}
29. N@e3 {+0.88/22 6.1s} Bg5 {-1.13/18 2.8s} 30. P@d3 {+1.44/25 6.1s}
Nxd3+ {-1.45/20 2.9s} 31. cxd3 {+1.28/28 6.2s} Qxd3 {-1.23/19 2.9s}
32. P@c2 {+3.07/24 6.1s} Bxe3 {-2.18/25 2.9s} 33. Q@e6+ {+3.24/22 6.2s}
Kf8 {-2.31/21 3.1s} 34. cxd3 {+3.05/25 6.5s} N@c2+ {-2.22/20 3.0s}
35. Kd1 {+3.06/22 6.3s} Nxa1 {-2.74/23 3.2s} 36. Bxe3 {+5.92/27 6.5s}
P@c2+ {-4.10/21 3.1s} 37. Kd2 {+6.25/22 6.3s} P@f4 {-5.03/21 3.0s}
38. Qxd7 {+6.04/23 6.1s} fxe3+ {-5.65/22 2.8s} 39. fxe3 {+5.76/23 6.0s}
R@d1+ {-5.49/20 2.9s} 40. Ke2 {+7.65/22 5.5s} B@f7 {-5.05/16 2.6s}
41. Q@d8+ {+12.01/21 4.6s} Rxd8 {-11.62/20 2.3s} 42. Qxd8+ {+14.04/21 3.5s}
Q@e8 {-10.27/18 2.4s} 43. N@d7+ {+13.57/18 3.9s} Kg8 {-11.49/1 0.003s}
44. N@f6+ {+18.85/17 2.8s} gxf6 {-14.97/1 0.004s} 45. Nxf6+ {+18.62/15 3.1s}
Kf8 {-17.59/13 1.6s} 46. P@g7+ {+29.96/13 2.3s} Kxg7 {-8.07/1 0.025s}
47. Nxe8+ {+27.71/9 2.0s} Rxe8 {-26.33/8 1.1s} 48. Q@f6+ {+35.84/8 1.5s}
Kf8 {-34.26/6 0.57s} 49. P@g7+ {+38.78/7 1.3s} Kg8 {-16.56/1 0.024s}
50. R@h8# {+M1/4 0.99s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "108"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.68/18 2.5s} e5 {-0.56/21 5.0s}
3. Nf3 {+0.57/20 2.7s} Nc6 {-0.68/24 5.6s} 4. Bc4 {+0.62/19 2.5s}
Be7 {-0.65/24 5.4s} 5. d4 {+0.96/20 2.7s} exd4 {-0.94/22 5.7s}
6. Nxd4 {+0.94/18 2.6s} d5 {-0.62/18 5.5s} 7. Nxc6 {+0.85/19 2.8s}
bxc6 {-0.80/23 5.8s} 8. exd5 {+0.74/21 2.8s} cxd5 {-0.69/21 5.6s}
9. Nxd5 {+0.89/19 2.8s} Nxd5 {-1.54/20 5.8s} 10. Bxd5 {+0.97/17 2.9s}
Be6 {-1.11/20 5.7s} 11. P@d7+ {+1.82/20 2.8s} Qxd7 {-2.07/28 6.1s}
12. N@e5 {+2.14/18 2.8s} P@e2 {-1.91/26 5.9s} 13. Qxe2 {+2.12/25 3.0s}
Qxd5 {-2.36/26 6.3s} 14. N@f4 {+2.30/23 2.8s} Qa5+ {-2.08/22 5.9s}
15. Bd2 {+2.22/27 2.9s} B@b4 {-2.51/24 6.2s} 16. P@c3 {+2.34/19 2.9s}
O-O {-2.33/25 6.0s} 17. Nxe6 {+3.08/24 3.0s} N@h4 {-2.26/21 6.1s}
18. Nxf8 {+2.54/18 2.9s} Rxf8 {-2.14/23 6.1s} 19. cxb4 {+1.93/21 2.9s}
Qxe5 {+1.89/28 6.5s} 20. Qxe5 {-1.92/22 3.0s} N@f3+ {+1.74/29 6.6s}
21. gxf3 {-1.84/25 3.0s} Nxf3+ {+1.71/25 6.2s} 22. Kd1 {-2.01/20 2.9s}
Nxe5 {+1.76/25 6.3s} 23. N@h6+ {-1.27/22 2.9s} gxh6 {+1.37/24 6.1s}
24. R@g3+ {-0.75/20 2.9s} P@g7 {+1.56/24 6.1s} 25. B@e2 {-1.46/20 3.0s}
N@f5 {+2.97/20 6.3s} 26. B@e4 {-2.44/18 3.1s} Nxg3 {+2.03/23 6.5s}
27. hxg3 {-2.25/20 3.1s} P@f3 {+2.33/19 6.3s} 28. B4xf3 {-2.01/18 3.1s}
P@d3 {+4.36/24 6.6s} 29. N@f5 {-3.15/22 3.1s} dxc2+ {+4.40/23 6.6s}
30. Ke1 {-3.77/19 3.1s} R@b1+ {+5.01/24 6.5s} 31. Q@c1 {-4.16/20 3.2s}
Nxf3+ {+8.21/23 6.8s} 32. Bxf3 {-6.30/19 3.1s} Q@e6+ {+9.93/21 6.7s}
33. P@e4 {-9.49/20 3.2s} Rxa1 {+9.93/21 6.7s} 34. Qxa1 {-9.94/18 3.1s}
R@b1+ {+8.77/25 6.7s} 35. R@c1 {-8.55/20 3.2s} N@d3+ {+9.31/22 6.7s}
36. Kf1 {-9.23/15 3.2s} Nxc1 {+7.97/18 6.6s} 37. Nxe7+ {-7.51/17 3.1s}
Qxe7 {+6.24/23 6.5s} 38. N@f5 {-5.93/16 3.1s} P@e2+ {+6.18/21 6.2s}
39. Kg2 {-5.07/20 3.0s} B@f1+ {+4.54/22 6.4s} 40. Kg1 {-3.81/18 2.9s}
e1=N {+6.60/20 6.2s} 41. Nxe7+ {-5.51/19 2.8s} Kh8 {+6.62/1 0.002s}
42. Bxe1 {-5.11/19 2.9s} Rxa1 {+5.75/20 5.8s} 43. Kxf1 {-4.69/17 2.8s}
Q@d3+ {+10.67/21 6.2s} 44. P@e2 {-9.64/19 3.0s} Nxe2 {+10.87/19 6.2s}
45. Bxe2 {-10.50/15 3.1s} Rxe1+ {+12.69/17 6.0s} 46. Kg2 {-12.02/16 2.9s}
P@f3+ {+16.73/16 5.4s} 47. Bxf3 {-15.32/14 2.7s} Rxh1 {+15.57/15 5.3s}
48. Kxh1 {-15.19/14 2.7s} c1=Q+ {+17.69/17 5.5s} 49. B@d1 {-16.17/16 2.8s}
Qxf3+ {+22.40/17 5.1s} 50. B@g2 {-23.15/14 2.1s} Qcxd1+ {+27.26/15 3.4s}
51. R@g1 {-23.94/15 2.1s} Qxg1+ {+27.17/16 3.1s} 52. Kxg1 {-24.83/1 0.003s}
N@e2+ {+33.58/15 2.4s} 53. Kh2 {-38.41/8 0.85s} N@g4+ {+41.10/10 1.7s}
54. Kh3 {-39.08/6 0.71s} R@h2# {+M1/9 1.5s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "89"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.70/21 5.1s} e5 {-0.55/18 2.5s}
3. Nf3 {+0.72/24 5.5s} Nc6 {-0.57/19 2.6s} 4. Bc4 {+0.75/24 5.5s}
Be7 {-0.56/19 2.6s} 5. d4 {+0.98/21 5.8s} exd4 {-0.92/20 2.8s}
6. Nxd4 {+0.93/20 5.5s} Ne5 {-0.89/17 2.7s} 7. Nf5 {+1.61/19 5.6s}
Rg8 {-1.30/17 2.7s} 8. Bb5 {+1.57/20 5.5s} P@c6 {-1.93/16 2.6s}
9. Bf4 {+2.46/24 5.9s} d6 {-2.13/21 2.8s} 10. Bxe5 {+2.23/23 5.8s}
dxe5 {-1.80/18 2.8s} 11. Qxd8+ {+2.39/24 6.0s} Bxd8 {-2.09/21 2.8s}
12. O-O-O {+2.55/21 5.7s} B@d4 {-2.10/20 2.8s} 13. Bc4 {+3.56/23 5.8s}
Q@e6 {-1.93/19 2.8s} 14. Bxe6 {+2.11/23 5.9s} Bxe6 {-2.11/22 2.9s}
15. Rxd4 {+2.04/26 6.2s} exd4 {-2.67/18 2.8s} 16. Nxd4 {+2.13/21 5.9s}
R@d7 {-1.35/19 2.9s} 17. B@c5 {+2.33/24 6.0s} B@b6 {-1.52/16 2.8s}
18. Nxe6 {+3.25/22 6.3s} fxe6 {-2.24/21 2.9s} 19. N@e5 {+3.84/21 6.0s}
Bxc5 {-3.04/19 2.9s} 20. Nxd7 {+3.92/27 5.9s} Nxd7 {-4.38/18 2.9s}
21. P@f7+ {+4.30/27 5.9s} Kxf7 {-5.04/18 2.8s} 22. P@f5 {+3.74/25 5.8s}
Bg5+ {-3.36/27 2.9s} 23. B@e3 {+3.38/28 6.0s} Bcxe3+ {-3.18/27 2.9s}
24. fxe3 {+2.76/32 6.4s} Bxe3+ {-2.32/29 3.0s} 25. Kb1 {+1.94/30 6.1s}
N@a3+ {-0.73/25 3.0s} 26. bxa3 {+2.15/35 6.8s} N@d2+ {-1.17/31 3.1s}
27. Ka1 {+1.70/32 6.3s} P@b2+ {-1.01/27 2.9s} 28. Kxb2 {+1.61/1 0.003s}
Nc4+ {-1.50/27 3.1s} 29. Kb1 {+2.50/29 6.4s} Nxa3+ {-1.47/24 2.9s}
30. Ka1 {+2.54/27 6.2s} P@b2+ {-1.99/25 2.9s} 31. Kxb2 {+2.24/1 0.003s}
B@c1+ {-1.06/21 2.9s} 32. Rxc1 {+3.40/25 6.1s} Bxc1+ {-2.54/23 3.0s}
33. Kxc1 {+3.26/20 5.7s} B@e3+ {-2.88/18 2.8s} 34. P@d2 {+5.68/24 6.2s}
R@e1+ {-3.58/21 2.8s} 35. B@d1 {+8.11/23 6.2s} P@b2+ {-5.69/20 3.0s}
36. Kxb2 {+6.88/1 0.003s} Nc4+ {-7.35/20 3.0s} 37. Ka1 {+9.97/21 6.3s}
Rxd1+ {-8.70/18 3.0s} 38. Nxd1 {+9.98/17 6.0s} Bd4+ {-10.43/16 2.9s}
39. P@c3 {+12.97/17 5.9s} Bxc3+ {-11.15/14 2.9s} 40. dxc3 {+16.56/18 5.8s}
P@b2+ {-17.37/12 2.7s} 41. Nxb2 {+17.95/19 5.3s} Nxb2 {-23.31/12 2.8s}
42. fxe6+ {+23.06/13 3.7s} Kxe6 {-26.40/12 2.0s} 43. Q@f5+ {+35.42/11 2.5s}
Ke7 {-34.85/8 1.0s} 44. Q@e6+ {+40.44/9 1.6s} Kd8 {-44.02/1 0.002s}
45. Qxd7# {+M1/7 1.2s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "77"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+1.07/19 2.5s}
d5 {-0.84/24 5.3s} 4. e5 {+1.00/24 2.6s} Ne4 {-0.84/24 5.6s}
5. Be3 {+1.17/22 2.6s} Bf5 {-1.01/24 5.6s} 6. Bd3 {+0.80/22 2.8s}
e6 {-0.61/26 5.9s} 7. Nge2 {+0.91/19 2.6s} Nxc3 {-0.47/22 5.6s}
8. bxc3 {+0.38/22 2.7s} N@h4 {-0.05/25 5.8s} 9. Rg1 {+0.40/18 2.6s}
Bxd3 {-0.48/23 5.6s} 10. cxd3 {+0.41/25 2.7s} B@f3 {-0.74/22 5.6s}
11. B@h3 {+0.89/23 2.7s} Bxg2 {-0.85/21 5.7s} 12. Bxg2 {+0.71/22 2.9s}
Nxg2+ {-0.04/24 6.0s} 13. Rxg2 {+0.14/18 2.8s} P@f3 {+0.04/21 5.8s}
14. Rg3 {-0.01/20 2.8s} fxe2 {-0.11/24 6.0s} 15. Qxe2 {-0.06/19 2.8s}
B@a5 {+0.19/21 5.8s} 16. B@d2 {+0.19/21 2.8s} N@f5 {+0.33/22 5.9s}
17. N@h5 {+0.68/20 2.7s} Qh4 {+0.13/24 5.8s} 18. P@f6 {-0.18/20 2.8s}
Qxh2 {+1.21/30 6.0s} 19. fxg7 {-0.66/22 2.8s} Bxg7 {+1.43/27 5.7s}
20. Rxg7 {-0.98/23 2.7s} Qh1+ {+0.82/20 5.7s} 21. Qf1 {+0.80/19 2.8s}
Qxf1+ {-0.80/23 6.0s} 22. Kxf1 {+0.84/1 0.002s} O-O-O {-0.25/20 5.7s}
23. P@a6 {+0.46/19 2.8s} Nxe3+ {-1.03/23 5.9s} 24. Bxe3 {+0.05/18 2.8s}
B@a8 {-0.63/21 5.7s} 25. axb7+ {+0.91/20 2.9s} Bxb7 {-1.64/25 6.0s}
26. P@a6 {+1.34/16 2.8s} Bxa6 {-2.45/20 5.7s} 27. Q@a8+ {+3.64/18 2.6s}
Nb8 {-3.36/22 5.4s} 28. N@c5 {+4.39/18 2.5s} Q@h1+ {-3.72/20 5.2s}
29. Ke2 {+3.85/19 2.6s} Bxd3+ {-2.66/23 5.8s} 30. Nxd3 {+3.09/22 2.9s}
P@f3+ {-2.89/20 5.8s} 31. Kd2 {+2.08/1 0.024s} Bxc3+ {-3.12/24 5.7s}
32. Kc2 {+3.93/18 2.7s} Bxa1 {-3.01/21 5.7s} 33. B@a6+ {+3.89/21 2.8s}
Kd7 {-5.57/23 5.4s} 34. N@f6+ {+5.95/18 2.7s} Ke7 {-4.25/1 0.016s}
35. B@c5+ {+7.51/19 2.6s} P@d6 {-10.11/17 4.2s} 36. exd6+ {+8.75/17 2.3s}
cxd6 {-14.98/18 2.7s} 37. Qxa7+ {+21.94/13 1.5s} P@d7 {-29.64/12 2.5s}
38. Bxd6+ {+29.61/7 0.86s} Kxd6 {-32.82/1 0.002s}
39. Qc5# {+M1/8 0.53s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "49"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+1.01/23 5.2s}
d5 {-1.15/20 2.5s} 4. e5 {+0.83/24 5.6s} Ne4 {-0.91/23 2.6s}
5. Be3 {+1.09/24 5.4s} Bf5 {-1.00/21 2.7s} 6. Bd3 {+0.82/26 5.8s}
e6 {-0.87/24 2.8s} 7. Nge2 {+0.82/23 5.6s} Nxc3 {-0.40/19 2.7s}
8. bxc3 {+0.27/23 5.7s} N@h4 {-0.06/21 2.7s} 9. Rg1 {+0.44/24 5.6s}
Bxd3 {-0.26/23 2.7s} 10. cxd3 {+0.91/22 5.7s} B@f3 {-0.47/24 2.8s}
11. B@h3 {+1.14/22 5.6s} Bxg2 {-0.74/20 2.7s} 12. Bxg2 {+0.49/25 6.0s}
P@f3 {-1.27/19 2.8s} 13. Bh1 {+1.67/23 5.9s} Nxe5 {-0.51/18 2.7s}
14. dxe5 {+1.07/21 5.7s} P@g2 {-0.45/20 2.8s} 15. Qa4+ {+2.75/28 6.1s}
c6 {-2.60/25 2.9s} 16. B@g5 {+3.17/27 5.8s} gxh1=Q {-3.40/24 2.7s}
17. Bxd8 {+4.25/25 5.6s} fxe2 {-3.41/25 2.8s} 18. N@c7+ {+5.31/26 5.7s}
Kxd8 {-3.80/24 2.7s} 19. Rxh1 {+9.32/19 5.3s} Be7 {-5.90/17 2.6s}
20. Nxa8 {+9.69/20 5.1s} B@b8 {-7.12/18 2.5s} 21. R@d7+ {+14.44/20 2.9s}
Kxd7 {-10.75/17 1.8s} 22. N@b6+ {+17.66/13 2.1s} axb6 {-17.72/12 0.96s}
23. Nxb6+ {+21.58/11 1.4s} Ke8 {-17.02/9 0.88s} 24. P@d7+ {+39.27/9 1.4s}
Kf8 {-45.21/2 0.43s} 25. Q@e8# {+M1/4 0.99s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "86"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.35/25 5.3s} 4. exd5 {+0.44/19 2.6s} Nxd5 {-0.43/21 5.6s}
5. d4 {+0.65/19 2.7s} e6 {-0.20/20 5.6s} 6. Nxd5 {+0.55/19 2.7s}
exd5 {-0.08/19 5.7s} 7. Bb5 {+0.17/17 2.7s} Bb4+ {+0.22/18 5.5s}
8. c3 {-0.27/16 2.7s} Qe7+ {+0.46/20 5.7s} 9. N@e5 {-0.15/18 2.7s}
P@h3 {+0.62/18 5.6s} 10. Rg1 {-0.24/17 2.7s} hxg2 {+0.21/20 5.6s}
11. Rxg2 {-0.48/19 2.7s} P@g4 {+0.07/18 5.5s} 12. Ng5 {-0.70/17 2.6s}
Bd7 {+1.28/20 5.7s} 13. Bxc6 {-1.22/18 2.8s} bxc6 {+0.89/20 5.7s}
14. Nxf7 {-1.42/17 2.7s} N@f3+ {+1.07/24 5.9s} 15. Kf1 {-1.08/22 2.9s}
Nxe5 {+0.98/23 5.8s} 16. Nxe5 {-1.52/18 2.7s} B@f3 {+0.59/23 5.9s}
17. Nxf3 {-0.38/20 2.8s} Bxc3 {+0.47/19 5.8s} 18. B@h5+ {-0.24/17 2.7s}
N@g6 {+0.04/19 5.8s} 19. bxc3 {+0.58/17 2.9s} gxf3 {-0.05/21 5.9s}
20. Bxf3 {+0.62/16 2.8s} P@e4 {+0.14/20 6.0s} 21. Bh5 {-0.25/18 2.8s}
Bh3 {+0.19/20 5.8s} 22. B@g5 {+1.02/14 2.7s} N@f6 {-0.74/21 5.9s}
23. N@e5 {+1.57/21 2.8s} O-O {+0.38/32 6.1s} 24. Bxg6 {-0.40/31 3.0s}
hxg6 {+0.27/33 6.6s} 25. Nxg6 {-0.40/29 2.9s} Bxg2+ {+0.25/31 6.3s}
26. Kxg2 {-0.39/30 3.1s} B@f3+ {+0.72/36 6.7s} 27. Kf1 {-0.10/25 2.9s}
R@h1+ {0.00/27 6.2s} 28. B@g1 {+0.17/26 3.0s} Qe6 {+0.85/33 6.4s}
29. N@e7+ {-0.36/23 2.9s} Kf7 {+0.11/25 6.2s} 30. N@e5+ {0.00/23 3.0s}
Ke8 {+0.85/30 6.3s} 31. Qa4 {+0.32/19 2.8s} Qh3+ {+0.55/26 6.0s}
32. Ke1 {-0.27/25 2.9s} Rxg1+ {+1.94/29 6.2s} 33. Kd2 {+0.59/1 0.024s}
e3+ {+2.02/25 6.0s} 34. Bxe3 {-0.78/22 2.9s} Ne4+ {+3.49/25 6.1s}
35. Kc2 {-2.41/23 3.0s} Bd1+ {+3.32/23 6.1s} 36. Kb2 {-2.47/19 2.9s}
Bxa4 {+5.31/18 5.4s} 37. P@b3 {-3.01/20 2.9s} B@b4 {+6.85/19 5.5s}
38. cxb4 {-5.98/17 2.6s} Q@c3+ {+7.10/21 4.8s} 39. Ka3 {-5.59/16 2.6s}
a5 {+9.23/17 4.8s} 40. P@d7+ {-9.24/14 2.2s} Qxd7 {+12.97/18 3.7s}
41. bxa5 {-8.59/13 2.2s} Qxe7+ {+33.31/11 2.3s} 42. Nxe7 {-34.68/6 0.84s}
N@c2+ {+50.22/5 1.2s} 43. Kxa4 {-18.01/1 0.022s} Qb4# {+M1/2 0.93s, Black mates}
0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "53"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.44/20 2.6s} 4. exd5 {+0.43/21 5.5s} Nxd5 {-0.40/19 2.7s}
5. d4 {+0.48/21 5.6s} e6 {-0.31/17 2.7s} 6. Nxd5 {+0.31/20 5.6s}
exd5 {-0.22/18 2.7s} 7. Bb5 {0.00/19 5.6s} Bb4+ {+0.26/16 2.6s}
8. c3 {-0.30/18 5.6s} Qe7+ {+0.47/18 2.8s} 9. N@e5 {-0.26/19 5.7s}
P@h3 {+0.82/18 2.7s} 10. Rg1 {-0.36/18 5.6s} hxg2 {+0.50/16 2.6s}
11. Rxg2 {+0.09/21 5.6s} P@g4 {+0.89/18 2.6s} 12. Bg5 {+1.23/22 5.5s}
N@f6 {-0.76/21 2.6s} 13. Bxf6 {+2.40/25 6.0s} gxf6 {-2.13/23 2.6s}
14. Bxc6+ {+2.85/27 5.8s} bxc6 {-3.41/24 2.8s} 15. N@g7+ {+3.56/25 5.9s}
Kd8 {-3.55/20 2.6s} 16. N@f5 {+2.93/23 5.7s} Bxf5 {-2.30/22 2.9s}
17. Nxf5 {+2.55/23 5.8s} Qe6 {-2.09/20 2.7s} 18. B@d7 {+2.60/23 5.8s}
Qxd7 {-2.03/21 2.9s} 19. P@b7 {+4.97/25 5.8s} gxf3 {-2.61/19 2.8s}
20. bxa8=Q+ {+6.40/23 5.6s} B@c8 {-4.70/21 2.7s} 21. P@b7 {+9.22/24 5.2s}
fxe5 {-7.12/18 2.6s} 22. R@g8+ {+10.10/22 5.4s} Rxg8 {-11.14/19 2.6s}
23. Rxg8+ {+14.35/19 4.2s} B@f8 {-14.77/18 2.2s} 24. bxc8=Q+ {+17.49/15 3.2s}
Qxc8 {-8.33/1 0.025s} 25. R@e8+ {+34.50/15 2.1s} Kxe8 {-27.92/8 0.76s}
26. Qxc8+ {+31.95/9 1.5s} R@d8 {-33.85/6 0.75s}
27. Q@d7# {+M1/11 1.2s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "68"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.37/17 4.7s} 2. d4 {+0.14/17 2.4s} Bf5 {+0.22/23 5.0s}
3. Nc3 {-0.29/19 2.5s} e6 {+0.12/24 5.1s} 4. Bf4 {-0.34/19 2.5s}
Bd6 {+0.52/24 5.4s} 5. e3 {-0.62/22 2.6s} Ne7 {+0.58/22 5.3s}
6. Bd3 {-0.77/19 2.5s} Bxf4 {+1.50/24 5.4s} 7. exf4 {-1.55/16 2.6s}
O-O {+1.61/20 5.2s} 8. O-O {-1.54/17 2.5s} Nbc6 {+1.85/20 5.4s}
9. Ne5 {-1.38/16 2.6s} Nxd4 {+1.76/17 5.4s} 10. B@c5 {-1.20/16 2.7s}
B@b6 {+1.66/22 5.8s} 11. Bxe7 {-1.67/20 2.7s} Qxe7 {+1.25/25 5.8s}
12. Bxf5 {-1.31/18 2.7s} Nxf5 {+0.78/27 6.1s} 13. B@g4 {-0.57/21 2.9s}
B@g6 {+0.75/24 5.9s} 14. Bxf5 {-0.83/20 2.9s} Bxf5 {+0.44/27 6.2s}
15. N@h5 {-0.09/21 2.9s} f6 {+0.46/22 6.0s} 16. Nxg7 {-0.14/19 2.8s}
Qxg7 {+0.57/25 6.0s} 17. N@h5 {-0.09/22 2.9s} N@h3+ {+0.68/22 5.9s}
18. Kh1 {-2.03/1 0.024s} Qh6 {+0.72/21 5.8s} 19. Ng4 {-0.64/18 2.8s}
Qxh5 {+1.49/27 5.9s} 20. Nxf6+ {-1.47/28 2.9s} Rxf6 {+1.90/29 6.0s}
21. Qxh5 {-0.97/20 2.7s} B@g4 {+2.34/25 5.8s} 22. P@h6 {-1.56/25 2.9s}
B@f8 {+2.12/25 5.9s} 23. P@g7 {-1.15/22 2.7s} Bxh5 {+2.92/24 5.8s}
24. Q@h8+ {-2.82/23 2.9s} Kf7 {+2.88/1 0.003s} 25. g8=Q+ {-1.47/19 2.8s}
Ke8 {+6.13/25 6.0s} 26. gxh3 {-4.36/22 2.8s} Bf3+ {+6.28/23 5.9s}
27. N@g2 {-4.89/19 2.8s} N@g6 {+8.31/25 5.7s} 28. Qxg6+ {-7.72/20 2.7s}
Rxg6 {+9.28/20 5.7s} 29. N@h4 {-7.98/18 2.8s} Bxh3 {+12.90/21 5.2s}
30. Rg1 {-10.20/20 2.5s} Rxg2 {+16.85/23 4.7s} 31. Nxf3 {-14.57/18 2.3s}
Rxg1+ {+22.97/21 2.3s} 32. Rxg1 {-20.54/20 1.1s} P@g2+ {+21.61/19 2.5s}
33. Rxg2 {-16.37/1 0.025s} Q@f1+ {+38.43/18 1.6s} 34. R@g1 {-34.37/2 0.58s}
Bxg2# {+M1/2 0.96s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "42"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.36/15 2.3s} 2. d3 {+0.82/18 4.8s} Nc6 {-0.60/18 2.4s}
3. g3 {+0.34/23 5.0s} e5 {-0.52/21 2.4s} 4. Bg2 {+0.10/21 5.0s}
Nf6 {-0.23/17 2.4s} 5. O-O {-0.09/21 5.2s} h6 {+0.54/15 2.4s}
6. Nc3 {-0.57/19 5.0s} Be6 {+0.82/16 2.5s} 7. h3 {-0.79/19 5.3s}
Qd7 {+0.79/16 2.5s} 8. Kh2 {-0.97/18 5.1s} Rd8 {+1.53/16 2.5s}
9. a3 {-1.17/18 5.2s} Bd6 {+1.39/17 2.6s} 10. e4 {+0.15/21 5.4s}
Bxh3 {+2.88/19 2.7s} 11. Bxh3 {-4.31/25 5.9s} Qxh3+ {+4.69/23 2.8s}
12. Kxh3 {-5.18/24 5.6s} P@g4+ {+4.91/20 2.8s} 13. Kh2 {-4.42/27 5.9s}
gxf3 {+5.27/21 2.7s} 14. Nxd5 {-4.62/20 5.3s} N@g4+ {+5.22/18 2.6s}
15. Kg1 {-4.23/24 5.4s} B@e2 {+4.45/15 2.6s} 16. P@g6 {-4.22/21 4.9s}
Nxd5 {+7.35/17 2.2s} 17. gxf7+ {-8.27/17 4.1s} Kf8 {+9.01/15 2.2s}
18. exd5 {-9.79/14 3.9s} N@h3+ {+14.81/15 0.97s} 19. Kh1 {-11.80/1 0.002s}
Nhxf2+ {+19.03/12 0.94s} 20. Rxf2 {-20.04/13 1.3s} Nxf2+ {+20.89/12 0.73s}
21. Kh2 {-20.60/12 1.3s} R@g2# {+M1/9 0.71s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "68"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. d4 {+0.55/14 2.4s} g6 {+0.02/18 4.8s}
3. Nc3 {+0.21/18 2.4s} Bg7 {-0.40/21 5.1s} 4. e4 {+0.41/16 2.4s}
O-O {-0.54/19 5.0s} 5. e5 {+0.89/16 2.5s} d5 {-0.86/22 5.3s}
6. exf6 {+0.62/16 2.5s} exf6 {-0.81/18 5.3s} 7. Be2 {+0.91/15 2.6s}
Re8 {-0.61/22 5.3s} 8. O-O {+0.62/15 2.6s} Nc6 {-0.34/20 5.4s}
9. N@f4 {+0.79/19 2.6s} Ne7 {-0.11/23 5.5s} 10. Re1 {+0.30/20 2.6s}
c6 {-0.56/23 5.4s} 11. Nfxd5 {+1.71/25 2.7s} Nxd5 {-1.49/25 5.9s}
12. Nxd5 {+1.59/24 2.9s} cxd5 {-0.85/23 5.7s} 13. P@h6 {+1.50/22 2.7s}
Bf8 {-0.37/23 5.8s} 14. Bb5 {+0.52/19 2.8s} Rxe1+ {+0.66/25 5.8s}
15. Qxe1 {-0.54/18 2.8s} N@h3+ {0.00/29 5.9s} 16. gxh3 {-0.06/26 2.9s}
Bxh3 {-0.18/28 5.9s} 17. N@f4 {-0.98/18 2.7s} R@g4+ {+0.37/26 6.0s}
18. R@g3 {+0.11/19 2.8s} Rxg3+ {+1.01/25 5.9s} 19. hxg3 {-0.64/21 2.8s}
P@e4 {+1.10/26 6.0s} 20. Nxg6 {+0.28/19 2.8s} fxg6 {+0.96/25 5.9s}
21. P@g7 {-1.32/23 2.8s} N@f7 {+1.18/26 5.8s} 22. gxf8=Q+ {-3.33/17 2.7s}
Kxf8 {+0.54/26 5.8s} 23. B@g7+ {-1.19/23 2.8s} Kg8 {+2.59/25 5.6s}
24. N@e8 {-1.25/21 2.7s} N@e6 {+4.39/29 5.5s} 25. Nh4 {-2.84/25 2.7s}
P@g2 {+4.00/27 5.7s} 26. R@h2 {-2.08/25 2.9s} Qxe8 {+9.80/22 4.4s}
27. Rxh3 {-6.61/19 2.4s} Qxb5 {+7.74/21 4.8s} 28. B@d3 {-6.21/19 2.6s}
R@f1+ {+15.39/22 4.7s} 29. Bxf1 {-14.48/19 2.3s} gxf1=Q+ {+13.82/21 5.0s}
30. Qxf1 {-13.12/17 2.5s} Qxf1+ {+15.57/21 4.1s} 31. Kxf1 {-14.80/17 2.2s}
P@e2+ {+15.91/16 4.4s} 32. Kxe2 {-15.32/15 2.2s} Nxd4+ {+15.30/17 3.5s}
33. Ke3 {-13.93/16 1.9s} Nxc2+ {+27.11/17 2.4s} 34. Kd2 {-24.71/13 0.78s}
Q@d3# {+M1/8 1.1s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "55"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. d4 {+0.39/18 4.7s} d5 {-0.73/15 2.3s}
3. Nc3 {+0.59/20 5.0s} Bf5 {-0.75/19 2.5s} 4. Bg5 {+0.74/29 5.3s}
e6 {-0.60/24 2.6s} 5. e3 {+0.82/33 5.9s} Be7 {-0.62/32 2.8s}
6. Bb5+ {+1.06/31 5.6s} Nbd7 {-0.77/28 2.7s} 7. Ne5 {+1.44/33 6.5s}
O-O {-1.23/29 3.0s} 8. Bxd7 {+1.37/29 6.1s} Nxd7 {-1.20/26 2.9s}
9. Bxe7 {+1.45/34 6.6s} Qxe7 {-1.50/28 3.1s} 10. Nxd7 {+1.52/27 6.1s}
Qxd7 {-1.38/23 2.8s} 11. N@h6+ {+1.82/28 6.3s} Kh8 {-1.80/25 2.9s}
12. N@e5 {+2.08/24 5.9s} Qe7 {-2.14/22 2.8s} 13. Nxf5 {+2.04/26 5.8s}
exf5 {-2.04/21 2.9s} 14. Nxd5 {+2.03/21 5.9s} Qg5 {-1.76/18 2.7s}
15. P@e7 {+2.27/26 5.9s} N@h4 {-1.49/22 2.9s} 16. exf8=Q+ {+1.64/25 6.0s}
Rxf8 {-1.55/21 2.9s} 17. R@e8 {+3.20/25 6.1s} Nxg2+ {-3.19/21 2.9s}
18. Kd2 {+4.27/23 6.2s} P@c3+ {-3.94/22 2.9s} 19. Nxc3 {+7.49/26 6.0s}
N@c4+ {-5.69/21 2.9s} 20. Kc1 {+8.89/28 6.0s} Rxe8 {-7.87/23 2.8s}
21. Nxf7+ {+9.09/27 6.0s} Kg8 {-7.58/1 0.024s} 22. Nxg5 {+9.08/25 5.8s}
B@f7 {-6.75/19 2.8s} 23. P@d7 {+10.06/21 5.9s} P@a3 {-8.67/21 2.7s}
24. dxe8=Q+ {+13.71/21 3.5s} Bxe8 {-10.15/19 2.3s} 25. R@f8+ {+18.63/17 3.5s}
Kxf8 {-15.79/1 0.002s} 26. P@e7+ {+26.78/13 2.3s} Kxe7 {-25.86/12 1.0s}
27. Q@e6+ {+29.98/11 1.9s} Kd8 {-27.91/6 0.59s}
28. B@e7# {+M1/5 0.97s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "100"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} e5 {-0.25/21 4.8s} 2. Nf3 {+0.45/20 2.5s} Nc6 {-0.16/26 5.2s}
3. g3 {+0.38/23 2.6s} d5 {-0.39/24 5.1s} 4. Bg2 {+0.37/20 2.4s}
h6 {+0.52/22 5.2s} 5. O-O {-0.41/19 2.5s} Nf6 {+0.57/20 5.0s}
6. Nc3 {-0.39/16 2.4s} Be6 {+0.91/20 5.2s} 7. h3 {-0.63/17 2.5s}
Qd7 {+0.92/18 5.2s} 8. Kh2 {-0.82/15 2.5s} Bc5 {+1.47/20 5.2s}
9. a3 {-1.05/17 2.6s} h5 {+2.55/20 5.4s} 10. Bg5 {-2.59/17 2.6s}
Ng4+ {+2.27/23 5.9s} 11. hxg4 {-2.04/19 2.8s} hxg4+ {+1.91/24 5.7s}
12. Nh4 {-1.92/17 2.8s} f6 {+2.21/26 5.9s} 13. Nxd5 {-1.77/22 2.8s}
fxg5 {+1.74/32 6.1s} 14. N@f6+ {-2.13/25 2.8s} gxf6 {+1.80/31 6.2s}
15. Nxf6+ {-1.75/29 3.0s} Kd8 {+1.82/28 5.8s} 16. Nxd7 {-2.25/21 2.7s}
gxh4 {+1.75/34 6.3s} 17. Kg1 {-1.44/25 2.9s} hxg3 {+1.69/26 5.9s}
18. Nxc5 {-1.64/23 2.8s} gxf2+ {+1.77/30 6.2s} 19. Rxf2 {-1.87/23 2.9s}
P@h2+ {+1.77/28 6.0s} 20. Kf1 {-1.85/20 2.8s} h1=Q+ {+1.95/26 5.9s}
21. Bxh1 {-1.80/25 2.8s} Rxh1+ {+2.04/24 5.8s} 22. Kg2 {-1.31/19 2.8s}
B@d5+ {+1.16/24 5.7s} 23. P@e4 {-1.58/17 2.8s} Rxd1 {+1.15/22 5.5s}
24. Rf8+ {-0.73/20 2.7s} B@e8 {-0.43/27 4.4s} 25. B@f6+ {-0.89/21 2.7s}
N@e7 {-0.68/25 4.6s} 26. Bxe7+ {+1.79/17 1.7s} Kc8 {+5.79/22 5.5s}
27. Rxe8+ {-5.53/20 2.6s} N@d8 {+5.90/21 5.4s} 28. N@d6+ {-4.34/18 2.6s}
cxd6 {+3.86/23 6.1s} 29. Rxd8+ {-4.40/18 2.8s} Nxd8 {+3.76/18 5.9s}
30. Q@c7+ {-3.87/14 2.8s} Kxc7 {+3.66/1 0.003s} 31. N@e8+ {-2.97/15 2.8s}
Kc6 {+2.64/20 5.8s} 32. P@b5+ {-3.04/15 2.7s} Kxc5 {+1.80/20 5.5s}
33. Bxd6+ {-1.32/17 2.6s} Kb6 {-1.90/23 3.9s} 34. B@c7+ {+0.50/19 2.6s}
Kxb5 {+2.03/1 0.015s} 35. P@c4+ {+4.85/20 1.9s} Bxc4 {-1.70/21 4.1s}
36. dxc4+ {+4.15/18 2.1s} Bxc4 {-0.79/24 5.6s} 37. a4+ {+0.21/20 2.7s}
Kc6 {+1.94/21 5.1s} 38. P@d5+ {-0.36/18 2.3s} Rxd5 {+8.32/23 6.1s}
39. B@b5+ {-6.37/21 2.9s} Rxb5 {+7.91/22 6.2s} 40. axb5+ {-6.63/18 3.0s}
Bxb5 {+8.41/25 6.1s} 41. R@c5+ {-7.14/19 3.1s} Kd7 {+5.66/1 0.014s}
42. Nf6+ {-6.62/16 3.0s} Ke6 {+7.72/18 6.1s} 43. Rxe5+ {-6.89/16 3.0s}
Kf7 {+8.98/20 6.1s} 44. P@g6+ {-7.86/14 3.0s} Kxg6 {+9.93/18 6.1s}
45. P@h5+ {-8.74/17 2.9s} Kf7 {+15.96/20 5.1s} 46. Re7+ {-14.13/15 2.7s}
Kxf6 {+15.26/20 5.5s} 47. Rf1+ {-17.12/16 2.7s} P@f3+ {+20.38/16 3.5s}
48. exf3 {-20.95/13 2.1s} Q@h3+ {+24.95/15 3.3s} 49. Kf2 {-24.95/14 1.3s}
Qxf3+ {+26.95/14 2.1s} 50. Kg1 {-37.03/10 1.0s} R@h1# {+M1/9 1.4s, Black mates}
0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "81"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} d5 {-0.47/19 2.3s} 2. Nf3 {+0.76/24 4.9s} Nc6 {-0.61/20 2.4s}
3. g3 {+0.18/25 5.1s} e5 {-0.49/21 2.4s} 4. Bg2 {+0.12/21 5.0s}
Nf6 {-0.27/18 2.5s} 5. O-O {-0.16/21 5.2s} h6 {+0.55/15 2.4s}
6. Nc3 {-0.58/19 5.1s} Be6 {+0.82/17 2.5s} 7. h3 {-0.88/17 5.2s}
Qd7 {+0.76/16 2.5s} 8. Kh2 {-0.97/18 5.1s} Bc5 {+1.21/16 2.5s}
9. a3 {-1.44/19 5.2s} a5 {+1.52/16 2.5s} 10. Bd2 {-1.76/17 5.2s}
h5 {+2.69/22 2.7s} 11. e4 {-2.24/20 5.6s} dxe4 {+2.15/20 2.8s}
12. Nxe4 {-1.56/23 6.0s} Nxe4 {+1.28/23 2.9s} 13. dxe4 {-2.02/23 6.2s}
N@g4+ {+1.72/21 2.9s} 14. Kh1 {-1.42/27 6.0s} Nxf2+ {+1.46/22 2.8s}
15. Rxf2 {-1.79/26 6.1s} Bxh3 {+2.63/19 2.8s} 16. N@f5 {-1.89/24 5.8s}
Bxf5 {+1.29/23 2.9s} 17. exf5 {-0.40/29 6.3s} Bxf2 {+0.94/26 3.0s}
18. P@e6 {-0.32/27 6.3s} fxe6 {-0.14/27 3.0s} 19. B@g6+ {-1.13/27 6.1s}
P@f7 {+0.01/25 2.9s} 20. fxe6 {-1.11/23 6.2s} Qxe6 {+0.58/22 3.0s}
21. P@f5 {-2.08/22 6.1s} Qe7 {-0.87/21 2.9s} 22. Bg5 {+2.47/28 6.2s}
Bd4 {+0.44/20 2.7s} 23. Qd2 {+0.19/26 6.0s} P@f6 {-0.08/24 2.9s}
24. Bxf7+ {+0.44/28 6.3s} Kd8 {-0.08/24 2.9s} 25. N@g6 {+0.71/26 6.2s}
N@e4 {+0.16/22 2.9s} 26. Nxh8 {+0.82/25 6.1s} Nxg3+ {-0.73/21 2.9s}
27. Kh2 {-0.21/1 0.013s} Nxf5 {-0.62/20 2.8s} 28. R@e8+ {+2.03/22 6.1s}
Qxe8 {-1.66/19 2.9s} 29. Bxe8 {+2.70/23 6.1s} P@g3+ {-2.13/17 2.7s}
30. Kh1 {+2.97/19 5.9s} R@e7 {-2.23/19 2.9s} 31. Bxc6 {+4.84/21 5.7s}
bxc6 {-2.35/16 2.9s} 32. P@b7 {+5.10/18 5.8s} Rb8 {-4.92/17 2.7s}
33. N@f7+ {+6.95/20 5.4s} Kd7 {-6.31/15 2.6s} 34. N3xe5+ {+7.47/19 5.1s}
Ke8 {-5.82/17 2.5s} 35. Bxc6+ {+8.97/19 5.0s} P@d7 {-6.77/17 2.6s}
36. Q@g8+ {+9.31/17 5.3s} B@f8 {-8.33/17 2.5s} 37. Nhg6 {+17.66/16 3.4s}
R@h3+ {-10.53/11 1.9s} 38. P@h2 {+18.57/11 2.5s} g2+ {-10.98/10 1.6s}
39. Qxg2 {+32.83/11 2.0s} Ng3+ {-30.03/8 1.2s} 40. Qxg3 {+13.12/1 0.016s}
Rxg3 {-40.54/6 1.4s} 41. Qxf8# {+M1/1 0.95s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "84"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-0.73/25 5.1s} 5. O-O {+1.07/18 2.5s} O-O {-0.78/24 5.3s}
6. Bg5 {+0.44/21 2.5s} Be7 {+0.20/24 5.2s} 7. c3 {0.00/23 2.5s}
d6 {-0.02/23 5.4s} 8. Nbd2 {+0.03/21 2.5s} Bg4 {-0.06/21 5.1s}
9. h3 {+0.16/19 2.5s} Bh5 {-0.21/20 5.2s} 10. a4 {+0.34/19 2.5s}
a6 {-0.32/19 5.1s} 11. b4 {+0.41/18 2.5s} Nb8 {+0.01/22 5.3s}
12. Qb3 {+0.12/19 2.6s} Nbd7 {-0.13/18 5.3s} 13. Rae1 {+0.22/16 2.5s}
c6 {-0.52/24 5.5s} 14. d4 {+0.54/21 2.7s} d5 {+0.74/21 6.0s}
15. exd5 {-0.86/20 2.9s} cxd5 {+0.56/25 6.3s} 16. dxe5 {-0.49/23 3.0s}
dxc4 {+0.26/24 6.3s} 17. Qxc4 {-0.10/20 3.0s} B@d5 {+0.15/23 6.5s}
18. exf6 {+0.16/21 3.1s} Nxf6 {-0.09/20 6.2s} 19. P@c7 {+0.70/18 3.0s}
Qd6 {+0.42/23 6.4s} 20. P@e5 {+0.18/21 3.0s} Bxc4 {-0.37/25 6.3s}
21. exd6 {+0.37/21 3.0s} Bxf3 {-0.64/28 6.2s} 22. Nxf3 {+0.39/26 3.0s}
P@e2 {-0.94/25 6.0s} 23. P@h6 {+3.28/21 2.9s} exf1=Q+ {-1.20/28 6.1s}
24. Rxf1 {+1.24/22 2.8s} Bxd6 {-1.13/20 5.7s} 25. P@e5 {+2.97/19 2.8s}
P@h2+ {-2.66/22 5.7s} 26. Nxh2 {+4.06/17 2.5s} N@e2+ {-1.98/23 5.8s}
27. Kh1 {+1.26/1 0.023s} Nh5 {-1.59/31 6.1s} 28. B@f4 {+1.18/19 2.9s}
Neg3+ {-0.34/21 6.1s} 29. fxg3 {-0.13/20 2.8s} Bxf1 {+0.19/27 6.2s}
30. Q@f2 {-0.23/28 2.9s} R@d1 {+1.86/27 6.1s} 31. Nxf1 {-2.11/26 3.0s}
R@e1 {+3.33/27 6.2s} 32. B@e2 {-2.50/24 3.0s} Rxf1+ {+4.71/24 5.9s}
33. Bxf1 {-4.41/22 2.7s} N@e4 {+5.76/25 5.8s} 34. R@e2 {-3.45/20 2.9s}
Nxf2+ {+5.99/25 5.9s} 35. Rxf2 {-5.79/24 2.6s} Q@e1 {+7.85/26 5.2s}
36. hxg7 {-7.14/19 2.7s} Qxf1+ {+13.65/24 3.8s} 37. Rxf1 {-12.28/22 2.0s}
Rxf1+ {+15.32/25 2.8s} 38. N@g1 {-10.98/20 2.2s} Rxg1+ {+14.00/21 3.3s}
39. Kxg1 {-13.75/19 1.5s} Q@e1+ {+18.57/21 2.4s} 40. R@f1 {-15.24/16 1.9s}
N@e2+ {+22.28/19 2.3s} 41. Kh2 {-24.25/10 0.81s} B@g1+ {+35.08/14 1.2s}
42. Rxg1 {-32.27/7 0.59s} Qxg1# {+M1/2 1.0s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-0.80/19 2.5s} 5. O-O {+0.78/23 5.1s} O-O {-0.71/22 2.5s}
6. Nc3 {+1.17/27 5.5s} d6 {-1.15/20 2.6s} 7. Bg5 {+1.28/25 5.5s}
h6 {-1.22/24 2.7s} 8. Bxf6 {+1.47/30 5.7s} Qxf6 {-1.34/18 2.6s}
9. Nd5 {+1.43/19 5.5s} Qd8 {-1.40/18 2.7s} 10. Qd2 {+1.12/20 5.5s}
Kh7 {-1.40/14 2.6s} 11. N@g5+ {+0.59/18 5.4s} Kh8 {-0.48/17 2.7s}
12. b4 {-0.04/24 5.6s} hxg5 {+0.70/18 2.7s} 13. bxc5 {-0.31/22 5.7s}
B@f4 {+0.20/22 2.8s} 14. Nxf4 {+0.04/23 6.0s} exf4 {+0.17/20 2.8s}
15. B@c3 {+0.39/21 5.7s} dxc5 {+0.06/19 2.7s} 16. B@h6 {-0.54/22 5.9s}
P@d4 {-0.19/18 2.8s} 17. Bxg5 {+0.23/23 5.8s} f6 {+0.25/22 2.8s}
18. Bxf4 {+0.22/23 6.0s} dxc3 {-0.13/19 2.8s} 19. Qe3 {+0.58/22 5.8s}
N@g4 {-0.70/23 2.8s} 20. Nh4 {+2.56/28 5.8s} B@h7 {-1.16/25 2.7s}
21. P@g6 {+3.98/21 5.7s} Nxe3 {-4.28/19 2.8s} 22. fxe3 {+4.50/24 6.0s}
Ne7 {-1.55/17 2.8s} 23. gxh7 {+1.62/25 6.0s} N@g6 {-1.41/23 2.9s}
24. Nxg6+ {+1.45/25 6.1s} Nxg6 {-1.58/20 2.8s} 25. P@f5 {+2.15/22 5.9s}
Nxf4 {-1.52/20 2.8s} 26. exf4 {+2.01/26 5.9s} Kxh7 {-1.24/23 2.7s}
27. N@g6 {+2.80/26 5.8s} B@d4+ {-3.10/23 2.7s} 28. B@f2 {+3.15/29 6.3s}
P@e3 {-2.05/22 2.9s} 29. Nxf8+ {+2.78/27 6.4s} Qxf8 {-2.49/24 3.1s}
30. R@h3+ {+4.16/28 5.7s} N@h6 {-2.84/21 2.9s} 31. Bxe3 {+3.14/23 6.3s}
Bxe3+ {-3.07/20 3.0s} 32. Rxe3 {+2.67/26 6.1s} B@d4 {-2.90/16 3.0s}
33. B@f2 {+3.73/24 5.9s} Bxe3 {-3.63/21 2.7s} 34. N@g6 {+5.31/22 5.7s}
Bxf5 {-4.73/17 2.7s} 35. exf5 {+9.67/19 5.3s} Bxf2+ {-10.75/15 2.6s}
36. Rxf2 {+12.01/17 4.6s} N@e2+ {-8.59/12 2.5s} 37. Rxe2 {+13.46/19 4.9s}
B@d4+ {-13.17/12 2.5s} 38. P@f2 {+17.75/17 4.2s} Bxf2+ {-16.18/13 2.3s}
39. Rxf2 {+19.93/17 3.7s} P@e3 {-30.72/12 2.0s} 40. Nxf8+ {+36.34/7 1.4s}
Rxf8 {-29.30/6 0.80s} 41. B@g6+ {+37.62/5 1.3s} Kh8 {-35.26/1 0.002s}
42. Q@h7# {+M1/3 1.0s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "129"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-0.72/22 5.1s} 6. Bg5 {+0.51/18 2.4s}
Be7 {+0.17/24 5.4s} 7. c3 {+0.02/21 2.6s} d6 {+0.03/23 5.2s}
8. Nbd2 {0.00/21 2.5s} Bg4 {-0.11/22 5.3s} 9. h3 {+0.22/19 2.5s}
Bh5 {-0.19/19 5.2s} 10. a4 {+0.32/17 2.5s} a6 {-0.20/19 5.1s}
11. b4 {+0.30/19 2.5s} Nb8 {+0.01/20 5.4s} 12. Qb3 {+0.21/19 2.5s}
Nbd7 {-0.22/19 5.4s} 13. Rae1 {+0.28/17 2.6s} Nb6 {-0.40/22 5.3s}
14. Bxf7+ {+1.23/22 2.6s} Bxf7 {-1.15/23 5.7s} 15. P@e6 {+1.17/20 2.7s}
Bh5 {-0.83/22 5.5s} 16. a5 {+1.27/20 2.7s} Nc8 {-0.94/24 5.7s}
17. d4 {+1.11/23 2.8s} B@d3 {-0.93/23 5.6s} 18. dxe5 {+0.59/22 2.8s}
dxe5 {-1.27/27 6.0s} 19. P@h6 {+1.93/22 2.8s} gxh6 {-1.45/24 6.0s}
20. Bxh6 {+1.83/19 2.8s} P@g7 {-1.17/27 6.2s} 21. Bxg7 {+1.39/20 2.9s}
Kxg7 {-1.44/21 5.9s} 22. P@g5 {+1.46/18 2.8s} B@f4 {-1.18/23 6.0s}
23. P@h6+ {+1.32/19 2.8s} Kg8 {-1.51/21 5.9s} 24. gxf6 {+1.55/17 2.8s}
Rxf6 {-1.84/23 6.2s} 25. N@f7 {+2.23/18 2.9s} Qf8 {-1.91/20 5.8s}
26. N7xe5 {+2.56/18 2.8s} Bxe5 {-2.42/21 6.1s} 27. Nxe5 {+2.65/18 2.9s}
Qxh6 {-2.08/20 6.2s} 28. B@f7+ {+2.52/17 2.8s} Kh8 {-1.85/23 6.2s}
29. Nxd3 {+2.20/20 2.9s} P@h2+ {-1.20/21 6.0s} 30. Kxh2 {+1.41/16 3.0s}
Bxf7 {-1.37/21 6.1s} 31. exf7 {+0.65/18 2.9s} N@g4+ {-1.63/20 6.1s}
32. Kg1 {+1.84/19 2.9s} Nd6 {-2.01/20 5.9s} 33. B@e5 {+3.00/15 2.9s}
Nxe5 {-3.42/19 6.3s} 34. Nxe5 {+3.43/19 3.1s} P@g3 {-3.14/19 6.1s}
35. B@e3 {+3.52/16 3.0s} gxf2+ {-4.30/20 6.0s} 36. Rxf2 {+4.50/18 2.8s}
B@h2+ {-3.21/27 6.0s} 37. Kh1 {+2.63/26 2.9s} Bxe5 {-3.86/25 5.9s}
38. Bxh6 {+3.23/24 2.9s} N@g3+ {-1.87/21 6.0s} 39. Kg1 {+0.03/22 2.6s}
P@h2+ {-2.29/20 5.9s} 40. Kxh2 {-0.74/1 0.026s} Ngxe4+ {-3.04/23 6.3s}
41. Rf4 {+4.71/18 3.0s} Bxf4+ {-4.45/21 6.3s} 42. Bxf4 {+4.72/18 3.1s}
R@g7 {-3.71/21 6.6s} 43. P@h6 {+4.92/15 3.2s} Rxh6 {-3.46/20 6.6s}
44. Nxe4 {+3.78/17 3.2s} B@g5 {-3.36/25 6.6s} 45. B@e5 {+3.14/18 3.1s}
Bxf4+ {-3.49/24 6.6s} 46. Bxf4 {+2.81/18 3.1s} B@g5 {-3.96/25 6.5s}
47. Nxg5 {+4.36/24 3.3s} Bxg5 {-4.76/25 6.8s} 48. Q@g8+ {+5.09/21 3.2s}
Raxg8 {-6.60/24 6.8s} 49. fxg8=Q+ {+6.17/23 3.2s} Rxg8 {-4.40/1 0.015s}
50. Qxg8+ {+6.47/17 3.2s} Kxg8 {-5.00/1 0.003s} 51. R@e8+ {+7.56/18 3.0s}
N@f8 {-7.11/17 6.3s} 52. Rxf8+ {+8.39/16 3.1s} Kxf8 {-9.14/17 6.0s}
53. N@d7+ {+10.42/15 2.9s} Kg7 {-9.50/20 5.7s} 54. B@f8+ {+10.17/13 2.8s}
Kg8 {-9.00/18 5.5s} 55. B@d5+ {+10.22/17 3.0s} P@e6 {-9.00/17 6.0s}
56. R@g7+ {+9.98/15 3.1s} Kh8 {-10.75/1 0.002s} 57. Rxg5 {+12.50/17 3.2s}
P@g3+ {-12.54/18 6.2s} 58. Bxg3 {+14.01/17 3.0s} Rxh3+ {-14.20/16 6.1s}
59. gxh3 {+15.02/13 3.0s} R@d2+ {-16.94/14 5.7s} 60. P@g2 {+20.47/15 3.0s}
Rxg2+ {-24.12/13 4.1s} 61. Bxg2 {+24.88/13 2.3s} Q@h1+ {-23.10/13 3.3s}
62. Kxh1 {+27.34/12 2.6s} Q@h2+ {-32.68/12 3.3s} 63. Kxh2 {+34.78/11 1.3s}
P@g7 {-36.17/10 2.2s} 64. Bxg7+ {+41.71/8 1.5s} Kg8 {-27.86/1 0.014s}
65. Q@f8# {+M1/5 0.54s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-0.83/18 2.5s} 6. Nc3 {+0.98/21 5.1s}
d6 {-1.15/20 2.6s} 7. Bg5 {+1.31/26 5.6s} h6 {-1.10/22 2.6s}
8. Bxf6 {+1.40/29 5.6s} Qxf6 {-1.36/19 2.7s} 9. Nd5 {+1.14/22 5.7s}
Qd8 {-1.36/16 2.5s} 10. Qd2 {+1.89/17 5.3s} Kh7 {-1.24/15 2.6s}
11. N@g5+ {+0.44/19 5.4s} Kh8 {-0.73/17 2.6s} 12. c3 {+0.10/20 5.4s}
hxg5 {+0.97/28 2.8s} 13. Nxg5 {+0.03/28 5.8s} B@f4 {+0.42/18 2.7s}
14. Nxf7+ {+0.53/24 5.7s} Rxf7 {-0.58/21 2.8s} 15. Nxf4 {+0.66/23 5.8s}
Rxf4 {-0.47/19 2.7s} 16. B@g3 {+0.84/18 5.4s} Rf8 {-0.76/18 2.7s}
17. Kh1 {+1.17/20 5.6s} Bh3 {-0.06/18 2.7s} 18. gxh3 {+1.25/28 6.1s}
N@f3 {-1.36/25 2.9s} 19. Qe2 {+1.41/26 6.0s} N@h4 {-1.44/22 2.8s}
20. Bxh4 {+2.62/28 6.1s} Nxh4 {-3.46/27 3.0s} 21. Qh5+ {+2.65/26 6.0s}
N@h6 {-3.20/26 2.8s} 22. Qxh4 {+5.73/32 6.4s} B@f3+ {-4.66/27 3.0s}
23. P@g2 {+4.93/29 6.3s} Bxg2+ {-4.06/25 3.0s} 24. Kxg2 {+5.48/28 6.3s}
Qxh4 {-4.95/25 3.0s} 25. N@g6+ {+5.36/26 6.1s} Kh7 {-0.87/1 0.025s}
26. Nxh4 {+6.63/33 6.1s} Q@g5+ {-5.34/22 2.8s} 27. Q@g3 {+6.87/22 5.9s}
P@g4 {-5.80/21 2.8s} 28. hxg4 {+6.50/29 6.1s} Bxf2 {-5.50/17 2.8s}
29. P@g6+ {+7.38/21 5.7s} Kh8 {-7.02/17 2.6s} 30. Rxf2 {+9.35/21 5.1s}
Rxf2+ {-7.12/14 2.5s} 31. Qxf2 {+9.54/18 4.9s} Qxg4+ {-9.25/17 2.4s}
32. Kh1 {+15.02/18 4.5s} P@g2+ {-14.49/13 2.2s} 33. Nxg2 {+15.00/19 5.1s}
Qxg6 {-12.53/13 2.4s} 34. B@f5 {+16.38/15 5.8s} Nxf5 {-17.18/13 2.7s}
35. exf5 {+18.38/13 5.3s} P@h3 {-16.88/12 2.7s} 36. fxg6 {+25.72/15 4.2s}
hxg2+ {-24.67/12 2.1s} 37. Qxg2 {+25.59/13 3.7s} R@h6 {-33.66/10 2.0s}
38. N@f7+ {+37.48/11 1.8s} Kg8 {-37.87/1 0.002s} 39. Nxh6+ {+44.54/8 1.8s}
Kf8 {-53.42/4 0.59s} 40. Q@f7# {+M1/5 1.1s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "64"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.88/19 2.5s} d5 {+0.75/21 5.3s} 5. Bb5 {-0.44/19 2.7s}
Be7 {+0.78/22 5.5s} 6. d4 {-0.71/17 2.6s} O-O {+0.63/22 5.4s}
7. Nge2 {-0.42/19 2.6s} Re8 {+0.68/21 5.7s} 8. O-O {-0.70/20 2.6s}
P@h3 {+0.76/19 5.6s} 9. gxh3 {-0.72/20 2.8s} Bxh3 {+0.61/29 6.0s}
10. Nf4 {-0.65/16 2.7s} Bxf1 {+0.57/19 5.8s} 11. Bxf1 {-0.18/17 2.8s}
Bb4 {+0.48/23 5.7s} 12. B@e3 {+1.45/16 2.7s} Bd6 {-0.52/19 5.7s}
13. Nfxd5 {+1.00/16 2.7s} P@e6 {-0.39/21 5.9s} 14. P@h6 {+0.47/19 2.8s}
gxh6 {-0.17/22 5.8s} 15. Bxh6 {-0.21/19 2.7s} exd5 {+0.61/19 5.7s}
16. P@e5 {-0.37/13 2.7s} Nxd4 {+2.00/22 5.8s} 17. P@g2 {-1.68/17 2.8s}
Bxe5 {+1.65/20 5.7s} 18. Bce3 {-1.17/16 2.7s} Nf5 {+1.63/19 6.0s}
19. Nxd5 {-1.18/18 2.8s} P@d4 {+2.27/20 6.0s} 20. Qg4+ {-2.02/18 2.8s}
P@g6 {+2.97/25 6.3s} 21. N@e7+ {-2.10/20 3.0s} Nxe7 {+2.93/21 6.1s}
22. Nxe7+ {-2.73/18 2.9s} Rxe7 {+4.23/20 6.0s} 23. Rd1 {-3.61/18 2.9s}
P@h5 {+5.12/19 6.0s} 24. Qe2 {-4.15/17 2.8s} Bxh2+ {+5.78/29 6.1s}
25. Kxh2 {-4.41/20 2.9s} N@g4+ {+6.08/20 5.9s} 26. Kh1 {-4.99/19 2.7s}
N@f5 {+6.66/25 6.2s} 27. B@f4 {-6.61/16 2.8s} dxe3 {+9.90/19 5.0s}
28. Rxd8+ {-10.97/18 2.4s} Rxd8 {+11.22/19 4.1s} 29. P@g7 {-10.00/16 2.2s}
N@g3+ {+20.92/15 1.9s} 30. Bxg3 {-17.29/13 0.75s} Nxg3+ {+37.09/14 1.4s}
31. fxg3 {-24.50/7 0.81s} R@h2+ {+33.57/7 1.3s} 32. Kg1 {-33.79/1 0.002s}
R@h1# {+M1/3 1.0s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "77"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.74/22 5.1s} d5 {+0.80/20 2.5s} 5. Bb5 {-0.38/20 5.4s}
Be7 {+0.91/17 2.6s} 6. N@a5 {-0.42/20 5.4s} O-O {-0.26/22 2.6s}
7. Bxc6 {+0.45/30 6.1s} bxc6 {-0.40/18 2.7s} 8. Nxc6 {+0.59/27 5.9s}
Qd6 {-0.68/25 2.8s} 9. Nxd5 {+0.38/26 5.8s} Re8 {-0.97/25 2.8s}
10. Ndxe7+ {+1.68/24 5.9s} Rxe7+ {-1.62/21 2.9s} 11. Nxe7+ {+1.64/22 5.8s}
Qxe7+ {-1.40/21 2.8s} 12. R@e3 {+1.92/20 5.7s} P@e4 {-1.39/15 2.7s}
13. B@d5 {+2.89/20 5.7s} B@b7 {-2.45/18 2.7s} 14. Rxe4 {+3.24/22 5.7s}
N@e5 {-3.12/18 2.8s} 15. P@c6 {+2.79/24 5.9s} Ba6 {-2.34/20 2.8s}
16. P@d7 {+2.59/20 5.7s} N@d4 {-1.93/24 2.7s} 17. d3 {+2.44/26 5.8s}
Bxd7 {-2.34/25 3.0s} 18. cxd7 {+3.21/23 5.7s} Rf8 {-2.03/20 2.8s}
19. P@h6 {+6.29/20 5.4s} Bxd3 {-4.24/19 2.6s} 20. hxg7 {+6.94/23 5.4s}
Kxg7 {-5.69/20 2.7s} 21. P@b5 {+7.46/21 5.3s} P@b6 {-4.47/16 2.5s}
22. h4 {+8.27/18 5.1s} Kg8 {-2.31/12 2.4s} 23. cxd3 {+4.65/22 5.5s}
P@c2 {-4.29/19 2.7s} 24. Qd2 {+3.86/26 5.9s} Nef3+ {-2.38/20 2.6s}
25. gxf3 {+3.61/26 5.8s} Qxe4+ {-2.61/23 2.7s} 26. Kf1 {+7.26/25 5.9s}
R@d1+ {-7.57/16 2.7s} 27. Kg2 {+10.76/19 5.9s} Rxd2 {-9.82/17 2.7s}
28. Bxe4 {+11.98/18 5.9s} Rxf2+ {-11.56/16 2.8s} 29. Kxf2 {+14.43/22 6.0s}
P@g3+ {-13.73/18 2.9s} 30. Kxg3 {+14.73/18 6.0s} P@f4+ {-15.48/16 2.8s}
31. Bxf4 {+16.89/18 5.8s} Q@g7+ {-17.13/15 2.8s} 32. R@g4 {+20.36/15 5.9s}
Qxg4+ {-18.80/14 2.8s} 33. fxg4 {+21.21/19 5.6s} R@g7 {-20.19/13 2.8s}
34. N@h6+ {+19.49/17 5.6s} Kh8 {-17.85/1 0.025s} 35. P@e7 {+22.14/21 5.3s}
Rfg8 {-20.54/16 2.5s} 36. e8=Q {+23.75/19 4.9s} Rxg4+ {-27.52/15 2.3s}
37. Nxg4 {+30.15/16 3.4s} P@g7 {-38.97/8 2.1s} 38. Qxg8+ {+42.44/9 2.2s}
Kxg8 {-48.17/1 0.002s} 39. R@e8# {+M1/8 1.6s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Bb5 {-2.00/19 2.5s} Bb4+ {+2.34/22 5.4s}
6. c3 {-2.11/21 2.7s} Bd6 {+1.72/19 5.3s} 7. Qe2+ {-1.43/19 2.6s}
P@e4 {+1.24/18 5.4s} 8. N@h5 {-1.06/17 2.5s} O-O {+0.73/20 5.4s}
9. h4 {-0.30/17 2.5s} a6 {+0.48/18 5.3s} 10. Bxc6 {-0.46/18 2.6s}
bxc6 {+0.08/24 5.8s} 11. Nxg7 {-0.28/17 2.7s} Kxg7 {+0.31/21 5.5s}
12. P@g5 {+0.10/21 2.7s} Kh8 {+0.95/24 5.7s} 13. gxf6 {-1.06/18 2.7s}
Qxf6 {+0.79/26 5.8s} 14. N@h5 {-0.26/22 2.8s} N@d3+ {+0.43/30 6.0s}
15. Qxd3 {-0.17/25 2.7s} exd3 {+0.46/29 5.9s} 16. Nxf6 {-0.46/30 2.9s}
B@g7 {+0.60/28 5.8s} 17. Q@g5 {+0.12/20 2.8s} P@c2 {+0.95/26 5.7s}
18. N@e3 {-0.32/25 2.8s} Q@g6 {-0.12/27 5.6s} 19. P@e5 {+0.61/21 2.7s}
cxb1=Q {-0.25/25 5.4s} 20. Rxb1 {+0.66/18 2.6s} d2+ {-0.83/24 5.5s}
21. Kxd2 {+1.77/24 2.8s} Qxb1 {-1.65/23 5.6s} 22. P@h6 {+2.19/19 2.7s}
Bxh6 {-2.11/20 5.6s} 23. Qxh6 {+0.78/19 2.9s} P@g7 {+1.04/24 5.8s}
24. B@c2 {+0.37/24 2.7s} Qxc2+ {+0.27/25 4.7s} 25. Nxc2 {-0.02/24 2.3s}
gxh6 {+0.19/24 3.2s} 26. P@g7+ {+0.03/22 2.2s} Kxg7 {-6.80/1 0.011s}
27. Nh5+ {-0.10/19 1.9s} Kg6 {+0.18/19 3.6s} 28. Nf4+ {+0.13/18 2.0s}
Kg7 {+0.13/19 2.2s} 29. Nh5+ {-0.10/16 2.0s} Kg6 {+0.08/16 2.6s}
30. Nf4+ {+0.23/14 1.4s} Kf5 {+0.04/13 1.2s} 31. Q@f6+ {+21.72/11 0.80s}
Ke4 {-37.81/12 1.2s} 32. f3# {+M1/3 0.47s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "97"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Ne2 {-0.93/20 5.3s} Bb4+ {+1.11/18 2.6s}
6. Nbc3 {-1.00/35 5.7s} O-O {+0.78/22 2.7s} 7. Nf4 {-0.88/33 5.5s}
Re8+ {+0.51/20 2.6s} 8. Be2 {-1.42/36 5.7s} P@h3 {+1.87/31 2.7s}
9. Rg1 {-1.52/30 5.5s} hxg2 {+1.45/29 2.7s} 10. Rxg2 {-1.96/36 5.8s}
P@f3 {+2.15/33 2.8s} 11. Rxg7+ {-1.98/28 5.7s} Kxg7 {+1.84/25 2.7s}
12. Nh5+ {-1.98/32 6.2s} Kg8 {+2.32/23 2.7s} 13. N@h6+ {-1.98/30 5.7s}
Kf8 {+2.50/21 2.6s} 14. P@g7+ {-2.54/37 6.0s} Ke7 {+2.74/1 0.004s}
15. Bxf3 {-1.27/26 5.4s} R@g1+ {+1.61/22 2.8s} 16. Ke2 {-2.20/25 6.2s}
Rxd1 {+1.44/20 2.7s} 17. Kxd1 {-2.02/22 5.8s} Q@f1+ {+2.77/20 2.8s}
18. R@e1+ {-2.97/28 6.1s} Qxe1+ {+2.73/18 2.7s} 19. Kxe1 {-0.85/1 0.013s}
Nxd4 {+3.49/20 2.8s} 20. Q@e3+ {-3.13/23 5.6s} P@e5 {+3.22/18 2.7s}
21. Kd2 {-2.61/22 5.7s} Bxc3+ {+2.90/18 2.6s} 22. Qxc3 {-1.00/25 5.9s}
Nxf3+ {+1.51/22 2.9s} 23. Qxf3 {-0.55/27 6.2s} B@g5+ {+1.48/20 2.8s}
24. Kd1 {+0.09/24 5.8s} R@g1+ {+0.24/23 2.8s} 25. B@e1 {-0.29/25 5.9s}
N@d4 {+0.40/21 2.8s} 26. Qa3+ {-0.69/20 5.9s} Kd7 {+1.01/18 2.8s}
27. Bxg5 {-0.01/25 6.1s} Rxe1+ {+1.08/19 2.9s} 28. Kxe1 {-0.30/23 6.1s}
Nxc2+ {+0.52/22 2.9s} 29. Kf1 {-0.26/21 6.1s} Nxa3 {+1.09/18 2.9s}
30. B@g4+ {+0.13/19 6.0s} B@e6 {-0.11/18 2.8s} 31. P@f5 {-0.16/17 6.0s}
Q@h1+ {-0.60/16 2.8s} 32. R@g1 {+0.87/18 6.1s} P@g2+ {-1.01/16 2.9s}
33. Ke2 {+0.49/22 6.1s} Qxh2 {-1.04/14 2.8s} 34. bxa3 {+1.98/18 6.0s}
fxg5 {-1.55/16 2.9s} 35. fxe6+ {+1.51/24 6.2s} fxe6 {-1.68/16 2.9s}
36. N@f6+ {+1.71/22 6.0s} Kc6 {-1.53/21 3.0s} 37. B@a4+ {+1.93/21 6.1s}
b5 {-1.47/19 2.9s} 38. Bxb5+ {+1.95/21 6.2s} Kxb5 {-2.09/20 3.0s}
39. Rab1+ {+1.39/22 6.2s} Kc6 {-2.54/17 2.9s} 40. N@a5+ {+1.79/17 6.0s}
Kc5 {-1.16/16 2.9s} 41. Nb3+ {+1.11/20 6.1s} Kb6 {+0.14/17 3.0s}
42. P@c5+ {+0.24/18 6.1s} Kb7 {+0.01/16 3.0s} 43. c6+ {+0.26/21 6.0s}
Kxc6 {-0.45/18 2.8s} 44. Na5+ {+0.34/18 6.1s} Kc5 {-0.15/15 2.9s}
45. Rgc1+ {+4.05/19 5.0s} P@c4 {-2.40/17 2.4s} 46. Rxc4+ {+10.49/18 3.6s}
dxc4 {-8.13/16 2.0s} 47. Ne4+ {+13.83/17 2.2s} Kd4 {-10.96/14 1.3s}
48. P@c3+ {+17.02/11 2.0s} Kxe4 {-13.44/10 1.1s}
49. Bf3# {+M1/10 1.0s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.52/22 5.2s} 3. d4 {+2.70/17 2.5s}
cxd4 {-1.72/26 5.6s} 4. Nxd4 {+2.24/23 2.6s} e5 {-1.51/24 5.4s}
5. Nxc6 {+1.62/21 2.6s} bxc6 {-1.34/22 5.6s} 6. P@d6 {+0.89/22 2.7s}
Nf6 {-1.26/22 5.6s} 7. N@c7+ {+1.36/19 2.6s} Qxc7 {-1.18/1 0.003s}
8. dxc7 {+1.04/20 2.7s} Bb4+ {-0.64/26 5.7s} 9. Nc3 {+0.95/18 2.7s}
O-O {-0.95/24 5.4s} 10. Bd3 {+1.00/17 2.6s} N@h4 {-0.28/19 5.4s}
11. Rg1 {+0.59/17 2.6s} P@f4 {+0.45/17 5.3s} 12. a3 {-0.69/16 2.6s}
Bc5 {+0.88/26 5.4s} 13. Qe2 {-1.08/20 2.6s} N@g4 {+0.41/26 5.5s}
14. Bxf4 {+0.41/26 2.8s} Bxf2+ {-0.06/25 5.8s} 15. Kd1 {+0.29/23 2.7s}
Bxg1 {-0.11/26 5.5s} 16. P@e7 {+0.32/22 2.7s} Re8 {-0.60/31 5.4s}
17. Q@d8 {+0.60/20 2.5s} Bb7 {-0.35/29 5.2s} 18. Qxa8 {+0.49/26 2.6s}
Rxa8 {-0.48/30 4.8s} 19. R@d8+ {+0.17/29 2.5s} R@e8 {-0.43/28 4.7s}
20. Rxa8 {+0.42/28 2.2s} Rxa8 {-0.17/28 3.4s} 21. R@d8+ {+0.04/24 2.2s}
R@e8 {-0.22/24 3.3s} 22. Rxe8+ {+0.26/23 1.5s} Rxe8 {-0.15/20 2.6s}
23. R@f8+ {+0.39/16 1.8s} Rxf8 {+0.74/1 0.013s} 24. exf8=Q+ {-1.43/24 2.9s}
Kxf8 {-0.54/1 0.012s} 25. R@d8+ {-1.42/23 2.8s} R@e8 {+1.07/34 5.9s}
26. Rxe8+ {-1.07/26 2.9s} Nxe8 {+1.38/35 6.1s} 27. R@h8+ {-0.96/21 2.8s}
R@g8 {+2.12/22 6.0s} 28. Rxg8+ {-2.40/19 2.8s} Kxg8 {+2.81/24 6.1s}
29. R@d8 {-1.86/18 2.8s} R@f8 {+2.59/20 5.9s} 30. Qxg4 {-2.12/18 2.8s}
exf4 {+3.36/22 5.8s} 31. Qxh4 {-1.61/16 2.8s} R@e1+ {+6.07/23 5.6s}
32. Qxe1 {-5.89/19 2.6s} P@f2 {+5.57/24 5.8s} 33. Qf1 {-7.52/20 2.6s}
Q@e1+ {+13.57/21 2.9s} 34. Qxe1 {-8.59/1 0.003s} fxe1=Q+ {+15.67/21 2.2s}
35. Kxe1 {-8.79/1 0.002s} P@d2+ {+19.96/18 2.3s} 36. Kxd2 {-18.14/15 1.1s}
Be3+ {+22.83/18 1.7s} 37. Ke2 {-18.13/12 0.96s} Q@f2+ {+36.78/14 1.7s}
38. Kd1 {-36.45/1 0.002s} Qd2# {+M1/6 0.96s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.95/19 2.6s} 3. d4 {+2.37/24 5.2s}
cxd4 {-2.57/21 2.6s} 4. Nxd4 {+1.67/25 5.6s} e5 {-1.91/19 2.6s}
5. Nb5 {+1.69/23 5.5s} a6 {-1.10/21 2.6s} 6. Nd6+ {+0.59/20 5.6s}
Bxd6 {-0.99/21 2.6s} 7. Qxd6 {+0.50/20 5.5s} N@d4 {+0.23/17 2.6s}
8. B@b3 {+0.25/21 5.6s} P@c7 {+0.17/15 2.7s} 9. Qd5 {+0.25/20 5.5s}
Nxb3 {-0.18/18 2.7s} 10. axb3 {+0.37/22 5.8s} Nf6 {-0.08/16 2.6s}
11. N@f5 {+0.68/20 5.5s} Nxd5 {-0.55/19 2.7s} 12. Nxg7+ {+0.46/28 5.8s}
Kf8 {-0.66/17 2.6s} 13. Nf5 {+0.85/23 5.5s} B@f6 {-0.41/22 2.7s}
14. Bh6+ {+0.60/25 5.8s} Kg8 {-0.62/21 2.7s} 15. P@g7 {+0.59/21 5.7s}
Ndb4 {-0.09/20 2.8s} 16. gxh8=Q+ {-0.10/26 5.9s} Bxh8 {+0.44/19 2.6s}
17. Na3 {+0.20/25 5.8s} P@g7 {-0.67/24 2.9s} 18. R@g3 {+1.20/29 6.0s}
Q@g6 {-0.39/20 2.8s} 19. Rxg6 {+1.16/27 5.8s} hxg6 {-0.95/24 2.9s}
20. Nxg7 {+0.95/25 6.0s} Bxg7 {-1.76/21 2.8s} 21. Bxg7 {+3.40/23 5.5s}
Kxg7 {-2.82/22 2.7s} 22. h4 {+3.97/22 5.7s} B@f4 {-3.05/20 2.5s}
23. P@h6+ {+5.09/21 5.0s} Kf6 {-4.42/18 2.6s} 24. B@g5+ {+5.46/29 5.8s}
Ke6 {-4.77/19 2.7s} 25. P@d5+ {+5.50/19 5.6s} Kd6 {-5.21/18 2.6s}
26. Bxf4 {+6.33/20 5.5s} exf4 {-5.85/19 2.6s} 27. Nc4+ {+6.46/22 5.3s}
Ke7 {-4.43/21 2.5s} 28. B@g5+ {+3.76/25 5.7s} Ke8 {-3.77/20 2.7s}
29. Bd3 {+3.28/22 5.8s} Nd4 {-3.21/18 2.7s} 30. Bxd8 {+2.37/20 5.8s}
Nxd3+ {-2.61/19 2.7s} 31. Kd2 {+3.29/20 5.7s} B@b4+ {-3.34/21 2.7s}
32. Kxd3 {+4.84/25 5.6s} B@e2+ {-5.05/25 2.7s} 33. Kxd4 {+0.26/1 0.014s}
N@b5+ {-5.33/22 2.6s} 34. Ke5 {+0.79/1 0.012s} Bd6+ {-6.80/18 2.4s}
35. Kf6 {+12.41/19 3.2s} Kxd8 {-10.29/13 1.9s} 36. Q@e8+ {+21.21/18 1.5s}
Kxe8 {-16.93/1 0.003s} 37. N@g7+ {+24.03/8 1.4s} Kf8 {-23.71/6 0.52s}
38. Q@e8# {+M1/6 0.95s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "37"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {+1.17/19 2.4s} Nf6 {-1.16/28 5.1s}
3. d4 {+1.26/24 2.6s} g6 {-1.52/27 5.5s} 4. Bc4 {+1.53/22 2.6s}
Bg7 {-2.00/25 5.4s} 5. Bxf7+ {+2.28/24 2.7s} Kxf7 {-2.55/25 5.7s}
6. P@h6 {+2.65/22 2.6s} Bxh6 {-2.44/20 5.4s} 7. Bxh6 {+2.32/19 2.7s}
P@g7 {-2.85/18 5.4s} 8. B@b3+ {+3.09/17 2.6s} e6 {-3.57/18 5.3s}
9. Bxg7 {+3.86/18 2.7s} Kxg7 {-3.64/19 5.5s} 10. e5 {+4.21/16 2.6s}
Ne8 {-3.66/18 5.3s} 11. P@f6+ {+3.68/17 2.6s} Nxf6 {-2.78/19 5.7s}
12. exf6+ {+2.94/16 2.7s} Qxf6 {-2.71/16 5.5s} 13. Ne4 {+3.08/15 2.7s}
Qe7 {-2.71/17 5.6s} 14. d5 {+3.34/16 2.7s} exd5 {-3.00/20 5.6s}
15. Qxd5 {+3.63/19 2.7s} Rf8 {-2.66/20 5.6s} 16. P@f6+ {+1.91/15 2.7s}
Rxf6 {-5.64/18 3.5s} 17. N@h5+ {+16.98/16 1.8s} gxh5 {-20.18/16 2.2s}
18. Qg8+ {+30.45/6 0.62s} Kh6 {-2.30/1 0.012s}
19. Qg5# {+M1/3 0.49s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.20/26 5.1s} Nf6 {-0.96/22 2.5s}
3. Nc3 {+1.70/28 5.5s} g6 {-1.15/24 2.6s} 4. Bc4 {+1.87/26 5.4s}
Bg7 {-1.63/24 2.6s} 5. Bxf7+ {+2.61/25 5.8s} Kxf7 {-2.39/23 2.8s}
6. P@h6 {+2.73/22 5.4s} Bf8 {-3.03/16 2.6s} 7. Nf3 {+2.71/28 5.6s}
Ng8 {-3.32/21 2.7s} 8. Qd2 {+4.13/26 5.4s} Ke8 {-3.33/23 2.6s}
9. e5 {+3.03/29 5.8s} Nxh6 {-3.08/26 2.8s} 10. Qxh6 {+3.00/29 5.8s}
Bxh6 {-3.49/24 2.7s} 11. Bxh6 {+2.57/28 6.0s} B@f8 {-2.41/24 2.8s}
12. Be3 {+3.98/23 5.5s} Bg7 {-3.51/17 2.7s} 13. B@h6 {+4.21/23 5.6s}
Bxh6 {-3.49/23 2.7s} 14. Bxh6 {+3.02/27 5.8s} B@f8 {-2.52/21 2.7s}
15. Bxf8 {+3.21/27 5.9s} Rxf8 {-2.90/24 2.9s} 16. B@h6 {+3.38/23 5.8s}
B@h8 {-2.49/22 2.8s} 17. Bxf8 {+3.10/26 5.9s} Kxf8 {-3.40/21 2.8s}
18. N@h6 {+3.81/23 5.7s} B@g8 {-3.29/18 2.7s} 19. Nxg8 {+3.30/23 6.0s}
Kxg8 {-3.05/22 2.9s} 20. B@b3+ {+3.58/21 5.8s} P@f7 {-3.00/18 2.9s}
21. Bxf7+ {+4.92/28 6.1s} Kxf7 {-4.84/22 2.8s} 22. Ng5+ {+4.61/25 6.0s}
Kg7 {-3.68/20 2.8s} 23. P@h6+ {+5.28/25 6.1s} Kxh6 {-5.01/23 2.9s}
24. Nf7+ {+5.33/23 6.0s} Kg7 {-4.93/19 2.8s} 25. Nxd8 {+5.63/25 6.0s}
P@d2+ {-5.07/19 2.8s} 26. Kxd2 {+6.19/23 5.8s} N@c4+ {-6.84/21 2.8s}
27. Ke1 {+10.13/21 5.6s} Q@d2+ {-9.99/20 2.7s} 28. Kf1 {+5.59/1 0.015s}
B@e6 {-8.18/18 2.6s} 29. P@f6+ {+10.59/21 4.7s} exf6 {-9.85/20 2.4s}
30. exf6+ {+12.21/21 4.7s} Kxf6 {-10.76/18 2.3s} 31. Q@f8+ {+14.24/19 4.4s}
P@f7 {-14.30/18 2.2s} 32. B@e7+ {+18.27/21 3.2s} Kf5 {-8.20/1 0.025s}
33. P@e4+ {+20.89/19 3.0s} Kg4 {-23.94/15 1.6s}
34. R@h4# {+M1/13 1.5s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+2.05/19 2.4s}
Nf6 {-1.58/21 5.1s} 4. Nf3 {+1.58/16 2.5s} Nc6 {-1.36/25 5.4s}
5. Bb5 {+1.48/17 2.6s} a6 {-1.26/22 5.4s} 6. Ba4 {+1.58/19 2.7s}
b5 {-1.64/22 5.8s} 7. Nxb5 {+1.47/19 2.7s} axb5 {-1.58/21 5.7s}
8. Bxb5 {+1.55/20 2.8s} N@a7 {-1.58/22 5.8s} 9. Bd3 {+2.30/17 2.6s}
Nb4 {-1.73/26 5.6s} 10. O-O {+1.64/16 2.7s} Nxd3 {-1.69/20 5.6s}
11. cxd3 {+1.83/14 2.7s} B@h5 {-1.72/18 5.4s} 12. P@g5 {+2.71/17 2.7s}
Nc6 {-0.96/18 5.6s} 13. Be3 {+1.58/18 2.7s} Be7 {-0.87/22 5.9s}
14. P@h6 {+1.30/20 2.8s} Rg8 {-1.21/26 6.0s} 15. hxg7 {+1.08/21 2.8s}
Ng4 {-1.47/26 5.8s} 16. P@f6 {+1.23/22 2.9s} Nxf6 {-1.24/23 6.0s}
17. gxf6 {+0.91/18 2.9s} Bxf6 {-1.04/25 6.3s} 18. N@f4 {+1.74/21 2.9s}
Bxf3 {-1.45/23 6.0s} 19. Qxf3 {+1.52/20 2.8s} N@g5 {-0.82/23 6.0s}
20. Qh5 {+1.14/20 2.9s} P@g6 {-0.75/21 5.9s} 21. Qh6 {+0.83/18 2.8s}
P@f3 {-0.64/26 6.2s} 22. B@h4 {+0.98/22 2.9s} fxg2 {-0.88/24 6.1s}
23. Bxg5 {+0.82/21 3.0s} gxf1=Q+ {-1.20/23 6.0s} 24. Kxf1 {+1.44/18 2.8s}
P@f3 {-1.71/18 5.9s} 25. Bxf6 {+1.61/17 2.8s} Rxa2 {-0.56/23 5.9s}
26. Rxa2 {+1.19/20 2.9s} R@d1+ {+0.14/24 6.0s} 27. N@e1 {+0.77/20 2.8s}
P@e2+ {-0.60/25 6.0s} 28. Nxe2 {-0.84/17 2.6s} Qxf6 {-1.76/27 6.4s}
29. R@f8+ {+0.64/23 2.9s} Ke7 {-0.54/24 5.8s} 30. Nf4 {-2.11/15 2.6s}
Qxf4 {+6.14/15 4.3s} 31. Qg5+ {-5.62/13 2.2s} f6 {+12.49/19 3.4s}
32. N@f5+ {-7.02/17 2.0s} Qxf5 {+17.16/19 2.9s} 33. exf5 {-16.62/16 2.1s}
B@e2+ {+23.28/16 2.1s} 34. Kg1 {-8.80/1 0.023s} Rxe1+ {+31.04/17 1.3s}
35. B@f1 {-28.76/12 0.94s} Rxf1# {+M1/12 1.2s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+1.91/21 5.1s}
Nf6 {-1.70/18 2.5s} 4. Nf3 {+1.42/20 5.2s} Nc6 {-1.28/18 2.5s}
5. Bd3 {+1.37/23 5.2s} Be7 {-1.49/23 2.6s} 6. e5 {+1.19/22 5.4s}
dxe5 {-0.96/21 2.7s} 7. dxe5 {+0.72/20 5.6s} Ng4 {-1.03/19 2.6s}
8. Bf4 {+0.92/22 5.7s} P@f6 {-0.57/19 2.7s} 9. exf6 {+0.67/23 5.7s}
Bxf6 {-0.63/18 2.8s} 10. O-O {+0.47/23 5.7s} e5 {-0.49/20 2.8s}
11. Bd2 {+0.79/21 5.7s} Nd4 {-0.16/20 2.8s} 12. Nxd4 {+0.51/27 5.9s}
exd4 {-0.16/24 2.8s} 13. Ne4 {+0.71/23 5.8s} P@e3 {-0.42/18 2.8s}
14. fxe3 {+2.32/27 6.2s} dxe3 {-1.43/26 2.9s} 15. Nxf6+ {+2.58/24 6.0s}
Qxf6 {-1.03/22 2.8s} 16. Rxf6 {+4.58/29 6.2s} P@f2+ {-3.64/23 3.0s}
17. Kh1 {+4.32/24 5.9s} gxf6 {-2.84/20 2.8s} 18. Bb5+ {+6.38/27 5.8s}
N@c6 {-5.50/24 2.8s} 19. Bxc6+ {+6.89/25 5.7s} bxc6 {-6.60/21 2.7s}
20. N@g7+ {+7.59/23 5.8s} Kf8 {-7.27/21 2.8s} 21. P@e7+ {+7.94/20 5.2s}
Kxe7 {-6.39/17 2.6s} 22. N@f5+ {+8.69/23 5.0s} Bxf5 {-8.18/18 2.6s}
23. Nxf5+ {+8.68/19 5.5s} Kd7 {-7.55/16 2.6s} 24. Bxe3+ {+11.06/23 5.1s}
B@d5 {-8.74/16 2.6s} 25. Q@e7+ {+9.83/21 5.2s} Kc8 {-9.96/1 0.024s}
26. Nd6+ {+12.92/20 4.5s} Kb8 {-9.72/14 2.2s} 27. Qxg4 {+14.16/18 4.1s}
R@e1+ {-14.26/15 2.0s} 28. B@f1 {+20.39/14 2.9s} N@c5 {-11.26/9 1.9s}
29. Bxc5 {+29.71/11 2.7s} Rxe7 {-42.89/8 1.4s}
30. N@a6# {+M1/5 1.0s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "104"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {+0.56/14 2.3s} g6 {0.00/16 4.7s}
3. Nc3 {+0.22/19 2.4s} Bg7 {-0.34/19 5.1s} 4. e4 {+0.41/16 2.5s}
O-O {-0.54/17 5.0s} 5. e5 {+0.89/16 2.4s} d5 {-0.80/22 5.4s}
6. exf6 {+0.55/16 2.5s} exf6 {-0.77/19 5.3s} 7. Be2 {+0.95/15 2.5s}
Re8 {-0.54/22 5.4s} 8. O-O {+0.63/15 2.5s} Nc6 {-0.33/20 5.3s}
9. N@f4 {+0.76/19 2.6s} Ne7 {-0.12/23 5.6s} 10. Re1 {+0.28/20 2.6s}
c6 {-0.49/23 5.4s} 11. Bd3 {+0.04/20 2.7s} Bg4 {+0.47/25 5.8s}
12. h3 {-0.60/18 2.7s} Bxf3 {+0.92/24 5.9s} 13. Qxf3 {-0.70/22 2.9s}
Nf5 {+1.04/25 6.1s} 14. Be3 {-1.25/19 2.8s} P@e4 {+2.21/25 6.1s}
15. Nxe4 {-2.00/24 3.0s} dxe4 {+2.09/23 6.3s} 16. Bxe4 {-1.56/21 3.0s}
N@h4 {+2.76/21 6.1s} 17. Bxf5 {-2.20/20 2.9s} Nxf3+ {+2.23/23 6.3s}
18. gxf3 {-2.19/18 2.9s} N@h4 {+2.82/19 6.0s} 19. B@g2 {-2.25/19 2.9s}
Nxf5 {+1.81/21 6.1s} 20. P@e6 {-1.89/18 2.9s} fxe6 {+1.23/19 6.0s}
21. N@g4 {-1.01/15 2.8s} P@g5 {+1.13/22 6.0s} 22. Nd3 {-1.05/15 2.9s}
B@h5 {+2.29/22 5.9s} 23. P@g3 {-2.07/21 2.8s} Bxg4 {+2.22/25 6.2s}
24. hxg4 {-2.12/21 2.9s} Nxe3 {+2.19/22 6.2s} 25. Rxe3 {-2.04/21 3.0s}
Qxd4 {+1.68/22 6.1s} 26. B@c5 {-0.91/18 3.0s} Qxe3 {+1.36/20 6.3s}
27. Bxe3 {-1.31/18 3.0s} N@e2+ {+1.31/23 6.2s} 28. Kh1 {-0.86/16 2.9s}
R@h6+ {+1.11/21 6.0s} 29. N@h3 {-1.00/20 2.9s} B@c7 {+1.11/18 6.2s}
30. N@e4 {-0.59/18 2.9s} P@f5 {+0.45/19 6.2s} 31. Nxg5 {-0.10/21 3.1s}
fxg5 {+0.03/26 6.5s} 32. Bxg5 {+0.07/17 3.0s} Bxg3 {+0.41/24 6.4s}
33. P@h2 {-0.11/23 3.1s} Rxh3 {+1.97/22 6.5s} 34. Bxh3 {-1.19/19 3.0s}
fxg4 {+2.29/20 6.3s} 35. P@f7+ {-1.91/19 2.9s} Kxf7 {+2.26/24 6.4s}
36. Q@d7+ {-1.66/17 3.0s} P@e7 {+1.53/22 6.2s} 37. Bxg4 {-2.40/20 2.9s}
P@g2+ {+3.24/25 6.5s} 38. Kxg2 {+0.61/1 0.025s} P@f5 {+4.49/23 6.3s}
39. hxg3 {-4.45/17 3.0s} fxg4 {+5.26/18 6.4s} 40. Qxe6+ {-4.54/20 3.0s}
Kxe6 {+4.57/19 6.1s} 41. R@e3+ {-3.56/18 2.9s} N@e5 {+7.77/23 5.9s}
42. Rxe5+ {-6.13/18 2.9s} Bxe5 {+5.75/22 6.3s} 43. Nc5+ {-5.71/20 2.9s}
Kd6 {+7.95/21 6.1s} 44. N@e4+ {-8.14/20 3.0s} Kc7 {+9.31/22 5.9s}
45. Ne6+ {-7.72/18 2.8s} Kb8 {+13.52/22 5.3s} 46. fxg4 {-12.10/19 2.5s}
B@f3+ {+15.98/17 4.4s} 47. Kxf3 {-15.00/15 2.2s} N@d4+ {+16.86/17 4.1s}
48. Ke3 {-14.52/16 2.3s} Q@f3+ {+16.46/15 4.8s} 49. Kd2 {-14.21/1 0.026s}
R@d3+ {+19.33/15 3.6s} 50. cxd3 {-17.15/12 1.7s} Q@c2+ {+19.30/13 2.9s}
51. Ke1 {-18.41/1 0.003s} Qh1+ {+25.87/10 2.1s} 52. B@f1 {-22.66/10 0.88s}
Nf3# {+M1/9 1.3s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nc3 {+0.80/16 4.8s} d5 {-0.97/17 2.3s}
3. Bf4 {+1.21/20 5.0s} Bf5 {-1.30/16 2.5s} 4. e3 {+1.31/20 5.1s}
e6 {-1.36/19 2.5s} 5. Bd3 {+1.45/21 5.4s} Bg6 {-1.06/18 2.5s}
6. Nge2 {+1.22/19 5.2s} Bd6 {-1.11/19 2.4s} 7. O-O {+1.24/21 5.3s}
O-O {-1.03/18 2.6s} 8. Nb5 {+1.54/19 5.2s} Nc6 {-1.24/18 2.6s}
9. Nxd6 {+1.49/23 5.6s} cxd6 {-1.49/19 2.7s} 10. B@h4 {+1.86/19 5.4s}
N@f5 {-1.61/17 2.6s} 11. Bxf5 {+2.15/27 5.8s} Bxf5 {-2.31/24 2.8s}
12. Bxd6 {+2.82/27 6.0s} Qxd6 {-2.58/24 2.9s} 13. P@e5 {+3.07/31 6.4s}
Nxe5 {-2.78/25 3.0s} 14. dxe5 {+2.81/25 6.2s} Qxe5 {-2.44/22 2.9s}
15. N@f3 {+2.99/28 6.2s} Qc7 {-3.01/21 2.8s} 16. Bxf6 {+3.40/26 6.2s}
gxf6 {-2.93/22 2.9s} 17. N@h5 {+3.01/25 6.3s} P@g7 {-3.32/23 2.9s}
18. Nxg7 {+2.63/22 6.1s} Kxg7 {-5.77/21 2.8s} 19. N@h5+ {+6.60/27 6.1s}
Kg8 {-5.78/25 2.8s} 20. Nxf6+ {+6.49/25 6.0s} Kh8 {-5.89/24 2.9s}
21. P@h6 {+7.51/26 6.0s} Rg8 {-6.26/22 2.8s} 22. P@g7+ {+7.04/24 6.1s}
Rxg7 {-11.02/1 0.024s} 23. hxg7+ {+8.13/20 6.0s} Kxg7 {-7.94/1 0.025s}
24. Qd4 {+9.41/16 5.9s} P@e5 {-9.28/14 2.8s} 25. Qxe5 {+11.50/17 5.2s}
Qxe5 {-11.50/15 2.5s} 26. Nxe5 {+12.13/16 5.0s} Kxf6 {-15.01/14 2.5s}
27. P@g5+ {+22.37/14 2.2s} Ke7 {-20.12/12 1.3s} 28. R@d7+ {+35.51/11 1.8s}
Kf8 {-40.39/6 0.57s} 29. Rxf7+ {+47.19/5 1.2s} Ke8 {-39.83/2 0.54s}
30. Q@e7# {+M1/6 1.0s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "82"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {-0.25/24 5.1s}
4. e4 {+0.22/19 2.4s} Bg7 {-0.89/23 5.3s} 5. h3 {+0.63/21 2.5s}
O-O {-0.60/24 5.1s} 6. Be3 {+0.80/20 2.4s} Nc6 {-0.75/22 5.2s}
7. Qd2 {+0.85/20 2.5s} a6 {-0.96/19 5.1s} 8. a4 {+1.32/17 2.5s}
Bd7 {-0.91/18 5.2s} 9. Bc4 {+1.01/18 2.5s} Nh5 {-0.23/20 5.3s}
10. g4 {+0.13/17 2.6s} Nf6 {-0.02/21 5.6s} 11. g5 {+0.09/15 2.5s}
Nh5 {-0.01/19 5.2s} 12. O-O-O {-0.11/18 2.5s} b5 {+1.05/28 5.5s}
13. Bb3 {-0.46/22 2.6s} Na5 {+1.05/26 5.6s} 14. Ba2 {-0.57/25 2.7s}
bxa4 {+0.71/28 6.2s} 15. Nxa4 {-0.19/20 2.8s} Bxa4 {+0.36/24 5.9s}
16. Qxa5 {-0.24/23 2.9s} Bxc2 {+0.70/26 6.1s} 17. Kxc2 {-0.65/21 2.8s}
c5 {+0.70/21 5.8s} 18. Qxd8 {-0.75/21 2.9s} N@b4+ {+1.11/24 6.1s}
19. Kd2 {-0.61/20 2.9s} Raxd8 {+1.20/25 5.9s} 20. B@b1 {-1.08/21 2.9s}
P@f4 {+2.30/25 5.9s} 21. P@h6 {-2.21/20 2.8s} fxe3+ {+3.08/21 5.5s}
22. fxe3 {-3.30/19 2.6s} Q@f2+ {+4.67/23 5.5s} 23. Kc1 {-3.59/18 2.5s}
P@c2 {+5.25/29 5.0s} 24. Q@d2 {-1.58/21 2.6s} cxb1=Q+ {+2.54/26 5.7s}
25. Kxb1 {-2.31/24 2.9s} B@d3+ {+3.63/30 6.2s} 26. P@c2 {-2.50/25 2.8s}
Qxf3 {+3.78/28 6.0s} 27. hxg7 {-3.52/24 2.9s} Bxc2+ {+4.41/27 6.3s}
28. Ka1 {-4.01/19 2.8s} Bxd1 {+4.33/24 6.0s} 29. gxf8=Q+ {-4.16/25 3.0s}
Rxf8 {+5.13/23 5.6s} 30. B@b3 {-3.40/21 2.8s} Bxb3 {+5.95/21 5.6s}
31. Bxb3 {-6.03/18 2.6s} N@c2+ {+7.91/26 5.7s} 32. Qxc2 {-6.66/25 2.8s}
Qxh1+ {+6.46/25 6.2s} 33. R@d1 {-5.28/25 3.1s} Nxc2+ {+8.15/25 6.1s}
34. Bxc2 {-7.95/23 2.8s} Qxd1+ {+7.82/23 5.9s} 35. Bxd1 {-6.86/21 3.0s}
R@c1+ {+7.89/22 6.0s} 36. B@b1 {-7.67/20 2.8s} Rxb1+ {+8.67/20 5.5s}
37. Kxb1 {-6.50/18 2.8s} B@d3+ {+9.37/21 5.7s} 38. P@c2 {-10.08/18 2.4s}
P@a2+ {+15.42/17 3.8s} 39. Kxa2 {-13.51/15 2.1s} P@b3+ {+25.16/17 2.2s}
40. cxb3 {-32.30/14 0.99s} B@b1+ {+34.42/5 1.4s} 41. Ka3 {-34.50/4 0.64s}
Q@b4# {+M1/5 1.0s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {+0.01/19 2.4s}
4. e4 {+0.48/21 5.1s} Bg7 {-0.51/20 2.6s} 5. Bb5+ {+1.36/20 5.2s}
c6 {-1.19/16 2.5s} 6. Be2 {+1.68/20 5.1s} O-O {-1.52/21 2.5s}
7. e5 {+1.98/22 5.3s} Ng4 {-1.72/21 2.6s} 8. exd6 {+1.80/22 5.5s}
exd6 {-1.93/20 2.7s} 9. O-O {+1.89/23 5.7s} h6 {-1.85/18 2.7s}
10. P@g5 {+2.11/21 5.6s} hxg5 {-1.87/21 2.7s} 11. Nxg5 {+2.83/21 5.7s}
Nxh2 {-2.24/19 2.7s} 12. Kxh2 {+2.79/22 5.7s} P@h6 {-2.65/21 2.7s}
13. Nge4 {+3.35/24 5.9s} f5 {-2.60/19 2.6s} 14. Nxd6 {+3.88/25 5.9s}
Qxd6+ {-3.85/22 2.9s} 15. P@e5 {+3.04/25 5.8s} Qd8 {-3.45/19 2.7s}
16. P@f6 {+3.92/26 5.9s} Bxf6 {-3.35/23 2.8s} 17. exf6 {+3.53/30 6.1s}
Qxf6 {-3.26/24 2.9s} 18. B@e5 {+3.69/26 5.9s} Qh4+ {-3.53/25 2.9s}
19. Kg1 {+3.97/26 5.9s} N@g4 {-3.58/21 2.8s} 20. Bxg4 {+2.78/25 5.7s}
fxg4 {-2.38/26 2.9s} 21. Bxh6 {+5.28/24 6.0s} Qxh6 {-5.35/19 2.7s}
22. N@e7+ {+5.96/22 5.9s} Kh7 {-5.93/21 2.8s} 23. P@g7 {+7.84/24 5.9s}
B@h2+ {-6.96/21 2.9s} 24. Bxh2 {+7.78/21 5.9s} Qxg7 {-7.14/19 2.8s}
25. N@g5+ {+8.46/22 5.9s} Kh8 {-8.07/21 2.8s} 26. Nxc8 {+8.71/22 5.8s}
P@f3 {-7.53/18 2.8s} 27. B@e5 {+10.35/23 5.8s} P@f6 {-9.24/19 2.8s}
28. Bxf6 {+9.61/20 5.6s} Rxf6 {-8.74/19 2.7s} 29. B@e5 {+9.95/21 5.9s}
B@d8 {-8.48/20 2.7s} 30. P@e7 {+12.61/24 5.2s} Bxe7 {-11.65/19 2.5s}
31. Nxe7 {+12.92/24 4.9s} Nd7 {-11.07/22 2.3s} 32. Bxf6 {+10.22/22 5.1s}
Nxf6 {-11.45/15 2.3s} 33. R@f7 {+11.85/22 4.7s} Qxf7 {-9.33/19 2.6s}
34. Nxf7+ {+10.66/23 5.7s} Kg7 {-9.81/21 2.7s} 35. Ng5 {+13.13/26 5.3s}
Kh6 {-9.60/19 2.5s} 36. B@g7+ {+31.07/18 3.1s} Kxg7 {-41.97/12 0.76s}
37. Q@f7+ {+37.37/10 1.7s} Kh6 {-33.36/7 0.74s}
38. Qxg6# {+M1/10 1.5s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "107"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} g6 {+0.58/18 4.6s} 2. h4 {+0.39/19 2.4s} Bg7 {-0.32/22 5.1s}
3. h5 {+0.28/20 2.6s} Nc6 {-0.23/21 5.2s} 4. hxg6 {0.00/19 2.6s}
hxg6 {-0.27/23 5.6s} 5. Rxh8 {+0.08/19 2.7s} Bxh8 {-0.18/23 5.4s}
6. R@h7 {+0.22/16 2.6s} Bf6 {-0.42/22 5.5s} 7. Nc3 {+0.74/17 2.6s}
d5 {-0.41/18 5.4s} 8. d4 {+0.81/16 2.6s} e5 {-0.26/19 5.5s}
9. dxe5 {-0.45/17 2.6s} Nxe5 {+1.09/20 5.5s} 10. Nxd5 {-0.98/19 2.7s}
P@g3 {+2.08/24 5.8s} 11. fxg3 {-1.76/20 2.7s} Be6 {+2.23/23 5.6s}
12. Nxf6+ {-2.34/15 2.7s} Nxf6 {+2.71/21 5.9s} 13. Rh8+ {-2.57/17 2.7s}
R@g8 {+2.21/24 5.9s} 14. Rxg8+ {-3.64/17 2.7s} Nxg8 {+0.47/23 5.9s}
15. R@d4 {-0.28/19 2.8s} P@f2+ {-0.14/21 5.7s} 16. Kxf2 {+0.36/19 2.8s}
N@g4+ {-0.50/25 5.8s} 17. Ke1 {+0.89/17 2.8s} Qf6 {-0.84/23 5.6s}
18. P@f4 {+1.23/22 2.7s} g5 {-0.18/20 5.7s} 19. P@h7 {+0.80/19 2.8s}
N8h6 {-0.37/27 6.0s} 20. B@a4+ {+0.56/19 2.8s} c6 {-1.00/21 5.8s}
21. P@f2 {+0.98/18 2.8s} Nxf2 {-0.39/28 6.2s} 22. Kxf2 {+0.86/19 2.8s}
gxf4 {+0.05/27 5.9s} 23. exf4 {-0.03/23 2.8s} Nhg4+ {-0.04/28 6.3s}
24. Ke2 {+0.39/27 3.1s} P@f2 {-0.39/25 6.2s} 25. Nh3 {+0.38/23 3.0s}
R@e1+ {-2.76/25 6.3s} 26. Qxe1 {+2.11/24 3.2s} fxe1=Q+ {-1.89/23 6.3s}
27. Kxe1 {+2.36/1 0.024s} Nf3+ {-3.13/24 6.2s} 28. gxf3 {+1.59/19 3.0s}
Qxd4 {-2.66/19 6.2s} 29. h8=Q+ {+3.84/19 3.1s} Qxh8 {-3.89/20 6.1s}
30. N@c7+ {+3.71/15 2.9s} Ke7 {-3.80/17 6.0s} 31. Nxe6 {+4.31/16 2.9s}
Q@d5 {-3.59/17 6.0s} 32. P@d6+ {+4.05/16 2.9s} Qxd6 {-8.23/23 6.0s}
33. N@f5+ {+8.58/22 3.0s} Kxe6 {-6.21/22 6.2s} 34. Nxd6 {+7.54/20 2.9s}
P@f2+ {-6.41/25 6.4s} 35. Nxf2 {+4.96/21 3.0s} R@e2+ {-4.78/23 6.3s}
36. Bxe2 {+4.68/18 2.9s} N@g2+ {-7.68/22 6.3s} 37. Kf1 {+6.23/20 3.0s}
N2e3+ {-6.38/20 6.1s} 38. Bxe3 {+4.87/17 2.9s} Nxe3+ {-9.05/19 6.3s}
39. Ke1 {+6.86/18 3.0s} B@b4+ {-7.70/16 6.2s} 40. P@d2 {+11.51/16 3.1s}
Bxd6 {-11.06/15 5.8s} 41. dxe3 {+10.40/14 3.0s} N@g2+ {-9.94/16 6.2s}
42. Kd2 {+11.42/15 3.0s} Nxe3 {-9.52/23 6.3s} 43. R@e4+ {+11.40/21 3.1s}
Kd7 {-11.44/23 6.2s} 44. Rxe3 {+11.41/17 2.9s} Rd8 {-9.47/22 6.2s}
45. B@g4+ {+9.09/14 3.0s} Kc7 {-9.30/15 6.3s} 46. P@d7 {+12.27/14 3.0s}
Rxd7 {-10.26/14 6.2s} 47. Bxd7 {+12.73/12 3.0s} Qd4+ {-12.92/12 6.1s}
48. R@d3 {+15.70/12 2.9s} Qxe3+ {-15.79/13 6.0s} 49. Rxe3 {+15.75/15 2.8s}
R@d5+ {-15.62/13 5.8s} 50. P@d3 {+18.19/14 2.8s} Kb6 {-21.48/14 5.2s}
51. N@c4+ {+24.43/15 2.1s} Ka6 {-18.19/16 4.0s} 52. P@b5+ {+22.79/13 2.7s}
Rxb5 {-27.51/15 3.4s} 53. Bxb5+ {+27.41/13 1.5s} cxb5 {-26.52/12 2.5s}
54. Q@a5# {+M1/10 1.5s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} e5 {-0.20/16 2.3s} 2. d4 {+0.22/18 5.0s} exd4 {-0.29/15 2.4s}
3. exd4 {-0.01/20 5.2s} d5 {-0.40/14 2.5s} 4. Bb5+ {+1.51/19 5.2s}
Bd7 {-1.55/16 2.5s} 5. Qe2+ {+1.55/22 5.5s} Qe7 {-2.30/18 2.6s}
6. Nc3 {+2.46/19 5.4s} Nf6 {-2.04/17 2.6s} 7. Bg5 {+2.64/21 5.5s}
Bxb5 {-2.59/18 2.6s} 8. Nxb5 {+2.29/20 5.5s} B@a5+ {-2.36/18 2.7s}
9. B@c3 {+2.07/24 5.7s} P@b4 {-1.44/18 2.7s} 10. Bcd2 {+1.87/24 5.6s}
Nc6 {-1.68/24 2.7s} 11. Bxf6 {+1.18/32 6.0s} gxf6 {-1.26/23 2.8s}
12. P@d6 {+1.38/28 5.8s} Qxe2+ {-1.25/27 3.0s} 13. Nxe2 {+0.96/30 6.0s}
Bxd6 {-1.16/19 2.8s} 14. Nxd6+ {+0.88/26 5.8s} cxd6 {-1.00/26 2.8s}
15. B@h3 {+1.34/27 5.8s} P@e6 {-1.23/27 2.9s} 16. N@g7+ {+1.65/27 5.9s}
Ke7 {-1.35/24 2.8s} 17. Nxe6 {+2.74/28 6.3s} fxe6 {-1.44/25 2.9s}
18. Q@g7+ {+2.66/24 6.0s} B@f7 {-2.20/22 2.9s} 19. Bxe6 {+2.41/28 5.9s}
Rhf8 {-1.73/20 2.8s} 20. Bxd5 {+2.37/25 5.9s} N@f5 {-1.73/21 2.8s}
21. Qxh7 {+2.63/23 6.0s} Ncxd4 {-1.78/20 2.8s} 22. Nxd4 {+2.25/25 6.1s}
Nxd4 {-2.40/22 2.8s} 23. N@f5+ {+2.71/33 6.3s} Nxf5 {-2.34/24 2.9s}
24. Qxf5 {+2.81/33 6.0s} N@d4 {-2.41/32 2.8s} 25. Qe4+ {+2.75/25 6.2s}
Q@e5 {-2.53/19 2.7s} 26. Qxe5+ {+6.33/29 4.1s} dxe5 {-4.77/28 2.1s}
27. P@d6+ {+9.80/23 2.4s} Kxd6 {-3.50/26 2.4s} 28. N@e4+ {+8.11/25 3.7s}
Kxd5 {-7.89/19 1.3s} 29. P@c4+ {+18.20/19 2.0s} Ke6 {-13.52/17 1.3s}
30. Q@d6+ {+19.09/18 2.3s} Kf5 {-16.05/1 0.002s} 31. Qxf6+ {+23.10/16 1.6s}
Kxe4 {-21.44/15 1.1s} 32. P@d3# {+M1/14 1.6s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "148"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. d4 {-0.37/17 2.3s} g6 {+1.12/20 4.9s}
3. Nf3 {-1.46/16 2.4s} Bg7 {+1.04/21 5.2s} 4. Nc3 {-1.06/16 2.4s}
O-O {+0.88/20 5.0s} 5. Bd3 {-0.84/16 2.4s} d6 {+0.87/25 5.2s}
6. O-O {-0.96/19 2.5s} Nc6 {+1.10/21 5.3s} 7. h3 {-1.00/20 2.6s}
Nb4 {+0.93/22 5.7s} 8. e4 {-1.09/19 2.6s} Nxd3 {+0.62/21 5.5s}
9. cxd3 {-0.72/18 2.7s} h6 {+0.37/23 5.8s} 10. e5 {-0.94/19 2.8s}
Nh7 {+1.12/22 5.8s} 11. N@g4 {-0.47/21 2.7s} Bxg4 {+0.43/21 5.7s}
12. hxg4 {-0.55/19 2.8s} dxe5 {+0.41/25 5.7s} 13. dxe5 {-0.31/19 2.9s}
B@c6 {+0.66/22 5.8s} 14. B@e4 {-0.19/17 2.8s} P@h3 {+1.65/24 5.9s}
15. gxh3 {-1.36/23 2.9s} Bxe4 {+2.07/25 6.6s} 16. Nxe4 {-1.92/23 3.1s}
B@c6 {+2.01/23 6.3s} 17. B@g2 {-1.62/21 3.0s} Bxe4 {+1.86/24 6.6s}
18. dxe4 {-1.56/23 3.1s} Qxd1 {+1.75/22 6.3s} 19. Rxd1 {-1.75/20 3.0s}
N@e2+ {+2.05/25 6.4s} 20. Kh2 {-1.73/19 3.0s} N@g5 {+2.57/18 6.1s}
21. P@g3 {-1.86/16 2.8s} Nxf3+ {+1.48/23 6.2s} 22. Bxf3 {-1.30/22 3.1s}
Nxg3 {+1.95/22 6.4s} 23. fxg3 {-1.97/20 3.0s} Q@f2+ {+1.78/27 6.5s}
24. Q@g2 {-1.77/19 3.1s} Qxg2+ {+1.73/21 6.3s} 25. Bxg2 {-2.68/16 3.0s}
Q@f2 {+1.97/26 6.5s} 26. Q@f3 {-1.52/22 3.2s} Qxf3 {+1.58/28 6.5s}
27. Bxf3 {-1.73/20 3.0s} Q@f2+ {+1.22/26 6.5s} 28. Q@g2 {-1.44/25 3.2s}
Qxg2+ {+1.32/24 6.3s} 29. Bxg2 {-1.77/16 3.1s} P@e2 {+1.35/24 6.4s}
30. Be3 {-1.10/21 3.2s} exd1=Q {+0.96/20 6.5s} 31. Rxd1 {-1.09/19 3.1s}
R@e2 {+1.13/25 6.5s} 32. B@f2 {-0.81/18 3.1s} Bxe5 {+0.94/19 6.4s}
33. N@f3 {-0.08/18 3.2s} Rxf2 {+1.03/22 6.7s} 34. Bxf2 {-0.55/24 3.3s}
P@e2 {+1.45/22 6.6s} 35. Re1 {-1.21/20 3.1s} B@f1 {+1.34/21 6.6s}
36. Rxf1 {-0.63/19 3.1s} exf1=N+ {+0.46/20 6.7s} 37. Bxf1 {-0.54/19 3.2s}
N@g5 {+0.80/21 6.5s} 38. Nxe5 {-0.33/16 3.1s} R@d1 {+0.64/20 6.4s}
39. P@g7 {+0.07/17 3.1s} Kxg7 {+0.27/28 6.6s} 40. B@g2 {+0.12/24 3.2s}
Rxf1 {+0.28/29 6.5s} 41. Bxf1 {-0.57/23 3.2s} B@f6 {-0.14/22 6.7s}
42. B@f4 {+0.36/23 3.3s} Bxe5 {-0.59/20 6.6s} 43. Bxe5+ {+0.36/19 3.2s}
P@f6 {-0.59/27 6.7s} 44. P@g2 {+0.88/18 3.1s} fxe5 {-0.68/18 6.4s}
45. N@h4 {+1.48/14 3.2s} Q@f6 {-0.70/24 6.6s} 46. B@e3 {+1.25/23 3.1s}
B@b6 {-0.12/23 6.7s} 47. Bxb6 {+0.10/21 3.2s} axb6 {-0.17/24 6.7s}
48. B@e3 {+0.96/23 3.2s} B@c5 {+0.20/22 6.7s} 49. Bxg5 {+0.15/20 3.2s}
Nxg5 {+1.22/26 6.9s} 50. N@f5+ {-0.45/22 3.2s} gxf5 {+1.29/25 6.7s}
51. Nxf5+ {-1.44/23 3.2s} Kh8 {+1.63/25 6.9s} 52. P@g7+ {-2.42/21 3.2s}
Qxg7 {+2.74/23 6.8s} 53. Bxc5 {-2.05/20 3.3s} P@f4 {+2.23/26 6.8s}
54. P@f2 {-1.92/21 3.2s} fxg3+ {+1.82/25 6.7s} 55. fxg3 {-1.83/23 3.2s}
N@f3+ {+1.58/32 6.6s} 56. gxf3 {-1.78/21 3.1s} Nxf3+ {+1.61/29 6.6s}
57. Kh1 {-0.91/28 3.2s} P@e2 {+0.86/28 6.9s} 58. Bxe2 {-1.11/26 3.1s}
P@g2+ {+0.41/27 6.6s} 59. Kxg2 {-1.52/1 0.004s} N@e1+ {+0.31/26 6.8s}
60. Kf2 {-1.45/21 3.1s} B@g1+ {+1.21/24 6.5s} 61. Kf1 {-4.68/1 0.027s}
Bxc5 {+1.28/24 6.6s} 62. Bxf3 {-0.93/19 3.1s} Nxf3 {+1.18/21 6.5s}
63. Nxg7 {-1.09/20 3.1s} B@d3+ {+1.76/20 6.3s} 64. P@e2 {-1.13/18 3.2s}
Nd2+ {+4.37/18 6.2s} 65. Ke1 {-3.91/17 2.9s} Nxe4 {+5.56/24 5.9s}
66. Kf1 {-2.76/15 3.1s} P@f3 {+11.28/16 5.3s} 67. N@g6+ {-8.55/13 2.6s}
fxg6 {+11.39/22 5.9s} 68. R@g8+ {-9.98/14 2.9s} Rxg8 {+11.28/19 6.1s}
69. N@f7+ {-10.72/19 2.9s} Kh7 {+13.82/16 5.4s} 70. Ng5+ {-10.28/14 2.7s}
Nxg5 {+20.43/15 5.0s} 71. Ke1 {-18.26/14 2.5s} fxe2 {+25.45/14 4.6s}
72. Kd2 {-25.55/10 2.1s} R@d1+ {+27.58/13 3.7s} 73. Kc3 {-33.86/1 0.001s}
e1=Q+ {+32.45/10 2.5s} 74. Kb3 {-32.67/9 1.2s} Qb4# {+M1/8 2.1s, Black mates}
0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "88"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. d4 {-0.50/19 4.8s} g6 {+1.39/17 2.4s}
3. Nc3 {-0.66/20 5.1s} Bg7 {+0.81/17 2.4s} 4. Bd3 {-0.25/18 4.9s}
O-O {+0.24/18 2.4s} 5. h4 {+0.53/27 5.3s} d6 {-0.42/19 2.5s}
6. h5 {+0.97/28 5.5s} gxh5 {-0.67/26 2.6s} 7. Rxh5 {+0.61/25 5.5s}
Nxh5 {-0.86/25 2.7s} 8. Bxh7+ {+0.78/26 5.7s} Kxh7 {-1.48/24 2.8s}
9. Qxh5+ {-0.25/32 5.9s} Kg8 {+0.51/22 2.7s} 10. P@h6 {-0.50/26 5.6s}
B@g6 {+0.88/25 2.7s} 11. P@h7+ {-0.41/33 6.2s} Kxh7 {+0.47/29 3.0s}
12. N@g5+ {-0.36/35 6.2s} Kg8 {+0.69/28 2.9s} 13. hxg7 {-0.20/40 2.5s}
Bxh5 {+0.34/32 3.1s} 14. gxf8=Q+ {-0.35/31 6.1s} Qxf8 {+0.52/23 2.9s}
15. B@h7+ {-0.52/37 6.4s} Kh8 {+0.33/28 3.0s} 16. R@g8+ {-0.34/27 6.0s}
Qxg8 {+2.34/1 0.024s} 17. Bxg8 {-0.55/31 6.1s} R@g7 {+0.56/19 2.7s}
18. Q@h6+ {-0.51/31 5.7s} Kxg8 {+0.72/30 2.8s} 19. Qxh5 {-1.15/30 5.9s}
B@g6 {+0.77/20 2.7s} 20. Qh4 {-0.96/27 5.7s} R@g4 {+2.41/26 2.9s}
21. Qxg4 {-2.52/28 6.2s} Bxg4 {+1.63/23 2.9s} 22. B@h6 {-2.30/24 6.0s}
Nc6 {+3.33/22 2.9s} 23. Bxg7 {-4.12/22 5.8s} Kxg7 {+3.15/18 2.8s}
24. N5f3 {-3.22/18 5.8s} B@h6 {+4.76/17 2.8s} 25. R@h1 {-4.81/19 5.9s}
P@h5 {+6.17/17 2.9s} 26. e4 {-5.03/24 6.0s} Bxc1 {+5.09/25 3.0s}
27. Rxc1 {-5.98/26 6.3s} B@f4 {+6.25/20 2.9s} 28. B@e3 {-7.14/24 6.1s}
Bxe3 {+7.41/23 3.0s} 29. fxe3 {-8.03/22 6.0s} B@g3+ {+8.19/20 2.9s}
30. B@f2 {-8.59/20 5.8s} Bxf2+ {+7.94/19 3.0s} 31. Kxf2 {-8.78/22 6.0s}
Bxf3 {+8.99/17 2.8s} 32. gxf3 {-8.81/20 5.8s} P@g3+ {+8.10/19 2.9s}
33. Kxg3 {-7.81/19 5.8s} Q@g5+ {+8.61/16 2.9s} 34. R@g4 {-7.10/17 5.7s}
Qxe3 {+8.03/16 2.9s} 35. P@h6+ {-8.40/21 5.8s} Kh7 {+8.88/15 2.9s}
36. B@f2 {-9.31/21 5.4s} P@f4+ {+10.02/19 2.7s} 37. Rxf4 {-11.67/22 4.9s}
Q@g5+ {+15.93/19 2.8s} 38. P@g4 {-15.04/21 4.8s} Qgxf4+ {+19.17/21 2.5s}
39. Kg2 {-17.58/18 4.0s} Qxc1 {+17.73/13 2.1s} 40. B@g3 {-20.85/17 3.6s}
B@f1+ {+28.21/15 1.7s} 41. Kh2 {-27.24/1 0.003s} R@g2+ {+30.03/9 1.5s}
42. Kh3 {-32.02/1 0.001s} N@g5+ {+30.54/14 1.2s} 43. Kh4 {-32.94/1 0.002s}
Nxf3+ {+34.75/13 1.1s} 44. Nxf3 {-44.40/18 1.3s}
Qxg4# {+M1/17 0.49s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "84"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {-0.14/19 5.1s} 5. Bxc6 {+0.04/15 2.5s} dxc6 {+0.04/19 5.4s}
6. O-O {+0.16/17 2.6s} B@h5 {-0.04/17 5.2s} 7. d4 {+0.34/15 2.6s}
c5 {-0.37/21 5.4s} 8. e5 {+0.72/19 2.7s} cxd4 {-0.56/23 5.7s}
9. exf6 {+0.56/22 2.7s} gxf6 {-0.78/22 5.7s} 10. Ne4 {+0.87/19 2.8s}
P@g7 {-0.59/19 5.7s} 11. N@f4 {+0.92/15 2.7s} Bxf3 {-1.32/19 5.7s}
12. Qxf3 {+1.22/18 2.7s} N@e5 {-1.25/18 5.5s} 13. Qb3 {+1.77/15 2.6s}
h5 {-1.16/16 5.4s} 14. Re1 {+1.74/15 2.7s} h4 {-1.22/17 5.5s}
15. B@h5 {+1.28/20 2.7s} Rxh5 {-0.74/23 5.9s} 16. Nxh5 {+0.61/20 2.7s}
B@d5 {-0.59/21 5.6s} 17. R@h8 {+1.25/19 2.7s} Bxb3 {-0.90/24 5.9s}
18. Nxg7+ {+1.65/23 2.7s} Kd7 {-0.12/24 5.7s} 19. axb3 {+0.87/21 2.6s}
P@h3 {+0.94/28 5.9s} 20. N@c5+ {-1.21/24 2.8s} Kc6 {+1.03/26 5.9s}
21. B@h1 {-0.60/25 2.8s} hxg2 {+1.54/25 6.1s} 22. Bxg2 {-1.04/22 3.0s}
P@f3 {+1.38/23 5.9s} 23. Bh3 {-0.59/21 2.9s} Q@g6+ {+2.32/21 6.0s}
24. P@g5 {-1.67/15 2.7s} Qxg7 {+2.35/19 5.9s} 25. Rxf8 {-1.85/18 2.8s}
Qdxf8 {+1.37/21 5.9s} 26. Bf4 {-0.53/22 2.8s} N@e2+ {+0.68/25 6.1s}
27. Rxe2 {-0.49/22 2.9s} fxe2 {+0.83/25 6.1s} 28. Bxe5 {-0.33/22 2.9s}
R@d1+ {+1.19/25 6.0s} 29. Rxd1 {-0.22/17 2.8s} exd1=Q+ {+1.57/28 6.1s}
30. R@f1 {-1.17/22 2.9s} Qxf1+ {+1.87/23 5.9s} 31. Bxf1 {-1.28/20 2.8s}
Qxc5 {+2.32/24 6.1s} 32. N@d8+ {-1.66/19 2.8s} Kb6 {+1.93/20 6.0s}
33. B@g2 {-1.80/19 2.8s} R@e1 {+4.23/25 5.3s} 34. P@e2 {-3.22/20 2.7s}
R@d1 {+5.27/21 5.7s} 35. N@a4+ {-6.26/19 2.8s} Ka7 {+7.46/20 5.0s}
36. Naxc5 {-6.29/17 2.5s} Rxf1+ {+13.17/19 2.6s} 37. Bxf1 {-7.64/1 0.003s}
N@h3+ {+14.06/16 2.6s} 38. Kg2 {-13.09/15 1.3s} R@g1+ {+18.06/16 1.8s}
39. Kxh3 {-12.58/13 1.1s} B@g4+ {+16.66/13 2.0s} 40. Kxh4 {-14.26/1 0.002s}
fxg5+ {+20.28/12 1.4s} 41. Nxg5 {-15.99/1 0.002s} Qh6+ {+35.75/8 1.4s}
42. P@h5 {-39.61/2 0.45s} Qxh5# {+M1/5 0.99s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {+0.08/15 2.4s} 5. Be2 {+0.83/19 5.1s} d5 {-0.93/18 2.5s}
6. e5 {+1.25/19 5.4s} Ne4 {-1.74/16 2.5s} 7. O-O {+1.55/20 5.4s}
Bb4 {-1.25/17 2.5s} 8. a3 {+1.43/21 5.3s} Bxc3 {-1.55/18 2.5s}
9. dxc3 {+1.59/22 5.3s} Qe7 {-1.17/20 2.6s} 10. B@h4 {+1.54/24 5.5s}
f6 {-1.34/20 2.6s} 11. Bd3 {+1.97/23 5.4s} Rg8 {-1.25/21 2.7s}
12. Re1 {+2.52/27 5.8s} N@f5 {-2.66/26 2.7s} 13. Rxe4 {+3.09/27 6.0s}
dxe4 {-3.06/25 2.8s} 14. Bxe4 {+3.19/34 6.0s} R@g4 {-2.41/21 2.7s}
15. Bxf5 {+2.93/21 5.8s} exf5 {-3.10/20 2.8s} 16. N@d5 {+2.93/23 6.0s}
Rxg2+ {-1.40/19 2.7s} 17. Kxg2 {+1.95/26 6.0s} P@g4 {-1.72/22 2.8s}
18. P@e2 {+3.02/30 6.3s} gxf3+ {-2.49/25 2.8s} 19. exf3 {+2.49/24 6.1s}
Qxe5 {-2.13/22 2.9s} 20. Bf4 {+1.95/30 6.3s} P@h3+ {-2.50/21 2.9s}
21. Kxh3 {+3.90/25 6.2s} B@g4+ {-3.73/20 2.9s} 22. Kg2 {+4.43/25 6.1s}
Bxf3+ {-4.14/18 2.9s} 23. Qxf3 {+4.87/28 5.9s} P@h3+ {-4.13/22 2.8s}
24. Kh1 {+7.74/28 5.9s} Qxf4 {-5.70/25 2.8s} 25. Nxf4 {+7.38/24 6.1s}
B@e4 {-7.16/23 3.0s} 26. P@f7+ {+6.58/24 6.2s} Kxf7 {-6.63/21 2.8s}
27. B@d5+ {+6.71/22 6.0s} N@e6 {-4.94/21 2.9s} 28. Bxe4 {+6.84/25 6.2s}
fxe4 {-4.89/18 2.9s} 29. B@h5+ {+7.36/21 5.9s} P@g6 {-7.19/22 2.7s}
30. Nxg6 {+9.63/24 5.0s} B@g2+ {-8.00/17 2.6s} 31. Kg1 {+9.99/22 5.0s}
hxg6 {-9.51/20 2.4s} 32. Bxg6+ {+10.87/22 4.7s} Ke7 {-7.86/19 2.4s}
33. N@f5+ {+10.85/19 5.1s} Kd8 {-10.23/19 2.3s} 34. P@f7 {+13.29/21 4.5s}
Bd7 {-9.39/17 2.3s} 35. fxg8=Q+ {+11.54/21 5.2s} N@f8 {-10.01/18 2.4s}
36. Q@f7 {+16.66/21 4.4s} Bxf3 {-17.29/19 2.2s} 37. R@e8+ {+38.96/22 2.5s}
Bxe8 {-37.66/1 0.002s} 38. Qxe8# {+M1/7 1.0s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "46"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+1.04/14 2.4s} Nc6 {-0.61/23 5.1s}
3. Nf3 {+0.62/25 2.6s} Nf6 {-0.46/30 5.5s} 4. d4 {+0.64/24 2.6s}
Bb4 {-0.57/28 6.0s} 5. Bd3 {+0.45/27 2.9s} d5 {-0.80/32 6.4s}
6. e5 {+0.51/25 2.9s} Ne4 {-0.92/25 6.1s} 7. O-O {+1.05/24 3.0s}
Bxc3 {-0.71/30 6.1s} 8. bxc3 {+0.71/21 2.8s} Nxc3 {-1.05/22 5.8s}
9. Bg5 {+1.12/21 2.9s} Nxd1 {-0.36/26 5.9s} 10. Bxd8 {+1.10/20 2.8s}
P@e4 {-0.25/24 5.7s} 11. Bb5 {+0.16/20 2.8s} Q@d7 {-0.93/25 5.5s}
12. Bxc6 {-0.22/19 2.7s} bxc6 {-0.42/22 5.5s} 13. Q@e7+ {-0.04/20 2.6s}
Qxe7 {0.00/1 0.003s} 14. Bxe7 {-0.02/19 2.6s} Bd7 {+0.56/22 5.4s}
15. N@h5 {+0.14/18 2.6s} Q@g4 {+1.43/27 5.5s} 16. Q@h4 {-1.76/20 2.6s}
Qxg2+ {+5.43/26 4.2s} 17. Kxg2 {-3.63/1 0.003s} exf3+ {+5.47/25 4.4s}
18. Kxf3 {-6.40/25 2.0s} B@e4+ {+8.84/23 3.1s} 19. Kg3 {-4.36/20 2.1s}
N@e2+ {+9.97/19 3.2s} 20. Kh3 {-9.38/15 1.7s} N@g1+ {+13.97/17 2.2s}
21. Rxg1 {-9.49/13 1.4s} Nxg1+ {+12.29/15 2.2s} 22. Kg3 {-14.16/13 0.99s}
R@g2+ {+21.08/12 1.3s} 23. Kf4 {-2.79/1 0.025s} Ne2# {+M1/10 1.1s, Black mates}
0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+0.89/19 4.7s} d5 {-0.92/20 2.5s}
3. exd5 {+0.93/22 5.2s} exd5 {-0.97/20 2.5s} 4. Nf3 {+1.08/22 5.3s}
Nf6 {-1.00/13 2.6s} 5. Bb5+ {+1.16/24 5.5s} c6 {-1.16/18 2.6s}
6. Qe2+ {+1.26/24 5.4s} Be7 {-1.10/23 2.6s} 7. P@e5 {+1.00/28 5.7s}
O-O {-0.64/26 2.9s} 8. exf6 {+0.85/26 5.9s} Bxf6 {-0.55/20 2.8s}
9. N@h5 {+0.70/27 5.9s} Re8 {-1.17/23 2.8s} 10. Nxf6+ {+1.40/25 6.0s}
gxf6 {-0.96/21 2.8s} 11. Nxd5 {+1.84/24 6.1s} Rxe2+ {-1.63/23 2.9s}
12. Bxe2 {+1.64/22 5.9s} cxd5 {-1.67/20 2.8s} 13. d4 {+1.41/20 5.6s}
N@b4 {+0.18/19 2.8s} 14. P@g7 {+0.75/25 5.7s} Nxc2+ {-0.90/22 2.7s}
15. Kf1 {+0.94/25 5.8s} N@g6 {-0.27/21 2.7s} 16. Bh6 {+0.54/30 6.1s}
Nxa1 {-0.78/22 2.9s} 17. R@f8+ {+1.22/25 5.9s} Nxf8 {-0.88/20 2.8s}
18. gxf8=Q+ {+1.53/29 6.0s} Qxf8 {-0.78/1 0.003s} 19. Bxf8 {+1.20/21 5.7s}
R@c1+ {-1.20/20 2.8s} 20. N@e1 {+1.81/27 5.8s} R@g6 {-0.95/18 2.7s}
21. B@g7 {+2.51/27 5.8s} Rxg7 {-2.14/24 2.9s} 22. Bxg7 {+3.10/25 5.4s}
Kxg7 {-1.35/22 2.8s} 23. R@e8 {+2.33/23 5.7s} B@f8 {-3.23/21 2.6s}
24. Rxf8 {+6.49/25 5.3s} Kxf8 {-4.31/22 2.6s} 25. Q@d8+ {+6.96/23 5.2s}
Kg7 {-6.30/22 2.5s} 26. B@f8+ {+8.42/17 4.6s} Kg6 {-6.86/16 2.3s}
27. Qxc8 {+9.49/15 4.6s} Rxe1+ {-9.41/14 2.4s} 28. Nxe1 {+11.65/21 5.0s}
N@d2+ {-10.97/13 2.5s} 29. Kg1 {+6.80/1 0.015s} R@e6 {-8.91/17 2.4s}
30. B@h5+ {+15.64/15 3.9s} Kf5 {-15.43/12 1.9s} 31. Beg4+ {+19.58/14 3.1s}
Kg5 {-22.26/10 1.4s} 32. h4+ {+25.24/12 1.9s} Kf4 {-24.69/1 0.002s}
33. g3+ {+28.31/11 1.6s} Ke4 {-27.36/1 0.001s}
34. R@f4# {+M1/9 1.4s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "61"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.67/16 2.4s} Bb7 {-1.80/21 4.9s}
3. Nc3 {+1.97/17 2.5s} e6 {-1.89/24 5.2s} 4. Bd3 {+2.26/17 2.4s}
Qh4 {-1.92/18 5.0s} 5. Nf3 {+2.13/14 2.5s} Qh5 {-2.27/16 5.2s}
6. Bf4 {+2.64/15 2.5s} d6 {-3.27/16 5.1s} 7. d5 {+4.55/15 2.5s}
Be7 {-4.39/20 5.2s} 8. Bb5+ {+5.26/17 2.5s} Kf8 {-5.07/19 5.2s}
9. dxe6 {+4.48/16 2.5s} fxe6 {-5.93/19 5.2s} 10. Nd4 {+6.61/15 2.4s}
Qg6 {-5.77/19 5.1s} 11. Qf3 {+7.84/18 2.6s} P@f7 {-6.64/19 5.4s}
12. P@f5 {+6.50/18 2.6s} Qf6 {-7.22/25 5.3s} 13. fxe6 {+6.20/22 2.6s}
Qxd4 {-8.86/24 4.9s} 14. Be3 {+10.07/24 2.4s} Qf6 {-9.35/20 4.5s}
15. Qxf6 {+8.82/17 2.3s} Nxf6 {-8.59/20 5.0s} 16. P@g5 {+10.72/17 2.4s}
Nfd7 {-7.45/21 4.8s} 17. exf7 {+9.27/17 2.6s} Kxf7 {-10.39/22 5.1s}
18. P@e6+ {+11.41/21 2.5s} Ke8 {-9.95/22 4.8s} 19. Q@f7+ {+11.02/19 2.8s}
Kd8 {-11.54/1 0.003s} 20. exd7 {+12.24/19 2.7s} Nxd7 {-12.90/21 5.3s}
21. N@e6+ {+12.53/17 2.7s} Kc8 {-13.53/1 0.014s} 22. Qxe7 {+13.90/19 2.6s}
P@c6 {-14.51/18 5.2s} 23. B@a6 {+14.17/15 2.5s} Bxa6 {-16.02/21 5.2s}
24. Bxa6+ {+16.31/20 2.5s} P@b7 {-16.51/19 5.0s} 25. Bxb7+ {+15.96/18 2.4s}
Kxb7 {-17.45/17 5.0s} 26. Qxd7 {+17.15/15 2.5s} Rac8 {-17.20/14 5.0s}
27. P@a6+ {+19.27/15 2.4s} Kxa6 {-20.58/24 3.7s} 28. N@b4+ {+23.77/24 2.0s}
Kb7 {-30.55/24 3.0s} 29. B@a6+ {+30.40/8 1.1s} Kb8 {-40.45/13 1.5s}
30. Nxc6+ {+47.68/8 0.85s} Ka8 {-20.53/1 0.015s}
31. P@b7# {+M1/7 0.80s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "31"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.73/19 5.0s} Bb7 {-1.72/18 2.4s}
3. Nc3 {+2.00/23 5.2s} e6 {-1.90/18 2.4s} 4. Bd3 {+2.15/20 5.0s}
Nf6 {-2.23/16 2.4s} 5. Nge2 {+2.16/26 5.2s} Ng4 {-0.55/16 2.4s}
6. O-O {+0.91/19 5.0s} Bd6 {-0.64/18 2.6s} 7. Bf4 {+2.04/24 5.6s}
Bxf4 {-2.25/19 2.5s} 8. Nxf4 {+3.24/19 5.5s} h5 {-2.81/18 2.7s}
9. Nxh5 {+4.18/26 5.8s} Rxh5 {-2.73/18 2.7s} 10. Qxg4 {+3.78/25 5.7s}
B@g6 {-3.00/17 2.7s} 11. B@e5 {+5.51/19 5.4s} N@f6 {-4.41/18 2.6s}
12. Bxf6 {+7.32/21 5.0s} Qxf6 {-4.96/17 2.6s} 13. N@g8 {+10.58/25 4.8s}
Qxd4 {-9.41/18 2.2s} 14. Qxh5 {+12.10/21 4.4s} Bxh5 {-15.04/16 2.1s}
15. P@e7 {+37.88/11 1.6s} Nc6 {-36.79/4 1.1s}
16. R@f8# {+M1/3 0.98s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "90"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.88/17 2.4s}
e6 {-1.89/22 4.9s} 4. Bd3 {+2.23/17 2.5s} Nf6 {-1.97/22 5.1s}
5. Nge2 {+2.69/18 2.4s} h5 {-1.00/20 5.0s} 6. O-O {+1.28/15 2.5s}
h4 {-1.23/18 5.1s} 7. h3 {+1.38/17 2.5s} Nh5 {-1.20/20 5.2s}
8. Nf4 {+1.93/19 2.5s} Nxf4 {-1.95/23 5.7s} 9. Bxf4 {+2.00/21 2.7s}
N@g6 {-1.80/21 5.3s} 10. Bh2 {+1.74/19 2.6s} Nc6 {-1.79/25 5.6s}
11. Nb5 {+2.20/19 2.7s} Rc8 {-1.43/24 5.6s} 12. e5 {+2.31/17 2.6s}
a6 {-1.18/29 5.9s} 13. Nxc7+ {+2.25/28 2.8s} Rxc7 {-1.20/27 6.0s}
14. N@d6+ {+2.56/25 2.8s} Bxd6 {-2.15/27 6.2s} 15. exd6 {+1.37/22 3.0s}
N@f4 {-1.14/22 5.9s} 16. dxc7 {+0.59/19 2.8s} Qxc7 {-0.16/24 6.2s}
17. Bxg6 {+0.19/22 2.9s} N@e2+ {+0.06/23 5.9s} 18. Kh1 {+0.01/17 2.8s}
P@f3 {+0.05/20 6.0s} 19. Bxf7+ {-0.70/17 2.8s} Kd8 {+1.47/20 5.7s}
20. Rg1 {-0.73/18 2.7s} fxg2+ {+1.74/24 6.2s} 21. Rxg2 {-0.97/1 0.002s}
Ncxd4 {+2.30/20 5.9s} 22. P@e7+ {-2.19/19 2.8s} Kxe7 {+0.67/26 6.1s}
23. N@g6+ {-2.52/20 2.8s} Nxg6 {+0.33/24 6.0s} 24. B@d6+ {+0.33/23 2.9s}
Qxd6 {+0.56/24 6.0s} 25. Bxd6+ {+0.47/22 2.9s} Kxf7 {+0.98/22 6.0s}
26. f3 {-0.47/20 3.0s} B@f6 {-0.39/22 6.1s} 27. P@h5 {-1.22/19 2.8s}
Rxh5 {-0.22/22 5.7s} 28. R@b8 {+0.68/17 2.7s} B@c8 {-1.98/24 5.9s}
29. Rxc8 {+2.70/24 2.9s} Bxc8 {-3.46/23 5.6s} 30. Rxg6 {+1.42/22 2.9s}
N@f2+ {-1.16/22 5.9s} 31. Kg2 {+1.46/18 2.8s} R@e8 {-1.82/20 5.8s}
32. Rxf6+ {+2.43/23 2.9s} gxf6 {-4.60/26 5.7s} 33. Qxd4 {+3.46/20 2.8s}
R@g7+ {-2.92/24 5.8s} 34. P@g4 {+3.32/19 2.9s} Nxd4 {-0.76/28 6.1s}
35. B@g6+ {+2.75/17 2.8s} Kxg6 {+0.50/26 5.8s} 36. gxh5+ {+0.51/19 2.6s}
Kh6+ {+0.66/24 5.7s} 37. R@g6+ {-0.25/21 2.8s} Rxg6+ {+1.35/22 5.6s}
38. hxg6 {-1.07/21 2.7s} Q@g5+ {+2.35/26 6.6s} 39. R@g3 {-2.85/16 2.6s}
R@h2+ {+11.78/21 4.7s} 40. Kxh2 {-10.14/18 2.3s} hxg3+ {+13.51/22 4.0s}
41. Bxg3 {-9.93/16 2.4s} Nxf3+ {+15.10/18 4.3s} 42. Kg2 {-13.48/1 0.002s}
Nh4+ {+18.99/19 3.5s} 43. Kxf2 {-19.44/14 2.0s} R@g2+ {+22.84/15 2.8s}
44. Ke1 {-21.25/13 1.5s} Qd2+ {+50.69/15 1.9s} 45. Kf1 {-41.57/1 0.001s}
Qe2# {+M1/1 0.95s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "47"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+2.01/19 4.9s}
e6 {-1.84/17 2.4s} 4. Bd3 {+2.07/23 5.2s} Nf6 {-2.18/17 2.5s}
5. Nge2 {+2.28/21 5.0s} Be7 {-2.46/18 2.5s} 6. O-O {+2.01/24 5.2s}
d6 {-1.81/21 2.5s} 7. f4 {+2.01/22 5.2s} Nbd7 {-1.83/21 2.6s}
8. f5 {+2.21/26 5.5s} e5 {-1.96/21 2.6s} 9. dxe5 {+2.98/22 5.4s}
Nxe5 {-2.58/21 2.6s} 10. Nf4 {+3.81/27 5.6s} O-O {-3.90/25 2.7s}
11. P@e6 {+3.34/25 5.6s} fxe6 {-3.91/24 2.7s} 12. Nxe6 {+3.15/27 5.8s}
Nfg4 {-1.96/23 2.7s} 13. Nxd8 {+1.90/27 5.7s} Bxd8 {-0.97/27 2.8s}
14. Bc4+ {+4.91/23 5.5s} P@f7 {-5.34/19 2.5s} 15. P@g6 {+7.23/20 5.3s}
Nxc4 {-6.62/18 2.7s} 16. gxf7+ {+8.34/19 5.5s} Rxf7 {-8.45/17 2.6s}
17. Q@e8+ {+15.12/17 4.4s} N@f8 {-10.48/14 2.2s} 18. Qxg4 {+12.37/15 3.9s}
B@d4+ {-11.39/12 2.1s} 19. Kh1 {+13.95/16 3.5s} P@g6 {-9.95/15 2.0s}
20. Qxf7+ {+22.90/16 2.3s} Kxf7 {-19.94/10 1.3s} 21. fxg6+ {+24.26/14 2.2s}
Ke7 {-32.38/9 0.80s} 22. R@f7+ {+38.68/10 1.8s} Ke8 {-23.91/1 0.024s}
23. P@d7+ {+36.61/9 1.4s} Nxd7 {-21.96/1 0.025s}
24. Qxd7# {+M1/9 1.2s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "115"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} Nf6 {-1.70/23 4.9s}
4. Nc3 {+2.12/17 2.4s} e6 {-1.92/24 5.1s} 5. Nge2 {+2.12/21 2.6s}
Bd6 {-1.19/21 5.0s} 6. O-O {+0.80/21 2.4s} Ng4 {-1.09/24 5.2s}
7. Bf4 {+1.85/17 2.6s} Nxh2 {-1.51/23 5.3s} 8. Kxh2 {+2.19/22 2.7s}
Qh4+ {-2.18/24 5.6s} 9. N@h3 {+1.73/23 2.7s} P@g4 {-2.25/22 5.5s}
10. Bxd6 {+2.46/20 2.7s} gxh3 {-2.43/21 5.7s} 11. B@g3 {+3.12/17 2.6s}
Qh6 {-2.10/23 5.5s} 12. gxh3 {+1.80/19 2.7s} cxd6 {-2.02/25 5.8s}
13. P@g2 {+2.61/19 2.6s} N@g5 {-1.76/20 5.3s} 14. f4 {+3.05/18 2.6s}
Nxh3 {-3.13/23 5.7s} 15. gxh3 {+3.09/22 2.7s} P@g4 {-3.17/21 5.5s}
16. Ng1 {+4.07/19 2.8s} gxh3 {-4.80/19 5.7s} 17. Nxh3 {+4.17/19 2.8s}
P@f5 {-3.80/18 5.8s} 18. N@c7+ {+4.80/17 2.8s} Ke7 {-3.59/22 5.9s}
19. Nxa8 {+4.20/19 2.8s} Qxh3+ {-2.81/22 5.9s} 20. Kxh3 {+3.00/19 2.8s}
B@g4+ {-3.25/21 6.0s} 21. Kh2 {+3.16/20 2.9s} Bxd1 {-2.96/19 5.9s}
22. Q@h4+ {+3.53/15 2.8s} f6 {-2.63/19 5.9s} 23. Raxd1 {+3.11/17 2.9s}
N@g6 {-1.94/17 5.8s} 24. Qh3 {+2.03/16 2.8s} h5 {-2.40/25 6.0s}
25. P@h4 {+1.75/18 2.9s} Q@g4 {-0.60/23 5.8s} 26. B@g2 {+1.37/18 2.8s}
Bxa8 {-0.65/24 6.0s} 27. d5 {+0.73/23 2.8s} Qxh3+ {-1.76/22 6.0s}
28. Kxh3 {+2.11/21 2.9s} Q@g4+ {-2.04/20 5.9s} 29. Kh2 {+1.80/1 0.002s}
Nxh4 {-2.33/20 5.8s} 30. exf5 {+2.60/17 2.8s} Nxg2 {-2.06/21 6.0s}
31. fxe6 {+3.00/18 2.8s} dxe6 {-2.13/22 5.9s} 32. P@h3 {+2.77/21 2.9s}
Ne3 {-2.10/22 6.0s} 33. hxg4 {+2.63/17 3.0s} hxg4+ {-2.33/23 6.0s}
34. P@h4 {+2.40/18 2.8s} Nxf1+ {-0.84/27 6.2s} 35. Rxf1 {-0.18/26 2.9s}
Rxh4+ {-0.40/25 6.1s} 36. Bxh4 {-0.71/23 2.8s} R@h3+ {-1.97/31 6.6s}
37. Kg2 {+0.76/22 3.1s} P@f3+ {-0.79/21 5.9s} 38. Kf2 {+0.61/20 3.0s}
Rh2+ {-2.74/31 6.5s} 39. Kg1 {+3.51/26 3.2s} Rh1+ {-3.65/27 6.4s}
40. Kxh1 {+2.96/23 3.0s} P@g2+ {-4.34/29 6.5s} 41. Kh2 {+4.34/26 3.1s}
gxf1=N+ {-4.31/26 6.2s} 42. Bxf1 {+3.99/20 3.1s} R@h1+ {-4.39/26 6.5s}
43. Kxh1 {+4.61/25 3.2s} P@g2+ {-4.70/24 6.5s} 44. Bxg2 {+4.62/23 3.0s}
fxg2+ {-5.65/25 6.5s} 45. Kxg2 {+5.32/23 3.1s} B@f3+ {-5.02/22 6.2s}
46. Kf2 {+5.22/19 3.0s} B@d4+ {-6.07/21 6.2s} 47. P@e3 {+6.36/20 3.2s}
Bxe3+ {-6.32/19 6.4s} 48. Kxe3 {+5.89/18 3.0s} P@d4+ {-6.37/19 6.3s}
49. Kxd4 {+6.47/15 3.0s} N@f5+ {-6.34/15 6.2s} 50. Kd3 {+7.22/14 3.1s}
P@e4+ {-9.16/13 5.9s} 51. Kd2 {+13.50/17 3.0s} e3+ {-13.74/18 6.1s}
52. Kc1 {+15.58/17 3.0s} Baxd5 {-16.85/20 5.4s} 53. R@c7+ {+18.38/19 2.5s}
Nd7 {-18.55/18 3.9s} 54. Rxd7+ {+18.06/15 2.5s} Kxd7 {-20.58/21 3.4s}
55. N@f8+ {+25.17/18 1.8s} Kc6 {-22.23/21 2.4s} 56. Q@d7+ {+23.19/20 1.7s}
Kc5 {-25.00/1 0.001s} 57. Q@b5+ {+23.45/15 1.1s} Kd4 {-23.56/1 0.003s}
58. R@d3# {+M1/16 1.1s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "35"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} Nf6 {-1.47/16 2.3s}
4. Nc3 {+1.98/23 5.0s} e6 {-2.12/18 2.5s} 5. Nge2 {+1.98/23 5.4s}
d6 {-1.92/20 2.4s} 6. O-O {+1.79/24 5.3s} Nbd7 {-1.72/22 2.6s}
7. f4 {+2.05/24 5.4s} Be7 {-1.82/20 2.6s} 8. f5 {+2.17/22 5.3s}
e5 {-2.00/23 2.6s} 9. dxe5 {+3.17/29 5.5s} Nxe5 {-2.63/21 2.6s}
10. Nf4 {+3.79/27 5.4s} O-O {-3.82/26 2.7s} 11. P@e6 {+3.11/30 5.7s}
fxe6 {-3.82/24 2.6s} 12. Nxe6 {+3.25/27 5.8s} Qd7 {-2.92/25 2.8s}
13. Bf4 {+2.65/21 5.8s} P@f7 {-4.09/14 2.7s} 14. Nxg7 {+3.24/31 6.1s}
Kxg7 {-4.28/22 2.8s} 15. P@g5 {+3.42/30 6.3s} Rg8 {-3.36/20 2.7s}
16. gxf6+ {+2.76/27 6.0s} Bxf6 {-2.73/26 3.0s} 17. P@g5 {+3.47/26 6.3s}
Bxg5 {-2.46/21 2.8s} 18. Bxg5 {+2.89/24 6.1s} Kh8 {-2.44/22 2.9s}
19. B@f6+ {+2.66/26 6.1s} P@g7 {-2.64/20 2.9s} 20. Qh5 {+3.35/21 5.9s}
gxf6 {-2.77/19 2.9s} 21. Bxf6+ {+2.90/24 6.0s} P@g7 {-2.70/17 2.8s}
22. Bxe5 {+2.87/20 5.8s} dxe5 {-2.71/19 2.8s} 23. P@e6 {+3.90/19 5.7s}
N@f4 {-1.83/19 2.6s} 24. Qxh7+ {+4.70/25 5.7s} Kxh7 {-3.19/1 0.004s}
25. N@g5+ {+6.50/29 5.3s} Kh6 {-4.70/20 2.6s} 26. exd7 {+5.86/23 5.4s}
B@e3+ {-5.63/20 2.6s} 27. Kh1 {+7.62/26 5.4s} Kxg5 {-6.98/17 2.6s}
28. Rxf4 {+11.12/19 4.7s} Bxf4 {-12.93/13 2.3s} 29. N@f3+ {+16.96/21 3.0s}
Kh6 {-13.33/18 1.7s} 30. N@g4+ {+18.62/22 3.0s} Kh7 {-17.91/19 1.3s}
31. P@g6+ {+23.57/18 1.9s} fxg6 {-20.56/17 1.5s} 32. fxg6+ {+22.17/18 2.0s}
Kxg6 {-22.06/17 0.85s} 33. Q@f5# {+M1/17 1.4s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "35"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "105"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {+1.79/22 2.4s} Nf6 {-1.60/24 5.1s} 5. Nd2 {+1.59/22 2.6s}
Na6 {-0.91/24 5.5s} 6. Nh3 {+0.68/20 2.7s} Nb4 {-1.41/27 5.6s}
7. O-O {+1.13/22 2.7s} Nxd3 {-1.19/25 5.5s} 8. cxd3 {+0.87/19 2.6s}
B@g4 {-1.59/37 5.6s} 9. Ng5 {+2.14/28 2.8s} Bxd1 {-1.52/37 5.8s}
10. Raxd1 {+2.26/28 2.7s} Be7 {-0.84/36 6.0s} 11. Nxf7 {+0.84/34 3.0s}
Kxf7 {-0.61/34 6.0s} 12. N@e5+ {+1.63/32 2.8s} Kf8 {-0.71/35 5.9s}
13. P@h6 {+0.53/35 3.0s} gxh6 {-0.29/35 6.3s} 14. Bxh6+ {+0.67/32 3.0s}
P@g7 {+0.07/37 6.5s} 15. Bxg7+ {+0.15/33 3.0s} Kxg7 {-0.18/31 6.1s}
16. P@g5 {+0.60/28 2.9s} h6 {+0.31/33 6.3s} 17. gxf6+ {-0.26/28 3.0s}
Bxf6 {+0.22/27 6.0s} 18. N@h5+ {-0.20/25 2.8s} Kf8 {+0.28/29 6.0s}
19. Nxf6 {-0.01/25 2.8s} Qxf6 {-1.09/29 6.1s} 20. Nxd7+ {-0.42/23 2.8s}
Ke7 {-1.17/30 6.2s} 21. Nxf6 {+1.20/28 3.1s} N@h3+ {-1.39/28 6.2s}
22. gxh3 {+0.31/23 2.8s} N@e2+ {-0.76/30 5.7s} 23. Kh1 {+1.34/25 2.9s}
P@g2+ {-1.14/24 5.8s} 24. Kxg2 {-2.09/1 0.025s} Bxe4+ {-0.04/26 5.2s}
25. Nfxe4 {+0.26/21 2.6s} Rag8+ {+0.05/25 5.2s} 26. P@g4 {+0.27/23 2.4s}
Nf4+ {-0.10/27 3.4s} 27. Kf3 {+0.11/27 2.0s} Q@g2+ {+0.13/24 3.7s}
28. Ke3 {+0.05/19 1.9s} Nd5+ {-0.02/18 2.1s} 29. Ke2 {+0.06/1 0.002s}
Nf4+ {+0.13/15 2.1s} 30. Ke3 {+0.02/14 0.91s} Nd5+ {-0.01/14 1.5s}
31. Ke2 {0.00/1 0.013s} P@f3+ {+0.15/12 1.5s} 32. Nxf3 {+10.32/16 2.7s}
Qxf3+ {-9.91/20 5.5s} 33. Kxf3 {+10.25/20 2.9s} N@h4+ {-10.05/21 5.8s}
34. Ke2 {+10.34/18 2.9s} B@f3+ {-11.83/22 5.6s} 35. Kd2 {+11.83/20 2.8s}
Bxe4 {-11.54/20 5.4s} 36. dxe4 {+10.02/17 2.8s} Nf3+ {-9.50/21 6.1s}
37. Kc1 {+9.21/19 3.0s} N@e2+ {-9.31/20 6.1s} 38. Kb1 {+8.81/19 3.0s}
Nexd4 {-8.39/20 6.3s} 39. exd5 {+8.15/19 3.1s} P@c2+ {-8.33/19 6.4s}
40. Ka1 {+8.43/17 3.0s} cxd1=Q+ {-10.27/21 6.3s} 41. Rxd1 {+8.96/18 3.0s}
R@b1+ {-8.03/16 6.2s} 42. Kxb1 {+10.95/16 3.0s} exd5 {-13.80/18 6.0s}
43. N@f5+ {+15.08/18 2.8s} Nxf5 {-12.71/19 5.5s} 44. gxf5 {+14.22/13 3.0s}
N@d2+ {-14.15/18 5.9s} 45. Ka1 {+14.92/13 2.8s} P@d7 {-13.18/14 4.7s}
46. f6+ {+14.53/13 2.7s} Kxf6 {-19.28/14 4.0s} 47. N@h5+ {+27.28/13 2.1s}
Kg5 {-31.40/17 2.6s} 48. Q@f6+ {+30.95/11 1.4s} Kxh5 {-31.99/1 0.002s}
49. P@g4+ {+33.54/13 1.2s} Rxg4 {-30.21/1 0.001s} 50. hxg4+ {+31.54/11 1.3s}
Kxg4 {-31.93/1 0.002s} 51. Q@g3+ {+41.88/9 0.71s} Kh5 {-33.81/1 0.003s}
52. R@h4+ {+40.10/7 0.65s} Nxh4 {-35.26/1 0.002s}
53. Qgxh4# {+M1/7 0.53s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "36"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "31"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Nc3 {+2.27/22 4.9s} Nf6 {-2.15/15 2.4s} 5. Nge2 {+2.24/21 5.1s}
Bd6 {-1.12/18 2.5s} 6. O-O {+1.15/21 5.2s} Ng4 {-0.69/18 2.6s}
7. Bf4 {+2.01/24 5.4s} Bxf4 {-2.31/19 2.6s} 8. Nxf4 {+3.22/19 5.5s}
h5 {-2.78/18 2.6s} 9. Nxh5 {+4.18/26 5.9s} Rxh5 {-2.81/18 2.7s}
10. Qxg4 {+3.80/25 5.8s} B@g6 {-2.96/17 2.7s} 11. B@e5 {+5.58/19 5.5s}
N@f6 {-4.37/18 2.6s} 12. Bxf6 {+7.42/21 5.0s} Qxf6 {-4.92/17 2.6s}
13. N@g8 {+10.57/25 4.8s} Qxd4 {-9.35/18 2.2s} 14. Qxh5 {+12.27/20 4.3s}
Bxh5 {-15.12/16 2.1s} 15. P@e7 {+37.96/11 1.5s} Nc6 {-35.77/4 1.2s}
16. R@f8# {+M1/4 1.0s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "36"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.61/25 5.1s} 5. Nd2 {+1.51/20 2.5s} h5 {-1.12/24 5.3s}
6. Nh3 {+1.33/20 2.5s} Ng4 {-1.43/21 5.3s} 7. O-O {+1.31/20 2.6s}
Nc6 {-1.20/19 5.2s} 8. c3 {+0.76/16 2.6s} Bd6 {-0.94/23 5.5s}
9. Nf3 {+1.43/21 2.6s} Qe7 {-1.02/23 5.5s} 10. Bg5 {+1.58/20 2.6s}
f6 {-1.82/19 5.4s} 11. Bf4 {+2.15/17 2.6s} g5 {-1.76/22 5.4s}
12. Bxd6 {+1.96/19 2.7s} cxd6 {-2.01/23 5.9s} 13. B@g6+ {+2.21/22 2.8s}
Kd8 {-1.84/22 5.7s} 14. d5 {+2.78/19 2.8s} Nce5 {-1.65/23 6.0s}
15. Nxe5 {+1.83/20 2.8s} Nxe5 {-1.56/21 5.8s} 16. Bxh5 {+2.11/18 2.8s}
B@e8 {-1.48/21 5.8s} 17. Bxe8 {+1.11/20 2.8s} Rxh3 {-0.48/21 5.9s}
18. gxh3 {+0.83/19 2.8s} Qxe8 {-1.22/22 5.9s} 19. P@g2 {+0.24/19 2.8s}
N@f4 {-0.34/21 5.8s} 20. dxe6 {+0.39/18 2.7s} Nxh3+ {-0.73/24 6.0s}
21. Kh1 {+1.04/23 3.0s} P@f3 {-1.17/24 6.0s} 22. P@c7+ {+1.46/23 2.9s}
Kc8 {-2.00/28 6.2s} 23. Qxf3 {+1.86/20 2.9s} Nxf3 {-2.32/24 5.9s}
24. B@g3 {+2.76/17 2.8s} N@g4 {-2.80/24 5.9s} 25. gxh3 {+3.27/21 2.9s}
Ngxh2 {-2.90/22 5.8s} 26. P@g2 {+4.28/19 2.8s} Nxf1 {-4.24/24 5.9s}
27. Rxf1 {+4.28/23 2.8s} Qxe6 {-3.57/23 5.6s} 28. N@b5 {+3.44/21 2.8s}
R@h8 {-6.30/21 5.3s} 29. Nxd6+ {+8.78/18 2.6s} Qxd6 {-10.70/18 4.3s}
30. N@e7+ {+12.93/21 2.3s} Kxc7 {-11.97/22 3.7s} 31. Bxd6+ {+13.79/21 2.2s}
Kd8 {-10.18/22 4.8s} 32. Nc6+ {+32.50/17 2.0s} Bxc6 {-28.36/12 1.5s}
33. P@e7+ {+40.96/11 0.83s} Ke8 {-34.40/8 1.5s} 34. Q@f8+ {+38.60/5 0.72s}
Rxf8 {-47.32/1 0.002s} 35. exf8=Q# {+M1/4 0.45s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "37"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.52/22 2.5s} 5. Nd2 {+1.65/24 5.2s} c5 {-1.15/22 2.6s}
6. dxc5 {+2.14/21 5.3s} bxc5 {-2.21/19 2.6s} 7. Ngf3 {+2.34/22 5.2s}
d6 {-1.81/20 2.5s} 8. O-O {+1.96/22 5.3s} Nbd7 {-1.48/17 2.5s}
9. P@f5 {+2.81/19 5.2s} exf5 {-3.28/20 2.6s} 10. exf5 {+2.62/24 5.6s}
P@g4 {-2.54/17 2.6s} 11. P@e6 {+2.23/20 5.5s} gxf3 {-2.79/19 2.6s}
12. Nxf3 {+1.50/23 5.9s} P@g4 {-0.58/19 2.7s} 13. exf7+ {+0.59/19 5.5s}
Kxf7 {-0.45/18 2.7s} 14. Ng5+ {+1.36/21 5.7s} Ke7 {-0.92/15 2.7s}
15. f3 {+2.00/15 5.5s} gxf3 {-1.71/14 2.7s} 16. Rxf3 {+1.40/17 5.6s}
Ne5 {-1.04/14 2.7s} 17. P@f4 {+1.72/23 5.8s} Nxf3+ {-1.73/22 2.9s}
18. Qxf3 {+1.96/26 6.2s} Bxf3 {-2.21/20 2.8s} 19. Nxf3 {+2.07/24 6.0s}
P@e4 {-1.77/23 3.0s} 20. N@c6+ {+3.31/29 6.1s} Kd7 {-2.22/21 2.8s}
21. Nxd8 {+3.23/21 5.9s} Kxd8 {-2.83/19 2.8s} 22. B@c6 {+3.63/26 5.9s}
R@c7 {-2.50/19 2.8s} 23. Bxa8 {+5.50/27 6.1s} exd3 {-4.46/25 2.9s}
24. R@b8+ {+6.98/27 6.4s} B@c8 {-4.95/24 2.9s} 25. P@b7 {+6.63/24 6.1s}
N@e2+ {-6.35/23 2.9s} 26. Kh1 {+7.52/25 6.2s} N@g3+ {-5.81/21 2.9s}
27. hxg3 {-0.66/1 0.014s} Nxg3+ {-7.36/21 2.9s} 28. Kh2 {+7.71/21 5.9s}
Ng4+ {-7.61/18 2.8s} 29. Kxg3 {+11.15/21 5.5s} P@h4+ {-9.23/20 2.8s}
30. Nxh4 {+10.92/19 5.6s} Q@h2+ {-9.55/18 2.8s} 31. Kxg4 {+13.83/19 5.0s}
h5+ {-12.79/16 2.5s} 32. Kf3 {+13.87/17 5.1s} P@g4+ {-12.14/14 2.6s}
33. Ke4 {+15.79/16 5.0s} d5+ {-14.81/14 2.5s} 34. Kxd3 {+17.80/15 5.0s}
c4+ {-15.69/12 2.4s} 35. Kd2 {+20.61/15 4.4s} c3+ {-21.56/12 2.3s}
36. bxc3 {+23.60/13 4.2s} Qxh4 {-25.34/12 2.1s} 37. bxc8=Q+ {+26.82/14 2.7s}
Rxc8 {-25.09/12 1.4s} 38. Rxc8+ {+31.07/13 2.8s} Kxc8 {-28.30/8 1.1s}
39. Q@b7+ {+43.04/14 1.9s} Kd8 {-41.21/1 0.002s}
40. R@c8# {+M1/7 1.1s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "37"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.26/25 5.0s} 2. Bb2 {-0.40/24 2.5s} Nc6 {+0.23/25 5.2s}
3. e3 {-0.31/22 2.5s} d5 {+0.35/22 5.0s} 4. Bb5 {-0.31/20 2.5s}
Bd6 {+0.01/25 5.6s} 5. Nf3 {-0.09/24 2.7s} Qe7 {+0.24/23 5.4s}
6. Nc3 {+0.19/22 2.6s} Nf6 {-0.45/28 5.9s} 7. d4 {+0.34/22 2.9s}
e4 {-0.37/26 5.9s} 8. Ne5 {+0.22/20 2.8s} Bd7 {-0.47/24 5.8s}
9. Nxd7 {+0.42/23 2.8s} Nxd7 {-0.25/22 5.6s} 10. Nxd5 {0.00/21 2.7s}
Qg5 {0.00/24 5.8s} 11. B@h3 {+0.19/19 2.7s} Qxd5 {-0.47/20 5.5s}
12. Bxd7+ {+0.29/18 2.7s} Kxd7 {-0.20/26 5.8s} 13. N@e5+ {+1.24/19 2.8s}
Ke8 {+0.09/24 5.6s} 14. P@c4 {+0.29/22 2.6s} Qxe5 {+0.79/28 6.0s}
15. dxe5 {-1.09/23 2.9s} Bb4+ {+1.17/24 5.9s} 16. c3 {-1.45/20 2.7s}
N@d3+ {+0.85/26 6.0s} 17. Kf1 {-1.04/23 2.9s} Nxe5 {+0.80/24 5.9s}
18. cxb4 {-1.29/20 2.8s} B@d3+ {+0.30/28 6.0s} 19. Kg1 {+0.02/27 3.0s}
P@e2 {+0.40/28 6.1s} 20. Qd2 {-0.05/24 2.9s} N@h3+ {+2.89/33 6.3s}
21. gxh3 {-0.33/1 0.003s} N@f3+ {+3.31/31 6.0s} 22. Kg2 {-0.50/1 0.003s}
Nxd2 {+4.00/28 5.8s} 23. Bxe5 {-3.05/24 2.8s} Q@f3+ {+3.34/27 5.9s}
24. Kg1 {-1.11/1 0.026s} Qxh3 {+4.95/33 5.9s} 25. Bxc6+ {-3.71/25 2.9s}
bxc6 {+4.09/23 5.7s} 26. N@f6+ {-2.62/19 2.7s} gxf6 {+5.06/26 5.7s}
27. N@g7+ {-3.80/20 2.8s} Kf8 {+4.03/21 5.6s} 28. B@c5+ {-2.38/19 2.7s}
P@e7 {+9.50/25 5.3s} 29. Bxe7+ {-8.96/22 2.5s} Kg8 {+12.47/23 4.5s}
30. N@h6+ {-11.60/22 2.2s} Qxh6 {+14.92/19 3.9s} 31. Q@g4 {-12.22/20 2.4s}
N@f3+ {+16.35/16 4.0s} 32. Kg2 {-15.84/15 1.9s} B@h3+ {+20.72/17 3.2s}
33. Kg3 {-23.76/13 2.0s} Bxg4 {+29.20/11 2.8s} 34. B7xf6 {-40.88/10 1.8s}
Qh3+ {+47.77/9 1.7s} 35. Kf4 {-18.86/1 0.025s} N@g6# {+M1/7 1.2s, Black mates}
0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "38"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "81"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.41/24 2.4s} 2. Bb2 {-0.21/24 5.1s} Nc6 {+0.30/23 2.5s}
3. e3 {-0.12/28 5.4s} d5 {+0.45/21 2.5s} 4. Bb5 {-0.25/26 5.3s}
Bd6 {+0.14/22 2.6s} 5. Nf3 {+0.06/26 5.9s} Qe7 {+0.51/19 2.6s}
6. Nc3 {+0.24/24 5.7s} Nf6 {-0.22/23 2.8s} 7. d4 {+0.40/27 6.1s}
e4 {-0.14/21 2.8s} 8. Ne5 {+0.36/25 5.9s} Bd7 {-0.38/23 2.8s}
9. Nxd7 {+0.76/22 5.8s} Nxd7 {-0.12/21 2.7s} 10. B@g3 {+0.49/21 5.6s}
O-O {-0.17/20 2.7s} 11. Nxd5 {+1.12/23 5.6s} Qg5 {-0.30/19 2.7s}
12. Bc4 {+0.95/24 5.6s} Nb6 {-0.22/20 2.7s} 13. P@f6 {+1.55/22 5.7s}
Nxd5 {-1.55/19 2.8s} 14. fxg7 {+0.29/35 6.0s} N@f3+ {+1.11/20 2.7s}
15. gxf3 {-1.07/23 5.7s} N@g2+ {+1.43/22 2.8s} 16. Kd2 {-1.61/27 5.9s}
Ndxe3 {+2.40/20 2.6s} 17. gxf8=Q+ {-1.49/29 5.5s} Rxf8 {+1.83/27 2.7s}
18. P@f4 {-2.09/30 6.0s} Bxf4 {+2.56/19 2.7s} 19. Bxf4 {-2.41/24 5.8s}
Qxf4 {+2.76/23 2.9s} 20. N@f6+ {-2.77/28 6.0s} Qxf6 {+1.84/18 2.8s}
21. fxe3 {-2.24/24 5.9s} Nxe3 {+2.82/25 2.8s} 22. N@h5 {-2.98/25 6.0s}
Nxc4+ {+2.65/23 2.9s} 23. Kc1 {-2.94/23 6.0s} Qh6+ {+3.86/21 2.9s}
24. B@f4 {-4.70/24 6.0s} B@e3+ {+4.63/20 2.8s} 25. Bxe3 {-4.50/34 6.1s}
Qxe3+ {+4.93/28 3.1s} 26. B@d2 {-3.90/36 6.3s} Nxd2 {+5.09/21 2.9s}
27. R@g2+ {-1.09/26 5.9s} B@g7 {+2.28/23 2.9s} 28. Rxg7+ {-0.96/32 6.4s}
Kh8 {+1.99/1 0.003s} 29. B@g5 {-0.54/30 6.3s} Nxb3+ {+0.41/28 3.1s}
30. Kb1 {-0.22/1 0.015s} N@d2+ {+0.69/22 2.9s} 31. Qxd2 {-2.76/1 0.013s}
Nxd2+ {+1.15/25 3.0s} 32. Kc1 {-8.46/1 0.015s} Nb3+ {+0.58/18 2.8s}
33. Kb1 {-1.03/22 5.8s} Q@e1+ {+1.71/21 2.9s} 34. Rxe1 {+0.44/23 5.7s}
Qxe1+ {+1.65/19 2.8s} 35. Bbc1 {+1.31/18 5.4s} R@b2+ {-0.39/17 2.4s}
36. Kxb2 {+0.94/1 0.002s} P@c3+ {+0.10/14 2.3s} 37. Kb1 {+18.51/17 3.1s}
Nd2+ {-15.32/15 1.9s} 38. Bxd2 {+2.69/1 0.014s} Qxc1+ {-13.96/13 1.9s}
39. Bxc1 {+19.86/20 2.9s} P@b2 {-29.15/19 1.7s} 40. Rxh7+ {+38.34/7 1.3s}
Kxh7 {-34.20/4 0.68s} 41. Q@g7# {+M1/5 1.1s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "38"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.33/22 2.4s}
d5 {+0.22/22 5.0s} 4. Bb5 {-0.15/24 2.7s} Bd6 {-0.03/25 5.5s}
5. Nf3 {-0.15/21 2.6s} Qe7 {+0.19/25 5.5s} 6. Nc3 {+0.22/24 2.8s}
Nf6 {-0.47/28 6.0s} 7. d4 {+0.32/22 2.8s} e4 {-0.30/25 5.9s}
8. Ne5 {+0.45/25 2.9s} Bd7 {-0.41/24 5.8s} 9. Nxd7 {+0.42/22 2.8s}
Nxd7 {-0.27/22 5.6s} 10. B@g3 {+0.55/21 2.7s} Qg5 {+0.15/22 5.7s}
11. h4 {+0.27/16 2.7s} Qg6 {+0.01/22 5.9s} 12. h5 {+0.12/17 2.8s}
Qg5 {-0.09/21 5.8s} 13. Bxd6 {-0.14/16 2.8s} Qxg2 {-0.33/25 6.0s}
14. Rh2 {+0.68/20 2.9s} N@f3+ {-0.49/24 6.0s} 15. Qxf3 {+0.59/18 2.8s}
Qxf3 {-0.36/24 6.0s} 16. B@e2 {+0.72/21 2.9s} Q@g1+ {-1.05/20 5.9s}
17. Kd2 {+1.16/19 2.8s} Qxh2 {-1.31/25 6.0s} 18. Bxh2 {+1.90/20 2.9s}
Qxf2 {-1.87/20 5.9s} 19. N@g4 {+2.84/18 2.8s} Qg2 {-1.82/23 5.9s}
20. Rg1 {+1.41/22 2.9s} Qxg1 {-1.90/24 6.0s} 21. Bxg1 {+1.21/22 2.9s}
P@f3 {-2.41/25 5.9s} 22. Bxc6 {+2.73/19 2.8s} bxc6 {-2.91/22 5.9s}
23. N@f5 {+2.96/17 2.8s} B@b4 {-2.83/23 5.8s} 24. Nxg7+ {+2.44/22 2.8s}
Kd8 {-2.75/21 5.7s} 25. P@b7 {+2.90/20 2.7s} Rb8 {-5.15/25 5.7s}
26. Q@a8 {+5.65/24 2.6s} Rxa8 {-5.85/23 5.1s} 27. bxa8=Q+ {+6.11/22 2.6s}
R@b8 {-4.15/25 5.7s} 28. Qxc6 {+5.29/19 2.8s} Bxc3+ {-3.99/18 5.4s}
29. Bxc3 {+3.48/17 2.7s} N@f1+ {-2.83/28 5.9s} 30. Ke1 {+3.19/20 2.9s}
Q@g3+ {-3.08/22 5.7s} 31. Bf2 {+3.27/25 2.9s} R@b1+ {-4.21/24 5.8s}
32. B@d1 {+2.73/23 2.8s} Qxg4 {-6.07/22 5.2s} 33. P@e7+ {+8.84/17 2.2s}
Kxe7 {-10.45/17 3.5s} 34. Q@h4+ {+12.68/14 2.4s} Qxh4 {-14.18/14 4.2s}
35. Bxh4+ {+19.09/14 1.8s} P@f6 {-20.27/14 3.0s} 36. Nf5+ {+28.63/11 1.5s}
Kd8 {-31.15/11 1.8s} 37. Q@e7+ {+43.56/8 0.72s} Kc8 {-44.75/1 0.002s}
38. Qexd7# {+M1/5 0.57s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "39"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.31/22 5.0s}
d5 {+0.33/21 2.5s} 4. Bb5 {-0.10/26 5.6s} Bd6 {+0.12/25 2.7s}
5. Nf3 {-0.02/26 5.6s} Qe7 {+0.43/20 2.6s} 6. Nc3 {+0.47/29 6.0s}
Nf6 {-0.22/23 2.8s} 7. d4 {+0.50/27 5.9s} e4 {-0.19/21 2.8s}
8. Ne5 {+0.48/25 6.0s} Bd7 {-0.38/23 2.8s} 9. Nxd7 {+0.48/23 5.7s}
Nxd7 {-0.13/21 2.7s} 10. B@h3 {+1.37/21 5.6s} O-O {-0.81/19 2.7s}
11. Bxd7 {+1.63/20 5.5s} N@h4 {-1.46/19 2.7s} 12. Qg4 {+1.68/23 5.9s}
f5 {-0.99/21 2.8s} 13. Bxf5 {+1.53/25 6.0s} Rxf5 {-1.37/22 2.9s}
14. N@h6+ {+2.10/21 6.2s} Kh8 {-1.60/20 2.9s} 15. Nxf5 {+1.94/21 6.0s}
Nxf5 {-1.82/20 2.9s} 16. Nxd5 {+2.66/20 5.8s} Qf7 {-1.24/17 2.8s}
17. P@f6 {+3.50/18 5.9s} N@h6 {-3.30/17 2.8s} 18. fxg7+ {+3.42/21 6.0s}
Nxg7 {-3.10/19 2.8s} 19. Qg5 {+4.55/17 5.7s} Nb4 {-3.51/16 2.7s}
20. P@f6 {+3.29/21 5.9s} Rg8 {-2.46/18 2.8s} 21. Qxh6 {+3.78/24 5.8s}
Nxc2+ {-3.49/23 2.9s} 22. Kd2 {+5.61/28 5.5s} Nxa1 {-3.24/21 2.7s}
23. N@g5 {+6.60/26 5.4s} R@c2+ {-5.81/25 2.6s} 24. Kd1 {+9.40/26 4.2s}
B@h5+ {-4.85/22 2.6s} 25. P@e2 {+9.46/24 4.6s} Qg6 {-8.36/21 2.1s}
26. fxg7+ {+13.29/24 3.2s} Rxg7 {-11.30/15 2.0s} 27. R@d8+ {+21.42/18 2.6s}
Rg8 {-20.25/12 1.1s} 28. N@f7+ {+26.39/11 1.7s} Qxf7 {-11.53/1 0.023s}
29. Nxf7+ {+31.19/7 1.4s} Bxf7 {-12.85/1 0.025s}
30. Q@g7# {+M1/6 1.1s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "39"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "60"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {+0.40/23 5.0s}
4. Bb5 {-0.35/21 2.5s} Bd6 {-0.02/25 5.5s} 5. Nf3 {-0.08/24 2.8s}
Qe7 {+0.18/25 5.6s} 6. Nc3 {+0.21/22 2.6s} Nf6 {-0.45/28 5.9s}
7. d4 {+0.35/22 2.9s} e4 {-0.37/26 5.8s} 8. Ne5 {+0.23/20 2.8s}
Bd7 {-0.48/24 5.9s} 9. Nxd7 {+0.41/23 2.8s} Nxd7 {-0.27/22 5.7s}
10. Nxd5 {+0.01/21 2.7s} Qg5 {+0.01/24 5.9s} 11. B@h3 {+0.32/19 2.8s}
Qxd5 {-0.40/20 5.6s} 12. Bxd7+ {+0.34/18 2.7s} Kxd7 {-0.16/25 5.8s}
13. N@e5+ {+1.32/19 2.8s} Kc8 {-0.28/22 5.5s} 14. Bxc6 {+0.08/20 2.7s}
bxc6 {-0.50/24 5.9s} 15. P@d7+ {-0.28/14 2.6s} Kb7 {-0.20/21 5.7s}
16. N@c5+ {+1.06/17 2.7s} Bxc5 {+0.28/30 6.2s} 17. dxc5 {+0.66/18 2.8s}
B@a5+ {+1.06/28 5.9s} 18. B@c3 {-0.71/26 2.9s} Qxe5 {+0.78/26 6.1s}
19. Bxa5 {-1.42/24 2.8s} Qxb2 {+0.73/24 5.8s} 20. B@c3 {-0.13/23 2.8s}
Qa3 {+0.95/20 6.0s} 21. Bxc7 {-0.39/17 2.8s} Qxc5 {+1.20/17 5.9s}
22. Bxg7 {-0.98/16 2.8s} N@h4 {+5.77/21 6.0s} 23. Rg1 {-4.53/16 2.8s}
N@f3+ {+8.36/19 5.7s} 24. gxf3 {-7.16/15 2.7s} Nxf3+ {+10.20/19 4.9s}
25. Qxf3 {-9.96/16 2.5s} exf3 {+11.51/16 5.0s} 26. P@a6+ {-9.62/13 2.5s}
Kxa6 {+14.16/19 4.5s} 27. N@b8+ {-12.69/13 2.2s} Raxb8 {+18.30/18 4.5s}
28. P@b5+ {-17.65/12 2.2s} Qxb5 {+24.77/17 3.5s} 29. N@c3 {-28.72/8 1.7s}
Q@e2+ {+36.55/9 1.6s} 30. Nxe2 {-15.78/1 0.024s} Qxe2# {+M1/8 1.1s, Black mates}
0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "40"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "90"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {+0.31/21 2.5s}
4. Bb5 {-0.28/26 5.2s} Bd6 {+0.15/24 2.6s} 5. Nf3 {+0.05/26 5.9s}
Qe7 {+0.48/20 2.6s} 6. Nc3 {+0.25/24 5.7s} Nf6 {-0.21/23 2.8s}
7. d4 {+0.40/27 6.1s} e4 {-0.19/21 2.8s} 8. Ne5 {+0.38/25 5.9s}
Bd7 {-0.41/23 2.9s} 9. Nxd7 {+0.75/22 5.8s} Nxd7 {-0.17/21 2.7s}
10. Nxd5 {-0.14/21 5.5s} Qg5 {+0.23/21 2.7s} 11. B@h3 {+0.29/23 5.8s}
Qxd5 {-0.26/19 2.7s} 12. Bxd7+ {+0.65/22 5.7s} Kxd7 {-0.67/20 2.8s}
13. N@e5+ {+0.36/24 5.7s} Ke8 {-0.14/23 2.6s} 14. Bxc6+ {-0.26/24 5.7s}
bxc6 {+0.15/21 2.8s} 15. P@d7+ {-0.03/23 5.8s} Kf8 {+0.44/20 2.7s}
16. N@f4 {-0.08/23 5.6s} Qb5 {+0.47/22 2.8s} 17. a4 {-0.44/22 5.8s}
Qa6 {+0.81/22 2.7s} 18. Nxf7 {-0.37/22 5.6s} Kxf7 {+0.55/17 2.7s}
19. Qh5+ {-0.53/20 5.7s} g6 {+1.07/19 2.7s} 20. P@e6+ {-1.41/23 5.7s}
Ke7 {+1.76/22 2.8s} 21. Nxg6+ {-2.16/24 5.7s} hxg6 {+1.35/20 2.8s}
22. Qxg6 {-1.93/23 5.6s} B@h5 {+2.78/22 2.7s} 23. d8=B+ {-2.41/20 5.6s}
Kxd8 {+0.20/18 2.8s} 24. Qf6+ {-0.71/26 6.0s} Kc8 {-0.19/22 2.9s}
25. Qxh8+ {-0.30/23 6.0s} Kb7 {-0.43/18 2.9s} 26. Qxh5 {+0.20/22 6.2s}
B@b4+ {-0.04/21 2.9s} 27. B@c3 {+0.07/21 6.2s} N@f3+ {+0.42/19 2.9s}
28. gxf3 {-0.53/26 6.5s} N@g2+ {+0.38/24 3.1s} 29. Kd2 {-0.36/24 6.3s}
exf3 {+0.63/19 3.0s} 30. Qxf3 {-1.10/26 6.4s} Nh4 {+1.34/23 3.1s}
31. Qe4 {-1.24/26 6.4s} N@f3+ {+0.49/21 3.0s} 32. Kc1 {-2.16/30 6.5s}
Bxc3 {+2.22/23 3.2s} 33. Bxc3 {-2.45/24 6.4s} N@e2+ {+1.79/21 3.1s}
34. Kb2 {-3.12/23 5.9s} Nxc3 {+2.95/21 3.0s} 35. Qxc6+ {-2.77/20 6.2s}
Qxc6 {+2.71/19 3.0s} 36. N@a5+ {-4.22/23 6.1s} Ka6 {+5.76/21 2.7s}
37. Nxc6 {-6.51/22 5.6s} P@a3+ {+8.97/17 2.4s} 38. Rxa3 {-9.85/20 3.6s}
Bxa3+ {+9.80/19 2.2s} 39. Kxa3 {-9.84/20 4.0s} R@a2+ {+10.40/18 2.2s}
40. Kb4 {-11.07/1 0.001s} B@a3+ {+12.86/21 1.7s} 41. Kxc3 {-13.25/23 2.5s}
Q@b2+ {+16.99/13 1.6s} 42. Kc4 {-12.71/21 2.7s} Qxc2+ {+13.84/20 1.7s}
43. B@c3 {-14.38/20 2.5s} B@d3+ {+15.80/19 1.5s} 44. Kd5 {-5.47/1 0.014s}
Qxb3+ {+19.46/17 1.1s} 45. P@c4 {-21.14/16 1.9s}
Qxc4# {+M1/15 0.83s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "40"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {+0.13/25 5.2s} 5. Nf3 {-0.15/20 2.6s} Qe7 {+0.06/25 5.9s}
6. Nc3 {+0.23/24 2.8s} Nf6 {-0.21/26 5.8s} 7. d4 {+0.29/22 2.8s}
e4 {-0.31/26 6.0s} 8. Ne5 {+0.40/25 2.9s} Bd7 {-0.39/24 5.7s}
9. Nxd7 {+0.39/22 2.7s} Nxd7 {-0.58/20 5.7s} 10. B@g3 {+0.52/21 2.8s}
O-O {-0.40/22 5.6s} 11. Nxd5 {+0.48/20 2.7s} Qg5 {-1.02/22 5.6s}
12. Bc4 {+1.10/21 2.8s} Nb6 {-0.32/23 5.5s} 13. h4 {+0.89/22 2.8s}
Qxd5 {-0.69/21 5.8s} 14. Bxd5 {+0.44/20 2.8s} Nxd5 {-0.62/19 5.7s}
15. Qg4 {+0.93/18 2.7s} B@a5+ {-0.07/20 5.6s} 16. P@d2 {+0.25/19 2.6s}
Bxg3 {+0.59/22 5.6s} 17. Qxg3 {-0.46/19 2.7s} Bxd2+ {+1.04/22 5.9s}
18. Kxd2 {-0.83/18 2.7s} B@a5+ {+1.34/24 5.7s} 19. Ke2 {-0.98/20 2.7s}
P@g6 {+1.35/28 5.9s} 20. h5 {-1.41/24 2.8s} N@f5 {+2.11/26 5.8s}
21. Qg5 {-1.36/22 2.7s} N@e6 {+2.91/30 6.0s} 22. Qg4 {-2.25/25 2.9s}
Nf6 {+2.94/28 5.8s} 23. hxg6 {-2.13/27 2.7s} fxg6 {+4.69/28 5.8s}
24. Qh3 {-3.99/23 2.8s} Ncxd4+ {+4.57/24 5.7s} 25. Bxd4 {-3.88/19 2.7s}
Nfxd4+ {+2.94/24 6.1s} 26. Kf1 {-2.31/22 2.9s} P@e2+ {+2.00/23 5.9s}
27. Kg1 {-5.39/1 0.025s} P@b2 {+2.79/23 6.1s} 28. Rb1 {-2.39/23 3.0s}
e1=Q+ {+1.68/27 6.2s} 29. Rxe1 {-1.27/22 3.0s} Bxe1 {+1.70/29 6.3s}
30. N@e7+ {-1.04/24 3.1s} Kf7 {+1.27/25 6.3s} 31. exd4 {-0.33/18 2.9s}
Bxf2+ {+1.86/25 6.4s} 32. Kxf2 {-1.24/24 2.9s} B@g4 {+0.98/23 6.0s}
33. Nxg6 {-0.89/15 2.9s} R@f5+ {+3.39/22 6.2s} 34. B@f3 {-2.20/18 3.0s}
hxg6 {+2.24/25 6.2s} 35. B@c4 {-1.98/18 3.0s} P@e3+ {+3.87/19 6.1s}
36. Kg3 {-3.49/16 2.9s} Rxf3+ {+15.59/17 3.6s} 37. gxf3 {-13.46/16 2.0s}
B@f4+ {+18.46/15 3.5s} 38. Kg2 {-15.67/14 2.0s} exf3+ {+24.11/15 3.1s}
39. Qxf3 {-34.28/12 1.6s} Bxf3+ {+31.88/11 1.7s} 40. Kxf3 {-33.78/6 0.77s}
Q@f2# {+M1/10 1.4s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "41"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {+0.24/20 2.5s} 5. Nf3 {0.00/24 5.5s} Qe7 {+0.28/23 2.7s}
6. Nc3 {+0.48/29 6.0s} Nf6 {-0.06/23 2.7s} 7. d4 {+0.50/27 5.9s}
e4 {-0.36/25 2.9s} 8. Ne5 {+0.46/25 5.9s} Bd7 {-0.26/19 2.7s}
9. Nxd7 {+0.47/23 5.6s} Nxd7 {-0.15/22 2.7s} 10. B@h3 {+1.35/21 5.7s}
O-O {-0.90/20 2.6s} 11. Bxd7 {+1.51/20 5.6s} N@h4 {-1.42/19 2.7s}
12. Qg4 {+1.67/23 5.9s} f5 {-0.90/21 2.8s} 13. Bxf5 {+1.51/25 6.0s}
Rxf5 {-1.39/22 2.9s} 14. N@h6+ {+2.07/24 6.1s} Kh8 {-1.58/20 2.9s}
15. Nxf5 {+1.97/21 6.1s} Nxf5 {-1.82/20 2.9s} 16. Nxd5 {+2.66/20 5.8s}
Qf7 {-1.22/17 2.8s} 17. P@f6 {+3.51/18 5.9s} N@h6 {-3.29/17 2.8s}
18. fxg7+ {+3.44/22 6.0s} Nxg7 {-3.11/17 2.7s} 19. Qg5 {+4.48/18 5.7s}
Nb4 {-3.43/17 2.7s} 20. P@f6 {+3.31/21 5.9s} Rg8 {-2.29/18 2.8s}
21. Qxh6 {+3.71/24 5.7s} Nxc2+ {-3.39/23 2.8s} 22. Kd2 {+5.58/28 5.5s}
Nxa1 {-3.30/21 2.8s} 23. N@g5 {+6.72/26 5.3s} R@c2+ {-5.84/25 2.6s}
24. Kd1 {+9.42/27 4.2s} B@h5+ {-4.97/23 2.7s} 25. P@e2 {+9.64/24 4.7s}
Qg6 {-8.13/23 2.1s} 26. fxg7+ {+13.16/24 3.3s} Rxg7 {-11.35/15 2.0s}
27. R@d8+ {+21.14/17 2.6s} Rg8 {-20.55/11 1.1s} 28. N@f7+ {+26.41/11 1.6s}
Qxf7 {-11.53/1 0.024s} 29. Nxf7+ {+30.86/7 1.4s} Bxf7 {-12.85/1 0.026s}
30. Q@g7# {+M1/5 1.2s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "41"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "58"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.69/18 2.4s} Nf6 {-0.82/24 5.2s}
3. d4 {+1.13/20 2.6s} d5 {-0.80/25 5.5s} 4. e5 {+1.03/22 2.6s}
Ne4 {-0.78/23 5.4s} 5. Be3 {+1.04/22 2.6s} Bf5 {-0.89/27 5.7s}
6. Bd3 {+0.90/21 2.8s} e6 {-0.85/25 5.6s} 7. Nge2 {+0.86/23 2.8s}
Nxc3 {-0.34/27 5.6s} 8. bxc3 {+0.37/19 2.7s} N@h4 {-0.06/22 5.6s}
9. Rg1 {+0.34/21 2.7s} Bxd3 {-0.81/23 5.5s} 10. cxd3 {+0.26/23 2.7s}
B@f3 {-0.62/23 5.6s} 11. B@h3 {+1.22/23 2.8s} h5 {-0.17/27 5.7s}
12. N@g5 {+0.25/26 2.7s} Bxg2 {+1.84/31 6.2s} 13. Bxg2 {-1.11/29 2.9s}
Qxg5 {+2.16/29 6.1s} 14. Bxg5 {-2.69/28 3.1s} N@f3+ {+2.14/30 6.8s}
15. Bxf3 {-2.60/26 3.0s} Nxf3+ {+2.33/25 6.3s} 16. Kf1 {-2.67/1 0.003s}
B@h3+ {+2.06/28 6.4s} 17. B@g2 {-2.64/22 2.9s} Nxh2+ {+2.55/23 6.1s}
18. Ke1 {+0.05/1 0.023s} Bxg2 {+2.10/26 6.2s} 19. Qb1 {-1.30/20 2.9s}
Nf3+ {+4.10/22 5.6s} 20. Kd1 {-1.29/1 0.003s} B@a4+ {+6.89/23 5.7s}
21. N@c2 {-4.87/19 2.5s} P@h2 {+7.59/22 4.8s} 22. Re1 {-5.61/20 2.3s}
h1=Q {+9.60/21 4.7s} 23. Rxh1 {-8.64/19 2.4s} Bxh1 {+11.92/24 4.5s}
24. Kc1 {-8.66/17 2.3s} R@f1+ {+12.18/20 4.5s} 25. Kb2 {-11.89/16 2.2s}
P@a3+ {+15.69/21 3.2s} 26. Nxa3 {-11.48/1 0.023s} Rxb1+ {+16.50/16 3.0s}
27. Rxb1 {-15.09/13 1.7s} Bxa3+ {+19.03/17 1.8s} 28. Kxa3 {-17.40/15 0.92s}
N@c2+ {+24.39/12 1.8s} 29. Kb2 {-26.13/9 0.77s} Q@a3# {+M1/7 1.0s, Black mates}
0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "42"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "99"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.72/25 5.1s} Nf6 {-0.72/22 2.5s}
3. d4 {+0.92/26 5.5s} d5 {-0.96/24 2.6s} 4. e5 {+0.88/24 5.5s}
Ne4 {-0.94/23 2.6s} 5. Be3 {+1.05/26 5.7s} Bf5 {-0.96/23 2.7s}
6. Bd3 {+0.90/25 5.6s} e6 {-0.86/20 2.7s} 7. Nge2 {+0.64/26 5.8s}
Nxc3 {-0.46/23 2.8s} 8. bxc3 {+0.31/22 5.5s} Bxd3 {-0.43/21 2.7s}
9. cxd3 {+0.22/25 6.0s} N@h4 {-0.02/26 2.8s} 10. O-O {+0.04/20 5.6s}
Nxg2 {+0.10/20 2.7s} 11. Kxg2 {+0.09/25 6.0s} P@e4 {-0.14/24 2.8s}
12. f3 {+0.23/24 5.9s} exf3+ {-0.55/21 2.8s} 13. Rxf3 {+0.76/24 6.0s}
P@e4 {-0.35/22 2.8s} 14. Rg3 {+1.00/22 5.8s} exd3 {-0.73/20 2.7s}
15. Nf4 {+1.28/22 5.9s} B@e2 {-0.83/20 2.8s} 16. Nxe2 {+0.83/22 5.8s}
dxe2 {-0.79/20 2.9s} 17. Qxe2 {+1.20/22 6.0s} N@e4 {-0.73/21 2.8s}
18. N@h5 {+1.22/20 5.9s} Nxg3 {-1.45/19 2.9s} 19. hxg3 {+1.64/21 6.0s}
P@e4 {-0.98/20 2.8s} 20. Rf1 {+1.90/20 5.9s} Nxe5 {-1.83/19 2.9s}
21. dxe5 {+1.31/25 6.5s} P@f3+ {-1.23/22 3.0s} 22. Rxf3 {+1.35/23 6.2s}
exf3+ {-1.52/18 3.0s} 23. Qxf3 {+1.36/23 6.3s} R@f5 {-1.27/21 3.0s}
24. B@a4+ {+1.71/19 6.0s} c6 {-1.78/21 2.9s} 25. B@f4 {+2.18/19 6.0s}
Rxf4 {-1.69/18 2.9s} 26. Qxf4 {+3.06/24 6.2s} B@e4+ {-2.85/17 2.9s}
27. P@f3 {+3.53/25 6.3s} R@f5 {-2.77/22 3.0s} 28. N@f6+ {+4.22/21 6.2s}
gxf6 {-3.62/17 2.9s} 29. N@g7+ {+3.55/26 6.2s} Kd7 {-2.69/19 3.0s}
30. Nxf5 {+1.91/21 6.1s} Bxf3+ {-4.07/17 2.9s} 31. Kxf3 {+4.19/23 6.3s}
P@e4+ {-3.46/19 3.0s} 32. Ke2 {+3.54/21 6.2s} N@d3 {-2.87/20 3.0s}
33. Nxf6+ {+2.81/25 6.5s} Qxf6 {-2.60/24 3.2s} 34. exf6 {+2.47/23 6.4s}
Nxf4+ {-2.38/18 3.0s} 35. gxf4 {+2.08/22 6.2s} Q@f3+ {-2.30/20 3.0s}
36. Kd2 {+2.31/21 6.2s} N@c4+ {-2.07/18 2.9s} 37. Ke1 {+2.87/20 6.0s}
Ba3 {+0.32/17 2.8s} 38. N@h4 {+2.70/21 6.1s} Qxe3+ {-3.94/17 2.9s}
39. Nxe3 {+2.15/24 6.5s} B@d2+ {-2.62/20 3.1s} 40. Kf1 {+2.28/21 6.2s}
Bxe3 {-1.40/21 3.0s} 41. N@e5+ {+2.99/25 6.5s} Nxe5 {-2.34/24 3.2s}
42. fxe5 {+2.74/25 6.4s} N@g3+ {-1.49/20 3.1s} 43. Kg2 {+3.68/26 6.0s}
N@f5 {-2.55/20 3.0s} 44. Nxf5 {+5.55/21 5.9s} Nxf5 {-3.20/20 3.0s}
45. R@c7+ {+9.69/22 4.7s} Kxc7 {-8.14/18 2.5s} 46. P@d6+ {+9.91/20 5.0s}
Nxd6 {-8.53/16 2.5s} 47. R@e7+ {+12.61/18 4.1s} P@d7 {-12.67/17 2.0s}
48. Rxd7+ {+14.59/18 3.7s} Kxd7 {-22.77/15 1.7s} 49. Q@e7+ {+36.06/7 1.2s}
Kc8 {-31.83/1 0.002s} 50. Q@c7# {+M1/5 1.0s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "42"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "60"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. Bc4 {+1.52/18 2.5s} Bg7 {-1.46/16 4.9s} 5. d3 {+1.65/13 2.5s}
h6 {-1.22/24 5.2s} 6. h4 {+1.76/12 2.4s} Nf6 {-1.51/21 5.3s}
7. Nd5 {+1.67/18 2.6s} d6 {-0.85/27 5.5s} 8. Nxf6+ {+1.22/20 2.6s}
Qxf6 {-0.48/26 5.6s} 9. N@d5 {+0.40/21 2.7s} Qd8 {-1.16/25 5.7s}
10. h5 {+0.20/19 2.6s} gxh5 {-0.05/29 5.8s} 11. Rxh5 {-0.06/22 2.8s}
Bg4 {-0.07/30 6.2s} 12. Rh1 {-0.82/20 2.7s} P@e6 {+0.65/24 5.6s}
13. Be3 {+0.67/17 2.7s} exd5 {-0.21/22 5.7s} 14. Bxd5 {+0.33/19 2.8s}
Qf6 {+0.38/24 5.8s} 15. P@a6 {-0.01/19 2.7s} Bxf3 {+0.20/24 6.0s}
16. Qxf3 {+0.11/19 2.9s} Qxf3 {-0.41/26 6.2s} 17. gxf3 {-0.07/21 2.8s}
N@g2+ {-0.16/21 5.8s} 18. Kd2 {+0.17/20 2.9s} Nxe3 {-0.12/23 5.8s}
19. Bxf7+ {+0.38/18 2.7s} Kxf7 {+0.01/19 5.7s} 20. P@e6+ {+0.11/18 2.8s}
Kxe6 {+1.10/21 5.8s} 21. B@d5+ {+0.26/19 2.7s} Ke7 {+1.58/20 5.7s}
22. Q@f7+ {-2.11/18 2.8s} Kd8 {+2.08/1 0.003s} 23. Bxc6 {-1.61/18 2.7s}
N@f1+ {+11.29/18 3.5s} 24. Rhxf1 {-9.81/17 1.9s} Nxf1+ {+11.42/21 3.5s}
25. Rxf1 {-8.79/14 2.1s} R@e2+ {+16.91/19 2.4s} 26. Kxe2 {-18.04/17 1.4s}
N@d4+ {+19.08/17 2.5s} 27. Kd2 {-16.54/16 1.5s} Q@e2+ {+24.46/15 1.8s}
28. Kc3 {-22.89/14 0.90s} Qxc2+ {+23.26/13 1.9s} 29. Kb4 {-13.31/1 0.024s}
B@c5+ {+30.20/11 1.4s} 30. Ka5 {-10.71/1 0.024s} B@b6# {+M1/7 1.1s, Black mates}
0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "43"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "91"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {+2.93/20 5.2s} exd4 {-2.63/18 2.6s} 5. Nxd4 {+2.53/24 5.5s}
Bg7 {-2.55/22 2.7s} 6. Nxc6 {+2.16/22 5.4s} bxc6 {-2.05/16 2.6s}
7. Bc4 {+1.94/24 5.5s} N@e5 {-1.76/20 2.6s} 8. Be2 {+2.15/21 5.4s}
d6 {-1.81/18 2.6s} 9. P@d4 {+2.01/23 5.7s} P@b4 {-1.17/23 2.7s}
10. Na4 {+2.71/21 5.5s} Nd7 {-2.68/18 2.6s} 11. O-O {+3.04/19 5.5s}
Ngf6 {-2.05/19 2.6s} 12. d5 {+3.54/21 5.5s} c5 {-3.03/20 2.7s}
13. N@c6 {+4.99/25 5.9s} O-O {-4.06/19 2.8s} 14. Nxd8 {+5.05/24 5.7s}
Rxd8 {-4.87/22 2.8s} 15. c3 {+6.39/24 5.8s} Nxe4 {-5.74/19 2.7s}
16. cxb4 {+6.34/21 5.6s} cxb4 {-6.78/19 2.8s} 17. P@h6 {+7.34/24 5.7s}
Bf6 {-7.12/21 2.6s} 18. Bf3 {+7.21/22 5.5s} N@g5 {-5.83/20 2.8s}
19. Bxe4 {+7.15/27 5.7s} Nxe4 {-6.52/24 2.7s} 20. N@g4 {+7.66/25 5.4s}
B@h8 {-7.07/24 2.6s} 21. Re1 {+7.91/24 5.4s} Nxf2 {-6.12/14 2.6s}
22. Nxf2 {+7.40/20 5.7s} Ne5 {-7.57/17 2.7s} 23. N@e4 {+8.77/19 5.6s}
Bh4 {-6.19/14 2.6s} 24. Bg5 {+9.34/19 5.7s} Bxg5 {-8.64/17 2.7s}
25. Nxg5 {+9.34/19 5.4s} B@f6 {-7.91/16 2.7s} 26. Nxf7 {+9.01/19 5.7s}
Nxf7 {-8.15/20 2.7s} 27. P@e6 {+7.40/21 5.9s} Nxh6 {-8.23/18 2.5s}
28. B@e3 {+9.23/19 5.0s} P@g5 {-6.97/20 2.5s} 29. Ng4 {+8.57/30 5.4s}
N@f5 {-5.97/19 2.5s} 30. Nxh6+ {+7.33/28 5.6s} Nxh6 {-7.08/27 2.7s}
31. N@f7 {+8.75/27 5.7s} Nxf7 {-8.00/25 2.7s} 32. exf7+ {+8.78/25 5.6s}
Kxf7 {-9.24/24 2.7s} 33. Bxg5 {+10.85/23 5.5s} P@f2+ {-8.74/22 2.6s}
34. Kh1 {+10.54/21 5.7s} fxe1=Q+ {-10.52/20 2.7s} 35. Qxe1 {+11.60/21 5.3s}
Bxg5 {-9.60/18 2.7s} 36. P@e6+ {+11.41/19 5.6s} Kg7 {-9.44/16 2.7s}
37. Q@f7+ {+11.80/20 5.1s} Kh6 {-9.58/1 0.003s} 38. N@g4+ {+11.13/16 5.3s}
Kh5 {-9.47/1 0.001s} 39. Qxh7+ {+11.04/23 4.9s} P@h6 {-12.21/14 2.4s}
40. Qe2 {+13.41/21 4.7s} N@g3+ {-8.65/16 2.1s} 41. hxg3 {+14.73/19 4.3s}
R@h4+ {-9.20/18 2.4s} 42. P@h3 {+17.31/17 4.9s} Rxh3+ {-15.78/11 2.4s}
43. gxh3 {+18.40/14 4.9s} P@g2+ {-17.28/12 2.4s} 44. Qxg2 {+19.21/16 5.0s}
N@f2+ {-18.89/11 2.3s} 45. Nxf2 {+29.67/17 4.1s} B@e4 {-37.85/10 1.6s}
46. P@g4# {+M1/3 1.1s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "43"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "123"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. Bc4 {+3.85/17 2.6s} d6 {-3.00/19 5.3s} 8. N@g5 {+3.84/17 2.6s}
Nh6 {-3.50/29 5.7s} 9. P@e6 {+4.71/26 2.7s} f6 {-2.13/32 6.0s}
10. Nf7 {+2.11/30 2.9s} Nxf7 {-2.27/27 5.9s} 11. exf7+ {+2.72/28 2.8s}
Kf8 {-2.22/28 5.8s} 12. Bh6+ {+1.65/27 2.8s} P@g7 {-2.37/28 6.0s}
13. Bxg7+ {+1.84/25 2.9s} Kxg7 {-0.92/27 6.0s} 14. N@e8+ {+0.81/26 2.9s}
Rxe8 {+0.15/28 6.3s} 15. fxe8=N+ {+1.71/23 2.8s} Qxe8 {+0.09/25 6.0s}
16. P@f7 {-0.16/23 2.9s} Bxc3+ {+0.65/26 5.9s} 17. bxc3 {-0.27/21 2.8s}
Qxe4+ {+1.03/24 5.9s} 18. R@e3 {-0.64/21 2.8s} Qxc4 {+1.65/30 6.0s}
19. B@d5 {-0.80/15 2.8s} Qc5 {+1.76/24 5.8s} 20. O-O {-1.68/17 2.8s}
P@e5 {+3.38/20 5.8s} 21. Qf3 {-1.19/14 2.8s} B@f5 {+4.37/24 5.9s}
22. Rab1 {-3.93/17 2.8s} B@e6 {+5.01/20 6.0s} 23. Bxe6 {-3.92/24 2.8s}
Bcxe6 {+3.81/23 6.1s} 24. Qxb7 {-2.86/22 2.9s} B@c6 {+3.31/26 6.2s}
25. Qxa8 {-3.30/19 2.9s} Bxa8 {+3.45/20 6.0s} 26. B@h8+ {-2.58/18 2.8s}
Kxf7 {+3.96/23 5.9s} 27. R@g7+ {-2.61/23 3.0s} Ke8 {+3.65/22 5.9s}
28. Rb8+ {-2.90/20 2.8s} N@d8 {+3.53/26 6.1s} 29. Rxa8 {-3.87/19 2.8s}
N@f4 {+4.60/21 5.7s} 30. P@d7+ {-3.95/18 2.7s} Bxd7 {+1.88/25 6.5s}
31. B@f7+ {-2.11/21 3.0s} Ke7 {+1.57/22 6.2s} 32. Bxg6+ {-1.53/20 3.0s}
P@f7 {+0.97/24 6.3s} 33. Bxf5 {-0.98/19 3.0s} Bxf5 {+0.88/20 6.2s}
34. Rxd8 {-0.44/16 3.0s} N@h3+ {+0.50/24 6.1s} 35. gxh3 {-0.79/19 3.0s}
N@e2+ {+0.79/22 6.1s} 36. Rxe2 {-0.36/21 3.0s} Nxe2+ {+0.36/23 6.3s}
37. Kh1 {-0.35/21 2.9s} B@e4+ {+0.43/21 6.2s} 38. P@g2 {-0.23/21 3.0s}
P@f3 {+0.73/21 6.2s} 39. gxf3 {-0.26/20 3.1s} Bxf3+ {-0.21/22 6.3s}
40. P@g2 {-0.15/18 2.9s} Bxh3 {-0.40/24 6.4s} 41. N@h4 {+0.76/20 3.1s}
Bhxg2+ {-1.14/22 6.3s} 42. Nxg2 {+0.94/20 3.1s} Q@e6 {-0.56/23 6.5s}
43. Re8+ {+0.19/19 3.0s} Kxe8 {-1.46/28 6.7s} 44. Rg8+ {+0.97/23 3.2s}
R@f8 {-1.15/25 6.4s} 45. N@g7+ {+0.61/20 3.2s} Ke7 {-1.67/26 6.8s}
46. N@f5+ {+1.34/23 3.3s} Kd7 {-1.46/24 6.6s} 47. Nxe6 {+1.94/21 3.1s}
fxe6 {-2.12/23 6.4s} 48. B@b5+ {+2.44/21 3.2s} Qxb5 {-2.41/25 6.5s}
49. Q@g7+ {+3.29/19 3.1s} B@f7 {-2.81/22 6.2s} 50. Qxf7+ {+3.63/21 3.0s}
Rxf7 {-4.64/25 6.0s} 51. B@e8+ {+5.03/20 2.8s} Kc8 {-7.17/26 4.9s}
52. Bxb5+ {+7.14/25 2.5s} R@f8 {-6.32/24 5.1s} 53. B@d7+ {+8.12/21 2.8s}
Rxd7 {-8.42/22 4.9s} 54. Rxf8+ {+8.01/21 2.8s} B@d8 {-9.30/21 5.4s}
55. Bxd7+ {+12.53/19 2.5s} Kxd7 {-14.00/20 4.1s} 56. Q@e8+ {+11.90/18 2.2s}
Kc8 {-11.02/1 0.015s} 57. Qxd8+ {+12.29/16 2.5s} Kb7 {-7.07/1 0.015s}
58. Qb8+ {+14.56/15 2.3s} Kc6 {-15.46/16 4.0s} 59. B@b5+ {+16.96/13 2.1s}
Kc5 {-22.45/15 2.4s} 60. R@c4+ {+27.18/11 1.3s} Kd5 {-15.70/1 0.015s}
61. Bc6+ {+23.30/9 0.99s} Kxc4 {-13.37/1 0.016s}
62. Qb4# {+M1/8 0.83s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "44"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "49"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. N@g4 {+5.17/21 5.3s} Bg7 {-5.07/20 2.6s} 8. P@h6 {+5.13/24 5.7s}
Nxh6 {-4.71/23 2.7s} 9. Nxh6 {+5.95/22 5.5s} d6 {-5.74/19 2.6s}
10. Bc4 {+5.67/23 5.7s} P@e6 {-5.61/22 2.8s} 11. Nxf7 {+6.35/25 5.8s}
Kxf7 {-5.91/22 2.7s} 12. N@g5+ {+7.40/24 5.8s} Ke7 {-6.24/21 2.8s}
13. Bxe6 {+7.22/20 5.7s} Bxe6 {-6.61/19 2.8s} 14. Nxe6 {+8.05/22 5.7s}
Kxe6 {-7.31/18 2.7s} 15. Qg4+ {+9.42/19 5.4s} Ke7 {-9.03/15 2.6s}
16. Nd5+ {+9.72/21 5.4s} Kf8 {-9.13/18 2.6s} 17. P@h6 {+11.45/19 5.4s}
Be5 {-13.20/16 2.6s} 18. P@g7+ {+12.69/23 4.9s} Bxg7 {-14.99/21 2.4s}
19. hxg7+ {+15.63/19 4.5s} Kxg7 {-15.19/17 2.2s} 20. B@f6+ {+17.14/21 4.1s}
Qxf6 {-17.21/16 2.3s} 21. Nxf6 {+17.89/16 4.3s} B@a5+ {-15.76/12 2.3s}
22. B@c3 {+18.94/15 4.3s} Bxc3+ {-20.49/12 2.2s} 23. bxc3 {+21.68/13 3.6s}
Kxf6 {-25.75/10 2.1s} 24. Q@e6+ {+38.10/11 2.1s} Kg7 {-33.81/1 0.001s}
25. B@h6# {+M1/10 1.3s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "44"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. h3 {+0.67/17 2.5s} O-O {-0.62/24 5.1s}
6. Be3 {+0.75/22 2.4s} Nc6 {-0.82/23 5.2s} 7. Qd2 {+0.66/18 2.5s}
a6 {-0.90/19 5.0s} 8. a4 {+1.22/18 2.5s} Nh5 {-0.59/18 5.2s}
9. Bc4 {+0.47/19 2.5s} Bd7 {-0.20/19 5.2s} 10. g4 {+0.11/17 2.6s}
Nf6 {-0.01/21 5.4s} 11. g5 {+0.12/15 2.5s} Nh5 {+0.07/20 5.4s}
12. O-O-O {-0.05/18 2.5s} b5 {+1.05/26 5.3s} 13. Bb3 {-0.47/25 2.6s}
Na5 {+1.04/27 5.8s} 14. Ba2 {-0.58/24 2.7s} bxa4 {+0.73/25 5.9s}
15. Nxa4 {-0.15/19 2.8s} Bxa4 {+0.46/27 6.1s} 16. Qxa5 {-0.24/23 3.0s}
Bxc2 {+0.56/23 5.9s} 17. Kxc2 {-0.64/21 2.8s} c5 {+0.69/24 6.1s}
18. P@c7 {-0.46/21 2.9s} Qd7 {+0.45/22 5.9s} 19. dxc5 {-0.62/19 2.8s}
Qb5 {+3.04/24 5.7s} 20. B@c3 {-2.28/19 2.8s} Qxa5 {+2.47/27 5.9s}
21. Bxa5 {-2.85/18 2.8s} Q@e2+ {+2.90/28 5.9s} 22. Rd2 {-2.22/20 2.8s}
P@d3+ {+2.88/23 5.9s} 23. Kb1 {-1.96/20 2.9s} N@a3+ {+5.35/28 5.8s}
24. bxa3 {-6.79/19 2.5s} P@c2+ {+5.02/28 5.6s} 25. Kc1 {-6.25/17 2.5s}
Qxf3 {+3.39/29 6.0s} 26. N@h6+ {-2.83/28 3.0s} Bxh6 {+2.86/27 6.1s}
27. Re1 {-2.82/21 2.8s} Qxe3 {+3.65/22 6.1s} 28. Rxe3 {-3.20/16 2.9s}
Bxg5 {+4.43/17 6.0s} 29. Rdxd3 {-3.92/16 2.9s} N@e2+ {+6.62/20 5.6s}
30. Kxc2 {-6.10/16 2.6s} N@d4+ {+6.94/20 5.5s} 31. Kd2 {-6.36/19 2.7s}
B@c1+ {+10.37/20 4.6s} 32. Ke1 {-7.78/16 2.5s} Bcxe3 {+10.50/16 4.3s}
33. fxe3 {-10.27/15 2.0s} P@f2+ {+14.98/14 2.8s} 34. Kxf2 {-12.76/13 1.9s}
Bh4+ {+20.95/12 2.0s} 35. Kf1 {-19.97/14 1.2s} R@g1# {+M1/11 1.2s, Black mates}
0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "45"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. Bb5+ {+1.29/20 5.0s} c6 {-1.18/16 2.5s}
6. Be2 {+1.64/20 5.2s} O-O {-1.56/21 2.5s} 7. O-O {+1.36/20 5.2s}
h6 {-0.94/19 2.5s} 8. h3 {+1.22/20 5.3s} Nbd7 {-1.23/17 2.5s}
9. Be3 {+1.56/20 5.3s} Qa5 {-1.42/16 2.5s} 10. Qd2 {+1.71/21 5.4s}
Kh7 {-1.74/18 2.6s} 11. a3 {+1.77/19 5.3s} Qh5 {-0.83/18 2.6s}
12. Bxh6 {+2.03/29 5.7s} Bxh6 {-2.06/28 2.8s} 13. P@g5 {+2.34/28 6.2s}
B@g7 {-1.82/27 2.9s} 14. gxh6 {+1.91/26 5.9s} Bxh6 {-1.77/25 2.8s}
15. B@e3 {+2.51/24 6.1s} P@g7 {-1.83/20 2.9s} 16. Ng5+ {+2.88/23 5.9s}
Bxg5 {-2.66/20 2.8s} 17. Bxg5 {+2.78/26 6.2s} Qxg5 {-1.85/20 2.9s}
18. Qxg5 {+2.82/21 5.9s} B@h6 {-2.13/18 2.9s} 19. Qxh6+ {+3.57/21 6.0s}
gxh6 {-3.88/18 2.8s} 20. B@e3 {+4.03/17 5.8s} N@g5 {-3.67/16 2.8s}
21. Q@h4 {+7.56/21 5.8s} Nxh3+ {-5.82/17 2.7s} 22. Qxh3 {+5.82/20 5.9s}
P@h5 {-6.24/18 2.8s} 23. B@f4 {+6.60/19 5.8s} Ng8 {-5.30/18 2.8s}
24. Bxh5 {+5.87/19 6.0s} gxh5 {-5.83/18 2.9s} 25. Qxh5 {+5.62/18 5.9s}
Ndf6 {-4.73/15 2.8s} 26. N@g5+ {+5.15/19 6.0s} Kg7 {-4.73/18 2.8s}
27. Qh4 {+6.51/23 5.7s} hxg5 {-5.75/16 2.7s} 28. Qxg5+ {+6.15/22 5.8s}
B@g6 {-6.49/18 2.7s} 29. P@h6+ {+5.96/20 5.7s} Kh7 {-5.57/18 2.7s}
30. P@g7 {+7.11/19 5.8s} Re8 {-6.64/17 2.8s} 31. P@f5 {+7.65/17 5.8s}
Bh5 {-5.94/16 2.7s} 32. e5 {+7.44/22 5.9s} Bxf5 {-5.97/18 2.9s}
33. exf6 {+9.49/21 5.5s} N@h3+ {-7.48/15 2.5s} 34. gxh3 {+11.56/18 4.2s}
exf6 {-11.73/17 2.2s} 35. N@f8+ {+20.28/17 2.8s} Rxf8 {-10.37/1 0.024s}
36. gxf8=N+ {+26.36/15 1.4s} Rxf8 {-22.39/11 0.72s}
37. Qg7# {+M1/12 1.1s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "45"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.82/20 2.5s} Be7 {+0.09/20 5.2s} 8. c3 {+0.22/19 2.5s}
d6 {-0.20/24 5.6s} 9. Nbd2 {+0.28/17 2.5s} Na5 {-0.24/21 5.1s}
10. Bb5 {+0.29/22 2.6s} c6 {-0.27/22 5.4s} 11. Ba4 {+0.31/20 2.7s}
b5 {-0.11/20 5.3s} 12. Bc2 {+0.06/20 2.6s} Nb7 {+0.02/22 5.5s}
13. h3 {0.00/17 2.6s} Nc5 {0.00/25 5.8s} 14. d4 {+0.03/22 2.7s}
Ne6 {+0.18/29 6.5s} 15. dxe5 {-0.25/22 2.8s} dxe5 {+0.18/27 6.2s}
16. Nxe5 {-0.22/26 3.0s} Nf4 {+0.05/26 6.3s} 17. P@g3 {+0.13/21 2.9s}
Nxh3+ {+0.07/23 6.1s} 18. gxh3 {-0.18/22 2.9s} Bxh3 {0.00/24 6.3s}
19. P@g2 {-0.19/20 2.9s} Bxg2 {+0.03/23 6.1s} 20. Kxg2 {-0.03/21 3.0s}
P@g4 {-0.27/23 6.0s} 21. Bxf6 {+0.09/19 2.9s} P@f3+ {-0.92/23 6.1s}
22. Ndxf3 {+0.91/21 3.0s} P@h3+ {-1.44/28 6.3s} 23. Kh2 {+1.44/20 2.8s}
Bxf6 {-1.43/26 6.2s} 24. P@h7+ {+3.75/25 2.9s} Kxh7 {-5.45/25 5.4s}
25. B@f5+ {+2.85/23 2.8s} P@g6 {-5.17/23 5.5s} 26. Nxg6 {+7.52/22 2.4s}
Qxd1 {-8.62/25 4.5s} 27. Nxf8+ {+5.93/20 2.6s} Kg8 {-8.81/23 4.6s}
28. Bh7+ {+14.04/22 2.3s} Kxf8 {-14.48/23 3.2s} 29. R@g8+ {+11.97/17 2.3s}
Ke7 {-0.46/1 0.015s} 30. N@f5+ {+14.53/19 2.0s} Kd7 {-14.53/18 3.8s}
31. Rfxd1+ {+16.72/16 2.1s} Kc7 {-15.91/17 2.5s} 32. Rd7+ {+20.81/16 1.7s}
Kb6 {-22.20/13 2.1s} 33. Q@b7+ {+21.29/9 1.3s} Kc5 {-23.22/17 1.6s}
34. P@b4+ {+44.44/14 1.0s} Kc4 {-21.05/1 0.014s}
35. N@e3# {+M1/3 0.55s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "46"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.60/22 5.2s} Be7 {-0.29/20 2.5s} 8. c3 {+0.14/24 5.4s}
d6 {-0.27/18 2.6s} 9. Nbd2 {+0.26/22 5.2s} Na5 {-0.10/16 2.5s}
10. Bxf7+ {+1.03/26 5.5s} Rxf7 {-0.95/19 2.6s} 11. P@f5 {+1.05/24 5.3s}
B@h5 {-0.52/17 2.5s} 12. b4 {+0.48/19 5.2s} Nc6 {-0.49/17 2.6s}
13. b5 {+0.55/18 5.3s} Na5 {-0.18/17 2.5s} 14. h3 {+0.76/19 5.5s}
Rf8 {-0.23/18 2.6s} 15. g4 {+0.81/23 5.5s} Nxg4 {-0.70/22 2.8s}
16. hxg4 {+0.87/27 6.1s} Bxg4 {-0.80/21 2.8s} 17. Bxe7 {+0.95/25 6.0s}
Qxe7 {-0.94/24 2.9s} 18. N@g6 {+1.81/27 6.0s} Qf6 {-0.66/21 2.7s}
19. B@h4 {+4.82/23 5.7s} P@g5 {-4.60/19 2.7s} 20. Nxg5 {+5.84/28 5.7s}
hxg5 {-5.60/20 2.7s} 21. Qxg4 {+5.06/23 5.8s} gxh4 {-6.39/17 2.7s}
22. P@h7+ {+8.49/24 5.4s} Kxh7 {-7.32/23 2.6s} 23. Nxf8+ {+8.38/23 5.3s}
Qxf8 {-8.93/21 2.5s} 24. B@g6+ {+10.70/29 4.7s} Kg8 {-9.57/28 2.5s}
25. Qxh4 {+10.76/30 5.2s} N@e2+ {-8.40/26 2.6s} 26. Kh1 {+12.68/27 4.8s}
P@g2+ {-11.22/27 2.4s} 27. Kxg2 {+12.51/26 4.7s} N@f4+ {-11.69/25 2.4s}
28. Kh2 {+17.28/23 3.9s} Nxg6 {-13.83/22 2.1s} 29. fxg6 {+15.84/24 4.3s}
B@f4+ {-15.04/17 2.3s} 30. P@g3 {+18.46/19 3.7s} B@h6 {-17.78/20 1.9s}
31. P@f7+ {+18.59/20 3.4s} Qxf7 {-16.93/18 2.0s} 32. gxf7+ {+19.06/22 3.2s}
Kxf7 {-17.80/17 1.7s} 33. Q@e7+ {+18.81/18 3.2s} Kg6 {-20.56/11 1.7s}
34. N@f8# {+M1/13 2.4s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "46"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "64"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {-1.37/23 5.2s} 9. Nbd2 {+1.50/17 2.4s}
Na5 {-0.47/25 5.8s} 10. Bb5 {+0.85/23 2.7s} c6 {-0.51/23 5.7s}
11. Ba4 {+0.84/21 2.7s} b5 {-0.02/23 5.9s} 12. Bc2 {+0.46/20 2.8s}
b4 {+0.18/19 5.4s} 13. h3 {+0.15/18 2.7s} Bxh3 {+0.90/25 5.9s}
14. gxh3 {-0.68/23 2.9s} bxc3 {+0.80/26 6.3s} 15. bxc3 {-0.99/22 3.0s}
P@g5 {+1.08/23 6.0s} 16. Bg3 {-1.31/19 2.8s} P@f4 {+1.93/23 6.1s}
17. Bh2 {-1.82/20 2.8s} g4 {+2.35/21 5.9s} 18. hxg4 {-2.20/18 2.8s}
Nxg4 {+2.42/26 6.0s} 19. B@h4 {-1.96/18 2.8s} P@g5 {+2.48/22 5.8s}
20. Nxg5 {-2.27/14 2.7s} Nxf2 {+3.41/22 5.9s} 21. P@h7+ {-2.51/21 2.8s}
Kh8 {+2.16/1 0.013s} 22. Nxf7+ {-2.54/20 2.8s} Rxf7 {+3.57/21 5.9s}
23. Bxf2 {-2.88/19 2.8s} Qg5+ {+5.29/27 6.0s} 24. P@g2 {-3.94/22 2.8s}
Bxf2+ {+5.80/25 5.8s} 25. Rxf2 {-5.80/24 2.8s} N@h3+ {+7.30/26 5.7s}
26. Kf1 {-6.75/24 2.7s} Nxf2 {+7.16/24 5.5s} 27. B@h4 {-6.63/23 2.7s}
Nxd1 {+12.51/25 4.2s} 28. Bxd1 {-7.91/22 2.4s} Q@h1+ {+17.48/22 4.4s}
29. N@g1 {-15.44/20 2.0s} Qhxg2+ {+22.06/23 4.0s} 30. Ke1 {-19.28/1 0.025s}
Qxh4+ {+23.46/17 3.5s} 31. P@g3 {-23.79/15 1.8s} P@f2+ {+32.02/19 2.7s}
32. Ke2 {-31.09/1 0.001s} f1=Q# {+M1/17 1.7s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "47"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "101"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {-1.70/18 2.5s} 9. Nbd2 {+1.16/21 5.2s}
Na5 {-0.80/19 2.6s} 10. Bb5 {+0.50/24 5.7s} c6 {-0.80/21 2.6s}
11. Ba4 {+0.52/22 5.6s} b5 {-0.53/21 2.7s} 12. Bc2 {+0.08/22 5.7s}
Nb7 {-0.97/18 2.6s} 13. h3 {+1.29/23 5.3s} Bh5 {-1.19/22 2.7s}
14. Kh1 {+1.45/22 5.5s} Bb6 {-1.35/17 2.6s} 15. d4 {+1.31/21 5.6s}
Re8 {-0.57/20 2.7s} 16. a4 {+1.47/22 5.8s} exd4 {-1.29/22 2.8s}
17. cxd4 {+1.11/24 6.0s} P@g5 {-1.19/20 2.8s} 18. Bg3 {+1.54/23 6.1s}
Bxd4 {-0.96/21 2.9s} 19. Nxd4 {+1.70/23 6.1s} Bxd1 {-1.39/20 2.9s}
20. Raxd1 {+1.69/21 6.2s} P@f4 {-1.89/20 2.9s} 21. Bh2 {+2.14/19 6.0s}
g4 {+1.04/16 2.9s} 22. B@h5 {+0.23/20 6.1s} gxh3 {-0.30/17 2.9s}
23. Bxf7+ {+0.17/23 6.1s} Kxf7 {-0.13/20 2.9s} 24. P@g6+ {+0.44/19 6.0s}
Kf8 {-0.17/18 2.9s} 25. gxh3 {+0.04/20 6.1s} P@g2+ {+0.60/17 2.9s}
26. Kxg2 {-0.14/20 6.0s} c5 {+0.90/15 2.8s} 27. N4f3 {+0.86/19 6.1s}
B@h5 {-0.10/17 2.9s} 28. P@h7 {+1.67/16 6.0s} Ke7 {-1.16/15 2.8s}
29. B@f5 {+1.56/20 6.2s} bxa4 {-1.53/16 2.9s} 30. Bxf4 {+0.88/18 6.0s}
P@e6 {-0.31/18 3.0s} 31. Bxe6 {+0.45/20 6.1s} Kxe6 {-0.66/18 2.8s}
32. P@f7 {+0.66/18 5.9s} B@e2 {+0.69/19 3.0s} 33. fxe8=Q+ {-0.84/23 6.1s}
Qxe8 {+0.96/20 3.0s} 34. P@g4 {-0.04/24 6.1s} Nxg4 {+0.42/21 3.0s}
35. R@g3 {-0.11/27 6.1s} Bxf3+ {-0.50/26 3.1s} 36. Nxf3 {+0.37/24 5.9s}
N@h4+ {+0.75/22 2.9s} 37. Kh1 {+0.99/21 6.2s} Kd7 {-0.39/16 2.7s}
38. B@f7 {+1.48/18 6.1s} Qe7 {-0.61/16 2.9s} 39. P@g2 {+2.57/24 6.3s}
Nxf3 {-2.77/18 3.0s} 40. Rxf3 {+2.79/22 6.2s} Ne5 {-2.08/19 2.9s}
41. P@e6+ {+3.82/25 6.2s} Kc8 {-2.10/21 3.0s} 42. N@d5 {+5.40/23 6.0s}
Qh4 {-4.00/23 2.9s} 43. h8=Q+ {+6.92/22 5.6s} N@d8 {-5.04/21 2.8s}
44. Bxe5 {+8.76/21 5.1s} Bxf3 {-8.25/19 2.4s} 45. N@e7+ {+10.86/21 4.1s}
Kb8 {-7.17/17 2.6s} 46. Bxd6+ {+10.23/17 4.4s} Nxd6 {-9.69/16 1.9s}
47. Qxd8+ {+12.68/17 3.7s} Kb7 {-9.88/13 2.3s} 48. Qc7+ {+13.20/15 4.1s}
Ka6 {-11.28/1 0.002s} 49. Qc6+ {+18.73/13 2.6s} P@b6 {-19.26/8 1.2s}
50. N@c7+ {+28.26/9 1.5s} Ka5 {-10.33/1 0.024s}
51. Qxa4# {+M1/5 1.00s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "47"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "122"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.81/18 2.5s} Bh5 {-0.89/19 5.2s} 11. b4 {+0.28/16 2.5s}
Bxb4 {+0.33/23 5.6s} 12. cxb4 {-0.51/18 2.7s} Nxb4 {+0.31/19 5.4s}
13. Qb3 {-0.64/16 2.6s} P@g4 {+2.01/24 5.7s} 14. Ne1 {-1.44/19 2.7s}
Nc6 {+2.26/20 5.4s} 15. Qxb7 {-2.39/15 2.6s} Nd4 {+1.92/22 5.8s}
16. B@e3 {-2.22/18 2.7s} Ne2+ {+2.84/22 5.7s} 17. Kh1 {-2.84/1 0.025s}
P@f4 {+1.47/24 5.9s} 18. P@f3 {-2.29/19 2.7s} gxf3 {+2.52/22 5.8s}
19. Nexf3 {-2.20/19 2.8s} P@g5 {+2.45/23 6.0s} 20. Nxg5 {-2.65/20 2.8s}
hxg5 {+2.45/26 6.2s} 21. Bxg5 {-2.42/24 3.0s} fxe3 {+1.57/26 6.1s}
22. P@h6 {-1.98/22 2.9s} gxh6 {+1.36/24 6.0s} 23. Qxa8 {+2.06/19 2.8s}
B@g7 {-0.19/26 6.0s} 24. Qxd8 {0.00/27 3.1s} Rxd8 {+0.63/27 6.2s}
25. P@e7 {-0.15/25 3.0s} Rg8 {-0.15/27 6.1s} 26. Bxf6 {+0.35/26 3.0s}
Q@g6 {-0.57/30 6.1s} 27. Bxg7+ {+0.61/27 3.0s} Qxg7 {-0.92/27 6.2s}
28. B@f6 {+0.92/27 3.2s} Qxf6 {-0.99/27 6.2s} 29. R@f8 {+1.40/26 3.0s}
B@h7 {-0.94/27 6.4s} 30. Rxg8+ {+0.15/25 3.1s} Bxg8 {+0.16/21 6.1s}
31. e8=Q {+0.07/21 3.0s} R@g7 {-0.30/27 6.3s} 32. N@d7 {-1.51/22 3.0s}
Qg6 {-0.36/26 6.4s} 33. Qxg8+ {+0.47/21 3.0s} Rxg8 {-0.80/29 6.7s}
34. Q@f6+ {+2.11/25 3.3s} B@g7 {-0.86/25 6.5s} 35. Qxg6 {+1.62/21 3.2s}
Bxg6 {-1.18/29 6.8s} 36. P@f6 {+1.13/24 3.2s} Bxf6 {-0.56/26 6.5s}
37. Nxf6 {+0.95/19 3.1s} Q@h4 {-1.00/26 6.6s} 38. Q@g4 {+1.94/24 3.2s}
Qxg4 {-1.71/24 6.6s} 39. Nxg4 {+1.73/23 3.2s} exf2 {-1.65/25 6.3s}
40. B@f6+ {+1.51/24 3.1s} P@g7 {-1.30/23 6.5s} 41. Q@h4 {+1.85/19 3.2s}
Q@h5 {-0.55/32 6.9s} 42. Bxg7+ {+1.37/27 3.1s} Rxg7 {-0.59/29 6.6s}
43. B@f6 {+1.02/28 3.3s} N@g3+ {+1.21/29 6.7s} 44. hxg3 {+0.79/24 3.2s}
Nxg3+ {+0.31/26 6.6s} 45. Kh2 {+0.29/1 0.003s} Nxf1+ {+2.88/27 6.0s}
46. Rxf1 {-0.68/20 3.1s} P@g3+ {+3.48/24 6.3s} 47. Kh3 {-2.82/22 3.0s}
Qxh4+ {+4.60/25 5.9s} 48. Bxh4 {-2.26/19 3.0s} P@h5 {+4.72/22 6.1s}
49. Q@f8+ {-3.95/21 3.0s} R@g8 {+5.59/22 6.1s} 50. Qxg8+ {-4.95/20 3.0s}
Rxg8 {+6.45/23 6.0s} 51. P@g7+ {-5.07/22 3.0s} Rxg7 {+7.19/23 5.7s}
52. R@f8+ {-5.44/20 3.0s} B@g8 {+7.81/21 5.8s} 53. Rxg8+ {-7.54/20 2.7s}
Rxg8 {+9.29/23 5.6s} 54. B@f6+ {-7.78/17 2.8s} P@g7 {+10.35/21 5.4s}
55. Bxg7+ {-8.87/20 2.6s} Rxg7 {+10.80/19 5.1s} 56. R@f8+ {-8.18/18 2.9s}
B@g8 {+13.20/17 5.0s} 57. Rxg8+ {-11.39/16 2.5s} Rxg8 {+14.99/20 4.4s}
58. B@f6+ {-12.89/14 2.6s} P@g7 {+17.19/17 4.4s} 59. Bxg7+ {-17.20/14 2.3s}
Rxg7 {+16.99/18 4.0s} 60. P@f6 {-22.52/15 2.4s} hxg4+ {+28.17/11 1.9s}
61. Kxg3 {-30.79/8 0.87s} Q@f4# {+M1/9 1.1s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "48"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.53/20 5.2s} a6 {-1.25/18 2.5s} 11. h3 {+1.39/20 5.3s}
Bh5 {-1.43/18 2.6s} 12. Kh1 {+1.81/18 5.2s} Qe7 {-1.96/16 2.5s}
13. b4 {+1.50/23 5.5s} Ba7 {-1.73/19 2.8s} 14. b5 {+1.19/23 5.6s}
axb5 {-1.09/19 2.8s} 15. axb5 {+0.46/28 6.4s} Bxf2 {-0.09/25 3.1s}
16. Bxf2 {+0.16/24 6.3s} Rxa1 {-0.07/21 3.0s} 17. Qxa1 {+0.18/25 6.3s}
P@g4 {+0.16/22 3.0s} 18. hxg4 {+0.03/23 6.2s} Nxg4 {-0.09/19 3.0s}
19. B@h4 {+0.42/25 6.3s} P@g5 {-0.61/21 2.9s} 20. Bhg3 {+0.59/23 6.1s}
P@f4 {-0.63/19 2.8s} 21. bxc6 {+0.94/23 6.3s} fxg3 {-0.99/21 3.0s}
22. Bxg3 {+0.89/22 6.1s} B@f4 {-0.73/17 2.8s} 23. P@h2 {+1.32/28 6.2s}
Bxg3 {-0.70/20 3.0s} 24. hxg3 {+1.01/22 6.1s} bxc6 {-0.53/18 2.8s}
25. N@f5 {+1.89/36 6.0s} P@e2 {-0.96/19 2.8s} 26. B@g1 {+2.43/23 6.0s}
Qf6 {-1.60/21 2.8s} 27. P@h3 {+2.98/28 6.2s} exf1=Q {-4.00/19 2.9s}
28. Qxf1 {+3.73/20 6.1s} R@d1 {-2.71/19 2.8s} 29. P@g6 {+2.64/23 5.8s}
Rxf1 {-5.23/19 2.7s} 30. R@h7+ {+10.04/25 4.6s} Kg8 {-7.62/1 0.001s}
31. Nxf1 {+12.02/22 4.2s} B@h8 {-9.78/19 2.3s} 32. P@e7 {+11.98/26 4.8s}
Bxg6 {-13.45/18 2.5s} 33. exf8=Q+ {+13.33/21 4.9s} Kxh7 {-10.78/19 2.6s}
34. R@g8 {+15.78/21 4.9s} Bxf5 {-13.96/18 2.4s} 35. Rxh8+ {+16.81/17 4.3s}
Kg6 {-14.77/1 0.003s} 36. Bxf7+ {+27.10/19 3.3s} Qxf7 {-23.21/1 0.003s}
37. exf5+ {+25.93/15 3.0s} Qxf5 {-26.91/10 1.6s} 38. Qxf5+ {+34.28/11 2.2s}
Kxf5 {-30.96/8 1.2s} 39. hxg4+ {+33.86/9 2.0s} Kxg4 {-35.88/8 1.2s}
40. Q@h3# {+M1/7 1.3s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "48"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "64"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.74/19 2.5s} a5 {-0.44/24 5.5s}
12. b5 {+0.54/23 2.8s} Ne7 {-0.09/27 5.7s} 13. Bxf6 {+0.34/21 2.7s}
gxf6 {-0.14/25 5.5s} 14. h3 {+0.20/22 2.7s} Bxh3 {+0.54/22 5.8s}
15. gxh3 {-0.59/21 2.7s} Rg8+ {+0.70/20 5.7s} 16. B@g2 {-0.46/19 2.7s}
d5 {+1.21/24 5.7s} 17. exd5 {-1.62/16 2.7s} P@g3 {+2.04/19 5.8s}
18. d4 {-1.56/16 2.7s} gxf2+ {+1.54/21 5.9s} 19. Rxf2 {-2.01/17 2.8s}
B@e3 {+2.21/20 5.8s} 20. Ne4 {-2.07/16 2.7s} P@g3 {+2.29/21 5.7s}
21. Nxf6 {-2.77/18 2.7s} gxf2+ {+3.74/25 5.7s} 22. Kh1 {-3.99/18 2.7s}
Nf5 {+6.45/28 5.7s} 23. Nxg8 {-4.73/22 2.7s} Qxg8 {+6.89/28 5.5s}
24. R@g4 {-4.61/23 2.8s} Qxg4 {+10.43/24 4.2s} 25. hxg4 {-8.41/25 2.3s}
R@g1+ {+10.18/24 4.4s} 26. Nxg1 {-8.34/20 2.3s} fxg1=Q+ {+12.45/21 3.5s}
27. Qxg1 {-9.08/1 0.002s} N@g3+ {+12.55/20 3.8s} 28. Kh2 {-10.12/1 0.001s}
Bxg1+ {+12.98/18 3.6s} 29. Rxg1 {-12.96/17 1.9s} Nf1+ {+21.77/15 2.0s}
30. Rxf1 {-20.68/10 1.3s} Q@g3+ {+25.76/13 1.7s} 31. Kh1 {-36.88/12 0.65s}
R@h2+ {+44.69/5 1.2s} 32. Kg1 {-17.98/1 0.026s} Qxg2# {+M1/3 0.97s, Black mates}
0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "49"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "133"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.56/21 5.2s} a5 {-0.61/18 2.6s}
12. b5 {+0.28/28 5.8s} Ne7 {-0.20/23 2.7s} 13. Bxf6 {+0.11/25 5.6s}
gxf6 {-0.24/20 2.7s} 14. h3 {+0.14/24 5.6s} Bh5 {-0.21/23 2.7s}
15. N@g3 {+0.13/22 5.5s} Bg6 {-0.29/21 2.6s} 16. Nh4 {+0.05/21 5.6s}
B@f4 {+0.32/18 2.7s} 17. Ne2 {0.00/20 5.5s} Bh5 {+0.69/15 2.6s}
18. Ndf3 {-0.48/21 5.7s} Rg8 {+0.78/17 2.8s} 19. d4 {-0.59/21 5.8s}
Qf8 {+0.95/17 2.7s} 20. Nxf4 {-0.49/20 5.7s} exf4 {+0.52/19 2.8s}
21. B@b3 {-0.32/21 5.7s} N@g5 {-0.05/18 2.8s} 22. Nxg5 {+0.11/28 5.9s}
Rxg5 {+0.13/20 2.8s} 23. N@f3 {+0.23/22 5.9s} Rg7 {-0.03/18 2.7s}
24. Kh1 {+0.41/23 5.8s} Qg8 {+0.09/21 2.8s} 25. Bxf7 {+0.58/24 6.2s}
Bxf7 {-0.75/21 2.9s} 26. Bxf7 {+0.54/22 6.0s} Qxf7 {-0.51/21 2.9s}
27. B@b3 {+0.63/23 6.1s} Qf8 {-0.76/18 2.9s} 28. Nf5 {+1.27/21 6.2s}
Nxf5 {-1.73/21 3.0s} 29. exf5 {+0.54/29 6.3s} B@e4 {-1.96/18 2.9s}
30. N@g6+ {+1.71/23 6.3s} Rxg6 {-1.71/21 3.1s} 31. fxg6 {+1.50/26 6.6s}
Bxg6 {-1.70/19 2.9s} 32. Nh4 {+1.68/23 6.3s} B@h7 {-1.58/23 3.1s}
33. Nxg6+ {+1.73/22 6.3s} Bxg6 {-1.66/20 3.0s} 34. P@h5 {+1.69/20 6.3s}
N@e4 {-1.17/19 3.0s} 35. B@h2 {+0.34/26 6.3s} Bh7 {-0.58/24 3.0s}
36. Bxf4 {+0.27/24 6.3s} P@g5 {-0.17/23 3.1s} 37. Bg3 {+0.86/22 6.4s}
N@f5 {-0.98/20 3.1s} 38. P@h2 {+0.91/21 6.3s} N@h4 {-0.96/18 3.0s}
39. Bxh4 {+0.78/23 6.4s} Nxh4 {-0.81/21 3.1s} 40. N@f7+ {+0.79/21 6.5s}
Qxf7 {-0.88/16 3.0s} 41. Bxf7 {+1.75/21 6.3s} Nxg2 {-0.64/17 3.0s}
42. Q@g6 {+2.79/23 6.2s} B@f5 {-2.02/19 2.9s} 43. Qxf5 {+2.86/23 6.5s}
Bxf5 {-2.66/22 3.2s} 44. B@g6 {+2.79/22 6.6s} Q@g7 {-2.07/20 3.1s}
45. Bxf5 {+2.55/22 6.5s} Nxc3 {-2.12/19 3.1s} 46. R@h7+ {+1.81/18 6.5s}
Qxh7 {-3.13/1 0.025s} 47. Bxh7 {+1.80/21 6.6s} R@g7 {-1.66/17 3.2s}
48. Be4 {+3.06/22 6.6s} Nxe4 {-3.13/18 3.1s} 49. B@f3 {+2.55/20 6.7s}
Nh4 {-2.73/17 3.2s} 50. Bxe4 {+2.23/19 6.7s} P@h7 {-1.58/18 3.2s}
51. N@g2 {+1.78/21 6.7s} N@c3 {-1.32/17 3.2s} 52. Nxh4 {+1.94/22 6.8s}
gxh4 {-1.34/21 3.4s} 53. Q@g2 {+1.84/22 6.7s} N@g5 {-1.42/16 3.2s}
54. N@f5 {+1.75/28 6.9s} Ncxe4 {-1.28/27 3.3s} 55. Nxg7 {+1.09/26 6.6s}
N@f4 {-0.90/25 3.2s} 56. R@e8+ {+1.58/25 6.6s} Kxg7 {-1.50/19 3.2s}
57. Rxa8 {+1.53/23 6.4s} Nxg2 {-1.15/22 3.1s} 58. Rg8+ {+1.87/23 6.7s}
Kxf7 {-1.19/1 0.003s} 59. R@g7+ {+1.44/19 5.4s} Ke6 {-1.42/1 0.003s}
60. d5+ {+3.10/19 6.5s} Ke5 {-3.23/18 3.0s} 61. Re8+ {+4.64/21 5.7s}
P@e6 {-3.55/16 2.7s} 62. Rxg5+ {+5.47/19 5.5s} Nxg5 {-4.68/18 2.7s}
63. N@f3+ {+5.97/17 5.8s} Ke4 {-4.51/15 2.9s} 64. Nxg5+ {+11.54/14 3.5s}
hxg5 {-10.60/12 2.0s} 65. N@c3+ {+18.48/13 2.7s} Ke5 {-15.01/11 1.5s}
66. Rxe6+ {+29.26/12 1.7s} Kf5 {-27.54/10 0.76s}
67. Qg4# {+M1/9 1.4s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "49"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "122"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-0.44/25 2.4s}
Nf6 {+0.85/24 5.0s} 4. e4 {-0.72/21 2.6s} Nxe4 {+1.33/23 5.7s}
5. fxe4 {-1.53/19 2.6s} Bxe4 {+1.21/21 5.5s} 6. N@g5 {-0.68/22 2.7s}
P@c2 {+1.13/23 5.6s} 7. Qh5 {-0.51/22 2.7s} Bg6 {+1.00/29 5.5s}
8. Qf3 {-0.91/28 2.8s} cxb1=Q {+0.85/24 5.7s} 9. Rxb1 {-0.41/18 2.6s}
e6 {+0.80/25 5.3s} 10. P@h5 {-0.96/24 2.7s} N@c2+ {+0.91/25 5.5s}
11. Ke2 {+0.08/22 2.6s} Bf5 {+1.50/21 5.5s} 12. Qxa8 {-1.30/19 2.7s}
Be7 {+1.64/23 5.6s} 13. N5f3 {-0.89/19 2.6s} Nc6 {+0.99/38 5.6s}
14. R@c8 {-0.94/34 2.7s} O-O {+0.35/36 5.5s} 15. Rxd8 {-1.12/27 2.7s}
Rxd8 {+0.58/34 5.3s} 16. Qxd8+ {-0.20/33 2.4s} Nxd8 {+0.46/35 5.2s}
17. Q@e8+ {+0.18/31 2.7s} Q@f8 {+0.57/30 5.6s} 18. Qxd7 {-0.52/23 2.7s}
P@e3 {+0.48/26 5.9s} 19. Bxe3 {-0.31/25 2.8s} Nxe3 {+0.23/24 5.8s}
20. R@e8 {+0.14/22 2.7s} Nxf1 {-0.01/22 5.9s} 21. Kxf1 {+1.10/21 2.7s}
B@b5+ {+0.29/28 6.1s} 22. Qxb5 {-0.26/25 3.0s} B@d3+ {+1.03/30 6.5s}
23. B@e2 {-0.41/23 2.9s} Bxb5 {+0.91/27 6.2s} 24. Rxf8+ {-0.81/27 3.0s}
Bxf8 {+0.93/30 6.1s} 25. Bxb5 {-0.16/21 2.9s} Bxb1 {+0.82/24 5.9s}
26. P@e7 {-0.63/22 3.0s} R@c1+ {+2.46/28 6.3s} 27. B@e1 {-1.25/24 2.9s}
Bxe7 {+2.76/25 6.1s} 28. Q@e8+ {-2.49/25 2.9s} Q@f8 {+2.22/25 6.4s}
29. Qxf8+ {-2.57/22 2.9s} Bxf8 {+3.09/22 5.8s} 30. Q@g5 {-1.91/21 2.8s}
Rxe1+ {+1.98/21 6.2s} 31. Nxe1 {-2.07/17 3.0s} R@f5+ {+1.84/18 6.0s}
32. Qxf5 {-1.52/18 2.9s} Bxf5 {+2.12/22 5.9s} 33. R@g3 {-0.64/15 2.8s}
P@g4 {+1.56/19 5.7s} 34. R@e8 {-1.46/19 2.8s} Q@f4+ {+3.21/26 5.4s}
35. Rf3 {-2.16/16 2.6s} R@f2+ {+7.58/21 3.6s} 36. Rxf2 {-7.02/16 1.7s}
Qxf2+ {+9.14/20 2.7s} 37. Kxf2 {-2.47/1 0.026s} Q@f4+ {+6.46/26 4.7s}
38. Nef3 {+0.08/17 2.9s} B@e3+ {+0.96/23 5.9s} 39. Ke1 {-0.50/19 2.9s}
Qd6 {+2.24/25 6.1s} 40. Q@e2 {-1.71/25 3.0s} R@c1+ {+4.03/26 6.3s}
41. N@d1 {-3.21/21 3.0s} gxf3 {+3.83/23 6.2s} 42. Nxf3 {-3.89/20 2.9s}
N@f4 {+3.66/25 6.4s} 43. Qxe3 {-3.73/20 2.9s} Nxg2+ {+3.17/26 6.4s}
44. Kf2 {-3.03/22 3.1s} Rxd1 {+2.78/25 6.6s} 45. Kxg2 {-3.27/22 3.0s}
P@h3+ {+2.51/27 6.4s} 46. Kf2 {-3.56/1 0.004s} N@g4+ {+2.86/26 6.4s}
47. Ke2 {-3.28/1 0.003s} Nxe3 {+2.41/24 6.2s} 48. Rxd1 {-1.40/19 2.9s}
Nxd1 {+1.78/28 6.1s} 49. N@h6+ {-1.75/16 2.9s} gxh6 {-6.14/20 3.3s}
50. R@g3+ {-1.64/20 2.8s} R@g6 {+6.05/19 5.9s} 51. R@g7+ {-4.01/19 2.9s}
Kh8 {+9.10/21 5.7s} 52. Rxf8+ {-14.01/14 2.6s} Qxf8 {+12.04/20 5.2s}
53. B@e3 {-8.62/13 2.7s} N@f4+ {+16.04/17 5.5s} 54. Ke1 {-9.39/18 2.6s}
Nxe3 {+13.08/19 5.7s} 55. R3xg6 {-10.85/18 2.7s} Q@d1+ {+14.93/22 4.9s}
56. Kf2 {-13.36/1 0.026s} R@f1+ {+18.40/21 3.8s} 57. Kg3 {-20.92/19 2.2s}
Qxf3+ {+21.84/20 4.1s} 58. Kh4 {-24.33/1 0.003s} B@g5+ {+22.56/19 3.2s}
59. Rxg5 {-24.16/1 0.003s} hxg5+ {+23.03/18 3.0s} 60. Rxg5 {-22.65/14 1.6s}
R@g4+ {+38.91/17 2.3s} 61. Rxg4 {-21.27/1 0.026s}
Qxg4# {+M1/6 1.1s, Black mates} 0-1

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "50"]
[White "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "127"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-0.54/25 4.8s}
Nf6 {+0.67/23 2.4s} 4. e4 {-0.86/24 5.3s} Nxe4 {+1.60/22 2.6s}
5. fxe4 {-1.20/22 5.5s} Bxe4 {+1.52/18 2.6s} 6. N@g5 {-0.96/23 5.7s}
P@c2 {+1.21/19 2.7s} 7. Qh5 {-0.83/22 5.5s} Bg6 {+0.48/21 2.6s}
8. Qf3 {-0.68/28 5.7s} cxb1=Q {+1.08/27 2.7s} 9. Rxb1 {-0.55/26 5.4s}
e6 {+1.23/16 2.6s} 10. P@b7 {-1.01/26 5.6s} N@c2+ {+1.40/21 2.6s}
11. Kf2 {-1.91/22 5.8s} P@e3+ {+2.33/21 2.8s} 12. Bxe3 {-2.16/25 5.8s}
Nxe3 {+2.35/19 2.8s} 13. bxa8=Q {-2.31/20 5.6s} B@d5 {+2.31/19 2.8s}
14. Qaxd5 {-1.67/24 5.6s} Nxd5 {+1.40/16 2.6s} 15. N1h3 {-1.42/20 5.4s}
Be7 {+2.24/20 2.7s} 16. P@h6 {-0.36/27 5.7s} gxh6 {+1.01/21 2.7s}
17. Nxf7 {-0.79/27 6.0s} Bxf7 {+0.88/22 2.8s} 18. P@g7 {-0.97/21 5.7s}
Rg8 {+0.78/19 2.8s} 19. R@h8 {-1.42/21 5.6s} N@f6 {+1.62/18 2.7s}
20. Rxg8+ {-2.12/19 5.4s} Bxg8 {+1.98/15 2.7s} 21. Bc4 {-1.64/18 5.6s}
P@e3+ {+1.27/14 2.7s} 22. Ke1 {-1.66/22 5.7s} P@g4 {+2.38/20 2.7s}
23. B@h5+ {-2.02/20 5.7s} R@f7 {+2.73/19 2.8s} 24. Bxg4 {-2.70/22 6.0s}
Rxg7 {+2.95/13 2.8s} 25. Bxd5 {-2.68/23 5.8s} P@f2+ {+3.11/19 2.8s}
26. Ke2 {-2.25/23 5.9s} exd5 {+3.10/17 2.8s} 27. Bh5+ {-2.05/23 6.0s}
B@g6 {+2.50/21 2.9s} 28. Bxg6+ {-2.25/23 6.3s} hxg6 {+2.18/20 2.9s}
29. Qxe3 {-2.10/21 6.1s} Ng4 {+2.48/20 3.0s} 30. Qf3 {-1.65/22 6.3s}
B@f5 {+2.75/17 3.0s} 31. P@d3 {-1.91/18 6.1s} Nc6 {+2.10/17 3.0s}
32. R@h8 {-0.93/26 6.3s} Nxd4+ {+1.68/32 3.0s} 33. cxd4 {-1.06/29 6.5s}
P@e4 {+1.78/30 3.0s} 34. P@f7+ {-0.92/28 6.6s} Rxf7 {+1.19/23 3.1s}
35. Rxg8+ {-1.10/23 6.4s} Bf8 {+1.34/21 3.0s} 36. dxe4 {-1.28/33 6.5s}
dxe4 {+1.05/23 3.0s} 37. Qb3 {-0.89/24 6.3s} P@d3+ {+0.08/17 3.0s}
38. Kd2 {0.00/18 6.2s} e3+ {-0.12/16 2.8s} 39. Kc3 {-0.55/20 6.2s}
a5 {+2.15/18 2.9s} 40. a3 {-1.41/22 6.2s} Qe7 {+2.23/20 3.0s}
41. N@d5 {-2.28/20 6.1s} P@b4+ {+2.31/20 2.9s} 42. Kc4 {-0.27/20 6.2s}
Qd6 {+1.25/18 2.9s} 43. Kb5 {+0.33/22 6.2s} c6+ {+0.28/17 3.0s}
44. Ka6 {+0.41/26 6.5s} cxd5 {+0.06/15 2.9s} 45. N@b7 {+0.62/23 6.0s}
N@c7+ {-0.68/20 2.9s} 46. Ka7 {+0.63/1 0.001s} Nb5+ {-0.43/20 2.8s}
47. Ka8 {+1.18/23 6.0s} Qc6 {-0.63/21 2.9s} 48. P@g7 {+1.07/25 6.1s}
Nc7+ {-1.49/19 2.9s} 49. Kb8 {+1.08/31 6.5s} Nb5 {-0.57/24 3.1s}
50. gxf8=Q+ {+0.78/24 6.2s} Rxf8 {-0.87/1 0.024s} 51. Rxf8+ {+0.81/29 6.4s}
Kxf8 {-0.55/21 2.9s} 52. R@d8+ {+1.35/30 6.2s} R@e8 {-1.06/24 3.1s}
53. Rxe8+ {+1.16/29 6.4s} Kxe8 {-0.93/22 3.0s} 54. R@d8+ {+1.57/26 6.3s}
Ke7 {-1.56/25 3.1s} 55. B@d6+ {+3.77/27 6.7s} Nxd6 {-2.51/24 3.2s}
56. B@f8+ {+4.04/24 6.7s} Kf7 {-4.22/22 3.1s} 57. Bxd6 {+6.31/22 6.2s}
Qxb7+ {-4.62/18 3.1s} 58. Kxb7 {+4.53/1 0.011s} B@c6+ {-6.26/15 2.8s}
59. Ka6 {+8.81/18 5.6s} P@b7+ {-7.82/13 2.9s} 60. Kxb6 {+15.40/19 4.6s}
R@a6+ {-12.97/15 2.5s} 61. Kc7 {+15.93/17 4.1s} N@e6+ {-15.11/16 2.4s}
62. Kb8 {+21.21/19 3.0s} Nxd8 {-21.89/14 1.8s} 63. Q@f8+ {+42.18/17 2.3s}
Ke6 {-18.84/1 0.023s} 64. Qe7# {+M1/7 1.3s, White mates} 1-0

[Event "No-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "50"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-1600sim"]
[Result "0-1"]
[PlyCount "82"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {+0.57/16 2.4s} e5 {-0.67/22 4.9s} 2. Nf3 {+0.63/18 2.6s}
Nc6 {-0.64/27 5.4s} 3. Bc4 {+0.55/19 2.5s} Be7 {-0.49/25 5.1s}
4. d4 {+0.87/20 2.7s} exd4 {-0.68/25 5.7s} 5. Nxd4 {+0.77/21 2.7s}
Nxd4 {-0.54/23 5.5s} 6. Qxd4 {+0.53/23 2.8s} Bf6 {-0.37/23 6.0s}
7. e5 {+0.45/17 2.7s} N@c6 {-0.42/21 5.7s} 8. Qe3 {+0.52/21 2.8s}
Nxe5 {-0.65/23 6.0s} 9. P@d4 {+0.29/18 2.7s} d6 {-0.32/21 5.7s}
10. dxe5 {+0.30/18 2.8s} dxe5 {-1.05/25 5.7s} 11. N@f3 {+1.03/14 2.7s}
Bg4 {+0.11/19 5.5s} 12. Nc3 {+0.32/16 2.7s} P@d4 {-0.06/24 5.8s}
13. Qe4 {+0.42/20 2.8s} Bxf3 {-0.42/21 5.8s} 14. Qxf3 {+0.40/19 2.8s}
dxc3 {-0.60/26 6.1s} 15. bxc3 {+0.73/23 2.8s} P@b2 {-0.35/24 5.8s}
16. Bxf7+ {+0.43/21 2.8s} Kxf7 {-0.82/25 6.1s} 17. N@g5+ {+0.91/21 2.9s}
Ke7 {-0.85/21 5.8s} 18. B@a3+ {+0.84/19 2.9s} c5 {+0.01/19 5.8s}
19. Baxb2 {+0.25/17 2.7s} B@c6 {-0.13/20 5.8s} 20. P@e4 {+0.17/18 2.8s}
h6 {+0.64/20 6.0s} 21. P@f7 {-0.10/17 2.9s} hxg5 {+0.29/22 5.9s}
22. fxg8=Q {-0.10/16 2.8s} Rxg8 {-0.01/23 6.1s} 23. N@g6+ {+0.27/19 2.9s}
Kd7 {-0.15/21 6.0s} 24. P@d5 {+0.40/20 2.8s} Ba4 {+0.74/22 6.1s}
25. Qf5+ {-1.73/20 2.8s} Kc7 {+2.86/21 5.9s} 26. Nxe5 {-2.25/19 2.9s}
N@h4 {+3.69/22 6.0s} 27. Qe6 {-3.98/20 2.9s} Nxg2+ {+4.41/22 5.9s}
28. Kf1 {-3.86/21 2.9s} Bxe5 {+5.28/22 5.9s} 29. Qxe5+ {-5.28/21 3.0s}
P@d6 {+5.14/20 6.0s} 30. Bxg5 {-3.95/18 2.9s} dxe5 {+4.97/22 6.2s}
31. Bxd8+ {-4.39/19 2.9s} Raxd8 {+4.97/19 5.9s} 32. Q@e7+ {-4.03/14 2.8s}
Rd7 {+5.43/22 6.0s} 33. Qxc5+ {-4.40/21 3.0s} N@c6 {+5.31/21 6.0s}
34. P@d6+ {-4.23/18 3.0s} Kb8 {+6.86/23 5.7s} 35. P@c7+ {-6.14/17 2.8s}
Ka8 {+7.24/26 5.4s} 36. B@a6 {-5.48/16 2.8s} N@d2+ {+9.46/24 5.0s}
37. Ke2 {-7.96/23 2.4s} Q@f3+ {+9.82/22 5.2s} 38. Kxd2 {-3.19/1 0.025s}
B@g5+ {+11.37/20 4.6s} 39. P@e3 {-12.90/19 2.5s} Qxf2+ {+15.17/19 4.1s}
40. Kd3 {-11.21/16 2.1s} Qxc2+ {+19.72/21 3.0s} 41. Kc4 {-15.80/1 0.025s}
N@d2# {+M1/19 2.8s, Black mates} 0-1



==> anc/self_elo_increase/default/2400sim_vs_800sim_100_matches.pgn <==
Score of CrazyAra-Dev-0.4.1-No-Q-2400sim vs CrazyAra-Dev-0.4.1-No-Q-800sim: 93 - 6 - 1 [0.935]
Elo difference: 463.16 +/- 168.96

100 of 100 games finished.


[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {+0.63/24 7.9s} Nc6 {-0.36/15 2.6s} 2. Nc3 {+0.78/24 8.1s}
Nf6 {-0.77/22 2.5s} 3. d4 {+0.88/24 8.2s} d5 {-1.13/19 2.4s}
4. e5 {+0.90/26 8.6s} Ne4 {-0.89/23 2.5s} 5. Be3 {+1.08/25 8.4s}
Bf5 {-1.04/21 2.6s} 6. Bd3 {+0.71/27 9.0s} e6 {-0.84/24 2.7s}
7. Nge2 {+0.65/24 8.7s} Nxc3 {-0.42/18 2.5s} 8. bxc3 {+0.35/26 8.8s}
N@h4 {-0.05/20 2.6s} 9. Rg1 {+0.78/25 8.6s} Bxd3 {-0.28/23 2.6s}
10. cxd3 {+0.74/25 8.9s} B@f3 {-0.47/23 2.8s} 11. B@h3 {+0.75/27 8.8s}
Bxg2 {-0.69/19 2.7s} 12. Bxg2 {+0.47/23 9.2s} P@f3 {-1.25/19 2.8s}
13. Bh1 {+1.45/23 9.0s} fxe2 {-2.09/21 2.7s} 14. Qxe2 {+1.17/25 9.2s}
Nxd4 {-1.17/20 2.8s} 15. Bxd4 {+1.02/22 9.0s} N@f4 {-0.76/18 2.6s}
16. B@a4+ {+1.05/23 9.2s} c6 {-0.62/21 2.8s} 17. Qg4 {+0.58/22 8.9s}
P@g2 {-0.23/20 2.7s} 18. Bxg2 {+0.17/27 9.3s} Nfxg2+ {-0.04/19 2.8s}
19. Kd2 {+0.24/23 8.9s} h5 {+0.02/16 2.6s} 20. Qd1 {+0.39/24 8.9s}
B@g5+ {+0.06/20 2.7s} 21. Kc2 {+1.09/26 9.1s} b5 {-1.09/21 2.7s}
22. Bb3 {+1.61/24 8.9s} c5 {-1.76/21 2.7s} 23. P@b7 {+1.81/26 8.9s}
Rb8 {-1.33/19 2.6s} 24. N@c6 {+1.15/28 9.1s} cxd4 {-2.06/23 2.8s}
25. Nxd8 {+1.73/22 8.7s} Kxd8 {-1.36/17 2.5s} 26. P@d6 {+4.15/27 9.4s}
N@a3+ {-3.24/21 2.9s} 27. Kb2 {-0.63/1 0.012s} dxc3+ {-3.00/19 2.8s}
28. Kxa3 {+4.02/24 9.3s} B@c5+ {-3.28/21 2.9s} 29. N@b4 {+5.20/25 9.3s}
Bxb4+ {-3.11/15 2.8s} 30. Kxb4 {+1.56/1 0.014s} P@c5+ {-3.16/19 2.8s}
31. Kxc5 {+6.85/22 9.0s} Rxb7 {-4.00/17 2.7s} 32. Q@a8+ {+14.07/24 6.6s}
N@b8 {-10.08/16 1.9s} 33. Qxb7 {+13.78/22 7.8s} Bxd6+ {-10.66/17 2.3s}
34. exd6 {+14.09/20 8.2s} P@b6+ {-12.50/19 2.5s} 35. Kb4 {+17.29/18 8.3s}
a5+ {-15.72/12 2.4s} 36. Kxb5 {+18.98/19 6.6s} P@c6+ {-18.54/15 2.0s}
37. Kxb6 {+19.66/18 6.2s} Nd7+ {-17.76/14 1.8s} 38. Kxa5 {+26.05/18 5.3s}
Ke8 {-24.44/15 1.4s} 39. N@c7+ {+28.08/19 4.5s} Kf8 {-26.73/12 0.88s}
40. R@e8# {+M1/15 2.8s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {-0.51/23 7.6s} 2. Nc3 {+0.66/18 2.4s} e5 {-0.59/24 8.2s}
3. Nf3 {+0.64/21 2.5s} Nc6 {-0.64/26 8.3s} 4. Bc4 {+0.65/18 2.5s}
Be7 {-0.76/25 8.7s} 5. d4 {+0.92/20 2.7s} exd4 {-0.92/22 8.7s}
6. Nxd4 {+0.96/18 2.6s} d5 {-0.51/25 9.1s} 7. Nxc6 {+0.89/19 2.7s}
bxc6 {-0.77/25 9.0s} 8. exd5 {+0.80/21 2.6s} N@h4 {-0.52/31 9.1s}
9. Rg1 {+0.65/22 2.7s} cxd5 {-0.37/23 8.8s} 10. Nxd5 {+0.55/21 2.7s}
Nxd5 {-0.48/28 9.1s} 11. Bxd5 {+0.49/23 2.7s} Be6 {-0.25/26 8.9s}
12. N@h5 {+0.92/21 2.7s} Bxd5 {-0.42/31 9.4s} 13. Nxg7+ {+0.71/24 2.8s}
Kf8 {-0.58/28 9.0s} 14. Bh6 {+0.69/21 2.7s} P@d2+ {+0.98/31 9.8s}
15. Qxd2 {-0.62/26 2.8s} N@f3+ {+1.05/29 9.8s} 16. gxf3 {-0.59/24 2.8s}
Nxf3+ {+1.15/29 9.9s} 17. Kd1 {-0.71/25 3.0s} Nxd2 {+1.37/28 9.5s}
18. Ne6+ {-0.93/20 2.9s} Ke8 {+1.37/1 0.003s} 19. N@g7+ {-0.96/21 2.9s}
Kd7 {+1.28/1 0.002s} 20. N@e5+ {-0.37/18 2.7s} Kc8 {+0.89/28 9.5s}
21. Nxd8 {-0.89/20 2.9s} Rxd8 {+0.90/22 9.1s} 22. P@d7+ {-1.17/19 2.8s}
Rxd7 {+1.75/27 9.5s} 23. Q@e8+ {-1.75/20 2.8s} Q@d8 {+1.94/25 9.4s}
24. Qxd8+ {-1.99/17 2.8s} Bxd8 {+2.04/30 9.5s} 25. Nxd7 {-1.38/23 3.0s}
P@e2+ {+2.27/33 9.5s} 26. Kc1 {-1.37/20 2.9s} Q@f1+ {+3.14/32 9.4s}
27. R@e1 {-1.85/25 3.0s} Qxg1 {+2.17/29 9.5s} 28. Rxg1 {-1.91/23 2.9s}
R@f1+ {+2.37/29 9.1s} 29. Kxd2 {-1.72/24 2.8s} N@f3+ {+2.35/23 8.9s}
30. Kxe2 {-2.29/20 2.7s} Nxg1+ {+5.72/20 7.4s} 31. Kxf1 {-4.79/22 2.2s}
P@g2+ {+11.33/23 5.3s} 32. Ke1 {-7.36/16 1.7s} Nf3+ {+13.98/18 3.7s}
33. Ke2 {-10.93/16 1.0s} B@f1+ {+15.71/16 3.8s} 34. Ke3 {-11.00/11 1.2s}
R@e4+ {+20.04/17 2.4s} 35. Kxf3 {-14.35/1 0.002s} g1=N+ {+32.80/11 2.3s}
36. Kg3 {-31.88/1 0.002s} P@h4# {+M1/5 1.7s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {-0.64/15 2.2s} 2. Nf3 {+0.57/23 8.0s} Nc6 {-0.58/20 2.4s}
3. Bc4 {+0.63/27 8.5s} Be7 {-0.36/21 2.4s} 4. d4 {+0.75/25 8.6s}
exd4 {-0.80/22 2.6s} 5. Nxd4 {+0.57/26 9.1s} Nxd4 {-0.60/20 2.6s}
6. Qxd4 {+0.46/26 8.9s} Bf6 {-0.23/22 2.7s} 7. e5 {+0.45/25 9.1s}
N@c6 {-0.48/19 2.6s} 8. Qe3 {+0.56/22 8.7s} Nxe5 {-0.37/19 2.7s}
9. P@d4 {+1.05/25 8.9s} d6 {-0.15/17 2.7s} 10. dxe5 {+0.81/20 8.6s}
dxe5 {-0.28/19 2.6s} 11. Qb3 {+1.75/24 8.8s} P@e6 {-1.87/19 2.7s}
12. Nc3 {+2.15/22 8.6s} P@d5 {-2.25/16 2.6s} 13. Bb5+ {+2.07/22 8.7s}
P@c6 {-2.10/19 2.6s} 14. Be2 {+1.79/21 8.5s} h5 {-0.80/16 2.5s}
15. N@a5 {+3.16/27 8.9s} Rb8 {-3.06/18 2.7s} 16. Nxc6 {+4.50/27 9.2s}
bxc6 {-4.33/25 2.8s} 17. Qxb8 {+4.09/26 9.4s} N@d4 {-3.99/24 2.9s}
18. Bd1 {+4.33/23 9.1s} Ne7 {-3.97/25 2.9s} 19. P@g5 {+6.48/25 9.5s}
Nef5 {-6.26/19 2.8s} 20. gxf6 {+6.29/23 9.1s} gxf6 {-5.82/20 2.8s}
21. B@c5 {+7.01/25 9.0s} P@d6 {-7.05/19 2.7s} 22. Bxa7 {+8.09/21 9.0s}
O-O {-6.80/19 2.7s} 23. P@e3 {+9.73/22 9.1s} Nb5 {-9.62/18 2.8s}
24. Nxb5 {+9.66/21 9.0s} cxb5 {-9.29/17 2.8s} 25. Bxh5 {+10.03/25 9.1s}
N@c6 {-9.59/17 2.8s} 26. Qxb5 {+9.52/23 9.4s} Nxa7 {-9.32/22 2.9s}
27. Qe2 {+10.00/27 9.3s} B@g6 {-9.26/21 2.9s} 28. Bxg6 {+9.91/21 9.4s}
fxg6 {-9.27/17 2.9s} 29. P@h5 {+11.72/22 9.4s} gxh5 {-12.92/18 2.8s}
30. Qxh5 {+14.46/23 8.0s} P@h7 {-11.34/18 2.4s} 31. P@g6 {+18.22/23 7.0s}
hxg6 {-17.06/20 2.1s} 32. Qxg6+ {+20.47/22 6.0s} P@g7 {-20.49/18 1.9s}
33. P@h7+ {+24.03/23 4.5s} Kh8 {-21.99/1 0.002s} 34. R@g8+ {+27.93/21 4.2s}
Rxg8 {-25.26/1 0.001s} 35. N@f7# {+M1/15 2.2s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "56"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.93/18 2.3s} Nc6 {-0.69/27 8.0s}
3. d4 {+0.71/21 2.5s} d5 {-0.50/30 8.4s} 4. Nf3 {+0.87/19 2.5s}
Nf6 {-0.42/28 8.5s} 5. e5 {+0.50/26 2.7s} Ne4 {-0.86/32 9.4s}
6. Bd3 {+0.69/23 2.7s} Bb4 {-1.01/26 9.0s} 7. O-O {+1.00/24 2.9s}
Bxc3 {-0.67/32 9.4s} 8. bxc3 {+0.71/21 2.7s} Nxc3 {-0.81/26 9.1s}
9. Bg5 {+1.12/21 2.8s} Nxd1 {-0.67/28 9.0s} 10. Bxd8 {+1.17/20 2.7s}
P@e4 {-0.54/26 8.8s} 11. Bb5 {+0.28/21 2.7s} Q@d7 {-1.36/25 8.5s}
12. Bxc6 {-0.26/18 2.6s} bxc6 {-0.72/26 8.5s} 13. N@f6+ {+1.23/18 2.6s}
gxf6 {-0.70/30 8.9s} 14. Q@g7 {+1.66/23 2.5s} N@g6 {-0.70/28 8.7s}
15. Qxh8+ {+1.31/23 2.7s} B@f8 {-0.20/35 9.1s} 16. Qxf8+ {+1.37/21 2.6s}
Nxf8 {+0.05/33 8.8s} 17. R@e7+ {+0.74/23 2.7s} Qxe7 {-0.83/25 8.8s}
18. Bxe7 {+0.93/17 2.5s} Q@d7 {+0.09/29 8.5s} 19. Raxd1 {+0.48/19 2.6s}
R@g8 {+0.83/28 9.1s} 20. Bxf6 {-0.49/26 2.7s} exf3 {+1.46/26 8.9s}
21. P@g7 {-0.61/24 2.8s} N@e2+ {+2.18/30 9.5s} 22. Kh1 {+0.55/1 0.014s}
fxg2+ {+1.63/27 9.0s} 23. Kxg2 {-2.73/1 0.014s} Nf4+ {+2.70/25 9.0s}
24. Kg3 {-0.59/19 2.7s} N8g6 {+3.35/19 8.4s} 25. h3 {-1.82/17 2.6s}
Rxg7 {+2.11/20 8.4s} 26. Bxg7 {-4.16/15 2.3s} P@h4+ {+12.55/18 3.9s}
27. Kf3 {-8.87/15 1.4s} P@e4+ {+17.12/17 2.8s} 28. Ke3 {-23.68/14 0.71s}
N@c4# {+M1/4 1.6s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.89/27 7.8s} d5 {-0.90/22 2.4s}
3. exd5 {+0.92/23 8.1s} exd5 {-0.97/21 2.5s} 4. Nf3 {+1.07/22 8.1s}
Nf6 {-1.00/15 2.4s} 5. Bb5+ {+1.20/26 8.5s} c6 {-1.14/18 2.5s}
6. Qe2+ {+1.15/25 8.5s} Be7 {-1.16/23 2.6s} 7. P@e5 {+0.97/28 8.8s}
Nh5 {-0.09/21 2.6s} 8. d4 {-0.31/24 8.6s} cxb5 {+0.36/18 2.7s}
9. Qxb5+ {-0.22/24 9.0s} Nc6 {+0.47/16 2.6s} 10. P@d6 {-0.17/22 8.7s}
B@c4 {+0.63/21 2.7s} 11. Qxc4 {-0.23/23 9.1s} dxc4 {+0.04/19 2.8s}
12. dxe7 {-0.26/22 8.9s} Qxe7 {+0.06/18 2.7s} 13. B@d6 {-0.17/21 8.9s}
Qd7 {-0.31/16 2.7s} 14. d5 {+0.38/24 9.1s} P@g4 {-0.58/19 2.8s}
15. dxc6 {+0.93/27 9.2s} bxc6 {-0.47/19 2.8s} 16. N@c5 {+1.14/26 9.1s}
gxf3 {-1.16/22 2.7s} 17. Nxd7 {+0.85/25 9.3s} P@e7 {-0.63/16 2.6s}
18. B@h3 {+0.88/22 8.9s} N@d4 {-1.07/15 2.6s} 19. Q@e4 {+2.30/22 9.1s}
Bxd7 {-2.08/20 2.7s} 20. Bxd7+ {+3.36/22 9.0s} Kxd7 {-2.95/18 2.7s}
21. Qxd4 {+4.20/22 8.7s} B@d5 {-3.05/17 2.6s} 22. B@g4+ {+5.73/26 8.5s}
P@e6 {-5.53/17 2.6s} 23. N@c5+ {+8.29/22 8.7s} Ke8 {-8.13/15 2.5s}
24. Bxf3 {+10.08/22 8.4s} Bxf3 {-11.95/16 2.5s} 25. P@d7+ {+18.27/23 5.8s}
Kf8 {-16.66/17 1.6s} 26. Bxe7+ {+19.24/21 5.4s} Kg8 {-16.30/17 1.7s}
27. d8=Q+ {+18.39/21 6.8s} Rxd8 {-32.91/18 2.3s} 28. Qxd8+ {+41.84/5 2.1s}
B@f8 {-41.59/4 0.61s} 29. Qxf8# {+M1/10 1.8s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "112"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-0.68/23 8.0s} 3. Bc4 {+0.59/20 2.4s}
Be7 {-0.50/26 8.5s} 4. d4 {+0.90/20 2.6s} exd4 {-0.63/27 8.8s}
5. Nxd4 {+0.75/21 2.6s} Nxd4 {-0.50/27 9.3s} 6. Qxd4 {+0.49/23 2.7s}
Bf6 {-0.27/25 8.8s} 7. e5 {+0.46/18 2.6s} N@c6 {-0.45/25 9.2s}
8. Qe3 {+0.53/20 2.7s} Nxe5 {-0.37/21 8.7s} 9. P@d4 {+0.27/18 2.6s}
d6 {-1.05/25 8.8s} 10. dxe5 {+0.31/18 2.7s} dxe5 {-0.80/19 8.6s}
11. N@f3 {+1.07/14 2.6s} Bg4 {-0.05/21 8.7s} 12. Nc3 {+0.34/16 2.6s}
P@d4 {-0.21/24 8.8s} 13. Qe4 {+0.31/19 2.7s} Bxf3 {-0.63/28 9.6s}
14. Qxf3 {+0.42/19 2.7s} dxc3 {-0.50/26 9.1s} 15. bxc3 {+0.72/23 2.8s}
P@b2 {-0.44/26 9.3s} 16. Bxf7+ {+0.46/23 2.8s} Kxf7 {-0.79/25 9.2s}
17. N@g5+ {+0.93/21 2.8s} Ke7 {-0.34/27 9.2s} 18. B@a3+ {+0.77/19 2.7s}
c5 {0.00/19 8.8s} 19. Baxb2 {+0.19/17 2.7s} B@c6 {+0.10/24 9.2s}
20. P@e4 {+0.12/18 2.7s} h6 {+0.74/19 9.0s} 21. P@f7 {-0.04/18 2.8s}
hxg5 {0.00/25 9.4s} 22. fxg8=Q {-0.14/15 2.7s} Rxg8 {-0.04/23 9.1s}
23. N@g6+ {+0.09/21 2.8s} Kd7 {+0.33/24 9.4s} 24. P@d5 {+0.37/20 2.8s}
Ba4 {+0.77/22 9.0s} 25. O-O {-0.19/21 2.8s} P@d6 {+1.84/20 9.0s}
26. Re1 {-1.03/20 2.7s} P@f4 {+2.20/21 9.0s} 27. Qg4+ {-2.88/16 2.8s}
Kc7 {+2.86/21 9.3s} 28. Qe2 {-1.69/15 2.7s} Bd7 {+1.95/20 8.9s}
29. c4 {-1.57/18 2.8s} N@g4 {+2.62/24 9.1s} 30. Bxf4 {-1.99/19 2.8s}
gxf4 {+2.64/27 9.7s} 31. P@c6 {-1.55/21 3.0s} B@h4 {+3.44/20 9.4s}
32. Rf1 {-2.30/16 2.8s} Bxf2+ {+4.07/26 9.7s} 33. Rxf2 {-4.59/21 2.9s}
Nxf2 {+4.05/23 9.3s} 34. B@a5+ {-3.33/18 2.8s} N@b6 {+5.08/25 9.3s}
35. Qxf2 {-4.19/18 2.8s} P@e3 {+4.57/35 9.6s} 36. N@b5+ {-4.16/32 2.9s}
Kb8 {+4.27/32 9.4s} 37. Qf3 {-3.14/31 2.8s} N@g5 {+4.91/32 9.7s}
38. Qe2 {-4.57/20 2.8s} bxc6 {+6.87/25 9.2s} 39. Nxd6 {-6.63/20 2.7s}
P@f2+ {+6.42/21 8.6s} 40. Kh1 {-5.96/19 2.6s} cxd5 {+6.51/22 8.9s}
41. Qf1 {-4.74/18 2.7s} P@c7 {+6.06/23 9.5s} 42. Bxe5 {-3.51/18 2.9s}
Bxe5 {+7.74/24 9.5s} 43. Bxb6 {-5.49/18 3.0s} Bxd6 {+10.72/20 9.1s}
44. N@a6+ {-8.64/16 2.8s} Kb7 {+11.94/20 8.5s} 45. Nxc5+ {-10.52/15 2.8s}
Bxc5 {+13.09/20 8.1s} 46. P@a6+ {-11.47/18 2.7s} Kxb6 {+14.56/17 8.2s}
47. Rb1+ {-12.42/15 2.8s} B@b4 {+15.98/19 8.4s} 48. Rxb4+ {-13.58/16 2.6s}
Bxb4 {+15.66/17 8.7s} 49. c5+ {-13.74/16 2.8s} Bxc5 {+17.14/20 9.3s}
50. P@a5+ {-15.22/14 2.9s} Kxa5 {+19.42/19 8.3s} 51. B@c3+ {-17.08/16 3.0s}
P@b4 {+21.05/17 8.3s} 52. Bxb4+ {-20.46/16 2.5s} Bxb4 {+24.87/15 6.6s}
53. c3 {-22.10/14 2.4s} R@g1+ {+31.25/15 5.5s} 54. Qxg1 {-32.42/1 0.003s}
fxg1=Q+ {+31.74/13 3.5s} 55. Kxg1 {-33.85/1 0.002s} P@f2+ {+36.21/9 3.3s}
56. Kf1 {-36.34/8 0.75s} Q@e1# {+M1/9 2.1s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "81"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-0.58/20 2.4s} 3. Bc4 {+0.60/24 7.8s}
Be7 {-0.42/20 2.5s} 4. d4 {+0.68/27 8.8s} exd4 {-0.73/22 2.6s}
5. Nxd4 {+0.64/26 8.7s} Nxd4 {-0.61/22 2.7s} 6. Qxd4 {+0.63/26 9.3s}
Bf6 {-0.26/19 2.6s} 7. e5 {+0.37/24 8.8s} N@c6 {-0.37/21 2.8s}
8. Qe3 {+0.68/24 9.0s} Nxe5 {-0.30/19 2.6s} 9. P@f4 {+0.41/21 8.7s}
d6 {-0.30/18 2.7s} 10. fxe5 {+1.16/26 8.9s} dxe5 {-0.18/15 2.6s}
11. Qb3 {+1.83/22 8.5s} P@e6 {-1.76/16 2.6s} 12. Nc3 {+1.88/25 8.6s}
P@d5 {-2.30/19 2.6s} 13. Bb5+ {+2.24/22 8.6s} c6 {-2.69/19 2.6s}
14. Bxc6+ {+3.40/22 9.3s} bxc6 {-4.79/20 2.9s} 15. P@b7 {+3.45/21 9.2s}
Bxb7 {-5.78/18 2.7s} 16. Qxb7 {+4.11/23 9.3s} Ne7 {-5.13/18 2.8s}
17. N@c7+ {+4.51/22 9.3s} Qxc7 {-4.50/20 2.8s} 18. Qxc7 {+3.02/26 9.7s}
O-O {-4.07/20 2.9s} 19. B@g5 {+3.72/22 9.2s} B@h4 {-3.00/17 2.8s}
20. Bxf6 {+2.84/23 9.4s} Bxf6 {-2.70/20 2.8s} 21. B@g5 {+3.18/20 9.0s}
B@h4 {-2.06/17 2.4s} 22. Bxh4 {+3.15/22 9.4s} Bxh4 {-2.96/18 2.8s}
23. B@g3 {+2.98/20 9.2s} B@g5 {-2.01/17 2.8s} 24. Bxh4 {+3.25/22 9.6s}
Bxh4 {-2.71/18 2.9s} 25. N@h6+ {+3.56/20 9.1s} gxh6 {-3.62/17 2.8s}
26. Bxh6 {+3.64/22 9.2s} P@g7 {-3.20/17 2.8s} 27. Bxg7 {+4.18/20 9.1s}
Bxf2+ {-3.15/18 2.7s} 28. Kd1 {+4.37/21 9.2s} B@h5+ {-4.70/16 2.9s}
29. P@f3 {+5.10/25 9.2s} N@e3+ {-4.80/24 2.7s} 30. Kc1 {+5.01/25 9.2s}
P@d2+ {-4.60/24 2.9s} 31. Kb1 {+5.13/22 9.0s} Ng6 {-4.27/19 2.7s}
32. Bxe5 {+4.32/25 9.3s} P@g7 {-4.26/17 2.8s} 33. Bxg7 {+3.65/24 9.3s}
Nc4 {-4.11/15 2.8s} 34. Bf6 {+5.46/20 9.0s} N@a3+ {-4.62/19 2.6s}
35. bxa3 {+5.54/1 0.013s} Nxa3+ {-5.52/18 2.5s} 36. Kb2 {+2.64/1 0.014s}
Nc4+ {-7.12/16 2.4s} 37. Kb3 {+9.95/17 7.4s} Rab8+ {-7.27/16 2.4s}
38. P@b7 {+13.39/19 6.2s} Rxb7+ {-11.68/15 1.9s} 39. Qxb7 {+13.59/17 6.1s}
Na5+ {-11.95/15 2.0s} 40. Ka4 {+27.23/15 3.8s} Nxb7 {-41.28/10 0.98s}
41. Q@g7# {+M1/3 1.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "52"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Nf6 {+0.29/21 7.7s} 4. Nc3 {-0.04/21 2.4s} Be7 {+0.06/24 8.4s}
5. d4 {+0.42/19 2.6s} exd4 {-0.15/28 8.9s} 6. Nxd4 {+0.22/21 2.6s}
Nxd4 {-0.10/29 9.2s} 7. Qxd4 {+0.15/24 2.7s} P@h3 {+0.05/24 8.6s}
8. Rg1 {-0.17/20 2.6s} hxg2 {+0.20/27 8.9s} 9. Be2 {+0.20/19 2.6s}
N@e6 {+0.22/24 8.6s} 10. Qd3 {-0.16/19 2.6s} P@d4 {+1.02/29 9.2s}
11. Nd5 {-0.65/23 2.7s} Nxd5 {+1.06/27 8.9s} 12. exd5 {-0.74/21 2.7s}
N@f4 {+1.40/26 9.1s} 13. Qf3 {-1.19/22 2.7s} Bb4+ {+1.53/25 9.0s}
14. P@d2 {-1.82/22 2.7s} Nxe2 {+1.96/26 8.9s} 15. Qxe2 {-2.54/18 2.6s}
B@f1 {+2.49/23 8.7s} 16. Qe4 {-2.35/17 2.6s} Qe7 {+2.97/25 8.7s}
17. dxe6 {-1.82/24 2.7s} Qxe6 {+3.11/23 8.6s} 18. N@f6+ {-1.95/21 2.7s}
Kd8 {-0.85/27 7.6s} 19. N@e5 {-3.90/21 2.6s} Qxe5 {+18.23/27 7.1s}
20. Qxe5 {-14.64/26 2.0s} N@f3+ {+21.58/28 4.7s} 21. Kd1 {-16.23/1 0.002s}
P@e2+ {+19.96/23 4.8s} 22. Qxe2 {-17.31/1 0.002s} Bxe2+ {+23.32/26 3.5s}
23. Kxe2 {-20.00/1 0.002s} Nxg1+ {+22.42/24 3.7s} 24. Kd3 {-21.26/18 1.0s}
Q@e2+ {+25.65/21 2.9s} 25. Kxd4 {-15.33/1 0.015s} R@c4+ {+44.77/19 2.5s}
26. Kd5 {-18.94/1 0.014s} c6# {+M1/13 2.0s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Bc5 {-0.30/17 2.3s} 4. O-O {+0.54/27 8.0s} Nf6 {-0.70/20 2.5s}
5. Nc3 {+0.66/35 8.5s} O-O {-0.83/22 2.5s} 6. d3 {+0.59/26 8.4s}
Nd4 {-0.33/22 2.5s} 7. Nxd4 {+1.05/23 8.5s} Bxd4 {-0.41/17 2.5s}
8. Bg5 {+1.23/23 8.1s} c6 {-0.86/18 2.5s} 9. N@f5 {+1.94/29 8.4s}
N@g6 {-1.26/19 2.6s} 10. Nxg7 {+3.39/32 8.3s} Kxg7 {-2.62/27 2.7s}
11. Bxf6+ {+3.11/33 8.8s} Kxf6 {-3.24/23 2.5s} 12. N@d5+ {+3.49/31 8.5s}
Kg7 {-3.79/30 2.8s} 13. P@f6+ {+2.73/32 9.5s} Kg8 {-3.62/25 2.6s}
14. Bxc6 {+3.03/30 9.0s} dxc6 {-2.82/26 2.9s} 15. P@e7 {+2.46/33 9.5s}
Qe8 {-3.15/24 2.7s} 16. exf8=Q+ {+2.25/26 9.0s} Qxf8 {-1.96/23 2.8s}
17. Qh5 {+2.57/33 9.3s} B@h6 {-2.34/25 2.8s} 18. Ne7+ {+2.26/31 9.6s}
Nxe7 {-1.89/26 2.9s} 19. fxe7 {+3.30/36 9.5s} Qxe7 {-2.21/25 2.8s}
20. Qxh6 {+1.82/24 9.1s} B@g7 {-1.37/22 2.8s} 21. Qxg7+ {+2.35/32 9.6s}
Kxg7 {-2.03/1 0.015s} 22. N@h5+ {+2.29/28 9.1s} Kg6 {-0.65/19 2.7s}
23. B@f3 {+2.13/32 9.9s} P@g4 {-2.02/24 2.8s} 24. B@f5+ {+2.10/29 9.6s}
Bxf5 {-2.19/24 2.8s} 25. exf5+ {+1.39/31 10s} Kxh5 {-1.89/24 2.9s}
26. Bxg4+ {+1.81/26 9.4s} Kxg4 {-2.16/21 2.7s} 27. R@g3+ {+1.79/29 9.7s}
Kxf5 {-1.97/21 2.7s} 28. B@h3+ {+1.69/25 9.1s} P@g4 {-1.37/19 2.7s}
29. Bxg4+ {+0.54/25 9.4s} Kg6 {-0.89/20 2.9s} 30. Ne4 {+0.99/23 9.4s}
f5 {-0.60/18 2.8s} 31. Bxf5+ {+0.72/25 9.5s} Kxf5 {-0.83/20 2.8s}
32. P@f6 {+1.02/20 9.3s} Qf7 {-1.22/21 2.8s} 33. Rg7 {+2.85/21 8.9s}
N@h3+ {-1.21/15 2.3s} 34. Kh1 {+3.36/21 8.3s} N@g4 {-1.42/15 2.3s}
35. Rxg4 {+8.09/22 8.5s} Kxg4 {-7.28/15 2.6s} 36. N@h6+ {+11.88/21 6.8s}
Kh5 {-10.23/18 2.3s} 37. Nxf7 {+13.11/18 5.7s} Q@e3 {-9.39/12 1.9s}
38. P@g4+ {+17.77/15 3.8s} Kxg4 {-15.34/14 0.96s} 39. P@f3+ {+28.79/13 2.7s}
Kf5 {-33.66/7 0.69s} 40. Q@g4# {+M1/5 1.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.44/23 8.1s} 4. d4 {+0.91/20 2.5s} exd4 {-0.60/27 9.0s}
5. Nxd4 {+0.78/21 2.7s} Nxd4 {-0.46/25 8.6s} 6. Qxd4 {+0.58/20 2.7s}
Bf6 {-0.54/26 9.2s} 7. e5 {+0.33/22 2.8s} N@c6 {-0.42/23 8.8s}
8. Qe3 {+0.74/18 2.6s} Nxe5 {-0.72/24 8.9s} 9. P@d4 {+0.23/19 2.7s}
d6 {-0.81/21 8.8s} 10. dxe5 {+0.20/16 2.7s} dxe5 {-1.23/23 8.9s}
11. N@f3 {+0.43/18 2.6s} Bg4 {+0.03/20 8.5s} 12. Nc3 {+0.40/17 2.7s}
P@d4 {-0.18/30 9.1s} 13. Qe4 {+0.33/18 2.7s} Bxf3 {-0.51/28 9.1s}
14. Qxf3 {+0.52/20 2.8s} dxc3 {-0.74/27 9.4s} 15. bxc3 {+0.76/17 2.7s}
P@b2 {-0.48/24 9.0s} 16. Bxf7+ {+0.52/23 2.8s} Kxf7 {-0.45/25 9.3s}
17. N@g5+ {+0.84/21 2.7s} Ke7 {-0.69/23 8.9s} 18. B@a3+ {+1.00/20 2.8s}
c5 {-0.03/25 9.1s} 19. Baxb2 {+0.17/17 2.7s} B@c6 {-0.03/24 8.9s}
20. P@e4 {+0.22/15 2.7s} h6 {+0.24/26 9.3s} 21. P@f7 {-0.11/17 2.7s}
hxg5 {+0.01/24 9.3s} 22. fxg8=Q {-0.17/21 2.8s} Rxg8 {-0.05/24 9.2s}
23. N@g6+ {-0.11/16 2.7s} Kd6 {+0.10/24 9.1s} 24. P@d5 {-0.12/17 2.7s}
Bd7 {+0.87/22 9.0s} 25. Be3 {-0.48/16 2.7s} N@c4 {+1.62/20 9.0s}
26. Rd1 {-0.81/16 2.7s} Nxb2 {+2.39/25 9.3s} 27. Bxc5+ {-2.15/15 2.8s}
Kxc5 {+2.88/22 9.2s} 28. Nxe5 {-1.93/16 2.8s} Bxe5 {+5.01/22 9.6s}
29. P@d4+ {-3.53/17 2.9s} Kb6 {+4.80/19 9.3s} 30. dxe5 {-3.12/14 2.7s}
N@h4 {+5.64/20 9.3s} 31. Qe3+ {-4.94/14 2.8s} P@c5 {+5.78/18 9.2s}
32. B@a5+ {-4.48/16 2.8s} Kxa5 {+8.13/20 9.0s} 33. Qxc5+ {-7.39/17 2.8s}
B@b5 {+9.73/20 8.9s} 34. Qb4+ {-9.57/15 2.6s} Ka6 {+11.50/21 8.3s}
35. Qxb2 {-13.59/19 2.6s} N@f3+ {+27.96/18 3.7s} 36. gxf3 {-11.52/1 0.014s}
Nxf3# {+M1/8 1.6s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "115"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.36/20 2.4s} 4. d4 {+0.72/26 8.5s} exd4 {-0.81/22 2.6s}
5. Nxd4 {+0.65/26 9.2s} Nxd4 {-0.61/20 2.5s} 6. Qxd4 {+0.51/24 9.0s}
Bf6 {-0.23/22 2.7s} 7. e5 {+0.83/26 9.2s} N@c6 {-0.49/19 2.6s}
8. Qe3 {+0.55/22 8.8s} Nxe5 {-0.35/20 2.7s} 9. P@d4 {+1.07/26 8.9s}
d6 {-0.17/17 2.7s} 10. dxe5 {+0.83/20 8.7s} dxe5 {-0.28/19 2.6s}
11. Qb3 {+1.71/25 8.8s} P@e6 {-1.84/17 2.7s} 12. Nc3 {+2.16/22 8.6s}
a6 {-1.04/17 2.6s} 13. O-O {+1.14/24 8.8s} P@d5 {-1.10/23 2.7s}
14. Be2 {+1.25/26 8.8s} h5 {-0.48/15 2.5s} 15. Qa4+ {+1.27/30 9.0s}
Bd7 {-1.17/20 2.7s} 16. Qxd7+ {+2.02/29 9.0s} Qxd7 {-2.05/27 2.9s}
17. N@c5 {+1.69/28 9.3s} Qe7 {-1.77/25 2.8s} 18. B@d7+ {+1.97/28 9.4s}
Qxd7 {-1.57/26 2.9s} 19. Nxd7 {+0.79/27 9.6s} Kxd7 {-2.12/23 2.7s}
20. N@c5+ {+1.84/25 8.9s} Ke8 {-1.40/23 2.8s} 21. Q@d7+ {+1.15/27 9.3s}
Kf8 {-3.92/1 0.014s} 22. Qxc7 {+1.44/22 8.8s} P@h3 {-1.07/18 2.5s}
23. Nd7+ {+3.59/40 8.5s} Ke8 {-1.99/29 2.8s} 24. Nxe5 {+3.90/37 9.6s}
Bxe5 {-3.32/36 3.0s} 25. P@d7+ {+3.26/39 11s} Kf8 {-2.57/34 2.8s}
26. d8=Q+ {+2.94/33 9.9s} Rxd8 {-3.27/34 3.0s} 27. Qxd8+ {+3.53/35 10s}
B@e8 {-3.10/30 2.9s} 28. P@d7 {+2.70/31 9.8s} N@f6 {-4.00/30 2.9s}
29. dxe8=Q+ {+6.69/35 9.1s} Nxe8 {-4.15/1 0.015s} 30. B@c5+ {+6.79/33 8.9s}
P@d6 {-5.74/26 2.7s} 31. Bxd6+ {+8.06/30 8.7s} Bxd6 {-7.65/27 2.7s}
32. P@d7 {+7.48/28 8.9s} Nf6 {-6.51/25 2.7s} 33. dxe8=Q+ {+9.23/30 7.3s}
Nxe8 {-6.66/1 0.003s} 34. N@d7+ {+7.48/24 8.4s} Kg8 {-6.74/1 0.003s}
35. Qxe8+ {+9.43/26 6.9s} B@f8 {-6.43/18 2.4s} 36. R@g3 {+6.84/20 8.5s}
P@g4 {-5.37/15 2.5s} 37. gxh3 {+7.37/25 9.1s} N@c7 {-5.45/18 2.8s}
38. N@f6+ {+8.01/25 9.1s} gxf6 {-3.47/1 0.015s} 39. Nxf6+ {+7.93/33 9.3s}
Kg7 {-6.14/1 0.016s} 40. P@h6+ {+8.01/29 9.0s} Kxf6 {-7.72/19 2.7s}
41. P@g5+ {+8.32/32 8.3s} Kg6 {-6.35/26 2.5s} 42. hxg4 {+9.35/29 7.9s}
Nxe8 {-6.56/24 2.5s} 43. gxh5+ {+11.32/24 6.0s} Kh7 {-8.32/26 2.1s}
44. g6+ {+10.66/25 6.6s} Kg8 {-6.41/23 2.4s} 45. P@h7+ {+11.49/27 6.9s}
Rxh7 {-7.46/1 0.003s} 46. gxh7+ {+11.00/21 6.8s} Kxh7 {-9.73/20 2.0s}
47. P@g6+ {+12.26/23 6.5s} Kg8 {-7.49/18 2.3s} 48. Nxd5 {+12.68/20 7.1s}
fxg6 {-10.36/12 1.9s} 49. hxg6 {+13.91/25 7.4s} N@h3+ {-10.09/14 2.3s}
50. Rxh3 {+12.24/22 8.9s} Q@g2+ {-10.55/14 2.6s} 51. Kxg2 {+10.33/1 0.003s}
Q@e4+ {-8.38/14 2.9s} 52. P@f3 {+10.33/16 9.8s} Qxg6+ {-10.41/15 3.0s}
53. R@g5 {+13.48/15 9.2s} Qxg5+ {-13.48/13 2.8s} 54. Bxg5 {+17.32/20 7.2s}
N@f4+ {-13.68/15 2.4s} 55. Nxf4 {+22.58/13 6.9s} Bxf4 {-22.72/9 2.2s}
56. Q@g6+ {+36.24/10 3.6s} Bg7 {-31.60/8 0.90s} 57. Q@f7+ {+39.70/11 3.3s}
Kh8 {-21.50/1 0.015s} 58. hxg7# {+M1/9 2.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "46"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+0.88/22 2.4s} Nf6 {-0.97/29 8.3s} 5. d3 {+0.88/23 2.5s}
O-O {-0.94/33 8.6s} 6. Bg5 {+0.48/17 2.4s} Be7 {+0.14/25 8.2s}
7. c3 {-0.01/21 2.4s} d6 {-0.03/24 8.6s} 8. Nbd2 {-0.01/19 2.4s}
Bg4 {-0.08/22 8.1s} 9. h3 {+0.15/19 2.4s} Bh5 {-0.20/21 8.0s}
10. a4 {+0.35/18 2.4s} h6 {-0.17/19 7.8s} 11. Bh4 {+0.38/15 2.4s}
Kh8 {-0.19/18 8.0s} 12. b4 {+0.17/14 2.4s} a6 {+0.08/19 8.2s}
13. Qb3 {-0.17/15 2.5s} Nxe4 {+1.24/28 9.1s} 14. Nxe4 {-0.68/22 2.8s}
Bxh4 {+1.19/27 9.1s} 15. Nxh4 {-1.23/25 2.8s} Qxh4 {+2.24/35 9.2s}
16. B@g3 {-1.29/25 2.8s} N@f3+ {+3.30/30 8.8s} 17. gxf3 {-3.43/20 2.6s}
Qxh3 {+5.96/21 7.7s} 18. Bxf7 {-5.17/19 2.3s} P@g2 {+16.09/21 5.3s}
19. N@h2 {-12.55/17 1.7s} gxf1=Q+ {+19.58/23 4.3s} 20. Rxf1 {-17.06/18 1.2s}
P@g2 {+31.92/20 3.8s} 21. N@h1 {-29.96/6 0.96s} gxh1=Q+ {+37.87/7 3.0s}
22. Kxh1 {-32.58/1 0.003s} B@g2+ {+50.11/7 2.0s} 23. Kg1 {-46.58/1 0.001s}
R@h1# {+M1/9 1.9s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+0.98/25 8.2s} Nf6 {-0.90/21 2.4s} 5. Nc3 {+1.22/29 8.7s}
O-O {-1.05/24 2.6s} 6. d3 {+1.17/27 8.4s} d6 {-1.12/20 2.5s}
7. Bg5 {+1.40/32 8.8s} h6 {-1.23/24 2.7s} 8. Bxf6 {+1.46/30 8.6s}
Qxf6 {-1.35/18 2.6s} 9. Nd5 {+0.83/24 8.7s} Qd8 {-1.44/18 2.6s}
10. Qd2 {+1.37/20 8.4s} Kh7 {-1.38/14 2.5s} 11. N@g5+ {+0.43/22 8.4s}
Kh8 {-0.39/17 2.6s} 12. Nxc7 {+0.22/26 8.5s} hxg5 {+0.67/25 2.7s}
13. Nxa8 {-0.23/27 8.8s} B@f4 {+0.13/25 2.8s} 14. P@e3 {-0.31/25 8.8s}
g4 {-0.16/24 2.7s} 15. exf4 {-0.40/31 9.0s} gxf3 {-0.32/22 2.6s}
16. R@h5+ {+0.20/27 8.9s} N@h7 {+0.17/23 2.7s} 17. Bxf7 {+0.14/27 9.0s}
Rxf7 {-0.26/24 2.8s} 18. P@g6 {+1.42/24 9.1s} B@g8 {-0.19/20 2.8s}
19. gxh7 {+2.53/29 9.3s} Bxh7 {-2.02/19 2.8s} 20. N@g5 {+2.77/27 9.0s}
Qxg5 {-1.91/17 2.7s} 21. fxg5 {+4.44/27 8.7s} N@f8 {-3.35/19 2.5s}
22. Q@e8 {+4.34/25 8.4s} Kg8 {-3.58/22 2.6s} 23. B@d5 {+7.10/24 7.8s}
P@e6 {-5.13/17 2.6s} 24. Rxh7 {+7.82/21 7.8s} fxg2 {-5.31/17 2.5s}
25. B@g6 {+11.69/23 6.8s} Rc7 {-6.43/21 2.2s} 26. Kxg2 {+17.14/19 6.7s}
N@f4+ {-23.65/10 1.8s} 27. Qxf4 {+30.05/15 3.3s} exf4 {-39.55/6 0.84s}
28. P@f7+ {+32.14/10 2.1s} Rxf7 {-18.96/1 0.014s}
29. Qxf7# {+M1/4 1.6s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "82"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.43/19 7.4s} 2. Bf4 {+0.70/19 2.3s} Bf5 {-0.55/25 8.2s}
3. e3 {+0.66/21 2.5s} e6 {-0.70/25 8.1s} 4. Bd3 {+0.76/17 2.4s}
Bg6 {-0.65/29 8.5s} 5. Ne2 {+0.72/22 2.5s} Bd6 {-0.73/28 8.1s}
6. O-O {+0.61/22 2.5s} Ne7 {-0.67/28 8.5s} 7. Nbc3 {+0.66/24 2.4s}
O-O {-0.66/23 8.1s} 8. Bxd6 {+1.05/20 2.4s} cxd6 {-0.94/25 8.5s}
9. Nf4 {+0.92/20 2.5s} Nbc6 {-0.90/23 8.2s} 10. B@h4 {+1.27/19 2.5s}
Qe8 {-1.43/25 8.4s} 11. Bxe7 {+0.38/20 2.5s} Qxe7 {-0.46/26 8.9s}
12. Ncxd5 {+0.37/18 2.7s} exd5 {-0.34/27 9.4s} 13. Nxd5 {+0.22/23 2.9s}
Qg5 {-0.28/23 9.0s} 14. Bxg6 {+0.41/17 2.7s} hxg6 {-0.40/26 9.2s}
15. B@f3 {+0.65/19 2.8s} B@e6 {-0.38/22 8.8s} 16. P@f4 {+0.13/17 2.7s}
N@h3+ {+0.83/30 9.6s} 17. Kh1 {-0.90/1 0.003s} Qxd5 {+1.18/28 9.2s}
18. Bxd5 {-1.04/23 2.8s} Bxd5 {+1.03/29 9.8s} 19. P@f3 {-1.98/16 2.7s}
B@e6 {+3.31/28 9.1s} 20. N@g5 {-2.61/21 2.8s} Nxg5 {+3.13/30 9.5s}
21. fxg5 {-2.45/22 2.9s} B@h3 {+3.05/25 9.2s} 22. Rg1 {-2.40/23 2.9s}
N@g4 {+4.53/27 9.1s} 23. fxg4 {-2.69/20 2.8s} B@e4 {+4.71/30 8.9s}
24. N@h4 {-4.99/20 2.6s} Bhxg2+ {+4.88/31 9.5s} 25. Nxg2 {-5.90/22 2.8s}
P@h3 {+5.53/29 9.2s} 26. B@f1 {-6.03/28 2.8s} N@h4 {+5.93/31 9.3s}
27. N@e1 {-5.57/20 2.7s} hxg2+ {+5.84/29 9.1s} 28. Nxg2 {-5.66/28 2.9s}
N@h3 {+5.30/26 9.4s} 29. Q@g3 {-6.14/18 2.8s} Nxg2 {+5.00/23 9.3s}
30. Qxh3 {-3.38/20 2.9s} Nxe3+ {+4.18/24 9.4s} 31. P@g2 {-3.20/21 2.8s}
Nxd1 {+4.63/25 9.2s} 32. Rxd1 {-4.32/20 2.8s} N@f4 {+6.05/28 9.5s}
33. N@h6+ {-4.07/18 2.8s} Kh7 {+6.42/22 9.5s} 34. Qh4 {-5.30/20 2.9s}
Nxg2 {+9.60/27 7.6s} 35. Bxg2 {-7.17/21 2.9s} Bxg2+ {+9.50/25 7.8s}
36. Rxg2 {-7.42/1 0.003s} Bxg2+ {+9.64/25 7.2s} 37. Kxg2 {-8.40/22 2.3s}
P@f3+ {+9.46/21 7.4s} 38. Kxf3 {-7.90/17 2.2s} B@e4+ {+14.38/21 4.3s}
39. Kxe4 {-11.85/16 1.4s} Q@e2+ {+18.70/20 3.7s} 40. B@e3 {-17.32/13 1.0s}
d5+ {+25.37/20 2.7s} 41. Kf4 {-18.85/1 0.002s} R@f3# {+M1/18 1.9s, Black mates}
0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.41/15 2.2s} 2. Bf4 {+0.71/22 7.7s} Bf5 {-0.54/19 2.4s}
3. e3 {+0.72/26 8.5s} e6 {-0.63/19 2.5s} 4. Bd3 {+0.78/28 8.1s}
Bg6 {-0.57/20 2.5s} 5. Ne2 {+0.76/28 8.4s} Bd6 {-0.72/24 2.5s}
6. Nbc3 {+0.66/26 8.0s} Ne7 {-0.67/25 2.6s} 7. O-O {+0.58/25 8.4s}
O-O {-0.56/22 2.5s} 8. e4 {+1.60/21 8.4s} dxe4 {-1.64/15 2.5s}
9. Nxe4 {+1.62/22 8.8s} Bxf4 {-1.60/19 2.6s} 10. Nxf4 {+1.20/21 8.6s}
Bxe4 {-1.73/17 2.6s} 11. Bxe4 {+1.79/22 8.9s} B@f5 {-1.16/18 2.7s}
12. Bxb7 {+2.06/22 9.0s} Nd7 {-2.05/19 2.7s} 13. B@f3 {+3.21/19 9.0s}
Rb8 {-3.12/15 2.7s} 14. B@h4 {+4.15/18 8.6s} P@f6 {-4.49/15 2.6s}
15. P@e5 {+5.06/23 9.0s} N@g6 {-4.47/17 2.7s} 16. exf6 {+4.80/22 8.9s}
gxf6 {-4.26/18 2.6s} 17. Nxg6 {+5.71/26 9.2s} fxg6 {-5.05/17 2.7s}
18. N@h6+ {+6.43/24 8.7s} Kh8 {-5.91/23 2.8s} 19. Bxf6+ {+7.72/33 9.4s}
Nxf6 {-6.84/25 2.8s} 20. P@g5 {+9.19/31 9.3s} P@g7 {-7.39/23 2.8s}
21. gxf6 {+10.47/33 9.9s} gxf6 {-8.57/28 2.9s} 22. N@f7+ {+10.08/31 9.2s}
Kg7 {-7.12/23 2.7s} 23. Nxd8 {+10.22/29 8.9s} Rbxd8 {-9.21/25 2.8s}
24. P@e5 {+11.96/27 8.6s} B@g5 {-9.25/21 2.6s} 25. exf6+ {+14.10/25 8.6s}
Bxf6 {-13.94/24 2.4s} 26. P@e5 {+15.59/26 7.9s} Bg5 {-14.85/22 2.5s}
27. P@f6+ {+16.82/27 7.8s} Bxf6 {-15.50/20 2.0s} 28. exf6+ {+16.02/25 8.3s}
Rxf6 {-15.60/20 2.2s} 29. B@e5 {+16.47/28 8.3s} N@e8 {-15.66/20 2.5s}
30. Bxf6+ {+18.62/21 7.4s} Nxf6 {-17.98/18 2.1s} 31. R@f7+ {+21.89/19 5.9s}
Kxh6 {-20.56/18 1.6s} 32. Q@g7+ {+23.88/17 6.0s} Kg5 {-20.86/1 0.014s}
33. Qxf6+ {+26.75/18 5.3s} Kh6 {-24.19/14 1.7s} 34. Qd2+ {+37.26/17 5.2s}
P@e3 {-39.10/9 0.73s} 35. Qxe3+ {+49.53/14 3.1s} P@f4 {-40.01/4 0.66s}
36. Qxf4+ {+48.73/7 2.2s} P@g5 {-59.80/2 0.45s}
37. Q4xg5# {+M1/8 2.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.72/18 2.3s} Bf5 {-0.56/24 7.9s}
3. e3 {+0.67/20 2.6s} e6 {-0.68/29 8.4s} 4. Bd3 {+0.76/17 2.4s}
Bg6 {-0.63/24 8.2s} 5. Ne2 {+0.68/21 2.5s} Bd6 {-0.72/26 8.3s}
6. O-O {+0.65/23 2.4s} Ne7 {-0.57/25 8.3s} 7. Nbc3 {+0.58/19 2.5s}
O-O {-0.84/24 8.4s} 8. Bxd6 {+1.06/20 2.4s} cxd6 {-0.90/25 8.3s}
9. Nf4 {+0.99/20 2.5s} Nbc6 {-1.16/23 8.4s} 10. B@h4 {+1.26/18 2.5s}
Qe8 {-1.47/22 8.5s} 11. Bxe7 {+0.37/20 2.5s} Qxe7 {-0.57/26 9.0s}
12. Ncxd5 {+0.46/18 2.7s} exd5 {-0.39/24 9.2s} 13. Nxd5 {+0.20/21 2.9s}
Qg5 {-0.24/26 9.4s} 14. Bxg6 {+0.40/17 2.7s} hxg6 {-0.37/21 9.0s}
15. B@f3 {+0.61/19 2.8s} B@e6 {-0.37/24 9.0s} 16. P@f4 {+0.13/17 2.7s}
N@h3+ {+0.97/30 9.5s} 17. Kh1 {-0.88/1 0.003s} Qxd5 {+0.89/31 10.0s}
18. Bxd5 {-2.14/20 2.8s} Bxd5 {+1.19/26 9.4s} 19. P@f3 {-1.92/16 2.7s}
B@e6 {+3.37/28 9.2s} 20. Q@h4 {-3.51/21 2.8s} B@e7 {+7.45/29 9.2s}
21. Qg3 {-5.87/23 2.8s} Bxf3 {+8.24/26 9.0s} 22. Qdxf3 {-9.33/17 2.6s}
P@g4 {+8.33/25 8.8s} 23. B@e2 {-5.90/20 2.7s} gxf3 {+8.87/25 8.8s}
24. Bxf3 {-6.69/24 2.9s} B@g4 {+10.44/21 8.6s} 25. Bxg4 {-10.88/18 2.6s}
Bxg4 {+8.49/27 9.1s} 26. gxh3 {-10.20/16 2.4s} B@f3+ {+7.51/26 9.1s}
27. N@g2 {-6.32/19 2.6s} Bxh3 {+9.19/22 9.3s} 28. Qxf3 {-8.35/20 2.9s}
P@g4 {+8.72/27 9.6s} 29. Qg3 {-9.74/21 2.8s} Bxg2+ {+8.36/18 8.9s}
30. Qxg2 {-7.99/17 2.8s} Q@f3 {+7.24/25 9.5s} 31. Qxf3 {-8.28/14 2.8s}
gxf3 {+6.60/27 9.3s} 32. B@h3 {-7.41/22 2.7s} Q@g2+ {+18.70/24 5.4s}
33. Bxg2 {-17.28/1 0.003s} fxg2+ {+18.16/21 5.1s} 34. Kxg2 {-20.04/17 1.6s}
N@h4+ {+21.63/23 4.1s} 35. Kh1 {-28.27/14 1.3s} B@g2+ {+41.94/5 2.1s}
36. Kg1 {-38.49/1 0.002s} N@h3# {+M1/7 1.7s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "95"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.67/23 7.8s} Bf5 {-0.57/19 2.4s}
3. e3 {+0.73/27 8.6s} e6 {-0.61/19 2.5s} 4. Bd3 {+0.77/26 8.3s}
Bg6 {-0.50/18 2.4s} 5. Ne2 {+0.72/27 8.4s} Bd6 {-0.75/22 2.5s}
6. O-O {+0.58/27 8.1s} Ne7 {-0.55/23 2.5s} 7. Nbc3 {+0.63/26 8.4s}
O-O {-0.54/23 2.6s} 8. e4 {+1.60/21 8.3s} dxe4 {-1.68/16 2.5s}
9. Nxe4 {+1.64/22 8.9s} Bxf4 {-1.59/19 2.7s} 10. Nxf4 {+1.17/21 8.5s}
Bxe4 {-1.73/17 2.5s} 11. Bxe4 {+1.79/21 8.9s} B@f5 {-1.20/18 2.7s}
12. Bxb7 {+2.23/22 8.9s} Nd7 {-2.05/19 2.7s} 13. B@f3 {+3.14/19 9.0s}
Rb8 {-3.13/15 2.7s} 14. B@h4 {+4.20/19 8.6s} P@f6 {-4.49/15 2.6s}
15. P@e5 {+5.02/23 9.0s} N@g6 {-4.52/17 2.7s} 16. exf6 {+4.76/23 8.9s}
Nxh4 {-4.57/17 2.7s} 17. fxg7 {+4.39/25 9.1s} B@h6 {-4.20/19 2.7s}
18. Nh5 {+4.31/23 8.9s} f6 {-1.95/17 2.7s} 19. gxf8=Q+ {+1.89/24 9.1s}
Qxf8 {-1.80/17 2.8s} 20. R@g3+ {+2.26/20 9.0s} P@g6 {-2.53/17 2.7s}
21. P@e5 {+3.79/24 9.2s} Rxb7 {-3.43/20 2.9s} 22. exf6 {+3.60/23 9.7s}
Nxf6 {-3.94/19 2.9s} 23. Nxf6+ {+4.61/22 9.5s} Qxf6 {-4.33/18 3.0s}
24. Bxb7 {+5.19/23 9.3s} P@h3 {-3.74/16 2.8s} 25. P@e5 {+4.92/18 9.2s}
Qf7 {-4.34/16 2.9s} 26. N@f6+ {+4.43/22 9.2s} Kh8 {-4.26/15 2.8s}
27. gxh3 {+3.65/19 9.0s} N@f4 {-3.05/15 2.8s} 28. P@g4 {+3.31/22 9.2s}
c6 {-1.94/13 2.7s} 29. P@d7 {+2.38/31 9.2s} Bxc2 {-0.60/18 2.7s}
30. d8=Q+ {+1.89/36 9.5s} B@f8 {-1.03/23 2.8s} 31. Qxc2 {+1.71/33 9.4s}
P@g2 {-0.56/18 2.7s} 32. B@e4 {+2.66/34 10s} gxf1=Q+ {-1.99/20 2.8s}
33. Rxf1 {+2.31/29 10s} R@e2 {-2.03/25 3.1s} 34. R@e8 {+3.36/34 9.7s}
Rxc2 {-2.17/21 3.0s} 35. Rxf8+ {+3.37/28 9.8s} Bxf8 {-2.93/26 3.0s}
36. P@g7+ {+4.18/30 9.6s} Qxg7 {-3.06/25 3.0s} 37. P@h6 {+4.16/27 9.4s}
Qxh6 {-5.46/24 2.8s} 38. Qxe7 {+5.51/32 9.5s} Ne2+ {-3.58/21 2.8s}
39. Kh1 {+3.04/1 0.015s} Nxg3+ {-5.14/26 2.8s} 40. hxg3 {+4.47/28 9.2s}
Q@g7 {-3.84/20 2.7s} 41. Qxg7+ {+7.62/20 6.9s} Qxg7 {-3.60/25 2.9s}
42. N@g5 {+7.59/25 8.3s} R@f7 {-2.89/16 2.8s} 43. B@h6 {+12.82/16 6.3s}
P@g2+ {-12.05/11 2.2s} 44. Bxg2 {+15.32/16 5.9s} P@f3 {-12.04/12 2.1s}
45. Bxg7+ {+26.08/15 3.3s} Rxg7 {-24.47/12 0.92s} 46. N@f7+ {+35.51/13 2.8s}
Rxf7 {-15.91/1 0.014s} 47. Nxf7+ {+36.88/13 2.0s} Kg7 {-14.92/1 0.015s}
48. Q@g8# {+M1/9 2.1s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "82"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. Bf4 {-0.37/17 2.3s}
e6 {+0.43/27 8.1s} 4. e3 {-0.47/23 2.4s} Bd6 {+0.50/27 8.5s}
5. Ne5 {-0.49/21 2.3s} Ne7 {+0.50/31 8.5s} 6. Bd3 {-0.54/24 2.6s}
O-O {+0.16/27 8.8s} 7. O-O {-0.65/19 2.5s} Nbc6 {+0.77/26 8.6s}
8. Nc3 {-0.58/23 2.6s} f6 {+0.80/25 8.9s} 9. Nxc6 {-0.68/23 2.6s}
bxc6 {+0.83/24 8.5s} 10. Bxd6 {-0.70/22 2.6s} cxd6 {+0.77/24 8.6s}
11. Bxf5 {-0.25/19 2.5s} Nxf5 {+0.54/22 8.3s} 12. B@h3 {-0.48/18 2.6s}
B@g6 {+0.97/21 8.6s} 13. N@f4 {-0.69/17 2.6s} N@g5 {+1.39/20 8.4s}
14. B@g4 {-1.26/19 2.6s} B@f7 {+1.61/19 8.5s} 15. Kh1 {-1.32/14 2.5s}
Qe7 {+2.09/19 8.3s} 16. Qe2 {-1.66/16 2.5s} Nh4 {+2.77/19 8.4s}
17. f3 {-2.26/15 2.5s} f5 {+3.08/22 9.0s} 18. Qf2 {-2.34/19 2.7s}
fxg4 {+2.71/26 9.3s} 19. Bxg4 {-2.39/18 2.8s} Nxg2 {+3.01/25 9.1s}
20. Qxg2 {-3.05/17 2.7s} B@f5 {+2.59/24 9.4s} 21. Bxf5 {-2.09/23 2.8s}
Bxf5 {+2.29/22 9.3s} 22. B@h4 {-1.79/21 2.8s} B@f6 {+2.51/24 9.6s}
23. P@g4 {-2.16/18 2.8s} B5g6 {+2.17/22 9.4s} 24. N@h5 {-1.78/22 2.9s}
Bxh5 {+4.23/27 10s} 25. gxh5 {-2.93/24 3.0s} Bxh5 {+5.24/25 9.7s}
26. Bxg5 {-4.33/24 3.0s} Bxg5 {+5.10/28 10s} 27. Nxh5 {-4.76/22 2.9s}
N@h4 {+5.43/25 9.8s} 28. B@h3 {-5.00/19 3.0s} Nxg2 {+5.19/24 9.8s}
29. Bxg2 {-4.77/19 2.9s} B@f5 {+6.20/22 9.6s} 30. B@g4 {-5.09/20 3.0s}
Bxg4 {+6.88/30 9.9s} 31. fxg4 {-5.49/19 2.9s} P@e4 {+8.04/23 9.7s}
32. B@f4 {-8.17/19 3.0s} P@f3 {+10.65/26 10s} 33. Rxf3 {-8.36/22 3.1s}
exf3 {+9.96/27 10s} 34. Bxf3 {-9.39/22 3.1s} B@e4 {+11.26/27 9.9s}
35. Nxe4 {-12.91/18 3.0s} dxe4 {+14.30/22 9.6s} 36. Bxe4 {-14.54/17 3.0s}
N@f2+ {+16.43/21 8.8s} 37. Kg2 {-15.91/15 2.9s} Nxe4 {+19.05/19 8.2s}
38. B@g3 {-18.63/16 2.4s} Bxf4 {+19.85/19 7.5s} 39. exf4 {-18.23/14 2.5s}
Q@e2+ {+36.41/17 5.9s} 40. P@f2 {-39.49/10 1.2s} B@f3+ {+39.50/15 2.7s}
41. Kh3 {-41.90/8 0.60s} B@g2# {+M1/13 2.4s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "85"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. g3 {+0.15/23 7.7s}
e6 {-0.16/19 2.3s} 4. Bg2 {0.00/30 8.1s} Bd6 {+0.12/19 2.4s}
5. O-O {-0.11/27 7.9s} Ne7 {+0.37/18 2.3s} 6. Nc3 {+0.11/26 8.3s}
O-O {+0.06/16 2.5s} 7. Nh4 {+0.48/21 8.2s} Nbc6 {-0.10/16 2.5s}
8. Nb5 {+0.82/21 8.4s} Bg6 {-0.56/20 2.6s} 9. Nxd6 {+0.76/23 8.3s}
cxd6 {-0.65/19 2.5s} 10. c3 {+1.05/23 8.2s} Nf5 {-0.95/19 2.5s}
11. Nxf5 {+1.49/23 8.6s} Bxf5 {-1.23/22 2.6s} 12. h3 {+1.76/23 8.7s}
N@c2 {-1.51/19 2.7s} 13. Qxc2 {+2.04/27 8.9s} Bxc2 {-2.03/23 2.7s}
14. N@h5 {+2.12/27 8.9s} N@f5 {-1.75/19 2.6s} 15. Nxg7 {+1.72/21 8.6s}
Nxg7 {-1.50/19 2.7s} 16. B@h6 {+1.94/24 8.9s} Nf5 {-1.63/20 2.6s}
17. Bxf8 {+1.97/30 9.1s} Qxf8 {-1.69/23 2.9s} 18. R@g5+ {+3.13/35 9.7s}
B@g6 {-2.51/23 2.8s} 19. Rxf5 {+3.65/33 9.6s} Bcxf5 {-3.47/29 2.9s}
20. N@h6+ {+4.07/32 10s} Kh8 {-3.61/29 2.8s} 21. Nxf5 {+4.15/30 9.8s}
Bxf5 {-4.12/29 3.1s} 22. B@f6+ {+4.22/35 10s} N@g7 {-4.81/25 2.8s}
23. P@h6 {+4.26/29 9.7s} N@e8 {-4.29/23 3.1s} 24. hxg7+ {+3.98/34 9.9s}
Nxg7 {-4.32/21 3.0s} 25. Bh6 {+3.75/25 9.8s} R@g6 {-3.60/26 3.1s}
26. Bhxg7+ {+3.00/30 10s} Rxg7 {-3.01/22 3.0s} 27. N@h5 {+2.92/28 9.9s}
B@h6 {-2.93/25 3.1s} 28. N@d7 {+3.27/28 10s} Q@g6 {-3.33/20 3.0s}
29. Nxf8 {+3.03/25 10.0s} Rxf8 {-3.26/22 3.0s} 30. Bxg7+ {+4.32/24 10s}
Bxg7 {-3.44/22 3.1s} 31. Nxg7 {+4.27/21 9.9s} Qxg7 {-3.87/20 3.1s}
32. N@h5 {+4.97/25 9.9s} B@h6 {-2.88/17 3.0s} 33. Nxg7 {+5.92/30 10.0s}
Bxg7 {-5.45/18 3.0s} 34. Q@g5 {+7.32/28 9.9s} N@e8 {-7.02/17 2.9s}
35. B@h6 {+6.04/26 10s} Bxh6 {-5.51/25 3.1s} 36. Qxh6 {+8.08/25 9.0s}
P@g7 {-5.11/23 3.0s} 37. B@f6 {+7.14/25 9.5s} Nxf6 {-9.19/19 2.6s}
38. Qxg7+ {+14.54/23 5.6s} Kxg7 {-8.09/1 0.013s} 39. Q@g5+ {+19.22/19 5.5s}
B@g6 {-18.56/14 1.7s} 40. P@h6+ {+23.97/21 3.8s} Kg8 {-22.56/17 1.1s}
41. Qxf6 {+27.55/17 3.8s} B@h8 {-26.63/10 1.2s} 42. R@g7+ {+28.21/20 2.6s}
Bxg7 {-28.88/1 0.002s} 43. Qxg7# {+M1/18 2.3s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "88"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.59/24 7.9s} 3. Nc3 {+0.90/15 2.4s}
dxe4 {-0.73/26 8.4s} 4. Nxe4 {+0.68/22 2.6s} Nc6 {-0.65/23 8.2s}
5. Nf3 {+0.75/17 2.5s} Nf6 {-0.63/23 8.5s} 6. Neg5 {+0.71/20 2.6s}
Qd5 {-0.53/25 8.6s} 7. Be2 {+0.88/21 2.5s} P@g4 {-0.80/24 8.8s}
8. O-O {+1.04/23 2.7s} gxf3 {-0.91/22 8.8s} 9. Bxf3 {+1.12/19 2.6s}
Qxf3 {-0.49/24 8.8s} 10. Nxf3 {+0.69/15 2.6s} B@h5 {-0.69/19 8.5s}
11. P@e2 {+1.07/15 2.6s} Be7 {-0.63/17 8.6s} 12. c3 {+1.12/15 2.6s}
h6 {-0.39/18 8.5s} 13. Bf4 {+0.77/17 2.7s} Nd5 {+0.61/32 9.2s}
14. Bg3 {-0.54/18 2.7s} N@f4 {+0.78/30 9.1s} 15. P@e4 {-0.52/23 2.8s}
Bxf3 {+1.09/30 9.8s} 16. exf3 {-1.02/27 2.9s} N@e2+ {+1.27/27 9.5s}
17. Kh1 {-1.24/25 2.9s} Nxg2 {+1.04/31 9.8s} 18. exd5 {-1.01/23 2.8s}
Ngf4 {+0.94/29 9.5s} 19. Bxf4 {-0.96/22 2.9s} Nxf4 {+0.78/26 9.5s}
20. Rg1 {-0.25/24 2.9s} exd5 {+0.93/25 9.3s} 21. Rxg7 {-0.96/21 2.9s}
B@f6 {+1.29/31 9.8s} 22. Q@g8+ {-1.42/22 2.8s} Rxg8 {+0.86/31 9.8s}
23. Rxg8+ {-0.81/28 3.0s} Q@f8 {+0.83/34 9.9s} 24. Rxf8+ {-1.40/21 2.9s}
Bxf8 {+1.20/27 9.4s} 25. B@f1 {-0.52/26 2.9s} P@e2 {+0.63/35 9.5s}
26. Qe1 {-0.73/18 2.8s} P@h3 {+1.89/23 9.1s} 27. Bxe2 {-1.92/21 2.8s}
Be6 {-0.23/24 9.4s} 28. Bf1 {-1.56/20 2.8s} Nxd4 {+0.95/27 9.5s}
29. Bxh3 {-0.95/24 3.1s} R@e2 {+0.97/24 9.5s} 30. P@d7+ {-1.14/21 2.8s}
Kxd7 {+1.85/25 9.5s} 31. Bxe6+ {-0.49/20 2.9s} Ndxe6 {+1.44/28 10s}
32. B@b5+ {-1.75/22 2.8s} c6 {+2.42/26 9.7s} 33. P@g2 {-1.72/20 2.7s}
Rxe1+ {+2.28/29 10s} 34. Rxe1 {-2.09/22 3.1s} P@h3 {+2.15/23 9.9s}
35. Bf1 {-1.88/17 3.0s} P@e2 {+5.61/30 8.8s} 36. Rxe2 {-2.14/20 3.1s}
Q@g5 {+3.76/26 9.8s} 37. R@g3 {-4.53/22 3.0s} Nxe2 {+6.28/24 9.9s}
38. Bxe2 {-8.94/21 2.8s} hxg2+ {+11.00/24 7.7s} 39. Rxg2 {-8.81/20 2.5s}
Qxg2+ {+13.33/26 6.3s} 40. Kxg2 {-10.27/1 0.003s} Nf4+ {+13.19/23 6.8s}
41. Kf1 {-11.17/19 1.9s} R@h1+ {+16.35/22 5.1s} 42. N@g1 {-13.28/18 2.0s}
Rxg1+ {+19.69/20 4.9s} 43. Kxg1 {-16.04/1 0.001s} N@h3+ {+30.23/17 2.4s}
44. Kf1 {-27.74/12 0.55s} R@g1# {+M1/15 1.7s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.53/20 2.3s} 3. Nc3 {+0.86/21 8.0s}
dxe4 {-0.73/21 2.5s} 4. Nxe4 {+0.78/25 8.5s} Nc6 {-0.49/20 2.5s}
5. Nf3 {+0.83/23 8.5s} Qd5 {-0.63/20 2.6s} 6. Bd3 {+0.90/26 8.9s}
P@c4 {-1.07/20 2.6s} 7. Nc3 {+0.61/26 8.9s} cxd3 {-0.15/22 2.7s}
8. Nxd5 {+0.12/34 9.3s} exd5 {-0.08/21 2.7s} 9. cxd3 {-0.24/26 8.9s}
B@g4 {+0.31/21 2.7s} 10. O-O {+0.07/30 9.1s} Be7 {+0.55/17 2.7s}
11. Re1 {+0.09/28 8.9s} Bxf3 {+0.33/23 2.8s} 12. Qxf3 {+0.25/27 9.3s}
Nxd4 {+0.42/22 2.7s} 13. Qxd5 {+0.18/25 9.1s} N@h3+ {+0.03/24 2.8s}
14. Kf1 {+0.65/26 9.4s} P@e2+ {-0.35/22 2.8s} 15. Rxe2 {-0.98/1 0.013s}
Nxe2 {-0.30/20 2.7s} 16. B@a4+ {+0.95/22 8.9s} c6 {-0.90/21 2.6s}
17. gxh3 {+0.28/23 8.9s} Bxh3+ {-0.63/22 2.8s} 18. Kxe2 {+0.31/21 8.8s}
N@g1+ {-0.34/22 2.7s} 19. Ke3 {+0.71/26 9.1s} R@e2+ {-1.18/22 2.7s}
20. Kd4 {+2.45/23 8.9s} Bf6+ {-1.11/20 2.6s} 21. Kc5 {+1.85/23 9.0s}
P@b6+ {-3.37/20 2.6s} 22. Kb4 {+3.74/20 8.6s} Kf8 {-0.89/21 2.6s}
23. N@d7+ {+1.31/30 9.3s} Bxd7 {-1.15/24 2.8s} 24. Qxd7 {+0.12/28 7.4s}
a5+ {-0.79/19 2.7s} 25. Ka3 {+3.11/30 9.0s} Be7+ {-2.19/23 2.7s}
26. P@d6 {+4.31/30 8.3s} b5 {-2.37/22 2.6s} 27. B@c5 {+9.75/28 8.0s}
b4+ {-9.23/16 2.6s} 28. Kb3 {+12.43/21 7.3s} h5 {-7.91/24 2.7s}
29. dxe7+ {+11.37/27 7.9s} Nxe7 {-9.88/26 2.4s} 30. Q@d8+ {+15.25/23 6.2s}
Rxd8 {-12.45/18 2.2s} 31. Qxd8+ {+14.43/21 6.2s} N@e8 {-14.59/18 1.8s}
32. N@d7+ {+20.40/22 4.5s} Kg8 {-10.05/1 0.015s} 33. Qxe8+ {+19.39/20 5.0s}
Kh7 {-16.74/13 1.7s} 34. N@g5+ {+25.94/17 3.5s} Kg6 {-22.99/17 1.3s}
35. Qxf7+ {+26.42/10 3.4s} Kh6 {-14.52/1 0.015s} 36. Ne6+ {+35.47/9 2.5s}
g5 {-38.83/4 0.82s} 37. Qg7# {+M1/5 1.8s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "98"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.55/27 8.2s}
4. Nf3 {+0.87/20 2.5s} dxe4 {-0.77/28 8.8s} 5. Nxe4 {+0.77/21 2.6s}
Nf6 {-0.77/23 8.4s} 6. Neg5 {+0.73/19 2.5s} Qd5 {-0.52/25 8.8s}
7. Be2 {+0.84/24 2.6s} P@g4 {-0.79/24 8.7s} 8. O-O {+1.11/21 2.6s}
gxf3 {-0.82/23 8.7s} 9. Bxf3 {+0.97/20 2.7s} Qxf3 {-0.61/20 8.6s}
10. Nxf3 {+0.66/16 2.6s} B@h5 {-0.70/22 8.5s} 11. P@e2 {+1.01/16 2.6s}
Be7 {-0.63/17 8.5s} 12. c3 {+1.27/15 2.6s} h6 {-0.42/18 8.5s}
13. Bf4 {+0.78/17 2.6s} Nd5 {+0.45/29 9.1s} 14. Bg3 {-0.53/18 2.7s}
N@f4 {+0.86/30 9.5s} 15. P@e4 {-0.44/24 2.8s} Bxf3 {+1.16/28 9.5s}
16. exf3 {-0.95/27 2.9s} N@e2+ {+0.91/31 9.8s} 17. Kh1 {-1.26/25 2.9s}
Nxg2 {+1.47/25 9.3s} 18. exd5 {-1.24/23 2.8s} Ngf4 {+0.72/29 9.8s}
19. Bxf4 {-0.92/22 2.9s} P@g2+ {+0.42/27 9.5s} 20. Kxg2 {-3.10/1 0.014s}
Nxf4+ {+0.61/28 9.7s} 21. Kg1 {-0.52/21 2.9s} exd5 {+0.53/24 9.2s}
22. Re1 {0.00/21 2.8s} Nh3+ {+0.89/27 9.7s} 23. Kf1 {-0.56/16 2.8s}
B@a6+ {+1.15/25 9.3s} 24. P@d3 {-1.10/23 2.9s} Bf5 {+2.06/22 9.3s}
25. B@e2 {-1.02/18 2.7s} Nf4 {+2.10/22 9.3s} 26. N@g3 {-2.12/17 2.9s}
Bfxd3 {+2.75/31 10s} 27. Bxd3 {-3.57/19 3.0s} Bxd3+ {+2.78/29 9.9s}
28. B@e2 {-2.38/24 3.1s} B@h3+ {+2.37/27 10s} 29. Kg1 {-2.44/22 3.1s}
Bxe2 {+2.45/24 10s} 30. Nxe2 {-2.31/21 3.1s} Nxe2+ {+2.12/29 10s}
31. Qxe2 {-2.11/19 3.0s} N@f4 {+2.21/22 9.8s} 32. Qd2 {-1.72/20 3.0s}
B@g5 {+1.68/31 10s} 33. B@e3 {-1.90/16 3.0s} P@e5 {+1.97/24 9.7s}
34. Bxf4 {-2.06/21 3.0s} Bxf4 {+2.33/21 10s} 35. Qe2 {-1.78/17 3.1s}
O-O {+2.78/19 9.8s} 36. N@d3 {-1.78/18 3.0s} B@g6 {+2.73/21 10s}
37. dxe5 {-2.25/19 3.2s} Bxd3 {+2.84/29 10s} 38. Qxd3 {-2.23/16 3.1s}
P@e4 {+3.56/28 10s} 39. fxe4 {-3.00/18 3.1s} Nxe5 {+3.50/26 10s}
40. Qxh3 {-3.11/16 3.1s} N@g5 {+4.34/20 10s} 41. Qf1 {-3.35/23 3.0s}
Nef3+ {+4.76/23 10s} 42. Kh1 {-3.94/21 3.1s} Nxh2 {+6.13/23 9.8s}
43. P@h7+ {-5.05/16 3.0s} Kh8 {+5.97/21 10s} 44. Qg1 {-5.16/16 3.0s}
Nhf3 {+6.90/21 9.8s} 45. Q@g8+ {-4.94/20 3.0s} Rxg8 {+3.95/1 0.015s}
46. hxg8=Q+ {-5.59/19 2.9s} Rxg8 {+7.71/19 9.2s} 47. B@f5 {-5.90/16 2.9s}
Q@h5+ {+13.82/17 8.4s} 48. P@h2 {-19.74/14 2.6s} Nxg1 {+19.21/17 5.7s}
49. Rxg1 {-37.53/10 1.6s} Qxh2# {+M1/11 2.0s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.33/21 2.5s}
4. Nf3 {+0.83/26 8.2s} dxe4 {-0.79/23 2.6s} 5. Nxe4 {+0.81/25 8.6s}
Nf6 {-0.66/16 2.5s} 6. Neg5 {+0.84/25 8.4s} Qd5 {-0.38/21 2.6s}
7. Be2 {+0.86/24 8.8s} P@g4 {-0.70/21 2.6s} 8. O-O {+0.89/22 8.8s}
gxf3 {-1.04/22 2.7s} 9. Bxf3 {+0.77/24 9.0s} Qxd4 {-1.44/18 2.7s}
10. Nxf7 {+2.16/27 9.0s} Kxf7 {-2.02/24 2.7s} 11. Bxc6 {+1.96/31 9.4s}
bxc6 {-1.71/22 2.7s} 12. N@g5+ {+1.88/25 8.5s} Ke7 {-1.82/22 2.7s}
13. Be3 {+2.00/23 8.5s} Qe5 {-1.50/19 2.6s} 14. P@f4 {+1.40/23 8.8s}
Qf5 {-1.60/20 2.7s} 15. P@e5 {+1.39/28 9.2s} Nd5 {-2.07/20 2.7s}
16. P@e4 {+2.20/26 9.2s} Qg6 {-2.05/25 2.8s} 17. exd5 {+2.42/29 9.2s}
exd5 {-2.00/23 2.7s} 18. Bc5+ {+3.01/26 8.9s} Ke8 {-2.41/24 2.9s}
19. Bxf8 {+5.10/27 9.2s} Rxf8 {-2.08/22 2.9s} 20. B@h5 {+4.59/24 9.0s}
Qxh5 {-3.31/22 2.7s} 21. Qxh5+ {+6.35/25 8.4s} B@g6 {-2.71/19 2.8s}
22. N@d6+ {+6.57/23 8.3s} cxd6 {-5.97/19 2.4s} 23. exd6 {+8.11/22 7.4s}
B@f6 {-5.71/17 2.5s} 24. P@e7 {+9.06/22 7.9s} Bxe7 {-9.18/21 2.5s}
25. dxe7 {+12.08/18 7.0s} Kxe7 {-9.49/16 2.4s} 26. B@c5+ {+13.99/15 6.9s}
P@d6 {-13.43/17 1.8s} 27. Q@e5+ {+22.78/19 4.9s} Kd7 {-31.96/12 1.5s}
28. Qxd6+ {+42.86/12 2.6s} Ke8 {-34.26/1 0.002s}
29. Qe7# {+M1/9 2.5s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "82"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.61/21 2.4s}
Be7 {-0.45/23 8.0s} 4. d4 {+0.84/20 2.6s} exd4 {-0.62/27 9.1s}
5. Nxd4 {+0.78/21 2.6s} Nxd4 {-0.46/25 8.6s} 6. Qxd4 {+0.52/23 2.7s}
Bf6 {-0.53/26 9.2s} 7. e5 {+0.45/19 2.6s} N@c6 {-0.45/23 8.9s}
8. Qe3 {+0.60/20 2.7s} Nxe5 {-0.70/25 9.0s} 9. P@d4 {+0.27/18 2.6s}
d6 {-0.80/21 8.7s} 10. dxe5 {+0.29/18 2.7s} dxe5 {-1.21/23 8.9s}
11. N@d5 {+0.12/15 2.6s} P@e6 {+0.10/22 8.9s} 12. Nxf6+ {-0.39/17 2.7s}
Nxf6 {0.00/22 8.9s} 13. Qxe5 {-0.72/16 2.6s} P@h3 {+0.92/23 8.8s}
14. Rg1 {-0.79/19 2.7s} hxg2 {+0.77/24 9.1s} 15. P@e2 {-0.46/16 2.6s}
N@g4 {+1.45/22 8.8s} 16. Qg3 {-1.60/22 2.7s} P@e3 {+2.38/24 9.2s}
17. Bxe3 {-2.39/21 2.8s} Nxe3 {+2.20/21 9.0s} 18. Qxe3 {-2.75/19 2.8s}
B@d4 {+2.58/24 9.1s} 19. Qb3 {-2.59/15 2.7s} P@e3 {+2.82/21 8.9s}
20. fxe3 {-2.57/20 2.7s} Ng4 {+2.83/23 9.0s} 21. B@a4+ {-2.37/18 2.6s}
c6 {+1.94/29 9.0s} 22. exd4 {-1.77/23 2.6s} Qxd4 {+1.07/30 9.5s}
23. N@c7+ {-1.59/26 2.8s} Kd7 {+1.79/27 9.0s} 24. Bxe6+ {-1.55/24 2.7s}
Kxc7 {+0.62/27 9.5s} 25. P@d6+ {-1.54/24 2.8s} Qxd6 {+1.24/23 9.3s}
26. Bxg4 {-1.88/22 2.8s} P@f2+ {+1.92/25 9.3s} 27. Kxf2 {-2.48/1 0.002s}
N@e4+ {+1.77/23 9.0s} 28. Kxg2 {-1.98/19 2.8s} Bxg4 {+1.69/25 8.3s}
29. N@f2 {-0.78/17 2.7s} B@h3+ {+3.79/31 9.0s} 30. Nxh3 {-2.81/27 2.8s}
Bxh3+ {+4.00/29 8.9s} 31. Kxh3 {-2.51/24 2.7s} N@f4+ {+4.32/27 8.6s}
32. Kg4 {-3.41/26 2.7s} h5+ {+4.14/25 9.0s} 33. Kf3 {-3.08/24 2.7s}
P@g4+ {+5.31/23 7.9s} 34. Ke3 {-4.17/22 2.3s} Nd5+ {+7.50/22 6.6s}
35. Kxe4 {-5.17/20 2.4s} Qf4+ {+12.84/19 4.4s} 36. Kd3 {-6.15/1 0.003s}
Qe3+ {+14.75/18 3.4s} 37. Kc4 {-6.22/1 0.002s} b5+ {+13.80/15 3.5s}
38. Bxb5 {-11.77/12 0.90s} Nb6+ {+20.42/12 2.7s} 39. Kb4 {-1.47/1 0.013s}
a5+ {+20.97/9 2.4s} 40. Ka3 {-6.11/1 0.013s} Qc5+ {+27.23/8 2.0s}
41. P@b4 {-24.70/6 0.58s} axb4# {+M1/4 1.6s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.58/24 7.9s}
Be7 {-0.34/19 2.4s} 4. d4 {+0.64/27 8.8s} exd4 {-0.78/22 2.6s}
5. Nxd4 {+0.65/26 8.6s} Ne5 {-0.80/20 2.5s} 6. Nf5 {+0.81/26 8.5s}
Bf6 {-1.20/22 2.6s} 7. P@g5 {+0.87/24 8.8s} P@h3 {-0.52/23 2.6s}
8. gxf6 {+0.40/25 8.8s} Qxf6 {-0.43/20 2.7s} 9. B@f1 {+0.45/26 8.7s}
hxg2 {-1.32/18 2.6s} 10. Bxg2 {+0.70/25 8.8s} Nxc4 {-1.34/19 2.6s}
11. Nc3 {+1.43/22 8.8s} P@e6 {-1.50/17 2.6s} 12. P@g5 {+0.89/22 9.1s}
Qg6 {-0.99/19 2.7s} 13. Nh4 {+0.98/20 8.7s} B@b6 {-0.41/16 2.6s}
14. Qe2 {+1.17/24 9.1s} Ne5 {-0.94/19 2.7s} 15. Nxg6 {+0.91/21 8.8s}
Nxg6 {-0.68/17 2.6s} 16. h4 {+1.58/29 9.1s} N@f4 {-1.01/19 2.7s}
17. Qf3 {+1.51/27 9.0s} Nxg2+ {-1.20/20 2.7s} 18. Qxg2 {+1.76/25 9.0s}
B@h5 {-1.41/24 2.8s} 19. N@g3 {+2.72/32 9.3s} Bg4 {-1.35/22 2.7s}
20. h5 {+2.83/30 9.1s} Ne5 {-2.31/26 2.8s} 21. h6 {+3.13/30 9.0s}
Nf3+ {-1.76/21 2.6s} 22. Qxf3 {+4.70/34 9.4s} Bxf3 {-3.59/27 2.9s}
23. hxg7 {+4.11/26 9.1s} Bxf2+ {-3.47/21 2.7s} 24. Kxf2 {+5.20/30 8.9s}
Q@g2+ {-3.50/23 2.8s} 25. Ke3 {+4.24/24 8.7s} P@d4+ {-3.47/18 2.6s}
26. Kd3 {+5.48/27 8.8s} Bxe4+ {-3.86/20 2.6s} 27. Ngxe4 {+6.19/21 8.5s}
P@c4+ {-4.36/20 2.6s} 28. Kxd4 {+7.97/23 8.4s} e5+ {-6.35/18 2.5s}
29. Kxc4 {+8.73/23 8.0s} b5+ {-5.85/18 2.5s} 30. Kb3 {+10.79/22 6.9s}
P@c4+ {-9.20/20 2.1s} 31. Ka3 {+12.46/21 6.6s} b4+ {-9.19/18 2.2s}
32. Ka4 {+16.87/16 4.5s} Qxc2+ {-12.19/11 1.4s} 33. B@b3 {+16.24/14 4.8s}
P@b5+ {-13.41/13 1.5s} 34. Nxb5 {+28.26/15 3.5s} cxb3 {-30.77/12 1.0s}
35. Q@f8# {+M1/9 1.9s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "48"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.64/19 2.3s} e5 {-0.57/21 7.9s}
3. Nf3 {+0.61/20 2.6s} Nc6 {-0.65/23 8.6s} 4. Bc4 {+0.62/18 2.5s}
Be7 {-0.69/24 8.4s} 5. d4 {+0.93/20 2.7s} exd4 {-0.86/26 9.0s}
6. Nxd4 {+0.97/18 2.5s} d5 {-0.57/21 8.5s} 7. Nxc6 {+0.86/19 2.6s}
bxc6 {-0.78/25 9.1s} 8. exd5 {+0.81/21 2.7s} N@h4 {-0.47/23 8.6s}
9. Rg1 {+0.61/22 2.7s} cxd5 {-0.35/29 8.9s} 10. Nxd5 {+0.53/20 2.7s}
Nxd5 {-0.60/27 8.8s} 11. Bxd5 {+0.47/21 2.7s} Be6 {-0.45/28 9.0s}
12. N@h5 {+1.03/18 2.7s} Rg8 {-0.44/26 8.8s} 13. Bxe6 {+0.31/20 2.7s}
Qxd1+ {-0.03/40 7.9s} 14. Kxd1 {+1.38/1 0.012s} P@e2+ {+0.06/38 9.1s}
15. Kd2 {+0.29/20 2.7s} Q@d4+ {+1.36/38 8.1s} 16. N@d3 {-0.01/27 2.8s}
N@f3+ {+2.27/36 8.1s} 17. gxf3 {-0.42/26 2.8s} Nxf3+ {+4.32/29 6.7s}
18. Kxe2 {-0.53/1 0.003s} Nxg1+ {+2.53/31 7.4s} 19. Kf1 {-0.08/30 2.8s}
Qxd3+ {+10.00/18 4.1s} 20. cxd3 {-3.36/19 2.1s} P@e2+ {+8.94/19 4.8s}
21. Kg2 {-6.43/12 1.2s} e1=N+ {+16.21/13 2.4s} 22. Kxg1 {-8.32/12 1.1s}
R@h1+ {+33.05/9 2.3s} 23. Kxh1 {-25.85/1 0.002s} P@g2+ {+37.35/3 1.9s}
24. Kg1 {-37.00/1 0.002s} N@f3# {+M1/2 1.6s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.71/22 8.0s} Nc6 {-0.69/16 2.4s}
3. d4 {+0.89/26 8.5s} e6 {-0.80/20 2.5s} 4. Be3 {+0.95/29 8.3s}
d6 {-0.58/18 2.4s} 5. Bb5 {+0.86/21 8.0s} a6 {-0.52/18 2.5s}
6. Ba4 {+0.95/22 8.3s} b5 {-0.79/21 2.5s} 7. Nxb5 {+0.64/25 9.0s}
axb5 {-1.21/23 2.7s} 8. Bxb5 {+0.81/22 8.7s} N@a7 {-1.08/18 2.5s}
9. Bd3 {+1.57/21 8.6s} Be7 {-1.75/19 2.5s} 10. c3 {+1.65/19 8.5s}
Rb8 {-1.57/16 2.5s} 11. Qe2 {+1.87/21 8.6s} e5 {-2.52/17 2.6s}
12. d5 {+1.23/25 9.2s} O-O {-1.01/23 2.7s} 13. Nf3 {+1.31/23 8.9s}
Ng4 {-0.55/16 2.7s} 14. Bc1 {+2.23/26 8.8s} Na5 {-2.94/15 2.6s}
15. h3 {+2.98/27 8.9s} Nf6 {-3.27/19 2.7s} 16. O-O {+3.00/26 8.7s}
c6 {-2.85/17 2.6s} 17. P@h6 {+3.10/24 9.3s} gxh6 {-2.86/18 2.8s}
18. Bxh6 {+2.71/21 9.0s} cxd5 {-3.43/16 2.7s} 19. P@g5 {+4.98/25 9.1s}
P@c4 {-2.81/18 2.8s} 20. gxf6 {+5.85/29 9.5s} Bxf6 {-5.63/19 2.8s}
21. P@g5 {+6.79/23 9.1s} Be7 {-6.17/15 2.8s} 22. Bxc4 {+11.23/23 8.7s}
Nxc4 {-10.26/17 2.7s} 23. P@f6 {+14.23/23 8.4s} Bxf6 {-14.73/17 2.6s}
24. gxf6 {+13.01/23 8.5s} Qxf6 {-16.73/17 2.5s} 25. B@g5 {+17.44/21 7.1s}
Qe6 {-20.52/18 2.2s} 26. N@f6+ {+21.84/18 5.8s} Qxf6 {-19.76/17 2.0s}
27. Bxf6 {+20.79/20 6.5s} B@h8 {-15.95/16 1.9s} 28. Bxh8 {+19.76/22 7.7s}
N@e6 {-19.34/16 2.2s} 29. Qxc4 {+19.48/20 7.2s} dxc4 {-17.73/16 2.3s}
30. N@f6+ {+22.60/19 5.0s} Kxh8 {-19.39/1 0.002s} 31. B@g7+ {+31.17/15 3.9s}
Nxg7 {-24.60/1 0.002s} 32. Bxg7+ {+36.29/11 2.4s} Kxg7 {-27.76/1 0.003s}
33. N@h5+ {+41.97/9 2.3s} Kg6 {-53.39/2 0.45s}
34. Q@g5# {+M1/11 1.9s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "78"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+1.10/19 2.4s}
d5 {-0.82/25 8.2s} 4. e5 {+0.96/24 2.6s} Ne4 {-0.89/26 8.7s}
5. Be3 {+1.25/22 2.5s} Bf5 {-0.96/27 8.7s} 6. Bd3 {+0.87/22 2.7s}
e6 {-0.51/26 9.1s} 7. Nge2 {+0.92/21 2.6s} Nxc3 {-0.29/24 8.6s}
8. bxc3 {+0.39/21 2.7s} Bxd3 {-0.14/28 9.0s} 9. cxd3 {+0.40/21 2.6s}
N@h4 {-0.06/28 8.8s} 10. O-O {+0.08/20 2.7s} B@f3 {+0.24/35 9.5s}
11. gxf3 {-0.04/20 2.7s} Nxf3+ {+0.34/34 9.4s} 12. Kh1 {-0.17/27 2.9s}
Ncxe5 {+0.52/37 9.6s} 13. dxe5 {-0.79/23 2.8s} P@h3 {+0.78/30 9.4s}
14. Nf4 {-0.45/29 3.0s} P@g2+ {+0.04/34 9.7s} 15. Nxg2 {-3.65/1 0.015s}
hxg2+ {+0.37/32 9.2s} 16. Kxg2 {-2.74/1 0.014s} Nxe5 {+0.05/27 9.3s}
17. f3 {-0.63/24 2.7s} N@f5 {+0.98/24 8.6s} 18. Qe2 {-0.57/18 2.6s}
Bd6 {+0.73/21 8.9s} 19. B@d4 {-0.64/14 2.7s} h5 {+0.90/20 8.7s}
20. Kh1 {-0.13/13 2.7s} P@h3 {+0.84/21 9.0s} 21. N@f4 {-0.75/18 2.8s}
Nxe3 {+1.10/22 9.4s} 22. Bxe3 {-0.28/18 2.7s} B@g4 {+1.50/25 9.4s}
23. fxg4 {-1.25/18 2.8s} hxg4 {+1.61/25 9.5s} 24. Rf2 {-0.74/20 2.8s}
P@g2+ {+1.68/29 9.9s} 25. Nxg2 {-1.42/23 3.0s} hxg2+ {+1.67/29 9.6s}
26. Rxg2 {-1.20/18 2.9s} Rxh2+ {+1.73/26 9.5s} 27. Kxh2 {-1.36/22 3.1s}
Qh4+ {+2.04/25 9.8s} 28. Kg1 {-1.83/18 2.9s} Nf3+ {+1.95/25 9.9s}
29. Qxf3 {-2.07/24 3.1s} P@h2+ {+2.15/22 9.8s} 30. Kh1 {-2.42/19 2.9s}
gxf3 {+1.75/24 9.8s} 31. P@d7+ {-1.43/19 3.0s} Kxd7 {+1.16/19 9.7s}
32. N@c5+ {-1.77/18 3.0s} Ke7 {+2.63/22 8.9s} 33. B@g5+ {-4.20/20 2.7s}
P@f6 {+3.43/24 8.9s} 34. R@d7+ {-4.58/18 2.6s} Ke8 {+10.57/22 7.1s}
35. Bxh4 {-8.97/18 2.2s} fxg2+ {+12.30/22 4.7s} 36. Kxg2 {-4.53/1 0.014s}
R@g1+ {+16.43/22 3.5s} 37. Rxg1 {-10.94/16 1.5s} hxg1=Q+ {+16.05/17 3.8s}
38. Kxg1 {-12.18/16 1.0s} R@h1+ {+21.73/14 2.6s} 39. Kf2 {-18.03/10 0.83s}
Q@f1# {+M1/11 2.4s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+0.88/24 8.2s}
d5 {-1.05/20 2.4s} 4. e5 {+0.90/26 8.7s} Ne4 {-0.85/23 2.5s}
5. Be3 {+1.11/25 8.6s} Bf5 {-1.01/21 2.6s} 6. Bd3 {+0.62/27 8.9s}
e6 {-0.83/24 2.8s} 7. Nge2 {+0.67/24 8.6s} Nxc3 {-0.37/19 2.6s}
8. bxc3 {+0.33/26 8.8s} Bxd3 {-0.40/21 2.6s} 9. cxd3 {+0.28/28 8.8s}
N@h4 {0.00/20 2.6s} 10. O-O {+0.03/35 9.4s} Nxg2 {-0.13/20 2.7s}
11. Kxg2 {+0.11/27 9.0s} P@e4 {+0.19/21 2.7s} 12. f3 {+0.47/32 9.4s}
exf3+ {-0.34/21 2.8s} 13. Rxf3 {+0.75/24 8.9s} P@e4 {-0.18/21 2.7s}
14. Rg3 {+1.07/26 9.3s} exd3 {-0.88/21 2.7s} 15. Nf4 {+1.22/22 8.9s}
B@e4+ {-2.06/18 2.7s} 16. P@f3 {+1.19/24 9.3s} P@h4 {-0.62/19 2.7s}
17. fxe4 {+1.48/23 9.1s} hxg3 {-0.78/19 2.8s} 18. exd5 {+1.46/29 9.5s}
R@e2+ {-1.06/19 2.8s} 19. P@f2 {+1.53/26 9.2s} gxf2 {-2.57/17 2.7s}
20. Qxd3 {+2.75/23 9.3s} Re1 {-1.47/20 2.8s} 21. dxe6 {+2.93/21 9.1s}
Qg5+ {-1.97/19 2.8s} 22. P@g3 {+3.77/23 9.1s} fxe6 {-1.81/14 2.7s}
23. P@f7+ {+3.98/24 9.1s} Kd7 {-2.60/18 2.8s} 24. d5 {+5.02/27 8.9s}
f1=Q+ {-3.67/18 2.7s} 25. Qxf1 {+2.61/1 0.014s} Rxf1 {-4.43/19 2.7s}
26. dxe6+ {+6.75/18 8.3s} Kc8 {-4.90/15 2.6s} 27. P@d7+ {+8.33/21 8.0s}
Kd8 {-7.51/17 2.5s} 28. Rxf1 {+11.30/22 7.3s} P@h3+ {-8.95/18 2.3s}
29. Kg1 {+19.37/22 5.5s} Q@h1+ {-11.80/20 1.7s} 30. Kxh1 {+17.04/26 6.8s}
P@g2+ {-14.13/19 2.2s} 31. Nxg2 {+19.62/27 5.6s} hxg2+ {-17.66/20 1.7s}
32. Kxg2 {+18.91/22 5.8s} N@h4+ {-16.93/16 1.9s} 33. Kh1 {+33.15/23 4.9s}
Nxe5 {-37.19/9 0.84s} 34. Q@e8# {+M1/9 2.1s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.35/25 8.2s} 4. exd5 {+0.42/19 2.5s} Nxd5 {-0.41/22 8.8s}
5. d4 {+0.66/18 2.6s} e6 {-0.12/23 8.7s} 6. Nxd5 {+0.51/19 2.7s}
exd5 {0.00/21 8.8s} 7. Bb5 {+0.16/17 2.6s} Bb4+ {+0.28/20 8.4s}
8. c3 {-0.27/16 2.6s} Qe7+ {+0.36/20 8.7s} 9. N@e5 {-0.14/18 2.7s}
P@h3 {+0.52/18 8.5s} 10. Rg1 {-0.14/17 2.6s} hxg2 {+0.07/20 8.4s}
11. Rxg2 {-0.47/19 2.6s} P@g4 {-0.09/19 8.4s} 12. Ng5 {-0.82/17 2.6s}
Bd7 {+1.07/22 8.8s} 13. Bxc6 {-1.24/18 2.7s} bxc6 {+0.62/23 8.7s}
14. Nxf7 {-1.46/17 2.6s} N@f3+ {+1.13/24 9.0s} 15. Kf1 {-1.07/20 2.9s}
Nxe5 {+0.91/23 8.7s} 16. Nxe5 {-1.53/19 2.7s} B@f3 {+0.53/23 8.9s}
17. Nxf3 {-0.37/20 2.8s} Bxc3 {+0.26/20 8.9s} 18. B@h5+ {-0.25/16 2.7s}
N@g6 {+0.28/23 9.1s} 19. bxc3 {+0.55/17 2.8s} gxf3 {-0.02/21 9.0s}
20. Bxf3 {+0.52/17 2.7s} P@e4 {-0.09/27 9.2s} 21. Bh5 {-0.20/18 2.7s}
Bh3 {-0.15/24 9.0s} 22. N@g5 {+0.04/16 2.7s} Bxg2+ {+1.30/24 9.3s}
23. Kxg2 {-1.25/23 2.8s} O-O {+1.73/22 9.0s} 24. Bxg6 {-1.92/21 2.7s}
N@h4+ {+1.51/28 9.4s} 25. Kh1 {-0.87/24 2.8s} Nxg6 {+2.05/29 9.4s}
26. B@e6+ {-1.40/24 2.8s} Kh8 {+1.71/26 9.3s} 27. P@g2 {-2.04/26 2.9s}
B@f3 {+0.91/27 9.6s} 28. gxf3 {-2.94/24 2.9s} exf3 {+3.56/24 9.6s}
29. Nxf3 {-2.57/22 2.9s} P@g2+ {+4.16/24 9.3s} 30. Kxg2 {-4.04/16 2.8s}
Qxe6 {+5.35/25 8.6s} 31. P@h6 {-3.16/17 2.8s} Qg4+ {+7.27/24 7.9s}
32. N@g3 {-3.99/19 2.7s} Nh4+ {+11.31/25 6.0s} 33. Nxh4 {-8.38/21 2.1s}
B@h3+ {+11.14/23 5.4s} 34. Kh1 {-8.23/19 2.0s} Qxd1+ {+13.33/22 4.5s}
35. B@g1 {-9.81/20 1.6s} Q@f3+ {+15.85/18 4.8s} 36. P@g2 {-12.32/16 1.7s}
Bxg2+ {+18.74/19 3.5s} 37. Nxg2 {-12.75/1 0.002s} Qxg2+ {+19.13/17 3.5s}
38. Kxg2 {-15.28/1 0.001s} Qf3+ {+24.46/15 2.6s} 39. Kf1 {-27.53/14 0.72s}
R@d1+ {+25.00/10 2.2s} 40. B@e1 {-27.46/9 0.61s} P@g2# {+M1/7 1.6s, Black mates}
0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.41/20 2.5s} 4. exd5 {+0.46/22 8.4s} Nxd5 {-0.38/19 2.6s}
5. Nxd5 {+0.43/25 8.6s} Qxd5 {-0.38/19 2.5s} 6. d4 {+0.72/23 8.4s}
P@g4 {-0.31/18 2.7s} 7. N@b5 {+1.18/22 8.4s} N@a6 {-0.94/18 2.5s}
8. Ng5 {+1.51/24 8.5s} h6 {-1.04/21 2.5s} 9. Nc3 {+2.71/24 8.9s}
Qxd4 {-1.87/17 2.6s} 10. Nxf7 {+3.43/24 8.6s} Qxd1+ {-3.18/22 2.7s}
11. Kxd1 {+4.23/23 8.6s} Be6 {-3.01/16 2.6s} 12. Nxh8 {+4.80/23 8.6s}
O-O-O+ {-4.38/16 2.6s} 13. R@d2 {+5.88/23 8.5s} Nc5 {-4.58/16 2.5s}
14. P@a6 {+6.19/21 8.5s} bxa6 {-6.15/17 2.5s} 15. Q@a8+ {+10.76/21 8.1s}
Q@b8 {-8.08/18 2.4s} 16. Qxc6 {+12.07/20 8.1s} Rxd2+ {-12.28/18 2.5s}
17. Bxd2 {+13.28/22 7.9s} P@d7 {-12.17/17 2.3s} 18. Qxc5 {+15.79/25 8.2s}
Qxb2 {-12.90/19 2.5s} 19. Bxa6+ {+15.10/26 7.6s} P@b7 {-13.32/23 2.4s}
20. R@e8+ {+15.80/24 8.0s} R@d8 {-13.52/1 0.003s} 21. Rxd8+ {+15.83/28 7.7s}
Kxd8 {-12.75/1 0.003s} 22. R@a8+ {+15.10/25 7.7s} R@c8 {-14.58/24 2.3s}
23. N@f7+ {+21.53/25 6.4s} Bxf7 {-16.46/15 1.7s} 24. Nxf7+ {+22.02/21 7.0s}
Ke8 {-19.85/1 0.002s} 25. Rxc8+ {+23.77/19 5.6s} Kxf7 {-22.84/17 2.0s}
26. N@e5+ {+28.29/17 6.1s} Kg8 {-31.74/12 1.4s} 27. P@f7+ {+40.99/12 3.1s}
Kh7 {-41.84/6 0.67s} 28. B@g6+ {+48.26/10 2.5s} Kh8 {-26.70/1 0.014s}
29. R@h7# {+M1/8 1.9s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "86"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.40/17 7.2s} 2. d4 {+0.11/16 2.2s} Bf5 {+0.14/23 7.8s}
3. g3 {+0.12/18 2.4s} e6 {+0.04/21 7.9s} 4. Bg2 {+0.15/17 2.3s}
Bd6 {+0.07/29 8.3s} 5. O-O {-0.27/18 2.4s} Ne7 {+0.22/26 8.0s}
6. h3 {-0.15/18 2.4s} O-O {-0.18/25 8.2s} 7. Na3 {+0.96/22 2.4s}
Nbc6 {-0.94/26 8.4s} 8. c4 {+1.11/24 2.6s} Bxa3 {-1.11/26 8.8s}
9. bxa3 {+1.30/20 2.7s} dxc4 {-0.88/35 8.9s} 10. B@h6 {+1.44/27 2.8s}
gxh6 {-1.31/28 9.1s} 11. Bxh6 {+1.69/20 2.7s} B@h8 {-0.96/31 8.7s}
12. P@g7 {+0.71/29 2.8s} Bxg7 {-0.79/24 9.2s} 13. Bxg7 {+0.75/24 2.7s}
Kxg7 {-0.66/27 8.8s} 14. Ne5 {+0.89/26 2.8s} f6 {-0.25/25 9.1s}
15. Nxc6 {+0.51/24 2.8s} bxc6 {-0.24/23 8.9s} 16. e4 {+0.73/19 2.8s}
P@c2 {+0.46/24 8.9s} 17. Qxc2 {-0.32/18 2.7s} Bxh3 {+0.83/25 9.4s}
18. Bxh3 {-0.27/20 2.7s} N@f3+ {+0.62/33 9.3s} 19. Kh1 {-0.58/19 2.8s}
Nxd4 {+0.90/34 9.4s} 20. Qxc4 {-0.59/20 2.8s} B@f3+ {+0.46/29 9.2s}
21. P@g2 {-0.77/22 2.8s} P@g4 {+0.13/29 9.6s} 22. N@h5+ {-0.28/24 3.0s}
Kf7 {+0.20/27 9.5s} 23. Qxd4 {-0.50/21 2.9s} Qxd4 {+0.47/25 9.8s}
24. N@h6+ {-0.06/21 2.9s} Ke8 {-0.12/23 9.5s} 25. Nxg4 {+0.07/17 2.9s}
Bxg2+ {+0.75/24 9.7s} 26. Bxg2 {+0.34/20 2.9s} P@f3 {+0.97/20 9.3s}
27. Bxf3 {-1.04/18 2.8s} Q@h3+ {+2.22/35 9.6s} 28. Nh2 {-2.13/24 2.6s}
P@g4 {+2.22/32 9.4s} 29. B@g2 {-1.94/28 3.0s} gxf3 {+3.03/35 10s}
30. Bxh3 {-2.59/32 3.1s} P@g2+ {+3.05/33 10.0s} 31. Bxg2 {-2.95/27 2.9s}
fxg2+ {+4.09/32 9.8s} 32. Kxg2 {-2.78/29 2.9s} Qxe4+ {+3.21/30 9.7s}
33. B@f3 {-3.25/23 2.9s} P@h3+ {+5.54/27 9.0s} 34. Kxh3 {-3.92/25 2.8s}
B@g4+ {+8.91/27 8.0s} 35. Nxg4 {-6.58/23 2.4s} N@g5+ {+8.98/23 8.6s}
36. Kg2 {-7.92/24 2.4s} Qxf3+ {+8.78/20 9.1s} 37. Kg1 {-7.58/16 2.7s}
Qxg4 {+9.22/19 9.0s} 38. Ng7+ {-10.58/15 2.7s} Kf7 {+11.56/18 7.0s}
39. B@h5+ {-9.57/16 2.1s} Qxh5 {+15.40/19 4.7s} 40. Nxh5 {-13.70/12 1.7s}
N@f3+ {+21.12/10 2.7s} 41. Kh1 {-15.49/8 0.81s} B@g2+ {+39.22/10 2.2s}
42. Kxg2 {-27.63/1 0.002s} B@h3+ {+38.93/5 2.0s} 43. Kh1 {-36.55/1 0.002s}
B@g2# {+M1/6 1.6s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "85"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.36/16 2.2s} 2. d3 {+0.68/21 7.5s} Nc6 {-0.55/18 2.3s}
3. g3 {+0.14/25 7.9s} e5 {-0.51/18 2.3s} 4. Bg2 {0.00/22 7.8s}
Nf6 {-0.23/19 2.4s} 5. O-O {-0.31/21 8.1s} h6 {+0.57/15 2.3s}
6. Nc3 {-0.66/20 7.9s} Be6 {+0.80/18 2.4s} 7. h3 {-0.84/20 8.2s}
Qd7 {+0.79/16 2.4s} 8. Kh2 {-1.01/21 8.1s} Bc5 {+1.09/16 2.4s}
9. a3 {-1.47/20 8.1s} a5 {+1.48/15 2.4s} 10. Nxd5 {-1.01/24 8.3s}
Bxd5 {+1.37/22 2.7s} 11. c4 {-2.57/26 9.2s} Be6 {+0.87/19 2.8s}
12. P@d5 {-0.71/23 9.0s} Bxh3 {+0.75/20 2.8s} 13. Bxh3 {-1.11/25 9.5s}
N@g4+ {+1.34/19 2.8s} 14. Kg1 {-1.05/26 8.9s} Nd4 {+0.70/17 2.7s}
15. B@e3 {-1.07/30 9.2s} Nxf3+ {+1.27/29 2.8s} 16. exf3 {-1.83/29 9.3s}
N@g5 {+1.67/27 2.8s} 17. Bxg4 {-2.75/30 9.4s} Nxg4 {+1.31/27 2.9s}
18. Bxc5 {-2.04/27 9.1s} P@h2+ {+0.55/24 2.7s} 19. Kh1 {-0.32/33 9.5s}
B@h3 {+0.64/28 2.9s} 20. fxg4 {-0.27/32 9.4s} Bxf1 {+0.95/25 2.8s}
21. Qxf1 {-0.34/34 9.7s} R@g1+ {+0.51/26 2.9s} 22. Qxg1 {-0.21/33 9.6s}
hxg1=Q+ {+0.57/23 2.8s} 23. Kxg1 {-0.18/1 0.004s} Nf3+ {+0.23/27 2.9s}
24. Kg2 {-0.11/29 9.6s} Ne1+ {+0.81/19 2.9s} 25. Kf1 {-0.39/27 9.3s}
Nxd3 {+0.99/22 2.8s} 26. B@f5 {-0.84/31 8.8s} Q@e1+ {+0.47/20 2.8s}
27. Kg2 {-1.19/1 0.015s} Qxf5 {+0.32/20 2.9s} 28. R@e7+ {+3.14/32 8.5s}
Kd8 {-0.16/20 2.8s} 29. N@c6+ {+8.20/31 6.2s} bxc6 {-4.49/29 2.3s}
30. N@b7+ {+6.96/28 7.0s} Kc8 {+0.93/1 0.015s} 31. Nd6+ {+9.78/30 6.1s}
cxd6 {-4.81/25 2.4s} 32. P@b7+ {+9.56/25 6.7s} Kd8 {-7.26/22 1.9s}
33. bxa8=Q+ {+11.13/26 6.1s} Kxe7 {-6.35/21 2.3s} 34. Bxd6+ {+10.41/24 6.7s}
Kxd6 {-9.27/20 1.8s} 35. Qxc6+ {+13.70/21 4.5s} Ke7 {-4.25/1 0.015s}
36. d6+ {+15.96/17 5.0s} Kf6 {-11.23/14 1.7s} 37. B@e7+ {+21.54/17 3.4s}
Kg6 {-17.41/14 0.97s} 38. gxf5+ {+24.14/15 3.5s} Kh7 {-18.26/10 1.2s}
39. P@g6+ {+27.74/13 3.0s} fxg6 {-24.82/12 0.86s} 40. fxg6+ {+26.85/11 3.1s}
Kxg6 {-23.98/8 0.96s} 41. N@h4+ {+35.42/9 2.6s} Kh7 {-37.94/6 0.56s}
42. P@g6+ {+39.53/5 2.1s} Kg8 {-18.49/1 0.013s}
43. Q@f7# {+M1/3 1.6s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "64"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. d4 {+0.58/16 2.3s} g6 {-0.06/20 7.5s}
3. Nc3 {+0.19/20 2.3s} Bg7 {-0.55/24 8.2s} 4. e4 {+0.36/15 2.3s}
O-O {-0.65/20 7.8s} 5. e5 {+0.91/17 2.4s} Ng4 {-0.70/27 8.3s}
6. h3 {+0.92/24 2.4s} Nxf2 {-0.91/29 8.3s} 7. Kxf2 {+0.93/28 2.7s}
d6 {-1.04/31 8.7s} 8. exd6 {+1.18/22 2.6s} cxd6 {-1.03/25 8.6s}
9. P@h6 {+1.13/22 2.6s} Bf6 {-1.49/28 8.7s} 10. Ne4 {+0.70/18 2.6s}
d5 {-0.46/21 8.6s} 11. Nxf6+ {+0.21/20 2.7s} exf6 {-1.13/23 9.0s}
12. Bd3 {+0.56/18 2.6s} P@e4 {-1.05/19 8.6s} 13. B@g7 {+0.70/16 2.7s}
Re8 {-1.49/23 8.6s} 14. Bf4 {+1.24/15 2.5s} exf3 {-1.94/19 8.5s}
15. N@c7 {+2.63/20 2.6s} P@e3+ {-4.28/29 8.0s} 16. Kxf3 {+2.04/20 2.6s}
N@h4+ {-1.56/27 8.6s} 17. Kg3 {+1.73/25 2.6s} g5 {+0.35/20 4.3s}
18. Nxe8 {-0.73/19 2.1s} gxf4+ {+0.33/18 4.5s} 19. Kxf4 {-0.64/17 2.1s}
N@g6+ {+1.70/23 8.7s} 20. Kxe3 {-1.37/19 2.7s} Qxe8+ {+2.18/21 8.5s}
21. P@e5 {-1.13/16 2.6s} fxe5 {+2.72/24 8.5s} 22. dxe5 {-1.39/18 2.6s}
B@f4+ {+5.07/24 7.7s} 23. Ke2 {-3.85/16 2.3s} N@g3+ {+8.45/23 6.2s}
24. Kf2 {-5.89/21 2.1s} P@e3+ {+8.64/21 6.8s} 25. Kg1 {-5.56/19 2.2s}
Bxe5 {+10.35/20 6.4s} 26. Bxe5 {-8.02/18 2.0s} Qxe5 {+9.87/16 6.7s}
27. R@d8+ {-8.73/14 2.0s} B@f8 {+15.50/17 5.1s} 28. Rxf8+ {-10.78/14 1.7s}
Nxf8 {+19.61/17 5.2s} 29. B@e1 {-18.67/13 1.8s} P@f2+ {+26.04/20 3.5s}
30. Bxf2 {-25.02/14 1.0s} exf2+ {+25.26/18 3.4s} 31. Kxf2 {-23.60/12 1.1s}
B@d4+ {+36.31/16 2.7s} 32. P@e3 {-40.39/6 0.57s}
Qxe3# {+M1/10 2.1s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. d3 {+0.95/20 7.4s} d5 {-0.98/18 2.3s}
3. g3 {+0.26/23 8.0s} Nc6 {-0.55/17 2.3s} 4. Bg2 {+0.15/22 7.8s}
e5 {-0.47/19 2.3s} 5. O-O {-0.29/23 8.3s} h6 {+0.50/19 2.4s}
6. Nc3 {-0.69/19 7.9s} Be6 {+0.81/16 2.4s} 7. h3 {-0.91/21 8.1s}
Qd7 {+0.88/18 2.5s} 8. Kh2 {-1.10/19 8.0s} Bc5 {+1.11/14 2.4s}
9. a3 {-1.51/21 8.0s} a5 {+1.59/16 2.4s} 10. Nxd5 {-1.06/23 8.3s}
Bxd5 {+1.49/22 2.7s} 11. c4 {-2.60/26 9.1s} Be6 {+0.70/21 2.8s}
12. P@d5 {-0.67/24 9.1s} Bxh3 {+0.82/20 2.7s} 13. Bxh3 {-1.09/26 9.4s}
N@g4+ {+1.41/20 2.8s} 14. Kg1 {-1.10/29 8.9s} Nd4 {+0.71/17 2.7s}
15. B@e3 {-1.09/30 9.1s} Nxf3+ {+1.27/29 2.8s} 16. exf3 {-1.87/30 9.4s}
N@g5 {+1.71/27 2.7s} 17. Bxg4 {-2.77/30 9.4s} Nxg4 {+1.32/27 2.9s}
18. Bxc5 {-1.92/27 9.1s} P@h2+ {+0.75/26 2.8s} 19. Kh1 {-0.28/34 9.7s}
B@h3 {+0.59/29 3.0s} 20. N@g2 {+0.34/33 9.2s} Bxg2+ {-0.68/24 2.8s}
21. Kxg2 {+0.31/1 0.003s} b6 {-0.37/30 2.8s} 22. B@c6 {+2.16/35 10.0s}
Qxc6 {-0.30/29 2.8s} 23. dxc6 {+1.81/33 9.7s} B@h3+ {-1.10/28 3.0s}
24. Kh1 {+1.81/1 0.003s} bxc5 {-0.44/25 2.7s} 25. B@d7+ {+2.49/29 9.7s}
Kf8 {-1.40/25 2.9s} 26. Bxg4 {+3.36/27 9.4s} B@g2+ {-2.16/22 2.8s}
27. Kxh2 {+3.33/1 0.004s} Bxg4 {-2.00/24 3.0s} 28. fxg4 {+5.22/27 9.2s}
Bxc6 {-1.15/21 2.8s} 29. Bxg5 {+5.37/24 9.1s} hxg5+ {-4.40/22 2.7s}
30. P@h5 {+6.13/23 8.6s} N@f3+ {-5.14/20 2.7s} 31. Qxf3 {+8.53/21 7.9s}
Bxf3 {-7.07/20 2.5s} 32. N@e6+ {+10.87/21 7.1s} fxe6 {-8.69/17 2.3s}
33. N@g6+ {+12.17/20 5.7s} Kg8 {-10.71/16 1.6s} 34. N@e7+ {+15.83/17 4.1s}
Kf7 {-11.93/14 1.5s} 35. Nxh8+ {+19.50/15 4.3s} Rxh8 {-20.63/13 0.92s}
36. B@g6+ {+28.19/13 2.3s} Kxe7 {-20.52/11 0.80s} 37. R@f7+ {+30.48/10 2.3s}
Kd6 {-35.94/6 0.51s} 38. Q@d7# {+M1/7 1.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "68"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} e5 {-0.15/25 7.5s} 2. Nf3 {+0.46/20 2.3s} Nc6 {-0.20/27 8.0s}
3. g3 {+0.40/24 2.5s} d5 {-0.25/26 8.0s} 4. Bg2 {+0.40/20 2.3s}
h6 {+0.66/23 8.2s} 5. O-O {-0.43/19 2.5s} Nf6 {+0.54/20 7.9s}
6. Nc3 {-0.45/17 2.4s} Be6 {+0.85/20 8.1s} 7. h3 {-0.72/17 2.5s}
Qd7 {+1.13/20 8.1s} 8. Kh2 {-0.82/15 2.4s} Bc5 {+1.60/21 8.1s}
9. a3 {-1.12/17 2.5s} a5 {+1.68/18 8.2s} 10. Bd2 {-1.76/15 2.4s}
h5 {+2.16/22 8.6s} 11. e4 {-2.20/15 2.6s} Bxh3 {+4.85/25 8.9s}
12. Bxh3 {-4.16/19 2.7s} Qxh3+ {+3.82/30 9.5s} 13. Kxh3 {-4.56/23 2.9s}
P@g4+ {+3.88/27 9.0s} 14. Kh2 {-6.23/16 2.6s} gxf3 {+3.76/29 9.1s}
15. B@h3 {-2.65/19 2.8s} B@g4 {+3.84/24 8.8s} 16. Nxd5 {-3.33/21 2.7s}
Bxh3 {+4.37/25 8.9s} 17. Nxf6+ {-3.61/21 2.7s} gxf6 {+4.41/22 8.6s}
18. Qxf3 {-3.43/17 2.5s} Nd4 {+6.96/22 8.8s} 19. N@g7+ {-4.34/19 2.7s}
Kf8 {+6.03/24 8.8s} 20. Ne6+ {-5.01/20 2.7s} Nxe6 {+6.38/27 9.1s}
21. P@g7+ {-5.13/20 2.7s} Nxg7 {+7.05/25 8.9s} 22. P@h6 {-4.21/24 2.8s}
Ne6 {+7.75/26 8.7s} 23. g4 {-5.39/21 2.6s} hxg4 {+11.26/21 7.0s}
24. Qxf6 {-9.98/18 2.1s} B@f4+ {+14.75/19 5.9s} 25. Qxf4 {-9.90/16 1.7s}
exf4 {+13.23/19 6.9s} 26. P@g7+ {-11.93/16 2.0s} Ke7 {+14.91/17 6.7s}
27. B@h4+ {-14.53/13 2.1s} P@g5 {+16.05/16 6.0s} 28. Bxg5+ {-13.19/14 2.0s}
Nxg5 {+14.69/15 7.0s} 29. P@f6+ {-14.06/12 2.2s} Kd7 {+20.91/13 5.3s}
30. Q@d5+ {-18.09/12 1.6s} B@d6 {+23.90/11 5.4s} 31. Qxf7+ {-17.28/9 1.5s}
Nxf7 {+27.08/16 4.6s} 32. P@e6+ {-22.29/11 1.3s} Kxe6 {+30.64/17 4.4s}
33. Rg1 {-26.77/10 0.99s} N@f3+ {+33.11/13 4.2s} 34. Kh1 {-50.24/1 0.002s}
Q@h2# {+M1/10 2.6s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "81"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} Nf6 {-0.31/19 2.2s} 2. Nf3 {+0.63/24 7.7s} d5 {-1.02/19 2.4s}
3. g3 {+0.19/24 8.0s} Nc6 {-0.58/17 2.4s} 4. Bg2 {+0.10/21 7.9s}
e5 {-0.30/19 2.4s} 5. O-O {-0.29/23 8.2s} h6 {+0.48/15 2.4s}
6. Nc3 {-0.64/19 7.7s} Be6 {+0.76/17 2.4s} 7. h3 {-0.96/21 8.1s}
Qd7 {+0.71/16 2.4s} 8. Kh2 {-1.10/19 8.0s} Rd8 {+1.55/16 2.4s}
9. a3 {-1.26/18 8.0s} Bd6 {+1.31/17 2.4s} 10. e4 {-0.64/22 8.5s}
d4 {-0.09/20 2.6s} 11. Nd5 {+0.27/29 9.2s} Nxd5 {-0.29/21 2.6s}
12. exd5 {+0.19/27 8.9s} Bxd5 {-0.38/21 2.7s} 13. N@h5 {+0.04/29 9.3s}
Kf8 {-0.01/19 2.6s} 14. c4 {+0.12/26 9.0s} dxc3 {-0.14/23 2.7s}
15. bxc3 {-0.08/25 9.2s} P@g6 {-0.03/21 2.7s} 16. Nxg7 {-0.24/24 9.0s}
Kxg7 {+0.23/21 2.8s} 17. P@e4 {-0.17/24 9.2s} Be6 {+0.21/20 2.8s}
18. P@d5 {+0.14/26 9.2s} Bxh3 {+0.34/24 2.9s} 19. Bxh3 {+0.03/27 9.4s}
Qxh3+ {+0.88/17 2.8s} 20. Kxh3 {-0.02/22 9.1s} B@c8+ {+0.49/17 2.8s}
21. Kg2 {+0.83/24 9.3s} P@h3+ {-0.06/20 2.8s} 22. Kg1 {+0.79/25 9.2s}
P@g2 {-0.72/19 2.8s} 23. Re1 {+0.97/24 9.0s} N@g4 {-0.34/18 2.8s}
24. dxc6 {+1.23/27 9.3s} bxc6 {-1.04/20 2.9s} 25. N@h2 {+1.94/24 9.6s}
Nxh2 {-1.70/21 2.8s} 26. Nxh2 {+1.91/23 9.4s} P@f6 {-1.55/22 2.9s}
27. B@f5 {+3.56/24 9.4s} N@g5 {-2.57/25 2.9s} 28. N@h5+ {+6.28/31 9.6s}
gxh5 {-4.90/26 3.1s} 29. Bxc8 {+6.81/30 9.5s} Rxc8 {-5.75/23 2.9s}
30. Bxg5 {+6.68/28 9.4s} hxg5 {-7.29/24 2.8s} 31. N@f5+ {+8.14/27 9.1s}
Kf8 {-6.63/20 2.7s} 32. Q@g7+ {+7.75/24 9.1s} Ke8 {-6.41/1 0.003s}
33. Qxh8+ {+8.63/23 8.8s} Kd7 {-8.30/21 2.6s} 34. Qxf6 {+12.02/21 7.7s}
B@e7 {-9.88/19 2.4s} 35. Qxf7 {+12.70/23 7.1s} B@e6 {-10.60/18 2.3s}
36. Qxe6+ {+11.85/21 7.4s} Kxe6 {-10.06/16 2.4s} 37. B@b3+ {+14.37/19 6.6s}
Kd7 {-15.97/18 1.9s} 38. B@e6+ {+22.10/21 4.0s} Kd8 {-15.21/16 1.1s}
39. R@d7+ {+26.68/21 3.0s} Ke8 {-29.34/1 0.001s} 40. P@f7+ {+40.34/11 2.3s}
Kf8 {-42.96/1 0.002s} 41. P@g7# {+M1/2 1.6s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "1-0"]
[PlyCount "125"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-0.65/24 7.8s} 5. O-O {+1.05/18 2.4s} O-O {-0.96/28 8.5s}
6. Bg5 {+0.42/20 2.4s} Be7 {+0.16/25 8.2s} 7. c3 {+0.03/20 2.4s}
d6 {+0.02/25 8.5s} 8. Nbd2 {+0.02/22 2.4s} Na5 {+0.15/22 8.1s}
9. Bb5 {+0.01/20 2.5s} c6 {+0.10/27 8.9s} 10. Ba4 {-0.09/21 2.7s}
Nh5 {+1.31/20 8.2s} 11. Bxe7 {-1.29/18 2.5s} Qxe7 {+0.62/23 8.8s}
12. B@e3 {-0.89/19 2.5s} b5 {+0.97/22 8.5s} 13. Bc2 {-1.09/16 2.6s}
B@f4 {+0.95/20 8.5s} 14. d4 {-1.06/18 2.5s} exd4 {+1.56/22 8.6s}
15. Nxd4 {-1.62/20 2.7s} Bxh2+ {+1.26/32 8.9s} 16. Kxh2 {-1.43/23 2.8s}
Qh4+ {+1.27/30 8.8s} 17. Kg1 {-0.91/19 2.6s} P@h2+ {+1.42/36 10s}
18. Kh1 {-1.03/1 0.003s} P@h3 {+1.44/33 9.9s} 19. B@f3 {-1.19/29 2.8s}
hxg2+ {+0.31/38 9.9s} 20. Bxg2 {-1.32/28 2.8s} P@h3 {+1.58/30 9.6s}
21. Bf3 {-1.39/28 3.0s} Nc4 {+0.40/33 9.6s} 22. Nxc4 {-1.53/25 2.9s}
bxc4 {+0.95/27 9.4s} 23. N@f5 {-1.41/24 3.0s} Bxf5 {+2.29/27 10s}
24. Nxf5 {-1.03/22 2.8s} N@g3+ {+2.37/26 9.6s} 25. fxg3 {-2.76/23 3.0s}
Nxg3+ {+2.51/28 9.5s} 26. Nxg3 {-2.33/19 2.8s} P@g2+ {+2.09/24 9.4s}
27. Kxh2 {-2.05/22 2.9s} gxf1=N+ {-0.04/33 10.0s} 28. Qxf1 {-1.28/20 2.8s}
R@g2+ {-0.53/28 9.5s} 29. Qxg2 {+1.79/25 3.0s} hxg2+ {+0.60/30 9.5s}
30. R@h3 {+1.54/20 2.8s} N@f1+ {-1.21/28 9.5s} 31. Rxf1 {+1.66/21 3.0s}
Qxg3+ {-1.24/35 10s} 32. Kxg3 {+1.33/26 2.9s} gxf1=N+ {-1.51/31 9.9s}
33. Kf2 {+1.27/22 2.8s} R@h2+ {-1.88/34 10s} 34. Rxh2 {+0.87/26 2.9s}
Q@g3+ {-1.31/27 9.5s} 35. Kxf1 {+1.16/19 2.7s} Qxf3+ {-2.11/30 9.9s}
36. R@f2 {+1.54/22 2.8s} B@h3+ {-1.57/25 9.5s} 37. P@g2 {+1.33/19 2.9s}
N@g3+ {-2.56/27 10s} 38. Kg1 {+2.08/22 2.9s} Qxe3 {-2.21/24 9.5s}
39. Rxh3 {+1.96/22 2.7s} Ne2+ {-2.67/23 9.6s} 40. Kf1 {+2.30/20 2.9s}
Ng3+ {-2.99/26 9.6s} 41. Kg1 {+1.02/19 2.7s} Ne2+ {-2.55/24 9.6s}
42. Kf1 {+2.34/21 2.8s} Ng3+ {-2.94/26 9.2s} 43. Rxg3 {+2.14/18 2.5s}
Qxg3 {-3.91/28 10s} 44. N@f5 {+3.91/19 3.0s} B@d3+ {-3.49/25 9.8s}
45. Bxd3 {+4.00/23 3.0s} Qxd3+ {-5.40/25 9.7s} 46. B@e2 {+4.44/23 3.2s}
R@d1+ {-5.35/24 10.0s} 47. B@e1 {+4.36/20 3.2s} Rxe1+ {-6.54/22 9.9s}
48. Kxe1 {+4.38/1 0.002s} B@d2+ {-5.99/20 9.8s} 49. Kf1 {+5.80/19 3.0s}
Qb1+ {-6.63/19 8.6s} 50. B@d1 {+5.61/15 3.0s} B@e5 {-6.28/17 9.6s}
51. N@e7+ {+5.21/15 3.1s} Kh8 {-4.57/1 0.002s} 52. R@h3 {+8.06/16 3.0s}
Bh6 {-8.42/19 9.2s} 53. Nxh6 {+8.70/18 3.0s} gxh6 {-8.93/23 9.2s}
54. P@f6 {+9.59/16 3.1s} Bxf6 {-9.87/26 9.2s} 55. Rxf6 {+9.70/20 3.0s}
Rg8 {-8.68/25 9.2s} 56. Rxf7 {+9.29/21 3.1s} N@d2+ {-10.51/18 9.1s}
57. Kg1 {+11.31/16 3.0s} Qxe4 {-11.40/18 8.6s} 58. B@f6+ {+11.35/17 2.6s}
P@g7 {-14.77/18 4.7s} 59. N@g6+ {+18.48/15 1.4s} hxg6 {-19.74/16 4.2s}
60. Rxh6+ {+19.20/13 1.4s} P@h7 {-22.45/14 3.0s} 61. Rxh7+ {+34.80/11 0.76s}
Kxh7 {-11.59/1 0.015s} 62. N@g5+ {+34.20/3 0.66s} Kh6 {-44.59/5 1.8s}
63. Q@h7# {+M1/6 0.45s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-0.86/18 2.4s} 5. O-O {+0.74/25 7.9s} O-O {-0.70/21 2.5s}
6. Nc3 {+1.22/27 8.4s} d6 {-1.13/20 2.4s} 7. Bg5 {+1.30/28 8.4s}
h6 {-1.21/24 2.7s} 8. Bxf6 {+1.16/31 8.9s} Qxf6 {-1.34/18 2.6s}
9. Nd5 {+1.18/22 8.4s} Qd8 {-1.43/18 2.6s} 10. Qd2 {+0.98/22 8.5s}
Kh7 {-1.37/14 2.5s} 11. N@g5+ {+0.40/20 8.4s} Kh8 {-0.42/17 2.6s}
12. Nxc7 {+0.09/26 8.5s} hxg5 {+0.70/25 2.7s} 13. Nxa8 {-0.22/27 8.8s}
B@f4 {+0.12/25 2.8s} 14. P@e3 {-0.29/30 8.9s} g4 {-0.14/24 2.7s}
15. exf4 {-0.12/33 8.9s} gxf3 {-0.32/22 2.7s} 16. R@h5+ {+0.68/27 9.2s}
Kg8 {+0.30/20 2.6s} 17. B@h7+ {+1.27/30 8.8s} Kh8 {+0.05/1 0.001s}
18. Bg6+ {+1.29/40 8.8s} N@h6 {-1.58/20 2.5s} 19. f5 {+1.92/35 8.7s}
N@f4 {-2.55/19 2.5s} 20. Bgxf7 {+0.82/29 8.4s} Rxf7 {-2.81/19 2.6s}
21. Qxf4 {+3.17/23 8.7s} exf4 {-2.77/19 2.5s} 22. N@g6+ {+3.48/29 8.9s}
Kg8 {-2.50/20 2.7s} 23. gxf3 {+3.35/20 8.7s} B@h7 {-2.29/18 2.7s}
24. Nxf4 {+2.89/22 9.1s} Ne5 {-3.90/20 2.8s} 25. Bxf7+ {+5.75/24 9.2s}
Nhxf7 {-4.92/21 2.8s} 26. P@g6 {+5.13/29 9.4s} Nxf3+ {-5.92/22 2.9s}
27. Kh1 {+6.69/22 9.4s} P@g2+ {-6.35/20 2.8s} 28. Nxg2 {+7.07/25 9.4s}
Bxg6 {-6.25/20 2.8s} 29. fxg6 {+6.40/22 9.2s} P@h3 {-5.80/23 2.8s}
30. gxf7+ {+10.34/25 7.7s} Kxf7 {-8.86/23 2.6s} 31. P@g6+ {+11.40/23 7.4s}
Kxg6 {-9.56/21 2.6s} 32. Nf4+ {+14.94/21 5.5s} Kf7 {-12.46/20 1.9s}
33. B@g6+ {+15.81/19 5.5s} Ke7 {-14.55/16 1.8s} 34. R@f7+ {+23.96/18 3.4s}
Ke8 {-18.72/1 0.002s} 35. N@c7+ {+37.97/15 3.3s} Qxc7 {-30.33/1 0.001s}
36. Rxc7+ {+41.48/9 2.3s} Kf8 {-49.42/4 0.55s}
37. Q@f7# {+M1/3 1.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-0.79/24 8.0s} 6. Bg5 {+0.55/21 2.4s}
Be7 {+0.20/25 8.4s} 7. c3 {+0.01/21 2.4s} d6 {+0.01/23 8.2s}
8. Nbd2 {0.00/21 2.4s} Na5 {+0.18/25 8.5s} 9. Bb5 {-0.03/20 2.6s}
c6 {+0.13/23 8.3s} 10. Ba4 {0.00/19 2.5s} b5 {+0.04/25 8.8s}
11. Bc2 {-0.11/20 2.6s} Nh5 {+1.25/20 8.3s} 12. Bxe7 {-1.22/17 2.5s}
Qxe7 {+0.98/22 8.7s} 13. B@g3 {-0.91/17 2.6s} B@g4 {+1.14/20 8.3s}
14. d4 {-1.28/16 2.5s} Nxg3 {+2.13/25 8.9s} 15. hxg3 {-1.84/20 2.7s}
B@h5 {+2.17/24 8.9s} 16. N@h2 {-2.17/18 2.6s} exd4 {+2.21/26 9.2s}
17. cxd4 {-2.32/23 2.8s} P@h3 {+2.26/24 9.0s} 18. gxh3 {-2.44/21 2.7s}
Bxh3 {+2.29/23 9.3s} 19. P@g2 {-2.80/21 2.8s} Bxg2 {+2.81/23 9.1s}
20. Kxg2 {-2.71/20 2.7s} Nc4 {+3.04/26 9.1s} 21. Nxc4 {-3.31/16 2.7s}
bxc4 {+3.11/21 9.1s} 22. e5 {-2.23/16 2.7s} P@g4 {+2.32/24 9.2s}
23. B@e4 {-2.10/17 2.7s} gxf3+ {+1.28/22 9.0s} 24. Nxf3 {-1.18/20 2.7s}
Bcg4 {+1.72/26 9.2s} 25. Bxh7+ {-2.75/18 2.8s} Kh8 {+4.82/1 0.015s}
26. Bhe4 {-1.85/17 2.7s} dxe5 {+2.35/21 9.2s} 27. dxe5 {-2.36/20 2.9s}
N@g5 {+1.98/25 9.9s} 28. P@e2 {-1.77/19 3.0s} P@h3+ {+2.22/24 9.7s}
29. Kg1 {-1.10/18 3.0s} Bxf3 {+2.78/23 9.5s} 30. exf3 {-2.00/22 2.9s}
P@g2 {+1.21/23 9.3s} 31. Re1 {-2.06/20 2.9s} N@d4 {+4.08/22 8.6s}
32. P@e2 {-3.64/18 2.5s} Qxe5 {+5.28/24 7.9s} 33. B@f4 {-5.09/16 2.4s}
Ngxf3+ {+16.53/16 3.2s} 34. exf3 {-14.04/13 0.89s} Nxf3+ {+24.67/12 2.8s}
35. Bxf3 {-18.99/9 0.83s} Qxe1+ {+37.31/6 1.9s} 36. Qxe1 {-35.25/6 0.58s}
R@h1# {+M1/2 1.6s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-0.80/19 2.3s} 6. Nc3 {+1.15/23 8.0s}
d6 {-1.12/21 2.6s} 7. Bg5 {+1.32/31 8.7s} h6 {-1.11/22 2.6s}
8. Bxf6 {+1.45/30 8.7s} Qxf6 {-1.38/19 2.7s} 9. Nd5 {+0.82/24 8.8s}
Qd8 {-1.36/16 2.5s} 10. Qd2 {+1.37/20 8.2s} Kh7 {-1.39/15 2.6s}
11. N@g5+ {+0.36/22 8.5s} Kh8 {-0.66/16 2.5s} 12. b4 {0.00/26 8.4s}
hxg5 {+0.84/20 2.8s} 13. bxc5 {-0.50/23 8.8s} B@f4 {+0.51/21 2.6s}
14. Nxf4 {-0.05/25 9.0s} exf4 {-0.03/21 2.8s} 15. B@c3 {-0.21/23 9.1s}
N@e5 {-0.81/19 2.7s} 16. Nxe5 {+0.41/23 9.0s} dxe5 {-0.20/18 2.7s}
17. Bxf7 {+0.11/25 9.1s} Rxf7 {-0.79/18 2.6s} 18. B@h5 {+0.34/23 8.8s}
N@h3+ {+0.27/22 2.7s} 19. Kh1 {-0.61/23 9.1s} f3 {+0.88/20 2.7s}
20. N@g6+ {-0.72/24 9.0s} Kg8 {+0.99/19 2.8s} 21. gxf3 {+0.09/27 9.5s}
g4 {+0.93/20 2.8s} 22. P@f5 {+1.08/28 9.2s} gxf3 {-0.59/24 2.7s}
23. Bxf3 {+1.32/27 9.2s} B@h6 {-0.39/22 2.7s} 24. Qd1 {+2.87/25 9.0s}
N@f4 {-2.88/20 2.7s} 25. Nxf4 {+3.94/25 9.2s} Nxf4 {-3.00/22 2.9s}
26. P@g6 {+4.29/29 9.2s} Rf8 {-3.15/20 2.7s} 27. P@h7+ {+4.52/33 9.9s}
Kh8 {-4.03/1 0.003s} 28. N@f7+ {+4.59/27 9.5s} Rxf7 {-4.33/1 0.001s}
29. gxf7 {+4.65/29 9.7s} Kxh7 {-5.61/17 2.6s} 30. R@e8 {+4.87/24 9.2s}
P@h3 {-7.02/14 2.4s} 31. Rg1 {+10.54/22 7.7s} P@g2+ {-14.42/15 2.2s}
32. Bxg2 {+13.51/20 6.4s} hxg2+ {-14.14/19 2.3s} 33. Rxg2 {+16.62/1 0.002s}
B@h3 {-24.27/14 1.6s} 34. P@g6+ {+42.93/3 1.9s} Nxg6 {-10.11/1 0.015s}
35. fxg6# {+M1/6 1.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.88/20 2.4s} d5 {+0.62/24 8.2s} 5. Bb5 {-0.40/19 2.6s}
Be7 {+0.76/22 8.4s} 6. d4 {-0.63/17 2.5s} O-O {+0.63/23 8.4s}
7. Nge2 {-0.42/19 2.6s} Re8 {+0.65/24 8.7s} 8. O-O {-0.69/20 2.5s}
P@h3 {+0.68/22 8.7s} 9. gxh3 {-0.71/20 2.7s} Bxh3 {+0.44/30 9.0s}
10. Nf4 {-0.64/16 2.6s} Bxf1 {+0.66/21 8.8s} 11. Bxf1 {-0.20/17 2.7s}
Nxd4 {+0.70/24 9.0s} 12. P@g2 {-0.20/16 2.8s} c5 {+0.52/21 8.9s}
13. N@h5 {-0.19/17 2.7s} Bf8 {+1.22/21 8.8s} 14. Ncxd5 {-1.14/16 2.7s}
P@f3 {+0.90/21 8.7s} 15. P@d7 {-0.57/22 2.7s} Qxd7 {+1.42/24 8.8s}
16. B@g4 {+0.23/22 2.8s} Qxg4 {+2.15/30 9.7s} 17. Ndxf6+ {-2.21/26 3.0s}
Kh8 {+2.12/30 9.8s} 18. Nxg4 {-2.81/23 3.0s} P@e2 {+2.50/27 9.5s}
19. Be3 {-1.97/24 3.0s} exd1=Q {+2.51/28 9.4s} 20. Rxd1 {-2.42/20 2.8s}
fxg2 {+3.66/27 9.8s} 21. Bxg2 {-3.57/23 3.0s} P@e2 {+3.77/36 10s}
22. Nxe2 {-3.53/21 2.9s} Nxe2+ {+3.69/28 9.8s} 23. Kh1 {-3.48/21 3.0s}
B@e4 {+4.11/30 9.8s} 24. P@f3 {-3.79/21 3.0s} R@d5 {+5.82/25 9.5s}
25. Q@f1 {-4.24/24 2.8s} Rxh5 {+5.20/28 10.0s} 26. P@h3 {-4.79/20 3.0s}
N@f4 {+5.05/26 9.8s} 27. fxe4 {-4.84/23 3.0s} Nxg2 {+3.22/25 9.9s}
28. Qxg2 {-3.15/24 3.0s} P@f3 {+3.13/23 9.6s} 29. Qxf3 {-3.35/21 2.9s}
Rad8 {+5.53/24 8.9s} 30. B@d4 {-4.17/16 2.5s} cxd4 {+3.20/22 9.3s}
31. N@g5 {-5.18/17 2.7s} B@g6 {+8.59/22 8.6s} 32. Nxf7+ {-8.74/18 2.6s}
Bxf7 {+8.30/24 8.7s} 33. Qxf7 {-9.41/18 2.6s} dxe3 {+14.34/25 7.4s}
34. B@d5 {-9.22/16 2.3s} B@g2+ {+11.88/23 7.5s} 35. Kxg2 {-9.45/1 0.003s}
N@f4+ {+14.90/21 6.7s} 36. Kf3 {-12.76/17 2.4s} B@g2+ {+17.05/17 7.4s}
37. Kxe3 {-15.56/1 0.015s} N@c4+ {+30.67/16 3.9s} 38. Bxc4 {-16.25/1 0.014s}
Q@f3# {+M1/6 1.8s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.78/22 7.9s} d5 {+0.80/20 2.5s} 5. Bb5 {-0.40/23 8.4s}
Be7 {+0.89/17 2.5s} 6. N@a5 {-0.65/21 8.3s} O-O {-0.10/20 2.7s}
7. Bxc6 {+0.54/30 9.4s} bxc6 {-0.51/21 2.7s} 8. Nxc6 {+0.44/28 9.0s}
Qd6 {-0.74/27 2.8s} 9. Nxd5 {+0.41/24 8.9s} Re8 {-0.97/25 2.8s}
10. Ndxe7+ {+1.67/24 9.1s} Rxe7+ {-1.66/21 2.8s} 11. Nxe7+ {+2.01/23 9.0s}
Qxe7+ {-1.34/21 2.7s} 12. R@e3 {+1.86/20 8.7s} P@e4 {-1.47/14 2.7s}
13. B@d5 {+2.48/20 8.6s} B@b7 {-2.44/18 2.6s} 14. Rxe4 {+3.06/23 8.9s}
N@e5 {-2.95/20 2.7s} 15. P@c6 {+2.62/24 9.1s} Ba6 {-2.35/20 2.7s}
16. P@d7 {+2.43/23 8.8s} N@d6 {-1.46/19 2.6s} 17. dxc8=Q+ {+3.25/28 9.4s}
Rxc8 {-2.29/22 2.7s} 18. d3 {+3.48/23 9.0s} Nxe4 {-3.80/22 2.8s}
19. N@f5 {+4.12/27 9.2s} Qb4+ {-3.79/20 2.7s} 20. B@c3 {+4.00/34 9.8s}
Nxc3 {-4.18/23 2.9s} 21. bxc3 {+3.95/32 9.5s} Qxc3+ {-3.95/24 2.8s}
22. Bd2 {+4.75/29 9.1s} Nxd3+ {-3.58/27 2.8s} 23. cxd3 {+3.67/28 9.1s}
Qe5+ {-3.19/20 2.7s} 24. P@e4 {+4.17/25 8.8s} Bxd3 {-2.70/26 2.8s}
25. N@h6+ {+5.50/24 8.8s} gxh6 {-3.06/23 2.7s} 26. Nxh6+ {+7.14/21 8.7s}
Kf8 {-4.03/21 2.7s} 27. P@e2 {+7.80/21 8.7s} P@c2 {-6.31/18 2.7s}
28. N@d7+ {+11.80/24 8.4s} Ke7 {-9.69/17 2.6s} 29. Nxe5 {+13.92/19 7.7s}
cxd1=Q+ {-13.38/15 2.4s} 30. Rxd1 {+17.14/22 6.6s} N@c2+ {-15.97/16 2.3s}
31. Kf1 {+11.07/1 0.015s} Bxe2+ {-20.76/13 2.2s} 32. Nxe2 {+23.39/13 5.9s}
fxe5 {-29.61/10 1.8s} 33. Nf5+ {+38.18/9 2.8s} Kf6 {-41.52/8 0.86s}
34. Q@g7# {+M1/11 2.2s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "94"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Bb5 {-2.03/20 2.4s} Bb4+ {+2.13/23 8.2s}
6. c3 {-2.08/21 2.5s} Bd6 {+1.70/27 8.4s} 7. Qe2+ {-1.44/19 2.5s}
Qe7 {+1.55/23 8.3s} 8. N@h5 {-1.20/21 2.6s} Qxe2+ {+2.18/25 8.9s}
9. Nxe2 {-1.89/22 2.6s} Q@g6 {+2.54/25 8.7s} 10. Nef4 {-2.40/21 2.7s}
Bxf4 {+2.63/27 9.0s} 11. Nxf4 {-2.64/18 2.6s} N@c2+ {+2.45/19 8.6s}
12. Kf1 {-2.28/19 2.7s} Nxa1 {+3.11/24 8.6s} 13. Nxg6 {-3.01/17 2.6s}
hxg6 {+3.25/21 8.6s} 14. Q@e2+ {-2.86/18 2.7s} R@e6 {+3.91/22 8.6s}
15. Be3 {-2.94/15 2.6s} a6 {+4.26/20 8.7s} 16. Ba4 {-3.64/15 2.7s}
b5 {+4.32/27 9.2s} 17. Bd1 {-3.10/16 2.7s} P@c2 {+4.64/26 9.2s}
18. Bxc2 {-4.69/24 2.8s} Nxc2 {+5.33/29 9.7s} 19. Qxc2 {-4.75/21 2.8s}
B@e4 {+5.48/24 9.3s} 20. P@d3 {-5.42/22 2.9s} Bxg2+ {+6.89/27 9.5s}
21. Kxg2 {-5.80/20 2.8s} N@h4+ {+6.84/25 9.3s} 22. Kg3 {-5.66/22 2.8s}
Nf5+ {+7.00/26 9.2s} 23. Kf3 {-5.37/19 2.8s} P@e4+ {+7.93/26 9.4s}
24. Ke2 {-6.39/19 2.9s} Nxe3 {+9.09/25 9.5s} 25. fxe3 {-8.03/21 2.9s}
exd3+ {+8.61/24 9.4s} 26. Qxd3 {-8.66/18 2.9s} B@c4 {+8.37/23 9.2s}
27. P@c2 {-8.08/17 2.7s} Bxd3+ {+8.79/21 9.1s} 28. cxd3 {-8.45/18 2.8s}
Q@g2+ {+10.96/21 9.3s} 29. B@f2 {-9.31/19 2.8s} P@f3+ {+10.49/20 9.3s}
30. Kd1 {-8.93/18 2.9s} Qxf2 {+8.91/19 9.4s} 31. B@d2 {-8.87/16 2.8s}
B@e2+ {+10.22/20 9.3s} 32. Kc1 {-10.30/16 2.8s} Bxd3 {+10.97/22 9.2s}
33. N@f4 {-9.92/15 2.8s} P@g2 {+12.02/20 9.2s} 34. Rd1 {-11.13/19 2.8s}
g1=Q {+12.78/21 8.9s} 35. Nxd3 {-11.05/17 2.7s} Qxd1+ {+12.16/21 9.2s}
36. Kxd1 {-10.88/1 0.003s} Qe2+ {+12.58/22 8.8s} 37. Kc2 {-10.67/17 2.9s}
Rxe3 {+14.23/22 8.9s} 38. N@f4 {-14.20/15 2.8s} Rxd3 {+14.06/19 8.3s}
39. Nxe2 {-12.60/17 2.8s} fxe2 {+13.46/16 9.1s} 40. Kxd3 {-12.82/15 2.8s}
Bf5+ {+16.26/17 7.6s} 41. Kxe2 {-15.16/16 2.5s} Rxh2+ {+20.14/16 7.1s}
42. P@f2 {-22.97/13 2.1s} P@d3+ {+24.86/18 5.0s} 43. Ke3 {-19.03/13 1.8s}
R@e2+ {+18.62/13 5.6s} 44. Kf3 {-19.05/11 1.7s} Rexf2+ {+27.32/13 4.1s}
45. Ke3 {-24.47/12 0.86s} Re2+ {+23.10/12 3.2s} 46. Kf3 {-21.13/11 1.5s}
Ref2+ {+21.18/13 4.0s} 47. Kg3 {-28.66/12 0.94s} N@h5# {+M1/9 2.3s, Black mates}
0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "81"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Ne2 {-0.68/25 8.1s} Bb4+ {+1.07/19 2.5s}
6. Nbc3 {-1.40/34 8.7s} O-O {+0.74/25 2.7s} 7. Nf4 {-1.28/34 8.6s}
Re8+ {+0.56/20 2.6s} 8. Be2 {-1.32/32 8.9s} P@h3 {+1.54/30 2.6s}
9. Rg1 {-1.63/30 8.4s} hxg2 {+1.53/29 2.7s} 10. Rxg2 {-1.68/36 9.2s}
P@f3 {+2.08/32 2.8s} 11. Rxg7+ {-1.54/32 9.0s} Kxg7 {+1.84/25 2.6s}
12. Nh5+ {-2.42/38 9.5s} Kg8 {+2.35/23 2.6s} 13. N@h6+ {-2.18/30 9.0s}
Kf8 {+2.62/27 2.6s} 14. P@g7+ {-3.03/39 9.5s} Ke7 {+2.80/1 0.003s}
15. Bxf3 {-2.15/32 8.9s} R@g1+ {+1.54/21 2.7s} 16. Ke2 {-2.66/32 9.8s}
Rxd1 {+1.53/21 2.7s} 17. Kxd1 {-2.37/24 9.1s} Q@f1+ {+2.71/21 2.8s}
18. R@e1+ {-2.98/30 9.4s} Qxe1+ {+2.76/18 2.7s} 19. Kxe1 {-0.85/1 0.014s}
Nxd4 {+3.50/19 2.8s} 20. Q@e3+ {-3.30/24 8.8s} P@e5 {+3.31/18 2.6s}
21. Kd2 {-2.14/25 8.7s} Bxc3+ {+2.92/18 2.6s} 22. Qxc3 {-0.98/27 9.1s}
Nxf3+ {+1.41/22 2.8s} 23. Qxf3 {-0.74/27 9.4s} B@g5+ {+1.51/21 2.7s}
24. Kd1 {+0.02/24 9.1s} R@f1+ {+0.10/23 2.7s} 25. B@e1 {+0.82/30 9.3s}
N@d4 {-0.05/23 2.8s} 26. N@f5+ {+1.28/28 9.6s} Bxf5 {-0.96/27 3.0s}
27. Nxf5+ {+1.04/29 9.8s} Nxf5 {-0.88/22 2.9s} 28. Bxg5 {+1.68/27 9.5s}
fxg5 {-2.17/23 2.9s} 29. B@f6+ {+3.97/26 9.4s} Kd7 {-2.57/17 2.7s}
30. Qxf5+ {+4.38/22 8.9s} B@e6 {-3.46/20 2.8s} 31. B@b5+ {+5.07/30 9.8s}
c6 {-5.66/19 2.7s} 32. N@c5+ {+5.25/24 9.5s} Kc7 {-5.25/20 3.0s}
33. Nxe6+ {+7.72/26 9.8s} fxe6 {-6.55/17 3.1s} 34. Qxe5+ {+9.11/28 9.8s}
N@d6 {-8.14/18 2.9s} 35. Bxf1 {+9.76/29 9.7s} N@g4 {-8.26/17 3.0s}
36. B@a5+ {+12.30/22 8.7s} b6 {-13.16/19 2.5s} 37. Bxd8+ {+15.34/20 6.4s}
Raxd8 {-13.27/19 2.2s} 38. Qxd6+ {+17.39/18 6.1s} Rxd6 {-26.58/15 1.4s}
39. N@a6+ {+42.56/9 2.3s} Kb7 {-33.84/6 0.63s} 40. Q@c7+ {+42.32/5 2.2s}
Ka8 {-39.51/1 0.002s} 41. P@b7# {+M1/8 2.1s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "58"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.40/25 7.9s} 3. d4 {+2.71/19 2.4s}
cxd4 {-1.48/27 8.6s} 4. Nxd4 {+2.24/23 2.6s} e5 {-1.27/24 8.3s}
5. Nxc6 {+1.62/21 2.5s} bxc6 {-1.38/23 8.6s} 6. P@d6 {+0.80/21 2.7s}
Nf6 {-1.01/24 8.7s} 7. N@c7+ {+1.40/20 2.7s} Qxc7 {-0.99/1 0.003s}
8. dxc7 {+1.00/21 2.7s} Bb4+ {-0.54/26 8.7s} 9. Nc3 {+0.87/18 2.6s}
O-O {-0.72/24 8.5s} 10. Bd3 {+0.92/17 2.6s} N@h4 {-0.04/19 8.3s}
11. Rg1 {+0.55/17 2.5s} P@f4 {+0.09/21 8.3s} 12. Bxf4 {+0.12/16 2.5s}
exf4 {-0.85/27 8.8s} 13. e5 {+0.24/18 2.6s} Re8 {-0.67/25 8.5s}
14. Qe2 {+0.62/16 2.6s} Nd5 {-1.08/25 8.7s} 15. Q@d8 {+1.72/17 2.7s}
Ba6 {-0.94/25 9.2s} 16. Qxa8 {+1.15/22 2.9s} Rxa8 {-0.46/26 9.5s}
17. R@b8+ {+1.56/19 2.7s} B@f8 {-0.42/23 9.2s} 18. Rxa8 {+0.92/19 2.8s}
Nxc7 {+0.03/22 9.1s} 19. P@d6 {+0.09/15 2.8s} Nxa8 {+1.10/21 9.1s}
20. R@e8 {-0.51/16 2.7s} Bxd3 {+2.08/26 9.1s} 21. cxd3 {-2.59/23 2.8s}
P@e3 {+3.49/27 9.2s} 22. B@e7 {-4.64/18 2.7s} Q@d2+ {+11.88/27 7.0s}
23. Qxd2 {-10.20/22 2.1s} exd2+ {+11.80/25 7.1s} 24. Kxd2 {-10.97/20 2.4s}
B@e3+ {+15.31/23 5.6s} 25. fxe3 {-13.12/18 1.6s} fxe3+ {+15.12/18 5.4s}
26. Kxe3 {-12.72/16 1.8s} Nf5+ {+18.46/19 4.7s} 27. Kd2 {-17.48/13 1.4s}
P@e3+ {+22.59/14 3.8s} 28. Kc2 {-20.46/10 0.95s} Nd4+ {+40.35/13 2.1s}
29. Kd1 {-37.51/6 0.51s} Q@d2# {+M1/9 1.9s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.87/19 2.4s} 3. d4 {+2.12/25 8.1s}
cxd4 {-2.53/22 2.6s} 4. Nxd4 {+1.49/26 8.7s} e5 {-1.86/20 2.5s}
5. Nb5 {+1.34/23 8.3s} a6 {-1.06/21 2.5s} 6. Nd6+ {+0.54/22 8.5s}
Bxd6 {-1.01/21 2.6s} 7. Qxd6 {+0.32/20 8.5s} N@d4 {+0.22/17 2.6s}
8. B@b3 {+0.30/22 8.7s} P@c7 {+0.14/15 2.6s} 9. Qd5 {+0.22/20 8.5s}
Nxb3 {-0.19/19 2.6s} 10. axb3 {+0.41/28 8.9s} Nf6 {-0.10/16 2.6s}
11. N@f5 {+0.50/21 8.5s} Nxd5 {-0.54/19 2.6s} 12. Nxg7+ {+0.45/29 9.1s}
Kf8 {-0.65/17 2.5s} 13. Nf5 {+0.75/26 8.6s} B@f6 {-0.39/22 2.6s}
14. Bh6+ {+0.77/26 9.2s} Kg8 {-0.78/22 2.7s} 15. P@g7 {+0.67/24 8.9s}
Ndb4 {-0.01/18 2.6s} 16. gxh8=Q+ {-0.18/31 9.4s} Bxh8 {+0.39/21 2.6s}
17. Na3 {+0.21/25 9.0s} P@g7 {-0.56/24 2.8s} 18. R@g3 {+1.31/28 9.1s}
Q@g6 {-0.46/21 2.7s} 19. Rxg6 {+1.02/27 9.1s} hxg6 {-1.00/24 2.8s}
20. Nxg7 {+0.92/25 9.1s} Bxg7 {-1.71/21 2.7s} 21. Bxg7 {+3.62/25 8.7s}
Kxg7 {-2.89/23 2.6s} 22. h4 {+4.28/21 8.3s} B@f4 {-2.95/19 2.4s}
23. P@h6+ {+5.30/28 8.7s} Kf8 {-3.09/23 2.3s} 24. B@g7+ {+10.64/25 4.7s}
Ke7 {-8.49/23 1.2s} 25. Q@f6+ {+10.14/23 4.7s} Ke8 {-4.33/1 0.014s}
26. Qxd8+ {+12.63/21 3.4s} Kxd8 {-5.98/18 1.8s} 27. Q@f8+ {+11.67/19 4.1s}
N@e8 {-9.29/18 1.00s} 28. Bf6+ {+14.64/17 3.3s} R@e7 {-8.90/13 1.3s}
29. Bxe7+ {+14.53/15 3.3s} Nxe7 {-11.12/1 0.001s} 30. Qxe8+ {+21.82/15 2.4s}
Kxe8 {-17.29/1 0.002s} 31. N@f6+ {+35.03/10 2.1s} Kf8 {-38.58/4 0.46s}
32. R@e8# {+M1/7 1.6s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "1-0"]
[PlyCount "95"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {+1.08/19 2.3s} g6 {-0.95/29 8.0s}
3. d4 {+1.01/28 2.5s} Bg7 {-1.02/24 8.2s} 4. Bc4 {+1.54/21 2.4s}
h6 {-0.99/26 8.2s} 5. Nf3 {+1.09/24 2.5s} Nf6 {-1.20/24 8.4s}
6. Bxf7+ {+1.50/23 2.4s} Kxf7 {-1.26/24 8.5s} 7. e5 {+1.15/22 2.6s}
Ng4 {-1.05/25 8.7s} 8. O-O {+0.77/16 2.5s} Rf8 {-0.48/35 8.7s}
9. P@g5 {+0.85/24 2.6s} h5 {-0.73/36 8.9s} 10. exd6 {+0.99/20 2.6s}
cxd6 {-0.69/28 8.6s} 11. P@h6 {+0.83/23 2.6s} Bh8 {-0.62/27 8.6s}
12. h3 {+1.28/22 2.5s} Kg8 {-0.44/25 8.6s} 13. hxg4 {+0.53/23 2.6s}
Bxg4 {-0.52/27 8.8s} 14. N@h2 {+0.91/21 2.5s} B@d7 {-0.72/22 8.4s}
15. Nxg4 {+1.05/22 2.6s} hxg4 {-2.00/28 9.1s} 16. Nh4 {+1.07/22 2.6s}
P@f3 {-1.87/26 8.8s} 17. Nxg6 {+1.73/25 2.8s} fxg2 {-1.53/24 8.8s}
18. B@d5+ {+2.37/23 2.7s} Rf7 {-2.11/24 9.0s} 19. Bxf7+ {+2.73/20 2.7s}
Kxf7 {-4.25/26 9.0s} 20. Nxh8+ {+4.19/24 2.9s} Qxh8 {-4.22/23 8.9s}
21. B@d5+ {+4.99/19 2.7s} N@e6 {-4.22/22 8.9s} 22. Bxg2 {+4.34/16 2.7s}
P@f3 {-5.01/24 9.1s} 23. Bxf3 {+5.74/19 2.9s} N@h3+ {-5.03/22 9.1s}
24. Kh1 {+5.60/18 2.8s} Nexg5 {-4.84/23 9.1s} 25. R@g7+ {+4.41/18 2.8s}
Ke8 {-3.59/24 9.2s} 26. Bxg5 {+3.59/18 2.6s} Nxg5 {-2.75/25 9.6s}
27. Rxg5 {+2.90/20 2.9s} Qxh6+ {-2.19/22 9.3s} 28. P@h5 {+3.11/19 2.9s}
B@c6 {-1.38/26 9.6s} 29. P@f7+ {+2.23/18 2.7s} Kxf7 {-1.31/29 9.6s}
30. Bxc6 {+1.88/20 2.9s} Qxg5 {-2.78/29 9.1s} 31. B@g6+ {+1.32/21 2.9s}
Kg7 {-2.17/27 9.8s} 32. N@e8+ {+1.38/28 3.1s} Bxe8 {-3.25/30 9.5s}
33. N@e6+ {+1.78/22 3.0s} Kh6 {-2.57/23 9.5s} 34. Nxg5 {+1.69/22 3.0s}
Bxc6+ {-3.05/27 9.4s} 35. d5 {+1.41/19 2.8s} P@g2+ {-2.55/22 9.3s}
36. Kxg2 {+2.69/19 2.9s} B@f3+ {-3.68/22 8.9s} 37. Nxf3 {+2.97/19 2.8s}
gxf3+ {-4.29/21 8.8s} 38. Qxf3 {+3.75/19 2.7s} N@h4+ {-4.61/26 8.5s}
39. Kg3 {+3.51/16 2.7s} R@h3+ {-4.42/24 8.2s} 40. Kxh3 {+4.14/17 2.5s}
N@g5+ {-5.03/23 7.8s} 41. Kg4 {+3.76/14 2.5s} B@e6+ {-4.01/26 8.1s}
42. Kg3 {+5.49/25 2.5s} Nxg6 {-9.14/25 5.9s} 43. B@g7+ {+11.92/19 1.7s}
Kxg7 {-12.96/24 5.1s} 44. h6+ {+14.56/21 1.8s} Kxh6 {-17.79/22 3.5s}
45. R@h5+ {+17.82/20 1.3s} Kg7 {-8.63/1 0.016s} 46. Q@h6+ {+14.99/17 1.3s}
Kg8 {-12.55/1 0.015s} 47. P@h7+ {+37.27/16 0.95s} Kh8 {-37.55/6 1.9s}
48. P@g7# {+M1/3 0.48s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "61"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.30/27 8.0s} Nf6 {-1.02/21 2.4s}
3. Nc3 {+1.68/28 8.4s} g6 {-1.08/24 2.5s} 4. Bc4 {+1.81/26 8.4s}
Bg7 {-1.63/23 2.5s} 5. Bxf7+ {+2.41/32 8.9s} Kxf7 {-2.39/23 2.7s}
6. P@h6 {+2.89/23 8.5s} Bf8 {-3.10/16 2.5s} 7. Nf3 {+2.90/28 8.6s}
Ng8 {-3.41/20 2.5s} 8. Qd2 {+3.69/29 8.6s} Ke8 {-3.38/23 2.5s}
9. e5 {+3.09/32 8.9s} Nxh6 {-3.05/27 2.7s} 10. Qxh6 {+2.92/30 9.0s}
Bxh6 {-3.56/23 2.6s} 11. Bxh6 {+2.73/27 9.0s} B@f8 {-2.37/26 2.7s}
12. Bxf8 {+3.07/27 8.7s} Rxf8 {-2.59/23 2.7s} 13. N@g7+ {+3.13/25 8.8s}
Kf7 {-2.81/24 2.6s} 14. B@h6 {+3.24/25 8.6s} B@c4 {-2.33/21 2.5s}
15. B@b3 {+4.30/27 9.0s} Bxb3 {-3.97/22 2.7s} 16. axb3 {+4.10/23 8.7s}
Kg8 {-3.93/20 2.6s} 17. B@c4+ {+3.75/35 9.4s} P@f7 {-4.97/25 2.7s}
18. e6 {+4.01/28 8.6s} f6 {-4.05/19 2.5s} 19. Nd5 {+4.10/28 8.7s}
Q@e4+ {-3.77/16 2.6s} 20. Ne3 {+3.51/24 8.9s} B@b4+ {-3.27/15 2.6s}
21. Kf1 {+3.48/23 8.8s} Na6 {-2.49/17 2.6s} 22. Bd3 {+6.52/22 8.7s}
Qc6 {-5.24/19 2.7s} 23. d5 {+8.20/23 8.4s} Qb6 {-6.17/18 2.6s}
24. Ngf5 {+10.88/23 8.1s} Ba5 {-6.79/25 2.6s} 25. Bxf8 {+13.70/24 6.5s}
Qxf8 {-11.19/18 2.4s} 26. R@f7 {+19.66/19 4.6s} Qe8 {-17.72/13 1.6s}
27. Nxe7+ {+28.96/17 4.4s} Qxe7 {-28.11/10 0.97s} 28. Rxe7 {+29.80/15 3.7s}
N@d2+ {-24.96/8 1.3s} 29. Nxd2 {+33.05/14 4.2s} B@e2+ {-30.16/10 1.1s}
30. Kxe2 {+33.37/10 3.6s} Bxe6 {-33.85/6 1.0s}
31. Q@g7# {+M1/8 2.2s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+2.01/20 2.3s}
Nf6 {-1.48/21 7.8s} 4. Nf3 {+1.56/17 2.5s} Nc6 {-1.49/25 8.3s}
5. Bb5 {+1.50/17 2.4s} a6 {-1.43/24 8.5s} 6. Ba4 {+1.57/19 2.7s}
b5 {-1.62/24 9.0s} 7. Nxb5 {+1.47/19 2.6s} axb5 {-1.57/23 8.8s}
8. Bxb5 {+1.55/20 2.8s} N@a7 {-1.57/23 8.8s} 9. Bd3 {+2.27/17 2.6s}
Nb4 {-1.66/21 8.6s} 10. O-O {+1.60/16 2.6s} Nxd3 {-1.71/23 8.6s}
11. cxd3 {+1.83/14 2.6s} Nc6 {-1.15/18 8.3s} 12. P@b5 {+1.58/17 2.5s}
Nb4 {-1.79/21 8.6s} 13. Bg5 {+2.25/19 2.8s} Be7 {-2.04/22 8.8s}
14. e5 {+2.86/19 2.7s} Nfd5 {-2.46/23 9.0s} 15. Bxe7 {+2.22/22 2.8s}
Qxe7 {-2.39/22 9.0s} 16. B@c6+ {+1.92/19 2.7s} Nxc6 {-1.46/23 9.4s}
17. bxc6 {+1.61/22 2.9s} B@h5 {-1.26/24 9.0s} 18. P@b7 {+0.80/19 2.8s}
O-O {-0.73/34 9.7s} 19. bxa8=Q {+0.64/21 2.9s} B@g4 {-0.49/29 9.2s}
20. R@g3 {+0.90/20 2.7s} B@f4 {-0.81/31 9.3s} 21. exd6 {+0.99/27 3.0s}
cxd6 {-1.07/29 9.6s} 22. P@d7 {+1.52/28 3.0s} Bxg3 {-1.02/29 10s}
23. dxc8=Q {+1.46/26 3.0s} Rxc8 {-1.05/26 9.7s} 24. Qxc8+ {+0.93/24 3.0s}
R@f8 {-1.11/25 9.6s} 25. Qxf8+ {+0.62/20 3.0s} Qxf8 {-0.59/24 9.7s}
26. hxg3 {+0.72/19 2.9s} P@h3 {-0.28/38 10s} 27. N@d7 {+0.46/20 2.9s}
hxg2 {-1.57/32 9.2s} 28. Nxf8 {+0.29/20 2.9s} Bxf3 {-2.35/34 8.6s}
29. Qxf3 {+2.53/27 2.9s} P@h2+ {+5.51/26 8.1s} 30. Kxh2 {-2.44/21 2.4s}
gxf1=N+ {+10.41/25 5.4s} 31. Rxf1 {-7.82/23 1.9s} R@h3+ {+11.96/22 5.4s}
32. Kg1 {-7.69/20 1.9s} P@h2+ {+16.88/22 4.1s} 33. Kg2 {-11.72/18 1.4s}
N@f4+ {+23.67/20 3.6s} 34. Kh1 {-25.72/8 0.70s} Bxf3+ {+41.63/10 2.1s}
35. P@g2 {-36.28/8 0.59s} Bxg2# {+M1/7 1.8s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+1.79/21 7.8s}
Be7 {-2.35/18 2.3s} 4. Nf3 {+1.83/26 8.0s} Nf6 {-1.78/18 2.3s}
5. Bd3 {+1.66/24 8.0s} Nc6 {-1.56/23 2.4s} 6. e5 {+1.21/25 8.6s}
dxe5 {-1.11/20 2.6s} 7. dxe5 {+0.92/23 8.7s} Ng4 {-1.00/19 2.6s}
8. Bf4 {+0.93/23 9.0s} P@f6 {-0.57/19 2.6s} 9. exf6 {+0.62/25 8.8s}
Bxf6 {-0.62/18 2.6s} 10. O-O {+0.47/22 8.7s} e5 {-0.49/20 2.7s}
11. Bd2 {+0.41/21 8.7s} Nd4 {-0.11/20 2.7s} 12. Nxd4 {+0.67/26 9.1s}
exd4 {-0.24/24 2.8s} 13. Ne4 {+0.80/26 8.9s} Nxh2 {+0.09/22 2.7s}
14. Kxh2 {+0.96/30 9.1s} N@g4+ {-0.92/21 2.7s} 15. Kh1 {+1.33/28 8.9s}
P@e3 {-0.66/18 2.6s} 16. N@h5 {+2.05/34 9.1s} Be5 {-1.09/25 2.7s}
17. P@f6 {+2.61/24 9.0s} Nxf6 {-1.92/17 2.7s} 18. Nxg7+ {+3.04/30 9.3s}
Kf8 {-2.96/27 2.8s} 19. N@f5 {+3.44/25 8.9s} Nxe4 {-4.32/22 2.7s}
20. Bxe4 {+5.74/21 9.2s} Bxg7 {-5.86/18 2.7s} 21. P@e7+ {+8.54/22 9.0s}
Qxe7 {-8.64/17 2.7s} 22. Nxe7 {+9.41/26 9.0s} N@g6 {-4.89/21 2.8s}
23. Q@d8+ {+8.98/23 8.8s} N@e8 {-5.70/1 0.003s} 24. Nxc8 {+12.97/24 8.5s}
Rxc8 {-9.63/20 2.7s} 25. Qxc8 {+12.75/21 8.6s} N@d6 {-9.44/16 2.8s}
26. B@c5 {+16.93/22 8.5s} P@e7 {-15.97/16 2.6s} 27. N@d7+ {+19.63/21 7.5s}
Kg8 {-12.13/1 0.013s} 28. Bxd6 {+22.30/19 6.4s} cxd6 {-16.50/17 2.3s}
29. Qxe8+ {+20.17/16 6.6s} B@f8 {-18.60/14 2.0s} 30. fxe3 {+23.68/15 6.0s}
P@f6 {-20.19/14 1.7s} 31. P@e6 {+29.92/15 6.3s} fxe6 {-52.91/13 1.2s}
32. P@f7# {+M1/9 1.9s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "1-0"]
[PlyCount "45"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {+0.55/14 2.2s} g6 {-0.03/22 7.5s}
3. Nc3 {+0.18/19 2.3s} Bg7 {-0.51/24 8.1s} 4. e4 {+0.38/16 2.3s}
O-O {-0.64/22 7.8s} 5. e5 {+0.91/17 2.4s} Ng4 {-0.68/27 8.3s}
6. h3 {+0.88/19 2.5s} Nxf2 {-0.94/29 8.4s} 7. Kxf2 {+0.88/26 2.7s}
d6 {-1.14/29 8.7s} 8. exd6 {+1.18/23 2.6s} cxd6 {-1.09/25 8.7s}
9. P@h6 {+1.09/22 2.7s} Bf6 {-1.34/27 8.6s} 10. Ne4 {+0.73/18 2.6s}
d5 {-0.48/21 8.6s} 11. Nxf6+ {+0.20/20 2.7s} exf6 {-1.03/23 9.0s}
12. Bd3 {+0.54/18 2.6s} P@e4 {-0.99/23 8.6s} 13. B@g7 {+0.75/16 2.7s}
Re8 {-1.48/24 8.7s} 14. Bf4 {+1.24/14 2.6s} exf3 {-1.84/18 8.5s}
15. N@c7 {+2.57/20 2.6s} P@e3+ {-4.17/29 8.0s} 16. Kg1 {+2.30/24 2.6s}
fxg2 {-6.53/27 7.3s} 17. Nxe8 {+5.68/26 2.2s} gxh1=Q+ {-9.30/22 5.8s}
18. Kxh1 {+0.28/1 0.014s} N@f2+ {-8.42/23 6.4s} 19. Kh2 {+8.19/21 2.0s}
R@g2+ {-12.18/19 4.9s} 20. Kxg2 {+2.92/1 0.013s} Bxh3+ {-12.13/19 4.6s}
21. Kg1 {+14.96/18 1.4s} P@h2+ {-17.81/17 2.9s} 22. Bxh2 {+30.65/14 1.0s}
Qxe8 {-39.74/4 2.5s} 23. R@h8# {+M1/3 0.50s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "117"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nc3 {+0.79/18 7.3s} d5 {-0.97/17 2.2s}
3. Bf4 {+1.10/22 7.8s} Bf5 {-1.32/16 2.3s} 4. e3 {+1.37/21 7.9s}
e6 {-1.35/19 2.3s} 5. Bd3 {+1.44/22 8.3s} Bg6 {-1.07/20 2.4s}
6. Nge2 {+1.20/20 8.0s} Bd6 {-1.13/19 2.4s} 7. O-O {+1.34/23 8.3s}
O-O {-1.06/18 2.4s} 8. Nb5 {+1.66/20 8.1s} Nc6 {-1.25/18 2.5s}
9. Nxd6 {+1.64/28 8.8s} cxd6 {-1.49/19 2.6s} 10. B@h4 {+1.98/23 8.3s}
N@f5 {-1.66/17 2.5s} 11. Bxf5 {+2.37/29 9.2s} Bxf5 {-2.31/24 2.7s}
12. Bxd6 {+2.92/28 9.3s} Qxd6 {-2.60/24 2.9s} 13. P@e5 {+2.86/32 9.7s}
Nxe5 {-2.72/24 3.0s} 14. dxe5 {+3.01/30 9.5s} Qxe5 {-2.56/21 2.8s}
15. N@f3 {+3.21/29 9.7s} Qc7 {-3.02/23 2.8s} 16. Bxf6 {+3.13/27 9.5s}
gxf6 {-2.99/22 2.8s} 17. N@h6+ {+2.66/25 9.5s} Kh8 {-2.65/21 2.8s}
18. Nxf5 {+2.70/23 9.3s} exf5 {-2.43/17 2.7s} 19. B@g7+ {+2.97/22 9.2s}
Kxg7 {-3.17/20 2.8s} 20. Nf4 {+3.23/20 9.1s} B@g4 {-2.29/20 2.7s}
21. Nxd5 {+3.30/32 9.0s} Qd6 {-2.81/19 2.8s} 22. P@h6+ {+3.59/31 9.0s}
Kxh6 {-3.96/29 2.7s} 23. Nxf6 {+3.89/40 8.6s} Qxf6 {-3.46/29 2.9s}
24. P@g5+ {+3.60/31 9.0s} Qxg5 {-3.61/26 2.5s} 25. Nxg5 {+3.75/40 7.4s}
Bxd1 {-3.03/27 2.9s} 26. Q@f6+ {+3.66/27 8.5s} B@g6 {-2.29/22 2.5s}
27. Nxf7+ {+4.13/37 9.7s} Rxf7 {-3.00/24 2.6s} 28. P@g5+ {+3.83/33 8.7s}
Kh5 {-2.65/1 0.012s} 29. N@f4+ {+4.32/35 9.8s} Kh4 {-2.74/20 2.4s}
30. Nxg6+ {+4.31/32 8.9s} hxg6 {-4.37/30 2.6s} 31. B@g3+ {+4.44/32 9.9s}
Kh5 {-4.65/23 2.5s} 32. Qxf7 {+4.62/27 9.0s} N@f3+ {-3.63/23 2.7s}
33. Kh1 {+4.47/29 9.7s} N@g4 {-3.17/21 2.7s} 34. R@h7+ {+4.42/25 9.5s}
P@h6 {-4.20/22 2.9s} 35. Rxh6+ {+3.53/26 9.7s} Nxh6 {-4.01/19 2.8s}
36. gxh6 {+2.76/26 9.8s} Kxh6 {-3.56/20 3.0s} 37. Raxd1 {+4.32/21 9.5s}
P@g7 {-3.38/18 3.0s} 38. B@f4+ {+4.78/20 9.6s} P@g5 {-4.62/18 2.9s}
39. N@h4 {+4.44/23 9.6s} B@h5 {-1.15/25 3.0s} 40. gxf3 {+3.03/24 9.4s}
B@f6 {-2.92/16 2.9s} 41. N@g8+ {+4.95/26 9.7s} Rxg8 {-4.52/19 2.8s}
42. Qxg8 {+4.84/24 9.6s} R@h7 {-3.36/16 2.8s} 43. P@g2 {+5.27/23 9.9s}
P@h3 {-3.93/17 3.0s} 44. gxh3 {+5.54/19 9.6s} P@e2 {-4.03/16 2.9s}
45. Bxg5+ {+6.13/26 9.9s} Bxg5 {-6.07/18 2.9s} 46. P@f4 {+7.04/24 9.6s}
B@f6 {-5.35/16 2.9s} 47. fxg5+ {+7.17/23 10s} Bxg5 {-6.08/21 3.0s}
48. P@f4 {+7.55/20 9.8s} P@f6 {-6.29/15 2.9s} 49. fxg5+ {+6.90/22 9.9s}
fxg5 {-5.88/19 3.1s} 50. B@f4 {+7.91/23 9.7s} P@f6 {-6.29/16 3.1s}
51. B@g2 {+7.97/21 9.9s} exf1=Q+ {-9.11/19 3.0s} 52. Rxf1 {+8.02/21 9.5s}
gxf4 {-7.19/18 2.8s} 53. exf4 {+12.58/24 8.9s} g5 {-10.47/20 2.7s}
54. Nxf5+ {+12.39/24 8.7s} Kg6 {-16.01/1 0.016s} 55. Ne7+ {+12.42/21 8.1s}
Kh6 {-16.75/1 0.014s} 56. P@g6 {+14.46/19 8.8s} Bxg6 {-15.02/18 2.5s}
57. Nxg6 {+15.57/18 8.0s} Kxg6 {-24.48/14 2.6s} 58. B@f7+ {+42.18/12 4.2s}
Kf5 {-38.62/6 0.74s} 59. P@g4# {+M1/14 3.1s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "90"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {-0.55/21 7.9s}
4. Ng5 {+1.42/20 2.4s} Bg7 {-1.59/26 8.5s} 5. Nxf7 {+1.65/20 2.6s}
Kxf7 {-1.78/26 8.8s} 6. e4 {+1.82/19 2.5s} h6 {-1.62/22 8.5s}
7. Bc4+ {+1.76/21 2.6s} e6 {-1.77/23 8.6s} 8. P@f5 {+1.21/19 2.5s}
gxf5 {-1.69/23 8.8s} 9. exf5 {+0.94/21 2.7s} d5 {-2.29/23 8.7s}
10. fxe6+ {+0.59/19 2.6s} Bxe6 {-0.40/23 8.7s} 11. P@e5 {+0.83/18 2.7s}
N@h4 {-0.33/29 9.1s} 12. Rg1 {+0.37/19 2.7s} dxc4 {+0.26/29 9.0s}
13. exf6 {+0.06/17 2.7s} Bxf6 {+0.17/28 8.8s} 14. d5 {+0.02/21 2.7s}
Re8 {+0.61/28 9.0s} 15. Be3 {+0.15/19 2.7s} Bxc3+ {+0.25/31 9.6s}
16. bxc3 {-0.59/25 2.8s} Bxd5 {+0.40/28 9.3s} 17. B@h5+ {-0.20/22 2.7s}
P@g6 {+0.14/27 9.4s} 18. Bxg6+ {-0.04/24 2.8s} Kxg6 {+0.24/25 9.1s}
19. N@f4+ {+0.06/23 2.7s} Kh7 {+0.26/25 9.6s} 20. P@g6+ {0.00/22 2.8s}
Nxg6 {+0.15/24 9.3s} 21. Nxg6 {-0.22/22 2.8s} B@f5 {+0.27/24 9.0s}
22. P@e7 {+0.02/20 2.8s} Qd6 {-0.39/21 9.3s} 23. N@f8+ {-0.48/16 2.8s}
Kg7 {-0.20/33 9.4s} 24. Bf4 {-0.23/19 2.7s} Qc5 {+0.39/29 9.4s}
25. Qh5 {+0.20/23 2.8s} N@g4 {+0.50/34 10s} 26. Bxh6+ {+0.12/24 2.9s}
Nxh6 {+0.05/28 9.7s} 27. P@f6+ {-0.01/24 3.0s} Kxf6 {+0.48/32 10s}
28. Qxh6 {-0.01/20 2.9s} Bxg6 {+0.43/24 9.5s} 29. Nxg6 {+0.29/21 2.9s}
Qxf2+ {+0.49/29 9.7s} 30. Kxf2 {-0.36/24 3.0s} N@e4+ {+0.89/25 9.4s}
31. Ke2 {-0.29/19 2.8s} Nxc3+ {+0.46/26 9.2s} 32. Kf1 {-0.89/20 2.9s}
P@e2+ {+1.10/27 9.8s} 33. Ke1 {-1.35/22 2.9s} P@f2+ {+0.61/29 10.0s}
34. Kxf2 {-1.48/20 2.8s} Ne4+ {-0.05/21 9.2s} 35. Kxe2 {-1.42/20 2.9s}
P@d3+ {+0.96/23 9.5s} 36. cxd3 {-1.21/19 2.9s} cxd3+ {+0.69/22 9.3s}
37. Kxd3 {-0.90/19 2.9s} P@c4+ {+0.19/24 9.5s} 38. Ke3 {-1.07/17 2.8s}
B@d2+ {+3.54/23 7.6s} 39. Kd4 {-1.80/16 2.4s} P@c5+ {+8.65/21 3.7s}
40. Kxd5 {-2.52/1 0.003s} c6+ {+6.21/19 6.0s} 41. Kxc4 {-2.77/18 2.3s}
b5+ {+12.18/17 3.3s} 42. Kd3 {-7.62/12 1.5s} P@c4+ {+14.21/15 3.2s}
43. Ke2 {-11.80/12 0.78s} P@d3+ {+19.90/10 2.3s} 44. Kf3 {-13.22/8 0.72s}
B@e2+ {+21.18/8 2.1s} 45. Kxe4 {-17.57/1 0.002s} P@d5# {+M1/5 1.6s, Black mates}
0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {+0.06/17 2.3s}
4. e4 {+0.79/19 7.9s} Bg7 {-0.54/19 2.4s} 5. Bb5+ {+1.40/24 8.3s}
c6 {-1.15/16 2.4s} 6. Be2 {+1.60/22 8.1s} O-O {-1.57/19 2.4s}
7. e5 {+1.83/22 8.3s} Ng4 {-1.70/21 2.4s} 8. exd6 {+1.70/25 8.5s}
exd6 {-1.95/20 2.6s} 9. O-O {+2.13/24 8.7s} h6 {-1.85/18 2.6s}
10. P@g5 {+2.35/22 8.6s} hxg5 {-1.85/21 2.6s} 11. Nxg5 {+2.97/24 8.7s}
Nxh2 {-2.25/20 2.6s} 12. Kxh2 {+3.01/23 8.8s} P@h6 {-2.63/21 2.7s}
13. Nge4 {+3.48/25 8.8s} f5 {-2.50/19 2.6s} 14. Nxd6 {+3.30/26 9.1s}
Qxd6+ {-3.87/22 2.8s} 15. P@e5 {+3.26/25 8.9s} Qd8 {-3.50/20 2.7s}
16. P@f6 {+4.00/30 9.1s} Bxf6 {-3.40/23 2.8s} 17. exf6 {+3.45/30 9.2s}
Qxf6 {-3.27/24 2.8s} 18. B@e5 {+3.35/28 9.2s} Qh4+ {-3.56/25 2.8s}
19. Kg1 {+4.25/24 9.1s} N@g4 {-3.61/21 2.7s} 20. Bxg4 {+3.57/24 9.0s}
fxg4 {-2.41/26 2.8s} 21. Bxh6 {+5.91/24 9.2s} Qxh6 {-5.41/19 2.7s}
22. N@e7+ {+6.33/23 9.0s} Kf7 {-5.61/18 2.7s} 23. Nxc8 {+6.97/24 8.8s}
B@f3 {-5.48/17 2.7s} 24. Nd6+ {+6.94/21 8.4s} Kg8 {-5.69/18 2.6s}
25. P@f7+ {+8.25/24 8.2s} Rxf7 {-7.37/17 2.5s} 26. Nxf7 {+7.90/22 8.1s}
Kxf7 {-6.43/15 2.6s} 27. N@d6+ {+10.51/27 6.0s} Ke6 {-7.13/19 2.1s}
28. B@f7+ {+10.58/25 6.4s} Kd7 {-8.38/17 1.9s} 29. Qxf3 {+13.24/23 5.4s}
gxf3 {-13.08/20 2.0s} 30. B@e6+ {+19.05/13 3.2s} Kc7 {-15.03/12 0.92s}
31. Nc4+ {+30.38/11 2.3s} Kd8 {-28.19/9 0.60s}
32. R@e8# {+M1/10 1.8s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "68"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} d6 {+0.65/21 7.3s} 2. d4 {-0.91/19 2.3s} Nf6 {+0.75/22 7.9s}
3. Nf3 {-1.13/19 2.3s} g6 {+1.09/25 8.0s} 4. Nc3 {-1.03/17 2.3s}
Bg7 {+0.48/26 8.2s} 5. Be2 {-0.49/18 2.5s} O-O {+0.35/25 8.1s}
6. O-O {-0.36/16 2.4s} Nc6 {+0.45/26 8.8s} 7. e4 {-0.14/20 2.5s}
h6 {+0.49/22 8.5s} 8. h3 {0.00/19 2.5s} Bd7 {+0.37/31 8.8s}
9. e5 {-0.43/19 2.6s} Nh7 {+0.64/30 9.0s} 10. exd6 {-0.69/25 2.6s}
cxd6 {+0.78/29 9.2s} 11. d5 {-0.52/25 2.8s} Ne5 {+0.54/26 9.0s}
12. Nxe5 {-0.65/23 2.6s} dxe5 {+0.94/27 9.0s} 13. P@h5 {-0.04/23 2.7s}
P@f4 {+1.21/25 8.8s} 14. hxg6 {-1.09/21 2.7s} fxg6 {+1.09/27 9.1s}
15. P@e6 {-1.65/21 2.7s} Bxe6 {+1.92/23 9.0s} 16. dxe6 {-2.33/20 2.7s}
Qxd1 {+2.07/30 9.1s} 17. Nxd1 {-1.61/20 2.7s} Ng5 {+2.76/20 8.8s}
18. B@f7+ {-2.52/19 2.7s} Nxf7 {+2.54/23 9.3s} 19. exf7+ {-2.54/20 2.9s}
Rxf7 {+2.54/21 9.1s} 20. Bc4 {-1.98/19 2.8s} N@d6 {+2.89/26 9.3s}
21. Q@e6 {-1.78/19 2.8s} P@h2+ {+3.78/24 8.9s} 22. Kh1 {-2.92/23 2.8s}
B@e4 {+5.04/28 9.0s} 23. Bxf4 {-4.45/20 2.6s} P@f3 {+7.37/28 8.9s}
24. Qxf7+ {-5.69/23 2.7s} Nxf7 {+6.90/33 9.4s} 25. Bxf7+ {-6.07/25 2.8s}
Kxf7 {+9.61/26 9.0s} 26. P@e6+ {-10.16/18 2.7s} Kg8 {+11.40/30 8.3s}
27. gxf3 {-10.78/16 2.6s} Bxf3+ {+10.26/28 8.6s} 28. P@g2 {-9.47/21 2.6s}
Q@g1+ {+16.33/23 6.0s} 29. Rxg1 {-5.10/1 0.002s} hxg1=Q+ {+15.81/21 5.9s}
30. Kxg1 {-6.25/1 0.001s} R@e1+ {+18.38/22 4.8s} 31. R@f1 {-16.36/16 1.8s}
Rxf1+ {+19.65/21 5.0s} 32. Kxf1 {-18.06/16 1.6s} P@e2+ {+21.30/20 3.4s}
33. Kg1 {-19.26/18 1.3s} Q@f1+ {+35.29/18 3.7s} 34. Kh2 {-15.99/1 0.015s}
Qxg2# {+M1/10 1.8s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "84"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {+0.06/17 2.2s} 2. b3 {-0.11/20 7.4s} g6 {+0.62/21 2.3s}
3. Bb2 {-0.70/23 7.9s} Bg7 {+0.64/18 2.4s} 4. Ne2 {-0.01/20 7.7s}
O-O {-0.09/17 2.4s} 5. Ng3 {-0.20/23 8.1s} d6 {-0.18/15 2.3s}
6. h4 {-0.02/22 8.1s} h5 {-0.22/20 2.5s} 7. Be2 {+0.30/25 8.4s}
Nc6 {+0.17/18 2.4s} 8. Bxh5 {+0.21/24 8.5s} Nxh5 {+0.02/21 2.7s}
9. Bxg7 {+0.14/24 8.8s} Nxg7 {-0.19/19 2.6s} 10. h5 {+0.11/22 8.6s}
gxh5 {+0.15/18 2.6s} 11. P@h6 {-0.07/24 8.6s} B@g4 {0.00/18 2.6s}
12. hxg7 {-0.12/27 8.7s} Bxd1 {+0.57/24 2.7s} 13. Kxd1 {+0.05/23 8.8s}
Q@g4+ {-0.18/18 2.6s} 14. B@f3 {+0.70/25 8.9s} Qxg7 {-0.88/20 2.7s}
15. B@c3 {+0.65/30 9.0s} P@e5 {-0.86/18 2.6s} 16. Nxh5 {+0.47/21 8.6s}
Qh6 {-0.13/20 2.7s} 17. P@g7 {-0.09/21 8.6s} Re8 {-0.43/18 2.6s}
18. Ng3 {-0.12/19 8.5s} Qxh1+ {+1.58/23 2.7s} 19. Nxh1 {-2.04/25 9.1s}
R@g1+ {+1.89/21 2.7s} 20. Q@e1 {-1.82/23 8.8s} Rxe1+ {+1.71/18 2.7s}
21. Kxe1 {-1.80/1 0.003s} Kxg7 {+1.39/16 2.6s} 22. N@h5+ {-2.18/23 8.8s}
Kh7 {+2.21/19 2.7s} 23. N1g3 {-1.97/20 8.5s} B@h6 {+2.09/17 2.6s}
24. R@h1 {-2.41/21 8.7s} P@g6 {+2.46/15 2.7s} 25. Nf4 {-2.37/20 8.7s}
exf4 {+2.73/19 2.7s} 26. exf4 {-3.99/18 8.8s} P@h3 {+3.60/18 2.8s}
27. P@g5 {-4.50/18 9.0s} Bg7 {+4.20/17 2.8s} 28. Bxg7 {-5.49/22 9.2s}
Kxg7 {+6.21/15 2.8s} 29. B@b2+ {-5.06/20 9.0s} B@d4 {+5.52/16 2.8s}
30. Bxc6 {-6.37/24 9.3s} Bxb2 {+5.27/19 3.0s} 31. Bxe8 {-6.15/24 9.3s}
Q@c1+ {+6.28/17 2.9s} 32. R@d1 {-8.05/24 9.2s} hxg2 {+8.60/22 2.8s}
33. Rxc1 {-8.48/22 9.1s} gxh1=Q+ {+7.78/21 2.9s} 34. Nxh1 {-9.52/22 8.3s}
R@g1+ {+8.92/18 2.7s} 35. N@f1 {-9.47/20 8.2s} N@g2+ {+10.20/17 2.8s}
36. Ke2 {-11.73/23 8.0s} Nxf4+ {+12.11/18 2.6s} 37. Kf3 {-12.99/18 7.8s}
Bg4+ {+14.50/17 2.5s} 38. Kxf4 {-15.60/18 6.1s} e5+ {+17.89/16 1.8s}
39. Ke4 {-18.25/16 5.1s} B@f5+ {+18.90/12 1.6s} 40. Kd5 {-18.02/16 3.5s}
c6+ {+20.68/13 1.3s} 41. Kc4 {-21.70/14 3.2s} b5+ {+33.88/11 0.79s}
42. Kb4 {-34.70/1 0.002s} a5# {+M1/4 0.47s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. d4 {-0.23/16 2.2s} g6 {+0.99/21 7.7s}
3. Nf3 {-1.33/16 2.3s} Bg7 {+0.86/22 7.9s} 4. Nc3 {-1.15/16 2.2s}
O-O {+0.73/20 7.8s} 5. Bd3 {-0.82/16 2.3s} d6 {+0.82/26 8.1s}
6. O-O {-1.01/19 2.4s} Nc6 {+1.03/23 8.1s} 7. h3 {-1.03/19 2.5s}
Nb4 {+0.75/23 8.5s} 8. e4 {-1.10/19 2.5s} Nxd3 {+0.46/25 8.7s}
9. cxd3 {-0.68/20 2.8s} B@h5 {+0.31/23 8.8s} 10. N@h6+ {+0.13/16 2.5s}
Kh8 {+0.08/24 8.8s} 11. e5 {+0.07/22 2.8s} dxe5 {+0.44/28 9.5s}
12. dxe5 {-0.55/19 2.7s} Bxf3 {+1.22/22 9.1s} 13. Qxf3 {-1.46/21 2.8s}
N@d4 {+1.79/26 9.1s} 14. Qe3 {-1.92/21 2.7s} Bxh6 {+2.46/27 9.1s}
15. Qxh6 {-3.16/20 2.7s} P@g7 {+2.07/30 9.6s} 16. B@e2 {-0.73/23 2.7s}
gxh6 {+0.54/29 9.5s} 17. Bxh6 {-0.35/26 2.9s} Nxe2+ {+1.10/33 9.7s}
18. Nxe2 {-0.14/21 2.8s} B@g7 {+1.41/24 9.6s} 19. Bxg7+ {-1.45/20 3.0s}
Kxg7 {+1.54/28 9.2s} 20. P@h6+ {-1.05/17 2.9s} Kg8 {+1.73/23 9.3s}
21. exf6 {-1.79/18 2.9s} exf6 {+1.35/19 9.1s} 22. B@g7 {-2.04/13 2.8s}
B@d6 {+4.52/19 8.6s} 23. N@f3 {-2.62/17 2.6s} Bxh3 {+10.43/23 6.6s}
24. gxh3 {-9.44/14 2.2s} N@h4 {+12.92/22 4.5s} 25. N@e1 {-10.22/18 1.4s}
Nxf3+ {+7.55/28 8.0s} 26. Nxf3 {-8.83/21 1.4s} N@h4 {+8.43/26 6.7s}
27. N@e1 {-5.78/23 1.8s} P@g2 {+8.59/27 7.9s} 28. B@h1 {-6.72/25 2.5s}
gxh1=Q+ {+7.26/26 8.2s} 29. Kxh1 {-8.57/1 0.014s} Nxf3 {+7.52/26 8.5s}
30. Nxf3 {-7.04/21 2.4s} P@g2+ {+7.17/23 8.2s} 31. Kxg2 {-6.43/22 2.5s}
B@h5 {+8.49/22 8.5s} 32. P@g4 {-8.51/16 2.4s} Bxg4 {+12.12/17 6.0s}
33. hxg4 {-12.96/14 1.8s} P@h3+ {+19.29/15 2.6s} 34. Kxh3 {-14.57/10 0.88s}
N@g5+ {+24.16/11 2.5s} 35. Nxg5 {-23.28/10 0.49s}
Q@h2# {+M1/5 1.7s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "87"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. Nc3 {-0.28/20 7.4s} g6 {+0.91/17 2.3s}
3. h4 {+0.19/21 7.9s} Bg7 {-0.29/20 2.4s} 4. h5 {+0.10/21 7.7s}
gxh5 {-0.02/17 2.5s} 5. Rxh5 {+0.13/20 8.0s} Nxh5 {-0.51/15 2.4s}
6. Qxh5 {+0.85/22 8.4s} P@g6 {-0.61/16 2.5s} 7. Qh2 {+1.13/18 8.0s}
d5 {-0.98/17 2.4s} 8. P@h6 {+1.01/20 8.3s} Bf6 {-0.97/18 2.5s}
9. Nf3 {+0.83/19 8.2s} Nc6 {-2.02/16 2.5s} 10. Nb5 {+1.76/27 8.6s}
O-O {-1.39/20 2.6s} 11. Qxc7 {+1.49/25 8.8s} Bg4 {-1.17/24 2.8s}
12. P@g7 {+1.49/27 9.2s} Bxg7 {-1.08/22 2.7s} 13. hxg7 {+1.27/21 9.0s}
Kxg7 {-1.07/20 2.7s} 14. N@h2 {+1.38/27 8.9s} Bxf3 {-1.13/22 2.7s}
15. Nxf3 {+0.43/27 9.0s} R@h1 {-0.64/21 2.6s} 16. B@c3+ {-0.26/25 8.8s}
P@f6 {-0.01/22 2.8s} 17. Qxb7 {-0.35/23 8.8s} P@e4 {+0.43/22 2.7s}
18. Nbd4 {+0.44/21 8.9s} Nxd4 {-0.39/18 2.7s} 19. Nxd4 {+1.13/24 9.1s}
N@h4 {-0.22/20 2.7s} 20. B@h3 {+1.30/23 8.7s} N@h2 {-0.64/19 2.7s}
21. N@g3 {+1.18/29 9.3s} Nxf1 {-0.92/22 2.8s} 22. Nxh1 {+1.35/27 8.9s}
Nh2 {-1.36/20 2.7s} 23. Ng3 {+1.46/29 9.0s} B@c8 {-1.08/22 2.6s}
24. P@h6+ {+1.68/26 9.2s} Kxh6 {-1.41/20 2.8s} 25. Bxc8 {+1.77/27 9.5s}
Nxg2+ {-1.64/18 2.7s} 26. Kd1 {+1.68/25 9.2s} Rxc8 {-1.14/20 2.9s}
27. R@h3+ {+1.74/26 9.6s} Kg7 {-0.87/17 2.8s} 28. Rxh2 {+2.55/26 9.4s}
B@g4+ {-2.53/23 2.8s} 29. B@e2 {+2.57/29 9.4s} Bxe2+ {-2.55/19 2.7s}
30. Ndxe2 {+2.16/26 9.2s} B@f3 {-2.79/20 2.8s} 31. N@f5+ {+2.95/29 9.4s}
gxf5 {-3.55/20 2.7s} 32. Nxf5+ {+3.15/24 9.1s} Kg6 {-1.95/22 2.9s}
33. Nxe7+ {+8.80/27 8.9s} Qxe7 {-5.08/20 2.8s} 34. Rxg2+ {+8.99/25 9.3s}
Bxg2 {-7.21/24 2.9s} 35. Qxe7 {+11.18/24 8.5s} R@f1+ {-7.17/20 2.8s}
36. B@e1 {+11.15/22 8.7s} Rxe1+ {-9.79/20 2.6s} 37. Kxe1 {+11.03/1 0.003s}
N@f3+ {-11.12/18 2.7s} 38. Kd1 {+16.68/1 0.003s} B@g5 {-15.00/12 2.2s}
39. N@f4+ {+17.89/18 5.9s} Kg7 {-13.02/13 1.9s} 40. P@h6+ {+21.48/21 5.6s}
Kxh6 {-19.73/12 1.2s} 41. R@h5+ {+24.95/18 3.7s} Kg7 {-15.69/1 0.015s}
42. Rxg5+ {+34.11/11 3.2s} Nxg5 {-34.50/6 0.82s} 43. Qxf6+ {+47.60/9 2.1s}
Kg8 {-40.02/1 0.002s} 44. Qg7# {+M1/5 1.8s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "92"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {-0.29/20 7.8s} 5. Bxc6 {+0.07/16 2.4s} dxc6 {-0.05/20 8.1s}
6. O-O {+0.24/17 2.4s} B@h5 {-0.15/20 8.0s} 7. d4 {+0.37/15 2.4s}
c5 {-0.39/27 8.6s} 8. e5 {+0.77/20 2.6s} cxd4 {-0.76/23 8.7s}
9. exf6 {+0.57/22 2.7s} gxf6 {-0.83/24 8.8s} 10. Ne4 {+0.88/19 2.7s}
P@g7 {-0.73/20 8.7s} 11. N@f4 {+0.95/16 2.6s} Bxf3 {-1.41/21 8.7s}
12. Qxf3 {+1.26/18 2.6s} N@e5 {-1.33/19 8.4s} 13. Qe2 {+1.50/15 2.6s}
Bd7 {-1.48/23 8.5s} 14. Nh5 {+1.06/16 2.6s} Bc6 {-0.60/20 8.7s}
15. f4 {+1.16/16 2.6s} d3 {+1.05/29 9.6s} 16. cxd3 {-1.12/24 2.8s}
Qxd3 {+2.50/32 9.4s} 17. B@d7+ {-1.18/18 2.7s} Bxd7 {+3.31/25 9.3s}
18. Qxd3 {-2.79/22 2.9s} Nxd3 {+2.82/26 9.7s} 19. Be3 {-2.51/18 2.8s}
Q@g6 {+2.38/22 9.2s} 20. Nxg7+ {-0.73/19 2.7s} Bxg7 {+2.25/26 9.2s}
21. P@d6 {-1.63/17 2.8s} B@f8 {+2.94/26 9.2s} 22. dxc7 {-3.26/19 2.8s}
Qxe4 {+3.59/31 9.7s} 23. Q@f3 {-2.22/26 2.9s} Qxf3 {+3.25/31 9.6s}
24. Rxf3 {-2.31/24 2.9s} P@f2+ {+3.64/30 9.5s} 25. Bxf2 {-3.67/24 2.9s}
N@e2+ {+4.70/29 9.6s} 26. Kh1 {-4.08/26 2.9s} Nxf2+ {+6.33/28 10s}
27. Rxf2 {-4.71/1 0.003s} N@g3+ {+6.19/26 9.6s} 28. hxg3 {-4.79/1 0.003s}
Nxg3+ {+6.34/21 9.7s} 29. Kh2 {-5.18/23 2.8s} Bd6 {+7.64/20 9.3s}
30. N@c4 {-6.20/16 2.9s} B@c5 {+6.40/20 9.3s} 31. Rd1 {-5.71/18 2.8s}
Ne4 {+11.25/18 9.0s} 32. Nxd6+ {-11.00/16 2.8s} Bxd6 {+13.05/21 8.9s}
33. Q@d8+ {-11.52/15 2.8s} Rxd8 {+11.97/1 0.015s} 34. cxd8=Q+ {-11.41/13 2.8s}
Kxd8 {+10.68/1 0.015s} 35. P@c7+ {-10.13/14 2.8s} Bxc7 {+11.67/18 9.3s}
36. Rxd7+ {-13.02/11 2.9s} Kxd7 {+14.15/15 9.2s} 37. Rd2+ {-10.39/12 2.9s}
P@d5 {+15.36/15 9.1s} 38. B@a4+ {-14.74/12 2.9s} P@b5 {+16.31/14 9.2s}
39. Bxb5+ {-15.78/11 2.9s} axb5 {+16.29/15 9.5s} 40. Rxd5+ {-15.01/11 3.0s}
exd5 {+16.67/15 9.2s} 41. B@h3+ {-17.02/11 2.9s} P@e6 {+19.25/16 8.6s}
42. P@c6+ {-18.01/10 2.6s} bxc6 {+19.64/15 8.6s} 43. N@c5+ {-18.95/14 2.8s}
Nxc5 {+21.30/17 8.6s} 44. P@g3 {-29.58/11 2.7s} N@f1+ {+34.76/14 4.9s}
45. Kg1 {-32.30/10 1.2s} R@h1+ {+39.77/11 3.8s} 46. Kf2 {-44.21/8 0.61s}
Q@e3# {+M1/9 2.0s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {+0.06/14 2.3s} 5. Be2 {+0.93/22 7.9s} d5 {-0.93/18 2.4s}
6. e5 {+1.37/23 8.3s} Ne4 {-1.75/16 2.4s} 7. O-O {+1.42/22 8.2s}
Bb4 {-1.23/17 2.5s} 8. a3 {+1.55/24 8.3s} Bxc3 {-1.54/18 2.5s}
9. dxc3 {+1.67/22 8.2s} Qe7 {-1.20/20 2.5s} 10. B@h4 {+1.72/24 8.5s}
f6 {-1.44/20 2.5s} 11. Bd3 {+2.13/24 8.5s} Rg8 {-1.39/22 2.6s}
12. Re1 {+2.55/27 9.1s} N@f5 {-2.48/25 2.7s} 13. Rxe4 {+3.11/34 9.2s}
dxe4 {-3.08/25 2.8s} 14. Bxe4 {+2.96/34 9.5s} R@g4 {-2.55/21 2.7s}
15. Bxf5 {+3.04/22 8.8s} exf5 {-3.00/20 2.8s} 16. N@d5 {+2.67/28 9.2s}
Qf7 {-3.73/17 2.7s} 17. P@d6 {+6.02/24 8.6s} B@e4 {-6.68/18 2.6s}
18. Nxc7+ {+3.96/28 9.2s} Kf8 {-4.35/21 2.7s} 19. P@e7+ {+3.82/26 8.8s}
Nxe7 {-2.55/20 2.7s} 20. dxe7+ {+3.49/25 8.7s} Qxe7 {-3.09/23 2.6s}
21. N@g3 {+3.81/23 8.7s} Qxc7 {-4.30/21 2.6s} 22. exf6 {+4.89/25 9.0s}
Bxf3 {-3.08/20 2.7s} 23. P@e7+ {+4.94/23 8.6s} Kf7 {-2.91/19 2.5s}
24. Qxf3 {+6.44/22 8.8s} Rxh4 {-4.70/19 2.7s} 25. N@g5+ {+7.75/24 8.6s}
Kxf6 {-5.65/18 2.6s} 26. N3e4+ {+10.36/26 8.2s} Kxe7 {-10.24/21 2.6s}
27. B@d6+ {+11.14/22 7.9s} Qxd6 {-10.33/18 2.3s} 28. Nxd6 {+11.32/21 7.5s}
B@a2 {-7.96/19 2.5s} 29. Q@e5+ {+15.01/18 7.8s} Kd7 {-11.36/14 2.2s}
30. Qfxf5+ {+12.76/16 7.2s} P@e6 {-9.98/15 2.3s} 31. Qfxe6+ {+15.27/19 7.1s}
Bxe6 {-14.38/19 1.9s} 32. Qxe6+ {+17.31/21 5.0s} Kc6 {-13.40/18 1.9s}
33. Nxc8+ {+25.27/19 5.1s} Kc7 {-27.46/18 1.4s} 34. B@b6+ {+46.95/19 2.8s}
Kb8 {-17.90/1 0.015s} 35. P@c7# {+M1/6 1.8s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "66"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+1.03/14 2.2s} Nc6 {-0.69/27 7.9s}
3. Nf3 {+0.61/21 2.4s} Nf6 {-0.75/30 8.2s} 4. d4 {+0.68/24 2.5s}
Bb4 {-0.80/30 9.2s} 5. Bd3 {+0.48/27 2.9s} d5 {-0.58/35 9.7s}
6. e5 {+0.57/25 2.8s} Ne4 {-0.90/30 9.3s} 7. O-O {+1.04/24 2.9s}
Bxc3 {-0.64/31 9.4s} 8. bxc3 {+0.70/21 2.8s} Nxc3 {-0.85/26 9.1s}
9. Bg5 {+1.10/21 2.7s} P@e4 {-0.55/29 8.9s} 10. Bxd8 {+0.72/20 2.7s}
Nxd1 {-0.75/26 8.8s} 11. Bb5 {+0.23/23 2.7s} Q@d7 {-1.44/25 8.7s}
12. Bxc6 {-0.15/19 2.7s} bxc6 {-0.72/26 8.7s} 13. Q@e7+ {-0.08/19 2.6s}
Qxe7 {+0.03/1 0.003s} 14. Bxe7 {+0.02/19 2.6s} Bd7 {+0.89/23 8.3s}
15. N@h5 {+0.04/20 2.6s} Q@g6 {+1.69/26 8.4s} 16. Q@g5 {-0.98/18 2.6s}
B@h6 {+2.02/30 9.2s} 17. Qxg6 {-1.96/23 2.8s} hxg6 {+2.27/29 8.9s}
18. Rfxd1 {-0.27/19 2.6s} exf3 {+2.83/32 9.7s} 19. N@f6+ {-1.83/24 2.8s}
gxf6 {+2.94/30 9.2s} 20. Nxf6+ {-2.06/21 2.7s} Kxe7 {+2.95/1 0.004s}
21. P@d6+ {-2.82/27 2.7s} Kf8 {+3.37/27 9.2s} 22. Nxd7+ {-3.34/25 2.8s}
Kg8 {+3.47/25 9.0s} 23. Nf6+ {-3.84/24 2.8s} Kg7 {+3.57/34 9.2s}
24. B@h3 {-3.47/21 2.8s} N@f4 {+5.62/24 8.7s} 25. Q@g4 {-3.72/22 2.7s}
N@g5 {+9.37/23 7.5s} 26. Qxg5 {-7.05/21 2.3s} Nxh3+ {+13.05/23 5.9s}
27. gxh3 {-10.28/20 2.1s} N@e2+ {+16.30/23 4.8s} 28. Kf1 {-13.55/19 1.4s}
Q@h1+ {+17.94/20 5.3s} 29. B@g1 {-17.63/18 1.8s} B@g2+ {+25.44/21 4.5s}
30. Ke1 {-24.82/18 1.4s} Qxg1+ {+26.39/19 4.1s} 31. N@f1 {-25.54/15 1.3s}
Qxf1+ {+27.74/20 3.2s} 32. Kd2 {-25.28/1 0.001s} Bxg5+ {+35.18/16 3.4s}
33. N@e3 {-34.80/10 0.83s} Q@c3# {+M1/11 2.5s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+0.89/20 7.5s} d5 {-0.87/22 2.3s}
3. exd5 {+0.88/24 8.1s} exd5 {-0.98/21 2.5s} 4. Nf3 {+1.08/22 8.1s}
Nf6 {-0.99/14 2.4s} 5. Bb5+ {+1.25/26 8.4s} c6 {-1.20/21 2.5s}
6. Qe2+ {+1.18/25 8.4s} Be7 {-1.15/23 2.6s} 7. P@e5 {+0.89/29 8.8s}
O-O {-0.62/25 2.8s} 8. exf6 {+0.87/29 9.0s} Bxf6 {-0.62/20 2.7s}
9. N@h5 {+0.79/27 8.9s} Re8 {-1.09/23 2.7s} 10. Nxf6+ {+1.45/26 9.2s}
gxf6 {-1.07/21 2.7s} 11. Nxd5 {+1.45/24 9.1s} Rxe2+ {-1.70/23 2.8s}
12. Bxe2 {+1.59/22 9.0s} cxd5 {-1.70/20 2.8s} 13. B@h6 {+1.07/23 8.8s}
P@g7 {-1.44/19 2.7s} 14. Bxg7 {+0.63/20 9.0s} Kxg7 {-1.45/17 2.7s}
15. d4 {+0.14/21 8.9s} B@a5+ {-0.48/18 2.7s} 16. P@c3 {+0.07/23 8.8s}
N@g4 {+0.50/16 2.6s} 17. O-O {+0.12/22 8.9s} N@e4 {+0.20/18 2.6s}
18. Nh4 {+0.11/20 8.8s} f5 {+0.12/20 2.6s} 19. Bxg4 {+0.20/25 9.2s}
Qxh4 {+0.60/21 2.7s} 20. N@h5+ {+0.45/24 9.0s} Kf8 {+0.29/22 2.8s}
21. P@g7+ {+0.75/29 9.3s} Ke7 {+0.34/20 2.6s} 22. R@e5+ {+1.26/22 8.8s}
Be6 {-1.08/17 2.7s} 23. Rxe4 {+2.43/29 9.5s} fxg4 {-2.30/22 2.6s}
24. N@f5+ {+2.22/25 9.3s} Kd7 {-2.10/23 2.9s} 25. Nxh4 {+2.70/26 9.4s}
dxe4 {-2.18/19 2.8s} 26. g8=Q {+2.62/24 9.1s} R@d8 {-1.59/19 2.8s}
27. Qxd8+ {+2.86/23 9.1s} Bxd8 {-2.01/17 2.7s} 28. Bf4 {+3.05/20 8.8s}
B@e7 {-2.57/19 2.7s} 29. R@g8 {+2.61/25 9.0s} Nc6 {-3.37/16 2.5s}
30. Nf6+ {+16.56/12 3.1s} Bxf6 {-15.14/11 0.74s} 31. Q@d6+ {+23.64/11 2.0s}
Kc8 {-2.23/1 0.015s} 32. Qc7# {+M1/7 1.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.72/16 2.4s} Bb7 {-1.82/22 7.7s}
3. Nc3 {+2.01/17 2.4s} e6 {-1.82/24 8.0s} 4. Bd3 {+2.23/17 2.3s}
Nc6 {-1.61/19 7.6s} 5. Nge2 {+1.65/19 2.4s} Nce7 {-1.06/22 8.1s}
6. O-O {+1.14/17 2.4s} Ng6 {-1.10/21 7.9s} 7. f3 {+1.38/16 2.4s}
a6 {-1.04/19 7.9s} 8. Be3 {+0.82/16 2.4s} h5 {-0.46/20 8.0s}
9. e5 {+0.85/17 2.4s} Nh4 {-0.55/21 8.3s} 10. Nf4 {+0.53/20 2.5s}
g5 {-0.14/24 8.4s} 11. Nh3 {+0.35/18 2.5s} Nxg2 {+0.78/30 9.2s}
12. Kxg2 {-0.80/21 2.7s} g4 {+0.69/26 8.9s} 13. Ng5 {-0.69/19 2.6s}
Bh6 {+0.86/27 8.9s} 14. N@e4 {-0.62/22 2.7s} Bxg5 {+0.98/24 8.9s}
15. Bxg5 {-0.98/22 2.7s} Qxg5 {+0.56/25 9.3s} 16. Nxg5 {-0.82/27 2.8s}
N@e3+ {+0.41/26 9.0s} 17. Kg1 {-0.91/19 2.8s} Nxd1 {+0.29/26 8.9s}
18. Nxd1 {+0.32/23 2.7s} gxf3 {-0.07/25 8.7s} 19. B@h3 {+1.00/15 2.6s}
Q@g7 {+2.48/21 9.0s} 20. Q@f4 {-1.84/15 2.7s} P@e2 {+2.71/21 8.9s}
21. Re1 {-1.68/18 2.8s} B@h6 {+3.28/28 9.2s} 22. Qxf7+ {-1.65/23 2.8s}
Qxf7 {+4.00/33 9.3s} 23. Nxf7 {-2.36/23 2.8s} exd1=Q {+0.95/33 9.2s}
24. Nd6+ {-2.91/27 2.8s} cxd6 {+0.67/29 9.1s} 25. Bg6+ {-2.26/22 2.8s}
P@f7 {+0.71/26 9.3s} 26. Bxf7+ {-2.15/26 3.0s} Kxf7 {+1.36/31 9.5s}
27. P@g6+ {-2.97/21 2.8s} Kxg6 {+0.82/31 9.2s} 28. P@f5+ {-1.14/22 2.9s}
Kg7 {+1.64/27 9.4s} 29. f6+ {-1.00/22 2.8s} Nxf6 {+0.32/25 8.3s}
30. Q@e7+ {-0.58/26 2.8s} Q@f7 {-0.55/24 8.3s} 31. exf6+ {-0.55/22 2.7s}
Kg6 {-3.83/25 5.0s} 32. N@h4+ {-1.93/22 2.8s} Kg5 {+3.58/27 9.4s}
33. Raxd1 {-2.11/20 2.9s} P@f2+ {+5.34/26 9.0s} 34. Kxf2 {-4.12/20 2.8s}
Kxh4 {+4.61/23 9.3s} 35. Qxf7 {-4.23/18 2.8s} B@e3+ {+10.99/19 5.8s}
36. Rxe3 {-8.72/17 2.0s} Bxe3+ {+11.34/17 5.3s} 37. Kxe3 {-8.09/14 1.9s}
N@c4+ {+16.10/20 3.7s} 38. Kd3 {-13.71/14 1.2s} R@e3+ {+17.90/13 3.4s}
39. Kxc4 {-3.90/1 0.015s} b5+ {+25.97/10 2.3s} 40. Kb4 {-2.99/1 0.015s}
N@c6# {+M1/7 1.9s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "31"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.81/22 7.7s} Bb7 {-1.70/18 2.3s}
3. Nc3 {+1.94/25 8.2s} e6 {-1.93/19 2.4s} 4. Bd3 {+2.07/20 7.8s}
Nf6 {-2.16/18 2.3s} 5. Nge2 {+2.05/24 8.1s} Ng4 {-0.47/19 2.3s}
6. O-O {+0.66/21 8.0s} Bd6 {-0.66/18 2.4s} 7. Bf4 {+1.94/26 8.6s}
Bxf4 {-2.29/18 2.5s} 8. Nxf4 {+3.09/22 8.6s} h5 {-2.76/17 2.6s}
9. Nxh5 {+4.50/30 9.0s} Rxh5 {-2.75/18 2.6s} 10. Qxg4 {+4.10/28 8.8s}
B@g6 {-3.06/17 2.7s} 11. B@e5 {+6.50/24 8.2s} N@f6 {-4.51/18 2.6s}
12. Bxf6 {+8.41/25 7.6s} Qxf6 {-4.95/17 2.5s} 13. N@g8 {+10.84/25 7.6s}
Qxd4 {-9.41/18 1.9s} 14. Qxh5 {+12.14/23 6.9s} Bxh5 {-15.12/16 1.9s}
15. P@e7 {+37.99/11 2.4s} Nc6 {-37.97/4 0.80s}
16. R@f8# {+M1/4 1.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.91/17 2.3s}
e6 {-1.87/26 7.8s} 4. Bd3 {+2.26/18 2.4s} Nc6 {-1.51/26 7.9s}
5. Nge2 {+1.71/18 2.4s} Nce7 {-1.02/22 8.0s} 6. O-O {+0.90/17 2.4s}
Ng6 {-1.12/21 8.1s} 7. f4 {+0.82/15 2.3s} Nf6 {-0.45/25 8.4s}
8. Qe1 {+1.93/18 2.5s} Ng4 {-1.47/25 8.3s} 9. Qg3 {+1.41/21 2.6s}
h5 {-1.64/28 8.9s} 10. f5 {+1.95/18 2.5s} exf5 {-1.68/26 8.5s}
11. exf5 {+1.80/22 2.6s} Nh4 {-0.74/24 8.7s} 12. P@g6 {+2.31/17 2.5s}
Bd6 {-0.54/22 8.4s} 13. gxf7+ {+1.06/21 2.6s} Kf8 {-0.34/23 8.9s}
14. P@e5 {+0.04/17 2.5s} Bxg2 {+0.18/26 8.6s} 15. Bf4 {+0.14/20 2.7s}
Bxf1 {+1.02/40 4.6s} 16. Rxf1 {-0.54/19 2.6s} P@g2 {+1.05/40 7.1s}
17. Qxg2 {-0.51/32 2.8s} Nxg2 {+0.87/40 0.93s} 18. exd6 {-0.47/22 2.7s}
P@f2+ {+0.95/36 9.0s} 19. Kxg2 {-1.18/37 2.9s} R@g1+ {+5.09/38 7.8s}
20. Nxg1 {-0.72/31 2.7s} fxg1=Q+ {+3.90/35 8.4s} 21. Kxg1 {-1.98/35 2.8s}
N@h3+ {+5.58/36 7.7s} 22. Kh1 {-0.39/31 2.8s} Ngf2+ {+4.33/31 8.4s}
23. Kg2 {-2.48/30 2.7s} Nxf4+ {+6.16/32 7.6s} 24. Kxf2 {-1.03/27 2.8s}
Q@g2+ {+4.74/28 8.0s} 25. Ke1 {-3.27/26 2.4s} Nxd3+ {+6.78/28 7.3s}
26. cxd3 {-2.26/25 2.7s} B@d2+ {+5.69/24 7.4s} 27. Kd1 {-2.41/1 0.003s}
Qxf1+ {+7.51/24 6.8s} 28. Kxd2 {-4.98/19 2.1s} Qg5+ {+7.02/21 7.1s}
29. Kc2 {-4.76/20 2.5s} B@d1+ {+12.78/18 4.5s} 30. Nxd1 {-8.85/16 1.4s}
R@c1+ {+12.38/16 5.1s} 31. Kb3 {-2.07/1 0.014s} Qxd1+ {+16.11/16 3.8s}
32. Ka3 {-11.44/12 1.6s} N@b5+ {+16.53/12 3.7s} 33. Kb4 {-13.18/1 0.002s}
a5+ {+20.44/12 2.7s} 34. Kxb5 {-15.60/1 0.002s} Qxd3+ {+35.82/11 2.7s}
35. Ka4 {-40.15/6 0.55s} b5# {+M1/7 1.7s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.86/25 7.7s}
e6 {-1.86/17 2.3s} 4. Bd3 {+1.96/25 8.0s} Nf6 {-2.11/20 2.3s}
5. Nge2 {+2.14/25 7.9s} Be7 {-2.51/19 2.3s} 6. O-O {+1.87/24 8.2s}
d6 {-1.64/18 2.4s} 7. Ng3 {+1.83/24 8.0s} Nbd7 {-1.75/19 2.4s}
8. f4 {+1.84/24 8.3s} O-O {-1.42/20 2.6s} 9. Qe2 {+2.24/22 8.2s}
c5 {-2.09/18 2.5s} 10. dxc5 {+1.91/23 8.6s} Nxc5 {-2.55/20 2.6s}
11. P@g5 {+2.26/22 8.3s} Rc8 {-1.86/18 2.5s} 12. gxf6 {+2.97/24 8.8s}
Bxf6 {-2.68/22 2.8s} 13. N@h5 {+3.23/24 9.1s} Nxd3 {-2.89/21 2.7s}
14. cxd3 {+2.80/22 9.0s} B@d4+ {-2.76/20 2.8s} 15. Kh1 {+2.49/24 9.2s}
Rxc3 {-2.36/16 2.7s} 16. bxc3 {+2.79/20 9.2s} Bxc3 {-2.71/18 2.8s}
17. N@g4 {+3.13/24 9.1s} P@e7 {-2.92/15 2.7s} 18. Nhxf6+ {+4.66/20 9.1s}
Bxf6 {-3.90/16 2.8s} 19. Bb2 {+4.41/21 9.1s} Bxb2 {-4.51/17 2.8s}
20. Qxb2 {+6.58/23 9.2s} B@f6 {-5.15/19 2.8s} 21. Nxf6+ {+5.06/25 9.5s}
exf6 {-5.14/17 2.8s} 22. B@h6 {+6.80/20 9.0s} gxh6 {-7.65/18 2.8s}
23. B@g7 {+5.53/24 9.5s} P@h3 {-6.91/16 2.6s} 24. Nh5 {+8.84/25 8.4s}
N@g6 {-8.58/21 2.3s} 25. Bxf6 {+8.16/24 8.8s} hxg2+ {-13.74/19 2.5s}
26. Qxg2 {+10.35/28 8.0s} B@g7 {-7.46/20 2.5s} 27. Bxg7 {+7.56/27 9.2s}
P@h3 {-7.33/25 2.7s} 28. Qxh3 {+5.99/27 9.3s} P@e2 {-5.32/22 2.8s}
29. Qg2 {+8.94/29 8.4s} exf1=Q+ {-8.82/27 2.6s} 30. Rxf1 {+9.00/27 8.1s}
N@h4 {-10.59/26 2.4s} 31. R@h8+ {+17.77/25 4.3s} Nxh8 {-7.97/1 0.015s}
32. Nf6+ {+32.08/23 3.7s} Qxf6 {-7.53/1 0.014s} 33. Bxf6+ {+38.20/7 2.0s}
Nxg2 {-36.46/6 0.75s} 34. Q@g7# {+M1/3 1.6s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "96"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {-1.61/23 7.5s}
4. Be3 {+1.88/22 2.3s} Nf6 {-1.62/27 8.2s} 5. Nd2 {+1.61/22 2.5s}
c5 {-1.38/24 8.2s} 6. dxc5 {+2.13/18 2.5s} bxc5 {-2.40/23 8.3s}
7. Ngf3 {+2.32/19 2.5s} d6 {-2.08/24 8.0s} 8. O-O {+1.74/18 2.5s}
Be7 {-2.06/21 8.3s} 9. h3 {+2.05/17 2.5s} Nbd7 {-1.20/21 8.3s}
10. c3 {+1.06/17 2.5s} P@g4 {-0.43/23 8.7s} 11. hxg4 {+0.33/18 2.6s}
Nxg4 {-0.41/19 8.6s} 12. P@h3 {-0.08/16 2.5s} Nxe3 {+0.46/21 8.7s}
13. fxe3 {-0.28/18 2.6s} O-O {+0.79/19 8.5s} 14. Qe1 {+0.03/15 2.5s}
Rc8 {+1.15/19 8.5s} 15. N@h5 {-0.96/16 2.6s} B@h6 {+1.57/26 8.8s}
16. P@f4 {-1.11/22 2.6s} P@g6 {+1.49/24 8.6s} 17. Ng3 {-1.46/20 2.6s}
e5 {+2.81/24 9.3s} 18. f5 {-2.39/20 2.7s} Bxe3+ {+3.16/24 9.1s}
19. Qxe3 {-2.99/20 2.7s} P@f4 {+3.19/24 9.6s} 20. B@f2 {-2.43/20 2.9s}
fxe3 {+3.06/24 9.4s} 21. Bxe3 {-2.34/19 2.8s} d5 {+3.71/29 9.5s}
22. P@e6 {-3.27/19 2.8s} fxe6 {+2.55/27 9.5s} 23. fxe6 {-4.27/16 2.8s}
P@f4 {+2.45/40 9.8s} 24. P@f7+ {-2.46/20 2.9s} Kh8 {+2.51/30 9.5s}
25. exd7 {-2.34/17 2.8s} Qxd7 {+1.83/35 9.8s} 26. Nxe5 {-1.84/21 2.9s}
fxg3 {+2.53/29 9.5s} 27. N@g4 {-1.53/19 2.8s} P@f2+ {+2.67/35 9.9s}
28. Bxf2 {-2.11/19 3.0s} gxf2+ {+2.40/25 9.8s} 29. Rxf2 {-2.01/19 3.0s}
N@g3 {+2.92/26 9.5s} 30. Kh2 {-2.71/19 2.8s} Qe6 {+2.85/24 9.5s}
31. P@h6 {-2.62/21 2.9s} B@f6 {+2.89/29 9.9s} 32. hxg7+ {-3.26/19 3.0s}
Bxg7 {+4.55/30 9.8s} 33. P@h6 {-3.21/20 3.0s} Bxh6 {+5.19/31 9.9s}
34. Nxh6 {-3.72/17 2.9s} Nh5 {+6.16/29 9.9s} 35. P@g7+ {-5.55/25 3.0s}
Kxg7 {+6.09/28 9.7s} 36. Nhg4 {-4.73/25 3.0s} Qxe5+ {+9.01/24 8.9s}
37. B@f4 {-7.05/18 2.6s} Qxf4+ {+11.05/27 9.7s} 38. Rxf4 {-9.51/21 2.9s}
B@g3+ {+11.29/25 9.5s} 39. Kh1 {-11.03/24 3.0s} Bxf4 {+12.16/25 9.0s}
40. P@h6+ {-11.09/19 2.9s} Kxf7 {+13.66/22 9.1s} 41. exd5 {-13.50/16 2.8s}
N@g3+ {+14.86/19 7.8s} 42. Kg1 {-14.02/16 2.5s} R@h1+ {+16.11/17 7.4s}
43. Kf2 {-13.98/1 0.003s} P@e3+ {+17.74/19 6.0s} 44. Kf3 {-15.49/14 1.9s}
Bxd5+ {+17.93/16 6.5s} 45. P@e4 {-15.67/13 2.0s} Q@f2+ {+21.58/15 6.1s}
46. Nxf2 {-19.54/1 0.002s} exf2 {+21.01/14 5.1s} 47. exd5 {-28.23/10 1.8s}
N@e5+ {+37.11/11 2.3s} 48. Kxf2 {-14.56/1 0.015s}
P@e3# {+M1/7 1.8s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "35"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "51"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} Nf6 {-1.52/17 2.3s}
4. Nc3 {+1.93/25 7.8s} e6 {-2.02/20 2.3s} 5. Nge2 {+1.97/25 8.4s}
d6 {-1.87/20 2.4s} 6. O-O {+1.81/25 8.3s} Nbd7 {-1.77/21 2.5s}
7. f4 {+1.93/28 8.3s} Be7 {-1.82/21 2.5s} 8. f5 {+2.23/26 8.3s}
e5 {-2.07/21 2.5s} 9. dxe5 {+3.31/29 8.6s} Nxe5 {-2.77/21 2.5s}
10. Nf4 {+3.79/27 8.3s} O-O {-3.88/22 2.5s} 11. P@e6 {+2.84/29 9.0s}
fxe6 {-3.75/24 2.5s} 12. Nxe6 {+3.11/27 8.8s} Nfg4 {-1.89/23 2.7s}
13. Nxd8 {+2.68/27 8.6s} Raxd8 {-2.50/27 2.7s} 14. Q@e6+ {+5.30/29 9.2s}
Kh8 {-3.23/22 2.7s} 15. P@h6 {+5.28/27 9.0s} Bf6 {-4.64/23 2.8s}
16. hxg7+ {+6.03/27 9.4s} Bxg7 {-4.72/20 2.7s} 17. P@h6 {+5.77/24 9.0s}
Nxh6 {-5.39/22 2.8s} 18. Bxh6 {+6.62/24 9.2s} Bxh6 {-5.08/21 2.8s}
19. Qxh6 {+6.07/21 9.0s} P@g7 {-5.67/20 2.8s} 20. N@g6+ {+8.46/26 8.4s}
Nxg6 {-6.88/18 2.7s} 21. Qxh7+ {+9.29/24 8.3s} Kxh7 {-9.64/1 0.001s}
22. fxg6+ {+10.24/24 7.8s} Kxg6 {-9.66/14 2.5s} 23. B@f5+ {+13.41/24 6.7s}
Kf7 {-13.47/20 2.0s} 24. Qh5+ {+20.92/23 4.3s} Ke7 {-19.89/22 1.3s}
25. N@d5+ {+40.81/21 2.8s} Bxd5 {-13.97/1 0.014s}
26. Nxd5# {+M1/6 1.6s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "35"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {+1.90/22 2.3s} Nf6 {-1.66/26 8.0s} 5. Nd2 {+1.56/22 2.5s}
Nc6 {-1.43/26 8.4s} 6. c3 {+1.34/18 2.5s} Nb4 {+0.29/24 8.3s}
7. cxb4 {-0.32/20 2.5s} Bxb4 {-0.32/23 8.5s} 8. f3 {-0.24/21 2.6s}
Nh5 {+0.24/24 8.7s} 9. Ne2 {-1.35/17 2.5s} Qh4+ {+0.21/29 9.3s}
10. Kf1 {-0.44/20 2.7s} Bxd2 {0.00/27 8.8s} 11. Qxd2 {-0.45/19 2.7s}
N@g3+ {-0.93/29 9.4s} 12. Kg1 {+0.95/24 2.9s} Nxe2+ {-0.88/27 9.1s}
13. Bxe2 {+1.21/22 2.7s} P@f4 {-1.04/30 9.5s} 14. B@f2 {+1.10/25 2.9s}
fxe3 {-1.14/28 9.1s} 15. Bxh4 {+1.41/23 2.7s} B@e7 {-1.49/25 9.0s}
16. Bxe7 {+0.90/18 2.8s} exd2 {-1.33/24 8.9s} 17. Bh4 {+0.96/16 2.7s}
N@g6 {-1.10/23 8.8s} 18. N@d6+ {+1.71/22 2.7s} Kf8 {-1.54/24 8.7s}
19. N@c8 {+3.76/18 2.5s} Rxc8 {-2.88/26 8.5s} 20. Nxc8 {+3.31/19 2.8s}
Q@e8 {-3.26/26 9.1s} 21. B@b4+ {+3.41/16 2.6s} d6 {-3.03/23 8.8s}
22. R@d8 {+3.20/22 2.7s} Qxd8 {-3.94/26 9.2s} 23. Bxd8 {+2.58/20 2.7s}
Bxc8 {-3.65/21 9.0s} 24. Bxd2 {+4.05/18 2.8s} R@c2 {-3.50/22 9.0s}
25. P@e7+ {+1.50/21 2.8s} Nxe7 {-2.58/24 8.9s} 26. Q@g5 {+5.84/22 2.7s}
N@f6 {-4.83/23 9.1s} 27. e5 {+5.52/21 2.8s} P@f2+ {-4.92/22 8.9s}
28. Kf1 {+6.41/21 2.8s} N@f5 {-6.13/24 8.8s} 29. exf6 {+6.27/23 2.7s}
Nxf6 {-7.40/20 8.1s} 30. N@h5 {+7.09/17 2.5s} P@f4 {-8.08/20 7.7s}
31. Bxe7+ {+8.57/19 2.5s} Kxe7 {-9.86/21 7.0s} 32. Nxg7 {+11.92/19 2.3s}
Rxd2 {-13.82/19 7.6s} 33. Nxf5+ {+15.87/18 1.9s} exf5 {-17.18/19 4.7s}
34. N@d5+ {+18.84/18 1.4s} Kd7 {-19.09/19 4.4s} 35. Q@e7+ {+15.39/15 1.4s}
Kc6 {-16.51/1 0.002s} 36. Qxc7+ {+18.84/14 1.1s} Kxd5 {-18.81/1 0.001s}
37. Qc4# {+M1/11 0.93s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "36"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "31"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Nc3 {+2.15/23 7.6s} Nf6 {-2.25/15 2.3s} 5. Nge2 {+2.02/25 8.0s}
Ng4 {-0.37/17 2.3s} 6. O-O {+0.68/19 7.9s} Bd6 {-0.60/18 2.5s}
7. Bf4 {+1.90/26 8.6s} Bxf4 {-2.25/17 2.4s} 8. Nxf4 {+2.82/22 8.5s}
h5 {-2.77/17 2.7s} 9. Nxh5 {+4.35/30 9.0s} Rxh5 {-2.72/16 2.6s}
10. Qxg4 {+4.14/28 8.8s} B@g6 {-2.91/17 2.7s} 11. B@e5 {+6.27/24 8.4s}
N@f6 {-4.28/18 2.6s} 12. Bxf6 {+8.29/21 7.8s} Qxf6 {-5.25/17 2.4s}
13. N@g8 {+10.78/25 7.5s} Qxd4 {-9.48/18 2.0s} 14. Qxh5 {+12.15/23 6.9s}
Bxh5 {-15.06/16 1.9s} 15. P@e7 {+37.80/11 2.5s} Nc6 {-37.90/4 0.84s}
16. R@f8# {+M1/4 1.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "36"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "68"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.70/27 8.0s} 5. Nd2 {+1.64/20 2.5s} Nc6 {-1.42/26 8.3s}
6. c3 {+1.46/18 2.4s} e5 {-1.23/26 8.2s} 7. d5 {+1.44/20 2.5s}
Ne7 {-1.24/26 8.8s} 8. Ngf3 {+1.66/23 2.7s} Nexd5 {-1.16/23 8.6s}
9. exd5 {+1.29/22 2.7s} Nxd5 {-1.27/22 8.9s} 10. Nxe5 {+1.05/20 2.8s}
Nxe3 {-1.22/21 8.8s} 11. fxe3 {+1.12/18 2.7s} Bxg2 {-1.32/22 8.7s}
12. Rg1 {+1.27/19 2.6s} B@d5 {-0.22/22 8.8s} 13. N@g4 {+1.03/17 2.6s}
Bd6 {-0.12/20 8.7s} 14. N@f4 {+0.28/19 2.7s} Bxe5 {+0.18/38 9.4s}
15. Nxe5 {+0.09/17 2.7s} P@f2+ {+0.32/32 9.0s} 16. Kxf2 {-0.95/20 2.8s}
Qf6 {+0.14/38 10.0s} 17. Rxg2 {-0.96/17 2.6s} N@h3+ {+2.12/23 9.0s}
18. Ke2 {-1.16/20 2.8s} Qxf4 {+1.44/30 9.4s} 19. exf4 {-3.48/18 2.6s}
Nxf4+ {+4.27/29 8.4s} 20. Kf2 {-2.96/15 2.5s} P@e3+ {+6.78/28 7.9s}
21. Kg3 {-2.82/20 2.7s} N@h5+ {+6.13/26 8.3s} 22. Kg4 {-2.97/18 2.5s}
exd2 {+7.87/27 8.4s} 23. B@e4 {-6.10/23 2.6s} P@f5+ {+8.09/22 8.3s}
24. Kh4 {-7.46/18 2.4s} fxe4 {+10.51/19 8.1s} 25. Qxh5 {-8.71/13 2.5s}
Nxh5 {+9.77/19 8.5s} 26. N@f5 {-9.73/17 2.6s} B@f6+ {+12.88/19 7.2s}
27. P@g5 {-11.79/16 2.2s} Q@f4+ {+17.69/19 6.7s} 28. Rg4 {-18.38/14 1.9s}
Bxg5+ {+21.80/19 6.7s} 29. Kh3 {-17.96/16 2.0s} N@f2+ {+19.31/17 8.4s}
30. Kg2 {-16.45/1 0.013s} Nxg4 {+22.93/19 7.9s} 31. Nxg7+ {-22.55/13 2.5s}
Nxg7 {+26.26/21 6.9s} 32. B@g3 {-25.59/17 2.1s} exd3+ {+27.62/23 5.6s}
33. P@f3 {-25.64/18 1.6s} N@e3+ {+34.96/21 5.4s} 34. Kh3 {-36.19/14 0.94s}
B@g2# {+M1/13 2.7s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "37"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "77"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.45/21 2.4s} 5. Nd2 {+1.60/26 8.1s} c5 {-1.19/21 2.5s}
6. dxc5 {+2.35/25 8.3s} bxc5 {-2.21/19 2.5s} 7. Ngf3 {+2.38/24 8.0s}
d6 {-1.82/20 2.5s} 8. Bb5+ {+2.94/23 8.4s} P@d7 {-2.43/18 2.5s}
9. Bd3 {+2.84/23 8.3s} Nc6 {-2.92/18 2.5s} 10. O-O {+2.73/24 8.3s}
Be7 {-2.88/15 2.4s} 11. Nc4 {+3.44/23 8.1s} Na5 {-1.01/20 2.6s}
12. Nxa5 {+1.85/22 8.9s} Qxa5 {-1.34/21 2.8s} 13. N@c4 {+2.00/26 9.0s}
Qc7 {-1.60/19 2.7s} 14. Bg5 {+2.34/23 8.8s} O-O {-1.71/18 2.7s}
15. Bxf6 {+2.16/22 8.9s} Bxf6 {-2.16/21 2.7s} 16. P@g5 {+2.16/23 8.8s}
Be7 {-2.13/19 2.9s} 17. N@b5 {+2.91/26 9.1s} Qc6 {-2.58/19 2.7s}
18. Ncxd6 {+3.29/21 9.0s} B@g4 {-2.56/18 2.8s} 19. P@h6 {+2.97/33 9.2s}
Bxg5 {-2.85/22 2.8s} 20. Nxg5 {+2.22/27 9.3s} Bxd1 {-2.49/25 2.8s}
21. hxg7 {+2.27/27 9.2s} Kxg7 {-2.22/24 2.8s} 22. Raxd1 {+2.18/24 8.9s}
f6 {-1.42/25 2.7s} 23. P@h6+ {+1.79/28 9.2s} Kxh6 {-2.33/22 2.8s}
24. Ngf7+ {+2.43/28 9.3s} Kg6 {-2.36/20 2.8s} 25. B@h5+ {+5.60/25 8.6s}
Kxh5 {-5.91/21 2.5s} 26. B@f3+ {+6.19/26 8.3s} P@g4 {-5.90/19 2.3s}
27. Bxg4+ {+7.04/29 8.1s} Kg6 {-4.17/21 2.8s} 28. P@d5 {+6.97/26 8.6s}
Qb6 {-4.87/18 2.7s} 29. e5+ {+7.47/27 8.6s} Kg7 {-6.47/22 2.4s}
30. exf6+ {+7.04/24 8.7s} Kxf6 {-6.42/20 2.5s} 31. P@g5+ {+7.74/24 8.8s}
Kg7 {-7.42/21 2.5s} 32. dxe6 {+9.23/26 8.2s} dxe6 {-7.51/18 2.5s}
33. P@f6+ {+13.18/25 6.5s} Kg8 {-8.61/1 0.003s} 34. Nh6+ {+13.69/23 6.4s}
Kh8 {-9.56/1 0.003s} 35. Ndf7+ {+16.42/20 4.6s} Rxf7 {-6.82/1 0.002s}
36. Nxf7+ {+15.59/17 4.0s} Kg8 {-6.75/1 0.001s} 37. Nh6+ {+20.36/14 3.0s}
Kh8 {-14.28/10 0.88s} 38. R@g8+ {+41.85/13 2.9s} Rxg8 {-12.98/1 0.015s}
39. Nf7# {+M1/7 1.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "37"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "1/2-1/2"]
[PlyCount "88"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.16/25 7.8s} 2. Bb2 {-0.29/23 2.4s} Nc6 {+0.15/29 8.2s}
3. e3 {-0.21/22 2.4s} d5 {+0.19/27 8.1s} 4. Bb5 {-0.36/21 2.4s}
Bd6 {-0.04/25 8.3s} 5. Nf3 {-0.09/24 2.7s} Qe7 {+0.10/26 8.7s}
6. Nc3 {+0.19/22 2.5s} Nf6 {-0.38/28 9.3s} 7. d4 {+0.35/23 2.8s}
e4 {-0.31/26 9.1s} 8. Ne5 {+0.22/20 2.7s} Bd7 {-0.63/26 9.0s}
9. Nxd7 {+0.44/23 2.7s} Nxd7 {-0.58/22 8.6s} 10. Nxd5 {0.00/21 2.6s}
Qg5 {0.00/24 9.1s} 11. B@h3 {+0.19/19 2.7s} O-O {+0.06/22 8.7s}
12. Bc4 {+0.63/19 2.6s} N@h4 {-0.14/26 8.9s} 13. P@g3 {+0.05/23 2.8s}
Nxg2+ {-0.03/26 9.0s} 14. Bxg2 {-0.11/23 2.7s} P@f3 {-0.08/26 9.0s}
15. Bh3 {-0.20/22 2.7s} Nb6 {-0.02/22 8.7s} 16. Nxb6 {-0.33/20 2.7s}
axb6 {-0.17/22 8.8s} 17. N@f5 {+0.62/19 2.6s} N@e2 {+0.18/20 8.7s}
18. Qxe2 {+0.40/17 2.7s} fxe2 {+0.03/24 9.2s} 19. Bxe2 {-0.01/17 2.8s}
Bb4+ {+0.21/21 9.0s} 20. P@d2 {-0.19/16 2.7s} Rad8 {+0.05/22 9.2s}
21. N@f4 {+0.37/17 2.7s} Nxd4 {-0.28/27 9.4s} 22. exd4 {+1.28/21 2.8s}
P@f3 {-0.84/31 9.2s} 23. Bc4 {+1.26/22 2.8s} c5 {-0.96/26 9.2s}
24. N@e7+ {+1.06/22 2.8s} Kh8 {-1.71/27 9.4s} 25. d5 {+1.68/23 2.9s}
Rfe8 {-0.90/24 9.1s} 26. Nxg7 {+1.18/18 2.8s} Bxd2+ {-0.58/23 9.6s}
27. Kxd2 {+0.86/20 2.8s} e3+ {-0.51/28 9.1s} 28. fxe3 {+0.56/18 2.8s}
P@d4 {-0.60/24 9.2s} 29. Nxe8 {+0.56/16 2.8s} Rxe8 {-1.76/22 9.4s}
30. N@f5 {+1.46/21 2.9s} Rxe7 {-2.08/24 9.1s} 31. R@f8+ {+2.42/20 2.8s}
N@g8 {-3.47/29 9.6s} 32. Rxg8+ {+3.13/17 2.8s} Qxg8 {-3.79/23 9.3s}
33. B@f6+ {+4.29/22 2.9s} Q@g7 {-2.88/28 9.4s} 34. Bxg7+ {+3.59/20 3.1s}
Qxg7 {-0.37/1 0.016s} 35. Nxg7 {+3.79/19 2.9s} dxe3+ {-1.88/24 8.4s}
36. Kc1 {+3.06/21 2.9s} P@d2+ {-0.73/25 4.4s} 37. Kb1 {+3.96/20 2.9s}
R@c1+ {-0.75/23 5.8s} 38. Bxc1 {+1.91/20 1.8s} N@c3+ {-0.14/22 3.6s}
39. Kb2 {+0.99/1 0.015s} d1=N+ {-0.07/21 4.3s} 40. Rxd1 {+0.42/19 1.4s}
Nxd1+ {-0.16/20 3.1s} 41. Kb1 {+0.36/17 0.94s} Nc3+ {-0.25/18 3.5s}
42. Kb2 {+1.50/1 0.015s} Nd1+ {-0.07/17 2.5s} 43. Kb1 {+0.31/13 0.93s}
Nc3+ {-0.15/14 2.4s} 44. Kb2 {+0.24/1 0.002s}
Nd1+ {0.00/10 1.8s, Draw by 3-fold repetition} 1/2-1/2

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "38"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "61"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.41/24 2.3s} 2. Bb2 {-0.10/27 8.2s} Nc6 {+0.22/23 2.4s}
3. e3 {-0.23/28 8.4s} d5 {+0.34/21 2.4s} 4. Bb5 {-0.12/26 8.4s}
Bd6 {+0.12/24 2.6s} 5. Nf3 {-0.01/29 8.9s} Qe7 {+0.55/19 2.5s}
6. Nc3 {+0.40/29 8.9s} Nf6 {-0.21/23 2.8s} 7. d4 {+0.57/27 9.3s}
e4 {-0.17/21 2.8s} 8. Ne5 {+0.39/25 9.1s} Bd7 {-0.43/24 2.8s}
9. Nxd7 {+0.87/23 9.0s} Nxd7 {-0.20/21 2.7s} 10. B@h3 {+1.33/21 8.7s}
O-O {-0.81/18 2.6s} 11. Bxd7 {+0.95/29 8.9s} N@h4 {-1.35/19 2.6s}
12. Qg4 {+1.70/27 9.0s} f5 {-1.04/21 2.8s} 13. Bxf5 {+2.21/25 9.6s}
Rxf5 {-1.36/20 2.8s} 14. N@h6+ {+2.24/23 9.3s} Kh8 {-1.53/21 2.9s}
15. Nxf5 {+2.61/23 9.4s} Nxf5 {-1.54/18 2.9s} 16. Nxd5 {+2.43/19 9.1s}
Qf7 {-2.10/17 2.8s} 17. P@f6 {+3.59/21 9.2s} N@h6 {-3.13/16 2.7s}
18. fxg7+ {+3.38/22 9.1s} Nxg7 {-3.57/17 2.7s} 19. Qg5 {+3.32/22 9.3s}
P@d2+ {-4.17/13 2.7s} 20. Kxd2 {+4.93/22 9.1s} Qxf2+ {-4.60/16 2.7s}
21. R@e2 {+6.36/21 8.8s} Qf5 {-4.26/17 2.6s} 22. Qxh6 {+6.47/22 8.9s}
B@g5 {-5.68/18 2.7s} 23. Qxg5 {+12.79/21 8.9s} Qxg5 {-14.90/19 2.8s}
24. N@f7+ {+16.75/19 8.3s} Kg8 {-12.89/1 0.015s} 25. Nxg5 {+17.18/26 7.5s}
Q@a5+ {-14.71/16 2.5s} 26. B@c3 {+19.00/19 7.2s} Qxb5 {-19.33/15 2.3s}
27. P@f7+ {+23.03/18 4.2s} Kh8 {-20.10/12 1.4s} 28. Q@g8+ {+30.31/15 3.9s}
Rxg8 {-27.57/1 0.002s} 29. fxg8=Q+ {+33.19/14 2.2s} Kxg8 {-29.31/1 0.002s}
30. P@f7+ {+34.64/12 2.1s} Kf8 {-34.63/7 0.48s}
31. R@g8# {+M1/9 1.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "38"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.46/22 2.4s}
d5 {+0.18/23 7.8s} 4. Bb5 {-0.33/22 2.5s} Bd6 {-0.03/25 8.5s}
5. Nf3 {-0.15/20 2.5s} Qe7 {+0.09/26 8.7s} 6. Nc3 {+0.24/24 2.8s}
Qe6 {+0.50/28 8.6s} 7. e4 {+0.25/18 2.5s} d4 {+0.33/29 9.0s}
8. Nd5 {-0.37/24 2.6s} Ne7 {+0.59/27 8.6s} 9. Nxe7 {-0.74/24 2.6s}
Bxe7 {+0.45/25 9.0s} 10. N@g5 {-0.24/17 2.6s} N@f4 {+1.41/26 9.0s}
11. Nxe6 {-1.16/23 2.7s} Nxg2+ {+1.22/28 9.5s} 12. Kf1 {-1.23/23 2.9s}
Bxe6 {+1.26/26 9.1s} 13. Nxe5 {-1.00/21 2.7s} Nf4 {+1.20/30 9.4s}
14. Rg1 {-0.79/21 2.8s} P@e2+ {+1.39/23 9.1s} 15. Qxe2 {-0.93/21 2.8s}
Nxe2 {+1.36/26 9.6s} 16. Kxe2 {-0.79/21 2.9s} N@f4+ {+1.11/24 9.3s}
17. Kd1 {-0.43/18 2.7s} Q@h5+ {+0.94/29 9.4s} 18. N@f3 {-1.03/19 2.8s}
Bd7 {+1.17/27 9.3s} 19. P@e6 {-0.41/17 2.8s} Nxe6 {+1.53/27 9.5s}
20. Nxd7 {-1.05/23 3.0s} Qxf3+ {+3.07/31 9.8s} 21. Q@e2 {-0.68/19 2.9s}
Qxe2+ {+2.33/29 9.9s} 22. Bxe2 {-1.68/25 3.1s} P@e3 {+3.35/29 9.7s}
23. B@e1 {-1.30/20 2.9s} exd2 {+4.47/28 10s} 24. Bxd2 {-3.73/27 3.1s}
P@c3 {+4.89/31 9.9s} 25. Bdxc3 {-4.09/22 3.0s} dxc3 {+5.20/28 9.8s}
26. Bxc3 {-5.37/20 2.9s} B@d4 {+5.64/29 9.7s} 27. Bxd4 {-5.71/18 2.9s}
Nexd4 {+5.99/28 9.4s} 28. B@g4 {-4.84/25 2.8s} N@c3+ {+6.59/29 8.6s}
29. Ke1 {-4.66/24 2.8s} Ncxe2 {+7.42/27 8.5s} 30. Nf6+ {-7.55/25 2.6s}
Bxf6 {+9.99/26 9.1s} 31. P@d7+ {-7.33/23 2.9s} Ke7 {+12.51/23 9.1s}
32. Bxe2 {-15.29/16 2.8s} N@f3+ {+17.59/20 6.4s} 33. Kf1 {-18.62/18 1.8s}
B@h3+ {+24.86/16 3.5s} 34. P@g2 {-27.08/14 1.0s} Q@e1+ {+48.73/13 2.3s}
35. Rxe1 {-16.62/1 0.016s} Nd2# {+M1/5 1.7s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "39"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.30/23 7.9s}
d5 {+0.33/21 2.4s} 4. Bb5 {-0.17/28 8.7s} Bd6 {+0.13/25 2.7s}
5. Nf3 {+0.06/26 8.8s} Qe7 {+0.49/19 2.5s} 6. Nc3 {+0.37/29 9.3s}
Nf6 {-0.23/23 2.8s} 7. d4 {+0.38/27 9.2s} e4 {-0.11/21 2.7s}
8. Ne5 {+0.59/27 9.3s} Bd7 {-0.38/24 2.8s} 9. Nxd7 {+0.70/23 8.8s}
Nxd7 {-0.16/21 2.7s} 10. B@h3 {+0.92/24 8.8s} O-O {-0.80/19 2.6s}
11. Bxd7 {+1.12/24 8.8s} N@h4 {-1.51/19 2.6s} 12. Qg4 {+1.66/26 9.3s}
f5 {-0.92/21 2.8s} 13. Bxf5 {+1.88/25 9.3s} Rxf5 {-1.32/22 2.9s}
14. N@h6+ {+2.61/26 9.6s} Kh8 {-1.65/20 2.9s} 15. Nxf5 {+2.18/22 9.3s}
Nxf5 {-1.90/21 2.9s} 16. Nxd5 {+2.90/23 9.2s} Qf7 {-1.36/17 2.8s}
17. P@f6 {+3.72/20 9.0s} N@h6 {-3.30/17 2.7s} 18. fxg7+ {+3.31/25 9.4s}
Nxg7 {-3.23/18 2.7s} 19. Qg5 {+3.84/19 9.0s} Nb4 {-3.30/17 2.7s}
20. P@f6 {+2.85/23 9.1s} Rg8 {-2.40/19 2.7s} 21. Qxh6 {+4.88/29 8.9s}
Nxc2+ {-3.46/23 2.8s} 22. Kd2 {+5.58/28 8.5s} Nxa1 {-3.32/22 2.8s}
23. N@g5 {+7.06/26 8.2s} R@c2+ {-5.86/25 2.5s} 24. Kd1 {+10.49/27 6.3s}
B@h5+ {-5.25/23 2.5s} 25. P@e2 {+10.80/25 6.7s} Qg6 {-8.21/23 2.0s}
26. fxg7+ {+14.20/26 5.0s} Rxg7 {-11.34/16 1.8s} 27. R@d8+ {+22.18/18 3.9s}
Rg8 {-20.46/11 0.90s} 28. N@f7+ {+27.19/12 2.7s} Qxf7 {-11.53/1 0.014s}
29. Nxf7+ {+30.73/7 2.2s} Bxf7 {-12.85/1 0.014s}
30. Q@g7# {+M1/7 1.9s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "39"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "46"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {+0.10/27 7.9s}
4. Bb5 {-0.35/21 2.4s} Qg5 {+0.76/25 8.5s} 5. Qf3 {-0.33/18 2.5s}
a6 {+1.82/21 8.4s} 6. Bxc6+ {-1.66/15 2.5s} bxc6 {+1.57/23 9.1s}
7. Nc3 {-1.19/17 2.6s} Nf6 {+1.39/21 8.7s} 8. Nge2 {-1.16/17 2.6s}
Bd6 {+2.07/21 8.7s} 9. h4 {-2.87/19 2.6s} Qg6 {+1.82/22 8.7s}
10. h5 {-2.05/20 2.6s} Qxc2 {+3.26/25 9.0s} 11. h6 {-1.45/21 2.8s}
Rg8 {+5.02/24 8.8s} 12. hxg7 {-4.13/20 2.7s} B@e7 {+5.72/26 8.7s}
13. Rb1 {-5.83/20 2.6s} e4 {+6.35/20 8.5s} 14. Qf4 {-6.00/16 2.6s}
P@d3 {+7.39/26 8.6s} 15. P@e5 {-9.58/19 2.5s} dxe2 {+10.04/28 8.0s}
16. Kxe2 {-8.33/19 2.3s} N@d3 {+11.45/26 8.1s} 17. Qh6 {-10.20/16 2.4s}
Bxe5 {+12.05/17 7.8s} 18. P@d4 {-12.89/16 2.4s} P@f3+ {+15.97/22 6.8s}
19. gxf3 {-15.76/21 2.0s} exf3+ {+16.29/21 6.2s} 20. Kxf3 {-15.65/17 1.9s}
Bg4+ {+16.22/19 5.9s} 21. Kg2 {-15.55/1 0.001s} Qxd2 {+16.85/17 5.9s}
22. P@e2 {-13.96/15 1.6s} P@f3+ {+21.72/14 4.9s} 23. exf3 {-37.39/11 1.3s}
Qxf2# {+M1/8 1.9s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "40"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "85"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {+0.46/21 2.4s}
4. Bb5 {-0.15/26 8.3s} Bd6 {+0.15/22 2.6s} 5. Nf3 {+0.01/29 9.1s}
Qe7 {+0.49/20 2.5s} 6. Nc3 {+0.41/28 9.0s} Nf6 {-0.24/23 2.8s}
7. d4 {+0.54/27 9.3s} e4 {-0.20/21 2.8s} 8. Ne5 {+0.38/25 9.1s}
Bd7 {-0.45/24 2.8s} 9. Nxd7 {+0.89/23 9.0s} Nxd7 {-0.16/21 2.6s}
10. B@g3 {+0.49/21 8.6s} O-O {-0.23/19 2.7s} 11. Nxd5 {+1.27/23 8.8s}
Qg5 {-0.36/18 2.6s} 12. Bc4 {+0.97/22 8.6s} Nb6 {-0.33/23 2.7s}
13. h4 {+1.00/25 9.1s} Qxd5 {-0.42/21 2.7s} 14. Bxd5 {+0.91/24 8.9s}
Nxd5 {-0.46/19 2.8s} 15. Bxd6 {+0.96/26 9.1s} cxd6 {-0.84/19 2.8s}
16. Q@g5 {+1.25/25 9.0s} B@a5+ {-1.29/19 2.7s} 17. P@d2 {+0.68/30 9.3s}
B@e6 {-1.39/19 2.6s} 18. B@h6 {+2.55/27 9.5s} N@g6 {-2.12/24 2.9s}
19. Bxg7 {+2.44/27 9.4s} Kxg7 {-2.52/22 2.8s} 20. P@h6+ {+2.52/24 9.2s}
Kh8 {-1.10/21 2.9s} 21. Qxd5 {+0.72/28 9.4s} Bxd5 {-0.56/21 2.8s}
22. N@f6 {+1.01/26 9.2s} N@f5 {-0.80/23 2.9s} 23. Nxd5 {+0.68/25 9.0s}
Nxh6 {-0.82/21 2.9s} 24. B@f6+ {+0.77/24 9.3s} P@g7 {-0.97/20 2.9s}
25. Bxg7+ {+0.76/27 9.6s} Kxg7 {-0.86/20 2.8s} 26. P@g5 {+1.16/24 9.1s}
Nf5 {-1.40/17 2.9s} 27. Qg4 {+0.76/25 9.0s} B@e6 {-2.51/19 2.7s}
28. Qxe4 {+2.41/23 9.1s} B@h5 {-2.23/18 2.7s} 29. P@g4 {+2.52/29 9.7s}
Bxd5 {-2.33/16 2.7s} 30. Qxf5 {+2.33/25 9.4s} f6 {-1.70/21 2.9s}
31. gxh5 {+2.89/26 9.9s} Bxd2+ {-1.52/20 2.9s} 32. Kxd2 {+2.87/23 9.7s}
N@e4+ {-2.60/20 3.1s} 33. Qxe4 {+3.53/23 9.7s} Bxe4 {-3.05/18 3.0s}
34. B@h6+ {+3.60/21 9.4s} Kf7 {-4.02/18 2.9s} 35. hxg6+ {+4.67/21 9.5s}
hxg6 {-3.90/17 2.9s} 36. B@c4+ {+5.23/19 9.2s} P@d5 {-4.34/17 2.9s}
37. Bxf8 {+4.88/21 9.3s} Rxf8 {-5.05/15 2.7s} 38. R@c7+ {+8.72/23 7.7s}
P@d7 {-6.00/20 2.4s} 39. Rxd7+ {+9.03/19 7.3s} B@e7 {-7.52/16 2.2s}
40. N@h6+ {+12.09/19 6.2s} Ke8 {-9.66/16 1.9s} 41. Rxb7 {+12.55/22 6.5s}
dxc4 {-15.58/14 1.8s} 42. P@d7+ {+24.44/14 2.6s} Kd8 {-14.24/1 0.013s}
43. N@e6# {+M1/11 1.9s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "40"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {0.00/25 8.2s} 5. Nf3 {-0.16/22 2.5s} Qf6 {+0.81/25 8.4s}
6. d3 {-0.18/18 2.4s} Ne7 {+0.72/20 8.4s} 7. Nbd2 {-0.76/17 2.5s}
O-O {+0.83/18 8.1s} 8. O-O {-0.92/13 2.5s} Qh6 {+1.54/22 8.5s}
9. Bxc6 {-1.18/17 2.5s} Nxc6 {+0.91/32 9.2s} 10. c4 {-1.01/22 2.7s}
dxc4 {+0.79/25 8.8s} 11. Nxc4 {-1.24/18 2.6s} B@g4 {+1.76/33 9.2s}
12. P@g5 {-1.13/27 2.7s} Qh5 {+1.93/32 9.0s} 13. N@g3 {-0.98/26 2.7s}
Bxf3 {+3.55/27 8.3s} 14. Nxh5 {-1.15/29 2.8s} Bxd1 {+2.26/28 8.5s}
15. Raxd1 {-0.82/23 2.6s} Bg4 {+5.25/28 8.0s} 16. Q@h4 {-3.86/19 2.4s}
Bxd1 {+2.19/26 8.9s} 17. Nf6+ {-1.43/21 2.6s} gxf6 {+1.08/23 8.6s}
18. B@e4 {+0.55/19 2.7s} R@g7 {+3.61/25 9.0s} 19. Nxd6 {-1.43/20 2.6s}
cxd6 {+3.75/24 8.7s} 20. gxf6 {-4.25/20 2.6s} P@e2 {+6.93/27 9.0s}
21. Bxh7+ {-4.46/20 2.6s} Rxh7 {+6.54/28 9.0s} 22. Qxh7+ {-5.93/22 2.7s}
Kxh7 {+6.69/1 0.003s} 23. B@e4+ {-4.70/19 2.6s} B@g6 {+6.98/31 9.2s}
24. R@h3+ {-5.30/23 2.7s} N@h6 {+7.26/24 9.1s} 25. Bxg6+ {-5.29/18 2.7s}
Kxg6 {+7.62/26 9.5s} 26. B@h5+ {-6.93/20 2.7s} Kxf6 {+6.61/24 9.4s}
27. Bxe2 {-6.26/18 2.8s} Bxe2 {+6.59/26 9.3s} 28. Rxh6+ {-6.45/18 2.8s}
P@g6 {+5.73/24 9.1s} 29. N@e4+ {-7.73/16 2.7s} Ke7 {+10.55/25 9.1s}
30. P@f6+ {-11.34/22 2.8s} Kd7 {+11.83/25 9.0s} 31. P@d5 {-9.95/20 2.7s}
Bxf1 {+13.55/26 8.3s} 32. dxc6+ {-12.11/22 2.7s} bxc6 {+13.39/23 8.3s}
33. N@c5+ {-11.54/18 2.6s} Kc7 {+16.71/23 7.5s} 34. Na6+ {-14.71/12 2.2s}
Kb6 {+18.79/17 6.8s} 35. P@c5+ {-20.26/11 2.2s} Kxa6 {+22.80/17 5.3s}
36. Nxd6 {-23.60/12 1.6s} N@e2+ {+34.78/17 3.9s} 37. Kxf1 {-31.52/8 0.72s}
Q@d1+ {+50.65/9 2.0s} 38. B@e1 {-51.78/1 0.002s} R@g1# {+M1/5 1.8s, Black mates}
0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "41"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "61"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {+0.19/21 2.5s} 5. Nf3 {+0.06/26 8.8s} Qe7 {+0.23/23 2.7s}
6. Nc3 {+0.37/29 9.3s} Nf6 {-0.08/23 2.7s} 7. d4 {+0.37/27 9.3s}
e4 {-0.28/25 2.9s} 8. Ne5 {+0.60/27 9.3s} Bd7 {-0.29/19 2.7s}
9. Nxd7 {+0.76/23 8.8s} Nxd7 {-0.16/22 2.7s} 10. B@h3 {+1.21/29 8.9s}
O-O {-0.90/18 2.6s} 11. Bxd7 {+1.15/25 8.8s} N@h4 {-1.45/19 2.6s}
12. Qg4 {+1.63/27 9.2s} f5 {-1.13/21 2.8s} 13. Bxf5 {+1.79/25 9.3s}
Rxf5 {-1.32/20 2.8s} 14. N@h6+ {+2.60/26 9.7s} Kh8 {-1.53/22 3.0s}
15. Nxf5 {+2.21/22 9.3s} Nxf5 {-1.53/18 2.8s} 16. Nxd5 {+2.89/23 9.2s}
Qf7 {-2.02/18 2.8s} 17. P@f6 {+3.63/22 9.0s} N@h6 {-3.22/16 2.7s}
18. fxg7+ {+3.38/24 9.5s} Nxg7 {-3.60/17 2.8s} 19. Qg5 {+3.86/20 8.9s}
P@d2+ {-4.24/12 2.6s} 20. Kxd2 {+5.08/23 9.1s} Qxf2+ {-4.64/17 2.7s}
21. R@e2 {+5.68/21 8.9s} Qf5 {-4.30/17 2.7s} 22. Qxh6 {+6.81/20 8.7s}
B@g5 {-5.51/18 2.7s} 23. Qxg5 {+12.59/21 9.1s} Qxg5 {-14.81/18 2.8s}
24. N@f7+ {+16.97/24 8.0s} Kg8 {-12.89/1 0.013s} 25. Nxg5 {+16.87/17 8.0s}
Q@a5+ {-14.51/16 2.5s} 26. B@c3 {+19.21/20 7.1s} Qxb5 {-19.45/15 2.2s}
27. P@f7+ {+22.52/18 4.5s} Kh8 {-19.98/12 1.4s} 28. Q@g8+ {+32.83/17 3.6s}
Rxg8 {-27.24/1 0.002s} 29. fxg8=Q+ {+30.10/14 2.4s} Kxg8 {-29.41/1 0.002s}
30. P@f7+ {+36.86/10 2.0s} Kf8 {-33.83/7 0.48s}
31. R@g8# {+M1/8 1.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "41"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.67/17 2.3s} Nf6 {-0.84/27 8.0s}
3. d4 {+1.13/20 2.5s} e6 {-0.69/27 8.3s} 4. Be3 {+1.29/23 2.5s}
d6 {-0.53/20 8.0s} 5. Bd3 {+0.25/19 2.4s} Be7 {-0.01/24 8.5s}
6. Nge2 {-0.02/18 2.4s} O-O {+0.41/23 8.4s} 7. O-O {-0.30/20 2.5s}
e5 {+0.57/27 8.8s} 8. d5 {-0.16/18 2.5s} Nb4 {+0.58/25 8.6s}
9. Ng3 {-0.25/22 2.7s} Ng4 {+1.16/23 8.8s} 10. Nf5 {-0.58/20 2.6s}
Nxe3 {+1.09/23 8.7s} 11. fxe3 {-1.12/21 2.6s} Bxf5 {+0.96/24 8.7s}
12. exf5 {-1.03/18 2.6s} B@g5 {+1.19/22 8.5s} 13. B@f2 {-1.64/18 2.6s}
Nxd3 {+2.26/24 8.9s} 14. cxd3 {-1.70/17 2.6s} N@h6 {+2.72/22 8.8s}
15. N@e6 {-2.36/17 2.6s} fxe6 {+2.38/29 9.2s} 16. fxe6 {-2.67/16 2.7s}
B@g4 {+3.13/27 8.9s} 17. N@f7 {-2.69/22 2.7s} Bxd1 {+3.32/31 9.8s}
18. Raxd1 {-2.23/23 2.8s} Nxf7 {+2.81/29 9.7s} 19. exf7+ {-2.70/26 3.0s}
Rxf7 {+3.70/31 9.3s} 20. B@e6 {-2.19/22 2.8s} Qf8 {+3.82/28 9.3s}
21. Bxf7+ {-3.32/24 2.9s} Qxf7 {+4.10/29 9.4s} 22. P@e6 {-3.44/22 2.8s}
N@f3+ {+7.85/29 8.2s} 23. Kh1 {-7.64/26 2.5s} Qh5 {+7.46/28 8.8s}
24. Bg3 {-6.54/23 2.5s} P@h3 {+10.43/25 7.9s} 25. gxh3 {-8.46/22 2.5s}
B@g2+ {+11.46/27 6.0s} 26. Kxg2 {-12.91/1 0.013s} N@h4+ {+10.83/25 6.5s}
27. Bxh4 {-8.70/21 2.1s} Nxh4+ {+12.95/23 4.4s} 28. Kf2 {-9.19/22 1.9s}
Bxe3+ {+11.49/21 6.3s} 29. Kxe3 {-10.06/18 1.9s} Bg5+ {+14.31/21 5.2s}
30. P@f4 {-12.19/18 1.7s} Bxf4+ {+15.53/20 5.7s} 31. Rxf4 {-13.45/16 1.7s}
exf4+ {+16.43/21 4.7s} 32. Kd2 {-13.58/17 1.5s} B@e3+ {+16.95/17 5.0s}
33. Kc2 {-15.20/14 1.4s} Qxd1+ {+20.30/18 3.7s} 34. Nxd1 {-16.84/14 1.3s}
R@d2+ {+19.61/15 4.3s} 35. Kb3 {-19.18/12 1.3s} Q@c2+ {+26.81/18 2.7s}
36. Ka3 {-26.36/13 0.67s} R@a4# {+M1/9 1.9s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "42"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "43"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.72/28 7.9s} Nf6 {-0.74/22 2.4s}
3. d4 {+0.89/26 8.6s} e6 {-0.83/24 2.5s} 4. Be3 {+0.93/29 8.4s}
h5 {-0.58/18 2.4s} 5. Nf3 {+0.97/23 7.9s} Ng4 {-0.93/15 2.4s}
6. Bb5 {+1.54/19 8.1s} Nxe3 {-1.76/15 2.4s} 7. fxe3 {+1.57/21 8.4s}
h4 {-1.38/16 2.5s} 8. d5 {+1.80/22 8.4s} B@d6 {-0.36/15 2.5s}
9. e5 {+1.96/26 8.6s} Nxe5 {-1.67/18 2.6s} 10. dxe6 {+2.98/28 9.1s}
fxe6 {-1.68/26 2.8s} 11. Nxe5 {+2.69/26 8.8s} Bxe5 {-1.83/21 2.6s}
12. N@g6 {+2.02/40 8.5s} Qg5 {-1.44/29 2.7s} 13. Nxh8 {+1.73/40 4.6s}
Qxe3+ {-1.72/28 2.7s} 14. R@e2 {+1.89/40 0.34s} P@f2+ {-3.29/32 2.6s}
15. Kf1 {+4.81/1 0.014s} Qf4 {-2.38/24 2.6s} 16. N@d3 {+9.67/21 7.1s}
N@e3+ {-9.42/19 2.2s} 17. Rxe3 {+11.63/1 0.003s} Qxe3 {-9.94/17 1.9s}
18. Qh5+ {+16.19/22 4.6s} Kd8 {-12.40/17 1.5s} 19. Nf7+ {+15.63/25 5.2s}
Ke7 {-13.70/13 1.6s} 20. N@g8+ {+25.08/24 3.8s} Ke8 {-23.47/1 0.002s}
21. Nd6+ {+35.46/21 3.8s} Kd8 {-50.51/1 0.002s}
22. Qe8# {+M1/11 1.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "42"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "52"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. Bc4 {+1.46/19 2.4s} Bg7 {-1.40/20 7.8s} 5. d3 {+1.63/13 2.3s}
h6 {-1.28/23 8.2s} 6. h4 {+1.74/17 2.3s} Nf6 {-1.46/24 8.4s}
7. Nd5 {+1.68/18 2.5s} d6 {-0.67/27 8.7s} 8. Nxf6+ {+1.30/20 2.5s}
Qxf6 {-0.77/26 8.7s} 9. N@d5 {+0.40/22 2.7s} Qd8 {-1.32/28 8.9s}
10. h5 {+0.27/18 2.5s} gxh5 {-0.39/32 9.2s} 11. Rxh5 {-0.05/22 2.7s}
Bg4 {-0.15/31 9.5s} 12. Rh1 {-0.91/20 2.7s} P@e6 {+0.42/24 8.8s}
13. Ne3 {-0.38/17 2.6s} Bxf3 {+0.60/23 9.0s} 14. Qxf3 {-0.69/18 2.7s}
Nd4 {+0.93/20 8.6s} 15. Qg3 {-0.19/19 2.7s} Qg5 {+1.37/25 9.0s}
16. B@d1 {-0.71/18 2.7s} N@f4 {+0.93/25 9.0s} 17. Qxg5 {-2.21/21 2.8s}
hxg5 {+3.05/27 9.0s} 18. Rxh8+ {-2.34/20 2.6s} Bxh8 {+2.92/25 8.7s}
19. R@g8+ {-2.69/24 2.8s} Kd7 {+5.01/22 8.2s} 20. Bxe6+ {-2.46/15 2.4s}
Ndxe6 {+6.64/20 8.0s} 21. Rxh8 {-4.41/17 2.5s} Rxh8 {+6.45/22 8.0s}
22. B@f1 {-4.58/15 2.5s} R@h1 {+5.70/18 8.4s} 23. Be2 {-3.82/16 2.5s}
R@g1 {+6.15/19 8.5s} 24. P@d5 {-7.94/13 2.4s} Rxf1+ {+21.21/12 3.5s}
25. Nxf1 {-18.38/8 0.78s} Nxg2+ {+28.91/11 2.2s} 26. Kd2 {-24.72/8 0.58s}
Q@e1# {+M1/8 1.8s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "43"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {+2.90/25 8.3s} exd4 {-2.63/18 2.6s} 5. Nxd4 {+2.30/27 8.7s}
Bg7 {-2.57/22 2.6s} 6. Nxc6 {+2.06/24 8.3s} bxc6 {-2.06/16 2.5s}
7. Bc4 {+1.99/24 8.4s} N@e5 {-1.77/20 2.5s} 8. Be2 {+1.80/24 8.5s}
d6 {-1.89/16 2.5s} 9. P@d4 {+2.34/26 8.6s} P@b4 {-1.13/23 2.7s}
10. Na4 {+2.88/21 8.5s} Nd7 {-2.66/18 2.5s} 11. O-O {+2.86/21 8.6s}
Ngf6 {-2.15/19 2.5s} 12. d5 {+3.65/22 8.6s} c5 {-3.01/20 2.6s}
13. N@c6 {+5.28/26 8.9s} O-O {-4.12/19 2.6s} 14. Nxd8 {+5.45/25 8.8s}
Rxd8 {-4.85/22 2.8s} 15. c3 {+6.38/28 8.7s} Nxe4 {-5.58/19 2.6s}
16. cxb4 {+6.60/26 8.6s} P@h3 {-5.18/19 2.7s} 17. P@h6 {+8.80/23 8.8s}
Bxh6 {-7.39/21 2.7s} 18. Bxh6 {+7.61/21 8.9s} N@f5 {-6.99/16 2.7s}
19. B@g5 {+8.05/22 8.9s} P@f6 {-7.48/18 2.7s} 20. Bg4 {+10.91/23 8.5s}
Nxg5 {-9.87/17 2.4s} 21. Bxf5 {+9.57/24 8.6s} B@g7 {-8.18/21 2.5s}
22. Bxg5 {+9.44/23 8.8s} hxg2 {-9.42/18 2.5s} 23. N@h6+ {+8.14/26 9.1s}
Bxh6 {-10.21/22 2.4s} 24. Bxh6 {+8.12/24 8.6s} gxf1=Q+ {-11.02/18 2.4s}
25. Qxf1 {+7.44/23 8.5s} P@g7 {-7.13/20 2.7s} 26. Bxg7 {+7.24/22 8.8s}
R@g5+ {-5.78/18 2.7s} 27. N@g4 {+10.42/22 8.1s} Rxg4+ {-7.77/20 2.3s}
28. Bxg4 {+9.35/20 9.1s} Kxg7 {-8.36/18 2.8s} 29. B@e7 {+10.55/18 9.0s}
Re8 {-11.76/15 2.8s} 30. Bxd7 {+15.51/26 7.8s} N@f3+ {-13.43/18 2.5s}
31. Kh1 {+14.58/25 7.5s} Bxd7 {-12.23/18 2.5s} 32. Bxf6+ {+14.02/23 7.5s}
Kxf6 {-12.61/22 2.4s} 33. R@f4+ {+17.29/21 6.7s} B@f5 {-17.20/14 2.1s}
34. N@g4+ {+23.37/20 4.1s} Ke7 {-22.59/17 1.1s} 35. Q@f6+ {+31.65/17 3.4s}
Kf8 {-13.04/1 0.014s} 36. P@g7+ {+45.77/13 2.7s} Kg8 {-28.96/1 0.002s}
37. Nh6# {+M1/7 1.8s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "43"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "108"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. N@g4 {+5.79/17 2.5s} Bg7 {-5.18/25 8.4s} 8. P@h6 {+4.84/20 2.6s}
Bxc3+ {-3.79/26 9.0s} 9. bxc3 {+4.10/23 2.7s} d5 {-3.27/24 8.9s}
10. B@g7 {+3.23/22 2.8s} Bxg4 {-3.16/35 9.2s} 11. Qxg4 {+3.11/21 2.7s}
N@f6 {-2.84/24 8.8s} 12. Qe2 {+3.17/19 2.7s} Nxe4 {-2.13/26 9.0s}
13. Bxh8 {+2.14/17 2.6s} P@b2 {-1.75/23 8.6s} 14. R@e5+ {+2.02/25 2.7s}
N@e6 {-2.14/26 9.0s} 15. Qb5+ {+2.48/18 2.6s} N@c6 {-2.18/24 8.9s}
16. Qxb2 {+1.48/17 2.8s} Nxe5 {-1.14/25 9.2s} 17. Bxe5 {+1.26/16 2.7s}
Nxf2 {-0.90/19 8.8s} 18. Kxf2 {+0.99/17 2.8s} R@e4 {-1.05/25 8.8s}
19. P@d4 {+2.17/16 2.6s} P@d6 {-2.73/24 8.9s} 20. B@a4+ {+3.50/23 2.7s}
Kf8 {-2.86/23 9.0s} 21. Bd3 {+4.06/18 2.6s} dxe5 {-3.28/21 9.1s}
22. N@d7+ {+4.21/20 2.7s} Qxd7 {-3.36/22 9.4s} 23. Bxd7 {+3.36/18 2.7s}
B@h4+ {-2.98/20 9.0s} 24. g3 {+3.11/18 2.8s} P@e3+ {-2.32/19 9.0s}
25. Bxe3 {+2.97/16 2.7s} exd4 {-2.52/20 9.1s} 26. Bxe4 {+1.78/18 2.8s}
dxe3+ {-1.89/29 9.6s} 27. Kxe3 {+1.33/17 2.8s} N@c4+ {-0.91/26 9.5s}
28. Ke2 {+0.97/25 3.0s} B@g4+ {-0.08/28 9.6s} 29. P@f3 {+0.72/20 3.0s}
Nxb2 {-0.07/26 9.5s} 30. Bxe6 {+0.47/24 2.9s} Bxe6 {-0.84/30 9.6s}
31. gxh4 {+0.43/22 2.9s} B@b5+ {+0.47/22 9.5s} 32. P@d3 {-0.77/18 2.9s}
dxe4 {+0.57/28 9.9s} 33. B@g7+ {-0.70/18 2.8s} Ke7 {+0.54/28 9.6s}
34. Q@b4+ {-0.11/25 3.0s} B@d6 {+0.16/26 9.9s} 35. Qxe4 {+0.30/21 2.9s}
Bc6 {+0.96/25 9.7s} 36. P@f6+ {-0.76/21 3.0s} Kd8 {+1.76/24 9.7s}
37. Qxc6 {-1.10/18 2.9s} bxc6 {+1.17/23 9.8s} 38. B@e7+ {-1.77/21 3.0s}
Nxe7 {+2.69/26 9.9s} 39. fxe7+ {-2.60/19 3.0s} Kxe7 {+3.90/21 9.6s}
40. Bf6+ {-3.77/19 3.0s} Kxf6 {+5.92/25 9.9s} 41. N@e4+ {-5.17/21 3.0s}
Ke7 {+5.62/23 9.7s} 42. N@g2 {-4.72/21 3.0s} B@b6 {+6.60/20 9.6s}
43. N@d4 {-5.53/19 3.0s} Bxd4 {+7.20/23 9.9s} 44. cxd4 {-6.39/17 3.1s}
P@g4 {+9.32/27 9.7s} 45. B@g5+ {-6.94/19 3.0s} Kd7 {+8.32/22 9.8s}
46. Rhf1 {-6.62/18 3.0s} gxf3+ {+8.37/23 10s} 47. Rxf3 {-6.75/19 2.9s}
P@g4 {+9.63/19 9.8s} 48. Nf6+ {-9.00/16 3.0s} Kc8 {+10.76/18 9.5s}
49. R@e8+ {-9.57/12 3.0s} Kb7 {+13.84/15 8.9s} 50. P@a6+ {-11.99/12 2.8s}
Kxa6 {+15.82/15 8.4s} 51. Rxa8 {-18.89/12 2.8s} gxf3+ {+23.02/15 5.3s}
52. Kxf3 {-21.42/12 1.4s} B@g4+ {+31.97/13 4.1s} 53. Nxg4 {-28.84/10 1.1s}
Bxg4+ {+35.26/11 2.7s} 54. Kxg4 {-42.51/10 0.73s}
Q@f5# {+M1/8 1.8s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "44"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "45"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. N@g4 {+5.22/23 8.2s} Bg7 {-5.04/20 2.5s} 8. P@h6 {+5.52/25 8.7s}
Nxh6 {-4.73/23 2.7s} 9. Nxh6 {+5.40/22 8.5s} N@g5 {-3.15/21 2.6s}
10. N@f5 {+5.42/21 8.6s} gxf5 {-5.80/18 2.6s} 11. Nxf5 {+6.37/24 8.8s}
Bf6 {-5.31/17 2.6s} 12. Nd5 {+6.86/22 8.7s} Nxe4 {-5.67/18 2.7s}
13. Qe2 {+7.05/25 8.9s} N@c5 {-5.82/20 2.6s} 14. P@e7 {+6.98/25 8.9s}
Bxe7 {-6.49/22 2.7s} 15. Nfxe7 {+8.61/24 8.6s} P@e6 {-6.90/20 2.7s}
16. B@d4 {+10.38/23 8.5s} exd5 {-9.65/17 2.5s} 17. Nxd5 {+12.73/23 7.9s}
N@e6 {-12.36/18 2.5s} 18. Bxh8 {+16.43/22 7.2s} d6 {-18.30/18 2.2s}
19. R@g8+ {+23.86/21 5.3s} Kd7 {-24.60/18 1.7s} 20. Rxd8+ {+27.89/19 3.5s}
Nxd8 {-25.90/12 0.76s} 21. Q@e7+ {+27.05/17 3.8s} Kc6 {-17.63/1 0.014s}
22. Qxc7+ {+30.26/15 3.6s} Kxd5 {-17.19/1 0.015s}
23. Qc4# {+M1/15 2.3s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "44"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. h3 {+0.63/16 2.4s} O-O {-0.73/24 7.9s}
6. Be3 {+0.79/22 2.4s} Nc6 {-0.85/24 8.2s} 7. Qd2 {+0.74/18 2.4s}
a6 {-0.94/19 8.0s} 8. a4 {+1.12/18 2.4s} Bd7 {-0.99/21 8.2s}
9. Bc4 {+1.06/15 2.4s} Nh5 {-0.07/20 8.3s} 10. g4 {+0.17/17 2.4s}
Nf6 {-0.18/25 8.9s} 11. g5 {+0.07/16 2.5s} Nh5 {+0.07/20 8.3s}
12. O-O-O {-0.11/18 2.5s} b5 {+1.02/28 8.8s} 13. Bb3 {-0.48/23 2.6s}
Na5 {+1.08/26 8.6s} 14. Ba2 {-0.58/24 2.8s} bxa4 {+0.72/28 9.6s}
15. Nxa4 {-0.17/19 2.7s} Bxa4 {+0.38/26 9.2s} 16. Qxa5 {-0.26/23 2.9s}
Bxc2 {+0.34/26 9.5s} 17. Kxc2 {-0.66/21 2.8s} c5 {+0.87/24 9.3s}
18. P@c7 {-0.37/21 2.9s} Qd7 {-0.06/25 9.5s} 19. dxc5 {-0.66/16 2.8s}
Qb5 {+2.92/25 8.9s} 20. B@c3 {-2.39/18 2.8s} Qxa5 {+2.62/27 9.4s}
21. Bxa5 {-2.91/18 2.8s} Q@e2+ {+2.45/28 9.3s} 22. Rd2 {-2.31/20 2.8s}
P@d3+ {+3.89/23 8.9s} 23. Kb1 {-1.76/20 2.8s} N@a3+ {+5.15/30 9.0s}
24. bxa3 {-6.75/19 2.6s} P@c2+ {+3.71/31 9.6s} 25. Kc1 {-4.40/26 2.8s}
Qxf3 {+3.37/29 9.3s} 26. N@h6+ {-4.57/18 2.6s} Bxh6 {+3.78/22 9.5s}
27. Re1 {-2.28/26 3.0s} Qxe3 {+3.58/25 9.4s} 28. Rxe3 {-3.04/16 2.9s}
Bxg5 {+5.68/19 9.1s} 29. Rdxd3 {-3.82/16 2.8s} B@g7 {+7.12/19 8.9s}
30. P@e6 {-5.41/15 2.7s} Bxe3+ {+10.44/19 7.6s} 31. fxe3 {-9.20/15 2.4s}
N@e2+ {+16.97/19 5.7s} 32. Kxc2 {-12.96/14 1.6s} R@b2+ {+20.80/16 3.2s}
33. Kd1 {-15.31/1 0.001s} N@f2+ {+30.37/12 2.9s} 34. Ke1 {-30.66/1 0.002s}
Nxd3+ {+34.59/9 2.1s} 35. Kf1 {-42.42/7 0.58s} R@g1# {+M1/7 1.9s, Black mates}
0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "45"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "61"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. Bb5+ {+1.40/21 7.9s} c6 {-1.18/16 2.4s}
6. Be2 {+1.55/23 8.2s} O-O {-1.55/21 2.4s} 7. e5 {+1.89/22 8.0s}
Ng4 {-1.72/21 2.5s} 8. exd6 {+1.72/25 8.8s} exd6 {-1.95/20 2.6s}
9. O-O {+1.89/23 8.5s} h6 {-1.85/18 2.5s} 10. P@g5 {+2.56/22 8.9s}
hxg5 {-1.90/19 2.6s} 11. Nxg5 {+2.87/21 8.6s} Nxh2 {-2.24/19 2.6s}
12. Kxh2 {+2.98/26 9.1s} P@h6 {-2.66/21 2.7s} 13. Nge4 {+3.32/21 8.7s}
f5 {-2.60/19 2.6s} 14. Nxd6 {+3.05/26 9.2s} Qxd6+ {-3.86/22 2.8s}
15. P@e5 {+3.19/24 8.9s} Qd8 {-3.67/20 2.7s} 16. P@f6 {+3.82/32 9.4s}
Bxf6 {-3.48/23 2.8s} 17. exf6 {+3.46/30 9.2s} Qxf6 {-3.28/24 2.7s}
18. B@e5 {+3.89/26 9.3s} Qh4+ {-3.53/25 2.8s} 19. Kg1 {+3.68/26 9.0s}
N@g4 {-3.59/21 2.7s} 20. Bg3 {+5.10/22 9.2s} P@h2+ {-4.42/20 2.8s}
21. Kh1 {+5.24/24 9.3s} Qe7 {-4.36/20 2.8s} 22. Bxg4 {+4.77/26 9.4s}
fxg4 {-3.82/22 2.8s} 23. Bxh6 {+5.08/23 9.2s} P@f3 {-5.13/22 2.8s}
24. Bxf8 {+5.09/21 9.3s} fxg2+ {-6.58/20 2.8s} 25. Kxg2 {+6.68/20 9.1s}
B@f3+ {-8.14/19 2.7s} 26. Kxh2 {+10.35/22 7.7s} Kxf8 {-6.02/16 2.6s}
27. P@f6 {+13.12/18 7.5s} Qh7+ {-13.37/16 2.3s} 28. P@h4 {+15.42/22 6.4s}
Bxd1 {-15.58/14 2.3s} 29. P@g7+ {+21.33/15 4.9s} Ke8 {-22.63/12 1.2s}
30. R@e7+ {+49.09/18 2.2s} Kd8 {-14.61/1 0.013s}
31. N@f7# {+M1/2 1.6s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "45"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "86"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.83/20 2.5s} Be7 {+0.04/21 8.1s} 8. c3 {+0.17/19 2.5s}
d6 {-0.22/26 8.7s} 9. Nbd2 {+0.30/17 2.4s} Nh5 {-0.01/24 8.0s}
10. Bxe7 {-0.10/22 2.6s} Qxe7 {-0.05/21 8.6s} 11. B@h4 {+0.48/21 2.5s}
B@f6 {+0.01/22 8.4s} 12. Bxf6 {+0.08/17 2.6s} Qxf6 {+0.14/23 8.8s}
13. B@h4 {+0.16/14 2.5s} Qg6 {+0.14/19 8.5s} 14. Bg3 {+0.02/17 2.5s}
B@g4 {+0.29/21 8.6s} 15. Nh4 {-0.09/21 2.5s} Qf6 {+0.56/20 8.5s}
16. Ndf3 {-0.26/16 2.5s} Kh8 {+0.63/24 8.7s} 17. Bxf7 {+0.07/17 2.6s}
Rxf7 {+0.69/25 9.2s} 18. P@f5 {+0.03/23 2.8s} B@h7 {+0.90/27 9.1s}
19. h3 {-0.62/21 2.8s} Bgxf5 {+1.84/30 10s} 20. exf5 {-1.52/24 3.0s}
Bcxf5 {+1.97/26 9.5s} 21. Nxf5 {-1.22/22 2.9s} Bxf5 {+2.03/26 9.8s}
22. B@h4 {-1.64/21 2.9s} Nxg3 {+2.32/24 9.5s} 23. Bxg3 {-1.98/19 2.9s}
B@g6 {+2.32/22 9.3s} 24. B@e4 {-1.80/21 2.8s} Bxe4 {+1.65/25 9.7s}
25. dxe4 {-1.58/20 3.0s} Bxe4 {+1.93/22 9.6s} 26. N@g4 {-1.47/17 2.9s}
Qe6 {+2.01/22 9.7s} 27. B@h5 {-1.73/19 3.0s} P@g6 {+2.22/26 10s}
28. Bxg6 {-2.10/19 2.9s} Qxg6 {+2.67/23 9.8s} 29. Nh4 {-2.32/20 3.0s}
Qg5 {+3.11/24 10.0s} 30. P@g6 {-2.17/18 3.0s} Rff8 {+3.74/25 9.9s}
31. Re1 {-2.07/20 3.0s} B@c2 {+5.12/30 10s} 32. Rxe4 {-3.74/22 3.0s}
Bxd1 {+5.14/28 10s} 33. Rxd1 {-5.57/21 3.0s} P@c2 {+5.58/27 10.0s}
34. Rf1 {-5.41/18 2.9s} c1=Q {+5.68/25 9.7s} 35. B@d3 {-4.55/20 3.1s}
Qxf1+ {+5.66/26 10s} 36. Bxf1 {-4.70/22 3.1s} P@f4 {+5.94/24 9.9s}
37. Bxf4 {-5.55/16 3.0s} exf4 {+7.26/21 9.9s} 38. P@e7 {-5.45/18 3.1s}
Nxe7 {+8.58/23 9.3s} 39. Rxe7 {-7.33/20 2.9s} P@h2+ {+13.04/21 7.7s}
40. Nxh2 {-10.11/16 2.4s} B@g3 {+15.81/19 7.5s} 41. N@f7+ {-19.02/17 2.5s}
Rxf7 {+22.63/19 4.9s} 42. Rxf7 {-24.92/14 2.1s} Bxf2+ {+33.24/17 3.0s}
43. Kxf2 {-32.20/13 0.74s} Q@e3# {+M1/15 2.1s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "46"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.41/22 8.2s} Be7 {-0.16/20 2.5s} 8. c3 {+0.13/26 8.4s}
d6 {-0.26/18 2.5s} 9. Nbd2 {+0.19/21 8.0s} Na5 {-0.09/16 2.4s}
10. Bxf7+ {+0.90/26 8.5s} Rxf7 {-0.98/19 2.5s} 11. P@f5 {+0.99/24 8.2s}
B@h5 {-0.50/17 2.4s} 12. h3 {+0.66/20 8.2s} Rf8 {-0.20/15 2.4s}
13. g4 {+0.65/22 8.2s} Nxg4 {-0.46/23 2.6s} 14. hxg4 {+0.81/26 9.2s}
Bxg4 {-0.78/22 2.7s} 15. Bxe7 {+1.34/25 9.1s} Qxe7 {-0.89/23 2.9s}
16. N@g6 {+2.24/27 9.2s} Qf6 {-0.86/20 2.7s} 17. B@h4 {+3.80/24 8.7s}
P@g5 {-4.43/20 2.6s} 18. Nxg5 {+6.11/28 8.8s} hxg5 {-5.87/20 2.5s}
19. Qxg4 {+5.57/24 8.6s} gxh4 {-6.51/16 2.6s} 20. P@h7+ {+8.26/24 8.4s}
Kxh7 {-7.44/23 2.6s} 21. Nxf8+ {+8.76/27 7.9s} Qxf8 {-9.04/21 2.4s}
22. Qxh4+ {+12.40/29 6.6s} N@h6 {-8.82/22 2.0s} 23. B@g6+ {+14.05/22 5.3s}
Kh8 {-10.03/21 1.8s} 24. Qxh6+ {+24.82/18 3.3s} gxh6 {-23.17/12 0.80s}
25. R@h7+ {+22.19/13 2.9s} Kg8 {-1.92/1 0.014s} 26. P@f7+ {+27.33/14 2.4s}
Qxf7 {-9.40/1 0.013s} 27. Bxf7+ {+31.60/12 2.2s} Kxh7 {-34.91/4 0.55s}
28. Q@g6+ {+43.15/5 1.8s} Kh8 {-48.25/1 0.001s}
29. Qg8# {+M1/5 1.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "46"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Na5 {-0.37/26 8.2s} 9. Bb5 {+0.46/25 2.6s}
c6 {-0.23/32 9.3s} 10. Ba4 {-0.09/23 2.8s} b5 {-0.08/30 9.0s}
11. Bc2 {0.00/21 2.6s} b4 {+0.24/26 9.0s} 12. cxb4 {-0.07/21 2.7s}
Bxb4 {+0.04/26 8.9s} 13. P@f5 {+0.46/19 2.6s} P@g6 {+0.36/22 8.8s}
14. d4 {+0.34/18 2.6s} exd4 {+0.20/21 8.7s} 15. Qxd4 {+0.41/19 2.6s}
P@g4 {+0.75/25 8.8s} 16. Ne1 {-0.45/17 2.5s} g5 {+0.82/23 8.7s}
17. Bxg5 {+0.21/17 2.7s} hxg5 {+0.73/25 9.3s} 18. Qxb4 {-0.59/21 2.7s}
B@h3 {+1.04/23 8.9s} 19. B@h1 {-0.28/21 2.6s} Bxg2 {+0.98/25 9.4s}
20. Bxg2 {-0.98/19 2.8s} P@f3 {+1.29/23 9.1s} 21. Bxf3 {-0.69/17 2.7s}
gxf3 {+1.15/26 9.5s} 22. Nxf3 {-0.92/18 2.9s} g4 {+0.94/22 8.9s}
23. Ng5 {-1.35/17 2.7s} Nh5 {+5.93/25 8.5s} 24. P@h7+ {-4.24/19 2.6s}
Kh8 {+0.86/1 0.015s} 25. B@h4 {-4.88/22 2.5s} Qxg5 {+11.48/25 7.1s}
26. Bxg5 {-10.13/23 2.1s} N@h3+ {+15.14/27 5.1s} 27. Kh1 {-9.63/21 1.8s}
B@f3+ {+15.25/25 5.2s} 28. P@g2 {-13.89/20 1.5s} Bxg2+ {+19.18/24 4.0s}
29. Kxg2 {-9.77/1 0.015s} P@f3+ {+19.45/21 4.3s} 30. Kh1 {-6.39/1 0.015s}
Bxf5 {+24.77/18 3.4s} 31. Q@g8+ {-15.63/12 1.3s} Rxg8 {+9.86/1 0.015s}
32. hxg8=Q+ {-18.82/14 1.4s} Rxg8 {+27.40/15 4.5s} 33. R@g1 {-28.09/12 1.4s}
P@g2+ {+44.75/15 3.2s} 34. Rxg2 {-35.49/1 0.002s} fxg2+ {+43.36/8 2.4s}
35. Kxg2 {-39.51/1 0.002s} Q@f3# {+M1/13 3.0s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "47"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "77"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {-1.73/19 2.4s} 9. Nbd2 {+1.14/23 8.1s}
Na5 {-0.82/19 2.5s} 10. Bb5 {+0.29/24 8.9s} c6 {-0.83/21 2.6s}
11. Ba4 {+0.22/24 8.7s} b5 {-0.51/21 2.7s} 12. Bc2 {-0.04/27 9.3s}
Nb7 {-0.94/18 2.5s} 13. h3 {+1.33/24 8.5s} Bh5 {-1.21/22 2.6s}
14. Kh1 {+1.26/23 8.5s} a5 {-1.51/17 2.5s} 15. Qe1 {+1.72/20 8.5s}
Re8 {-1.23/15 2.6s} 16. a4 {+1.54/20 8.4s} b4 {-1.53/19 2.6s}
17. Bb3 {+2.05/21 8.8s} bxc3 {-2.20/18 2.6s} 18. bxc3 {+2.96/27 9.6s}
P@g5 {-1.88/18 2.8s} 19. Bxg5 {+3.19/23 9.0s} hxg5 {-2.38/19 2.8s}
20. P@g4 {+3.72/28 9.7s} d5 {-1.30/19 2.9s} 21. gxh5 {+2.16/24 9.4s}
Nxh5 {-1.43/22 2.9s} 22. B@g4 {+2.73/27 9.7s} Nf4 {-1.79/20 2.9s}
23. exd5 {+2.62/23 9.4s} cxd5 {-2.24/19 2.9s} 24. P@d7 {+3.04/23 9.5s}
Re7 {-2.41/18 2.7s} 25. P@e3 {+3.61/24 9.3s} P@e2 {-2.61/20 2.9s}
26. exf4 {+2.93/28 9.8s} exf1=Q+ {-3.03/21 3.0s} 27. Nxf1 {+3.50/23 9.6s}
gxf4 {-2.91/23 3.0s} 28. Bxd5 {+3.91/27 9.4s} Bxf2 {-3.17/20 2.9s}
29. Qxf2 {+4.46/23 9.3s} P@g3 {-4.87/20 2.8s} 30. P@g6 {+7.02/24 8.9s}
gxf2 {-7.05/18 2.7s} 31. gxf7+ {+11.49/21 6.4s} Rxf7 {-9.34/18 1.7s}
32. Bxf7+ {+13.33/19 5.3s} Kxf7 {-9.08/16 2.2s} 33. Nxe5+ {+15.23/16 5.9s}
Kg8 {-14.38/15 1.7s} 34. P@f7+ {+17.29/17 4.8s} Kh8 {-12.77/15 1.8s}
35. N@g6+ {+19.05/18 4.9s} Kh7 {-14.68/1 0.001s} 36. f8=N+ {+31.18/17 3.0s}
Qxf8 {-27.63/14 0.76s} 37. Nxf8+ {+29.13/13 2.9s} Rxf8 {-27.45/12 0.88s}
38. P@g6+ {+37.64/11 2.4s} Kh6 {-38.83/8 0.59s}
39. Q@h5# {+M1/9 1.7s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "47"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "1-0"]
[PlyCount "89"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.75/18 2.4s} Na5 {-0.74/24 8.2s} 11. Ba2 {+0.81/20 2.6s}
c6 {-0.81/24 8.8s} 12. b4 {+0.67/22 2.7s} Bxf2+ {-0.69/25 9.0s}
13. Rxf2 {+0.87/23 2.9s} P@e3 {-1.13/28 9.4s} 14. Rf1 {+0.53/22 2.8s}
exd2 {-1.10/26 9.2s} 15. bxa5 {+1.37/24 2.9s} N@g6 {-1.16/25 9.4s}
16. B@g3 {+1.64/19 2.7s} Bxf3 {-1.46/24 9.0s} 17. Qxf3 {+1.77/22 2.8s}
Nxh4 {-0.91/32 9.3s} 18. Bxh4 {+1.61/24 2.8s} B@h5 {-0.50/28 8.9s}
19. Qf5 {+0.75/23 2.7s} N@e3 {-1.55/29 8.7s} 20. Qxh5 {+1.80/25 2.6s}
Nxh5 {-2.64/27 8.6s} 21. Bxd8 {+0.41/25 2.7s} Nf4 {-0.43/28 9.0s}
22. Rxf4 {+0.09/24 2.7s} exf4 {-2.52/29 8.9s} 23. Bxf7 {+3.29/27 2.8s}
Q@g4 {-2.28/27 8.8s} 24. N@g6+ {+2.35/21 2.5s} Qxg6 {-1.32/32 10.0s}
25. Bxg6 {+2.53/23 2.8s} N@h3+ {-1.25/27 8.9s} 26. gxh3 {+1.45/23 2.9s}
R@g2+ {-0.77/30 9.9s} 27. Kh1 {+1.28/1 0.003s} Rxg6 {-0.81/25 9.3s}
28. N@h4 {+1.22/22 2.9s} B@g2+ {-1.03/27 9.8s} 29. Kg1 {+1.79/17 2.8s}
Bxe4+ {-0.68/22 9.6s} 30. Nxg6+ {+0.89/20 2.9s} Bxg6 {-0.57/23 9.5s}
31. N@h4 {+1.13/15 2.8s} P@f2+ {-0.79/21 9.6s} 32. Kh1 {+1.10/18 3.0s}
N@e5 {-1.92/22 9.2s} 33. Nxg6+ {+0.77/18 2.9s} Nxg6 {-2.98/23 9.3s}
34. B@e4 {+1.78/18 3.0s} N@e5 {-4.31/26 9.0s} 35. Bxg6 {+1.28/20 2.9s}
Nxg6 {-2.35/24 9.1s} 36. R@h7+ {+6.20/22 2.4s} Kxh7 {-8.83/26 5.8s}
37. N@g5+ {+6.56/21 2.3s} hxg5 {-8.95/23 6.0s} 38. Q@h5+ {+8.73/22 1.8s}
R@h6 {-10.38/22 4.6s} 39. Qxh6+ {+8.16/19 1.9s} Kxh6 {-10.33/20 5.3s}
40. R@h5+ {+12.09/19 1.5s} Kxh5 {-12.41/1 0.003s} 41. P@g4+ {+13.29/16 1.6s}
Nxg4 {-14.97/16 2.8s} 42. hxg4+ {+13.76/15 1.2s} Kxg4 {-15.31/14 3.7s}
43. B@h3+ {+13.95/13 1.4s} Kxh3 {-18.92/13 2.3s} 44. B@g2+ {+19.59/11 0.69s}
Kh4 {-20.13/9 2.0s} 45. Q@h3# {+M1/7 0.53s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "48"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "107"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.47/21 8.0s} a6 {-1.25/17 2.4s} 11. h3 {+1.48/24 8.2s}
Bh5 {-1.42/18 2.5s} 12. Kh1 {+1.69/22 8.1s} Bxf2 {-0.65/17 2.5s}
13. Bxf2 {+1.14/23 8.5s} P@g4 {-0.78/22 2.7s} 14. hxg4 {+0.96/23 9.1s}
Nxg4 {-0.98/20 2.6s} 15. B@h4 {+1.17/21 8.8s} P@g5 {-1.27/18 2.7s}
16. Bhg3 {+0.90/21 8.9s} Ne7 {-1.09/16 2.6s} 17. P@h3 {+0.36/19 8.6s}
Nxf2+ {-0.16/17 2.7s} 18. Bxf2 {+0.35/19 9.0s} B@f4 {-0.08/15 2.6s}
19. Qe1 {+0.63/23 8.6s} c6 {-0.34/16 2.7s} 20. N@g3 {+0.39/20 9.0s}
Bg6 {-0.34/18 2.6s} 21. Bb3 {+0.79/21 8.8s} d5 {-0.39/18 2.8s}
22. exd5 {+0.45/20 9.2s} cxd5 {-0.34/19 2.8s} 23. Nxe5 {+0.69/24 9.5s}
Bxe5 {-0.23/21 3.0s} 24. Qxe5 {+0.44/27 9.7s} P@f6 {-0.04/18 2.9s}
25. Qxe7 {+0.66/20 9.4s} Qxe7 {-0.68/16 3.0s} 26. Bxd5 {+0.80/23 9.5s}
N@f4 {-0.86/15 3.0s} 27. B@e4 {+0.97/21 9.7s} Nxd5 {-0.70/16 3.0s}
28. P@f5 {+1.08/22 9.7s} B@f4 {-0.48/18 3.0s} 29. P@h2 {+1.12/22 10.0s}
Bxg3 {-1.08/18 3.1s} 30. Bxg3 {+1.21/23 10s} Bxf5 {-0.96/19 3.1s}
31. Bxf5 {+0.92/19 10s} P@g6 {-0.91/18 3.1s} 32. Bxg6 {+1.13/20 10s}
fxg6 {-0.77/16 3.1s} 33. B@e4 {+1.35/18 10s} Nf4 {-0.78/16 3.1s}
34. Bxf4 {+1.06/21 9.8s} gxf4 {-0.65/16 3.0s} 35. N@d5 {+1.48/19 9.8s}
B@e3 {-0.99/17 3.1s} 36. B@h4 {+1.54/23 9.8s} Qf7 {-1.96/15 3.1s}
37. Nxe3 {+3.91/26 10.0s} fxe3 {-3.53/20 3.1s} 38. P@e6 {+4.31/27 10s}
N@f2+ {-3.54/25 3.2s} 39. Rxf2 {+4.56/25 10s} exf2 {-4.42/20 3.2s}
40. Bxf2 {+5.25/25 11s} Q@e2 {-3.76/22 3.2s} 41. exf7 {+5.29/23 10.0s}
Qxf2 {-5.47/22 3.1s} 42. Q@g8+ {+9.43/25 9.0s} Rxg8 {-7.49/1 0.002s}
43. fxg8=Q+ {+8.89/23 8.9s} Kxg8 {-8.41/20 2.6s} 44. N@e7+ {+11.42/21 8.2s}
Kf7 {-8.93/18 2.7s} 45. Bxg6+ {+10.38/19 8.7s} Kxe7 {-9.62/19 2.9s}
46. R@f7+ {+12.45/18 7.6s} Kd6 {-11.45/14 2.6s} 47. Ne4+ {+13.15/17 8.2s}
Kc6 {-13.03/13 2.7s} 48. Nxf2 {+16.23/18 7.4s} R@g1+ {-11.62/15 2.6s}
49. Rxg1 {+23.01/18 7.2s} N@g3+ {-22.70/16 2.2s} 50. hxg3 {+24.25/1 0.003s}
Q@h2+ {-21.83/10 2.3s} 51. Kxh2 {+23.04/1 0.003s} N@f3+ {-23.76/11 2.3s}
52. gxf3 {+29.51/14 6.0s} Kb6 {-33.22/9 2.0s} 53. Q@c7+ {+53.09/11 4.8s}
Ka7 {-49.49/1 0.002s} 54. Qxb7# {+M1/9 2.0s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "48"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "86"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.77/21 2.5s} a5 {-0.29/29 8.5s}
12. b5 {+0.41/23 2.6s} Ne7 {-0.34/27 8.9s} 13. Bxf6 {+0.29/21 2.6s}
gxf6 {-0.13/25 8.6s} 14. h3 {+0.22/19 2.6s} Bxh3 {+0.73/27 9.1s}
15. gxh3 {-0.60/21 2.7s} Rg8+ {+0.85/25 8.9s} 16. B@g4 {-0.71/19 2.6s}
P@h5 {+1.40/25 9.3s} 17. Nh2 {-0.80/18 2.7s} hxg4 {+1.64/20 8.9s}
18. Nxg4 {-0.68/18 2.7s} B@h5 {+2.23/23 9.0s} 19. P@g2 {-2.27/18 2.7s}
Bxg4 {+1.89/24 9.0s} 20. hxg4 {-2.17/18 2.6s} N@f4 {+2.18/25 9.3s}
21. B@h4 {-1.67/19 2.8s} Neg6 {+1.79/23 9.1s} 22. Bg3 {-1.75/19 2.7s}
B@h4 {+2.00/25 9.3s} 23. Bxf7 {-1.47/22 2.9s} Bxg3 {+1.73/21 9.3s}
24. Bxg6 {-1.07/18 2.8s} Bgxf2+ {+2.17/26 9.6s} 25. Rxf2 {-1.29/19 2.8s}
Bxf2+ {+2.24/24 9.3s} 26. Kxf2 {-1.27/18 2.8s} B@h4+ {+3.29/27 9.3s}
27. P@g3 {-2.54/19 2.8s} Bxg3+ {+3.49/27 9.0s} 28. Kxg3 {-2.98/18 2.7s}
Rxg6 {+3.96/27 8.9s} 29. N@f7+ {-3.19/20 2.7s} Kh7 {+3.95/24 8.8s}
30. Nxd8 {-3.04/17 2.6s} P@h4+ {+4.77/31 8.9s} 31. Kf3 {-4.21/23 2.5s}
R@g3+ {+4.06/27 8.9s} 32. Kf2 {-6.01/1 0.015s} Rxg2+ {+5.75/31 8.9s}
33. Kf1 {-4.63/19 2.4s} Rxd8 {+4.78/29 9.0s} 34. B@g8+ {-4.07/21 2.7s}
Rdxg8 {+7.07/21 8.6s} 35. Q@f7+ {-4.04/21 2.7s} R6g7 {+8.18/19 9.1s}
36. B@f5+ {-6.77/16 2.8s} P@g6 {+10.68/21 9.0s} 37. Bxg6+ {-8.78/15 2.8s}
Nxg6 {+11.78/19 8.9s} 38. N@f8+ {-10.78/14 2.7s} Nxf8 {+14.53/17 8.3s}
39. B@f5+ {-13.81/16 2.8s} Kh8 {+18.29/15 7.8s} 40. Qxg8+ {-18.37/14 2.3s}
Rxg8 {+25.25/15 5.3s} 41. Kxg2 {-22.62/13 1.7s} N@f4+ {+34.61/15 3.7s}
42. Kf2 {-34.03/8 0.75s} Q@g2+ {+29.17/13 2.9s} 43. Ke3 {-29.20/10 0.70s}
B@f2# {+M1/14 2.3s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "49"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "81"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.61/25 8.2s} a5 {-0.64/20 2.6s}
12. b5 {+0.32/28 8.9s} Ne7 {-0.15/23 2.7s} 13. Bxf6 {+0.16/26 8.7s}
gxf6 {-0.19/20 2.6s} 14. h3 {+0.02/23 8.5s} Bh5 {-0.22/23 2.7s}
15. N@g3 {+0.08/22 8.5s} Bg6 {-0.30/21 2.6s} 16. Nh4 {-0.15/22 8.8s}
B@f4 {+0.34/18 2.6s} 17. Ne2 {+0.14/21 8.6s} Rg8 {+0.41/17 2.6s}
18. Nxg6+ {-0.19/21 9.0s} Rxg6 {0.00/19 2.8s} 19. Bxf7 {-0.34/30 9.1s}
Rxg2+ {+0.72/22 2.8s} 20. Kxg2 {-0.87/38 9.1s} N@h4+ {+0.68/32 2.8s}
21. Kg1 {-0.76/32 9.0s} Qg8+ {+1.69/22 2.6s} 22. Bxg8 {-0.51/27 9.3s}
Rxg8+ {+0.70/29 2.8s} 23. P@g3 {-0.55/28 9.0s} Bxd2 {+0.24/27 2.7s}
24. B@g2 {+1.30/27 9.2s} N@f3+ {-0.69/19 2.8s} 25. Kh1 {+1.35/25 9.1s}
Nxg2 {-0.81/17 2.7s} 26. Q@f7 {+1.88/26 9.3s} B@g7 {-1.37/22 2.9s}
27. Kxg2 {+2.95/28 9.5s} Ng5 {-2.03/21 2.9s} 28. Qxe7 {+2.52/31 9.8s}
P@f3+ {-2.58/24 2.9s} 29. Kh2 {+2.92/27 9.4s} B@h5 {-1.84/22 2.9s}
30. Ng1 {+3.27/27 9.2s} Bxf2 {-2.09/24 2.8s} 31. Rxf2 {+3.72/28 9.3s}
P@f4 {-1.64/22 2.9s} 32. g4 {+6.23/22 8.8s} Bxg4 {-5.23/21 2.6s}
33. hxg4 {+9.28/25 8.4s} P@g3+ {-7.56/19 2.5s} 34. Kh1 {+9.35/1 0.004s}
g2+ {-8.46/19 2.4s} 35. Kh2 {+11.80/23 7.5s} h5 {-6.74/16 2.4s}
36. Nxf3 {+15.47/19 7.4s} Nxf3+ {-15.48/18 2.6s} 37. Qxf3 {+17.00/17 7.3s}
hxg4 {-15.14/16 2.5s} 38. N@f7+ {+23.64/17 6.1s} Kh7 {-21.88/1 0.001s}
39. P@g6+ {+37.96/15 4.2s} Kxg6 {-26.36/1 0.002s} 40. Qxg4+ {+34.72/9 2.4s}
P@g5 {-36.97/8 0.69s} 41. B@f5# {+M1/12 2.0s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "49"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "64"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-0.45/25 2.3s}
Nf6 {+0.84/24 7.9s} 4. e4 {-0.77/21 2.5s} Nxe4 {+1.21/26 8.7s}
5. fxe4 {-1.49/19 2.5s} Bxe4 {+1.28/24 8.6s} 6. N@g5 {-0.69/20 2.7s}
P@c2 {+1.15/26 8.8s} 7. Qh5 {-0.50/21 2.5s} Bg6 {+0.85/29 8.5s}
8. Qf3 {-0.88/28 2.7s} cxb1=Q {+0.93/29 8.7s} 9. Rxb1 {-0.46/18 2.5s}
e6 {+1.02/25 8.4s} 10. P@h5 {-0.67/26 2.6s} N@c2+ {+1.25/26 8.6s}
11. Ke2 {+0.09/22 2.6s} Bf5 {+1.62/21 8.4s} 12. Qxa8 {-1.30/19 2.5s}
Be7 {+1.75/26 8.5s} 13. N5f3 {-0.91/19 2.5s} P@e3 {+2.08/34 8.5s}
14. Qxa7 {-1.71/17 2.6s} Nc6 {+4.09/23 9.0s} 15. Qa4 {-3.49/21 2.7s}
N6xd4+ {+4.69/23 8.9s} 16. cxd4 {-4.71/20 2.7s} P@d3+ {+4.42/30 9.6s}
17. Kd1 {-4.86/1 0.003s} Nxd4 {+5.16/28 9.1s} 18. Bxd3 {-5.55/27 2.7s}
P@c2+ {+5.57/33 9.6s} 19. Bxc2 {-4.15/20 2.8s} Bxc2+ {+4.89/32 9.6s}
20. Qxc2 {-3.99/27 3.0s} Nxc2 {+5.61/30 9.3s} 21. B@d3 {-2.61/23 2.8s}
Nb4 {+4.54/28 9.4s} 22. P@g6 {-3.34/27 2.9s} Nxd3 {+5.42/31 9.6s}
23. gxf7+ {-3.42/25 2.9s} Kxf7 {+5.44/27 9.2s} 24. N@e5+ {-5.27/23 2.8s}
Kf8 {+6.92/27 9.2s} 25. R@f7+ {-5.15/16 2.8s} Ke8 {+7.05/23 9.0s}
26. Nxd3 {-5.72/17 2.7s} B@e4 {+8.70/27 8.6s} 27. Rxg7 {-6.54/18 2.6s}
P@c2+ {+9.39/25 8.0s} 28. Kxc2 {-8.50/24 2.2s} Q@c4+ {+11.63/26 7.2s}
29. Kd1 {-8.46/23 2.2s} Qxd3+ {+10.86/24 7.4s} 30. N@d2 {-8.57/19 2.3s}
Bxf3+ {+14.62/25 6.5s} 31. Nxf3 {-15.68/18 1.9s} B@e2+ {+29.84/18 3.6s}
32. Ke1 {-27.60/1 0.001s} N@c2# {+M1/13 2.0s, Black mates} 0-1

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "50"]
[White "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-0.67/25 7.6s}
Nf6 {+0.71/24 2.4s} 4. e4 {-0.86/25 8.5s} Nxe4 {+1.47/20 2.6s}
5. fxe4 {-1.26/24 8.5s} Bxe4 {+1.46/18 2.6s} 6. N@g5 {-1.01/27 8.7s}
P@c2 {+1.21/19 2.6s} 7. Qh5 {-0.77/29 8.4s} Bg6 {+0.54/21 2.5s}
8. Qf3 {-0.81/28 8.8s} cxb1=Q {+0.98/27 2.6s} 9. Rxb1 {-0.69/26 8.4s}
e6 {+1.33/16 2.5s} 10. P@h5 {-1.02/27 8.6s} N@c2+ {+1.24/25 2.6s}
11. Kf2 {-0.99/26 8.6s} P@e3+ {+0.88/23 2.6s} 12. Bxe3 {-0.91/28 9.2s}
Nxe3 {+0.67/24 2.8s} 13. hxg6 {-0.98/26 8.7s} Qxg5 {+0.95/22 2.6s}
14. gxf7+ {-0.20/23 8.6s} Ke7 {+1.41/23 2.8s} 15. B@f4 {-1.21/23 8.6s}
N@g4+ {+1.19/20 2.6s} 16. Ke2 {-1.11/26 8.7s} B@a6+ {+1.88/19 2.6s}
17. Kd2 {-0.02/23 8.6s} Nxf1+ {-0.27/21 2.6s} 18. Rxf1 {+0.32/27 8.5s}
B@e3+ {-0.97/18 2.4s} 19. Qxe3 {+3.09/22 8.4s} Qb5 {-1.33/17 2.3s}
20. Bg5+ {+4.45/30 8.9s} Nf6 {-2.52/18 2.7s} 21. P@e5 {+5.19/24 8.9s}
Qxf1 {-4.26/19 2.7s} 22. exf6+ {+6.01/31 8.2s} gxf6 {-5.29/20 2.5s}
23. Bxf6+ {+6.02/27 8.3s} Qxf6 {-5.43/20 2.6s} 24. N@d5+ {+8.31/29 7.5s}
Kd8 {-6.09/20 2.5s} 25. Nxf6 {+7.39/27 8.2s} Kc8 {-5.06/18 2.5s}
26. Q@e8+ {+7.18/28 8.5s} B@d8 {-5.44/22 2.5s} 27. P@c6 {+6.74/24 8.8s}
Nxc6 {-7.97/22 2.6s} 28. Qxd7+ {+10.38/25 8.1s} Kb7 {-9.36/20 2.4s}
29. Qxc6+ {+11.36/24 7.6s} Kxc6 {-11.07/18 2.2s} 30. N@e5+ {+15.42/25 5.7s}
Kb7 {-12.88/22 1.9s} 31. P@c6+ {+18.40/23 5.6s} Kb8 {-15.48/22 1.7s}
32. Nfd7+ {+25.66/21 3.8s} Kc8 {-20.56/1 0.003s} 33. P@b7+ {+25.74/19 3.7s}
Bxb7 {-22.59/1 0.002s} 34. cxb7+ {+28.08/17 3.0s} Kxb7 {-24.25/1 0.002s}
35. B@c6+ {+29.63/15 2.9s} Ka6 {-26.94/14 0.71s} 36. B@b5+ {+32.87/13 2.5s}
Ka5 {-14.70/1 0.013s} 37. N@b3# {+M1/11 1.9s, White mates} 1-0

[Event "No-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "50"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-2400sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {+0.57/16 2.2s} Nf6 {-0.53/24 7.6s} 2. Nc3 {+0.66/17 2.4s}
e5 {-0.59/25 8.4s} 3. Nf3 {+0.53/19 2.4s} Nc6 {-0.63/25 8.3s}
4. Bc4 {+0.72/20 2.6s} Be7 {-0.75/26 8.8s} 5. d4 {+1.08/18 2.6s}
exd4 {-0.93/22 8.8s} 6. Nxd4 {+0.91/19 2.7s} d5 {-0.52/25 9.1s}
7. Bxd5 {+0.47/18 2.6s} Nxd5 {+0.05/23 9.2s} 8. exd5 {+0.36/20 2.8s}
Nxd4 {+0.27/27 9.3s} 9. Qxd4 {+0.17/20 2.8s} B@f6 {+0.44/23 8.9s}
10. P@e5 {-0.41/22 2.8s} P@h3 {+0.85/31 9.3s} 11. Rg1 {-0.39/17 2.7s}
hxg2 {+0.63/29 9.0s} 12. N@f3 {-0.12/21 2.7s} N@h4 {+0.63/29 9.6s}
13. Nxh4 {-0.68/22 2.7s} Bxh4 {+0.85/25 9.1s} 14. N@f3 {-0.39/25 2.8s}
Bxf2+ {+0.55/27 9.4s} 15. Qxf2 {-0.76/22 2.9s} N@g4 {+0.35/23 9.2s}
16. Rxg2 {-0.09/17 2.8s} Nxf2 {+0.23/32 9.6s} 17. Rxf2 {+0.05/20 2.8s}
Bg4 {+0.69/25 8.8s} 18. e6 {-0.37/18 2.7s} O-O {+0.52/31 9.6s}
19. N@e5 {-0.25/27 2.9s} Bxf3 {+0.35/28 9.4s} 20. exf7+ {-0.24/26 2.9s}
Rxf7 {+1.28/29 9.7s} 21. Nxf7 {-0.08/28 3.1s} Q@g1+ {+1.20/27 9.4s}
22. R@f1 {+0.06/22 2.8s} N@g2+ {+1.70/29 9.7s} 23. Rxg2 {-0.41/24 2.9s}
Qxf1+ {+2.59/24 9.1s} 24. Kxf1 {-1.28/21 2.8s} Bxg2+ {+2.25/26 9.4s}
25. Kxg2 {-1.63/21 2.8s} P@h3+ {+2.24/22 9.1s} 26. Kxh3 {-2.23/18 2.6s}
R@f3+ {+3.66/23 8.7s} 27. B@g3 {-4.54/21 2.4s} Rxf7 {+3.67/21 8.7s}
28. B@e6 {-5.89/19 2.3s} N@g1+ {+6.16/27 8.9s} 29. Kg2 {-5.76/21 2.7s}
P@h3+ {+6.51/25 8.4s} 30. Bxh3 {-8.13/15 2.0s} Nxh3 {+6.51/24 8.6s}
31. N@f4 {-4.16/20 3.0s} Nxf4+ {+4.66/22 9.2s} 32. Bcxf4 {-4.24/18 2.9s}
P@f3+ {+5.51/22 9.6s} 33. Kxf3 {-4.54/18 3.0s} N@g5+ {+5.50/19 9.3s}
34. Kg2 {-5.63/17 2.9s} B@f3+ {+10.14/21 7.2s} 35. Kf2 {-8.29/16 2.2s}
Qxd5 {+12.46/19 7.2s} 36. Nxd5 {-13.97/16 2.0s} R@e2+ {+27.51/11 3.0s}
37. Kf1 {-24.63/9 0.63s} P@g2+ {+32.91/8 2.2s} 38. Kg1 {-15.50/1 0.013s}
Nh3# {+M1/11 1.9s, Black mates} 0-1



==> anc/self_elo_increase/with_q-values/1600sim_vs_800sim_100_matches.pgn <==
Score of CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim vs CrazyAra-Dev-0.4.1-No-Q-800sim: 87 - 13 - 0 [0.870]
Elo difference: 330.23 +/- 110.06

100 of 100 games finished.


[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "115"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {+0.11/19 5.2s} e6 {-0.58/15 2.7s} 2. Nc3 {+0.92/20 5.0s}
d5 {-0.89/22 2.4s} 3. exd5 {+0.99/22 5.1s} exd5 {-1.02/18 2.4s}
4. Nf3 {+1.09/22 5.4s} Nf6 {-0.99/16 2.4s} 5. Bb5+ {+0.79/22 5.2s}
c6 {-1.15/18 2.5s} 6. Qe2+ {+0.73/24 5.5s} Be7 {-1.17/23 2.7s}
7. P@e5 {+1.09/23 5.5s} O-O {-0.63/21 2.6s} 8. exf6 {-0.07/27 5.9s}
Bxf6 {-0.79/25 2.9s} 9. N@h5 {+1.23/25 5.7s} Re8 {-0.90/23 2.7s}
10. Nxf6+ {+1.47/26 6.1s} gxf6 {-1.36/24 2.9s} 11. Nxd5 {+1.45/23 5.8s}
Rxe2+ {-1.72/22 2.8s} 12. Bxe2 {-0.20/22 5.8s} cxd5 {-1.59/21 2.8s}
13. B@h6 {+0.99/20 5.7s} P@g7 {-1.62/18 2.7s} 14. Bxg7 {-0.26/20 5.8s}
Kxg7 {-0.85/17 2.7s} 15. d4 {+0.05/18 5.6s} B@a5+ {-0.40/14 2.6s}
16. P@c3 {+0.05/23 5.7s} N@e4 {+0.34/26 2.8s} 17. P@h6+ {-0.42/25 5.7s}
Kf8 {+0.58/24 2.8s} 18. R@h8+ {-0.29/24 5.9s} N@g8 {+0.30/18 2.8s}
19. Rxh7 {-0.11/19 5.6s} Nxc3 {+0.77/15 2.6s} 20. bxc3 {-2.06/24 6.0s}
Bxc3+ {-0.32/19 2.9s} 21. P@d2 {-1.60/21 5.8s} Bxa1 {-0.60/18 2.7s}
22. Rh8 {-1.14/22 5.8s} P@h7 {+2.07/19 2.8s} 23. Ba3+ {-1.46/18 5.7s}
P@d6 {+0.50/26 2.8s} 24. Bxd6+ {+0.61/26 5.9s} Qxd6 {-0.75/25 3.0s}
25. P@g7+ {+0.67/24 6.1s} Ke7 {-0.72/23 2.8s} 26. Rxg8 {+1.00/26 6.1s}
R@b1+ {-0.84/21 2.9s} 27. N@d1 {+0.93/25 5.9s} Nc6 {-0.32/20 2.8s}
28. Rxc8 {+0.62/24 6.2s} Rxc8 {-1.14/22 3.0s} 29. B@f8+ {+0.44/22 6.1s}
Rxf8 {-0.87/20 2.9s} 30. N@f5+ {+0.05/23 6.2s} Kd7 {-0.57/21 3.0s}
31. Nxd6 {+0.16/20 6.2s} Rg8 {-0.28/18 2.9s} 32. Nxf7 {+0.52/21 5.8s}
R@e6 {-0.05/17 3.0s} 33. O-O {-0.57/20 6.0s} B@e7 {-0.46/18 2.8s}
34. P@d6 {+2.45/24 6.3s} Bxd6 {-2.32/22 3.0s} 35. Nxd6 {0.00/21 6.1s}
Rxd6 {-1.97/20 2.8s} 36. B@h3+ {+3.72/23 6.2s} P@e6 {-2.88/16 3.0s}
37. Q@f7+ {+4.43/22 6.2s} N@e7 {-3.95/17 2.9s} 38. Qxf6 {+4.06/20 6.5s}
B@a6 {-3.10/19 2.9s} 39. P@c5 {+7.80/19 5.9s} Bxe2 {-8.14/16 2.8s}
40. cxd6 {+8.00/19 5.8s} Q@e4 {-6.15/15 2.5s} 41. Bxe6+ {+6.24/23 5.8s}
Qxe6 {-7.62/18 2.7s} 42. Qxe6+ {+4.95/23 5.9s} Kxe6 {-7.67/18 2.8s}
43. dxe7 {+0.90/23 5.5s} B@h3 {-6.89/18 2.9s} 44. Ng5+ {+4.51/16 5.6s}
Kd7 {-7.42/12 2.6s} 45. Nxh3 {+3.93/16 5.7s} Q@d6 {-8.64/14 2.7s}
46. R@f8 {+9.56/19 5.7s} B@e8 {-7.99/18 2.7s} 47. N@c5+ {+9.56/20 6.2s}
Kc7 {-8.50/19 3.0s} 48. B@d8+ {+3.14/19 6.3s} Kc8 {-9.42/20 2.9s}
49. Q@a8+ {+12.51/23 5.6s} Nb8 {-12.25/18 2.7s} 50. Rxg8 {+10.65/21 5.2s}
Bxf1 {-10.82/20 2.4s} 51. Rxe8 {+11.44/19 5.0s} R@h1+ {-10.74/18 2.6s}
52. Kxh1 {+4.93/1 0.013s} Bxg2+ {-12.08/16 2.3s} 53. Kxg2 {+12.18/16 5.0s}
Qg6+ {-10.61/14 2.5s} 54. R@g3 {+12.30/19 4.9s} P@f3+ {-13.36/17 2.2s}
55. Kxf3 {+13.40/18 5.1s} P@e4+ {-15.64/16 2.4s} 56. Kg2 {+22.42/17 3.7s}
Qxg3+ {-20.84/12 1.5s} 57. hxg3 {+25.51/16 3.7s} Rxd1 {-37.55/14 1.5s}
58. R@c7# {+M1/9 1.4s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} g6 {-0.46/21 4.8s} 2. Nc3 {+0.70/23 2.3s} Bg7 {-2.36/29 5.1s}
3. d4 {+0.88/23 2.4s} d6 {-2.33/27 5.0s} 4. Bc4 {+1.60/21 2.4s}
h6 {-0.94/23 5.2s} 5. Nf3 {+1.05/24 2.5s} Nf6 {-1.01/24 5.3s}
6. Bxf7+ {+1.52/22 2.4s} Kxf7 {-1.18/24 5.5s} 7. e5 {+1.15/22 2.6s}
Ng4 {-2.02/20 5.2s} 8. O-O {+0.77/15 2.5s} Rf8 {-0.40/30 5.6s}
9. P@g5 {+0.80/24 2.6s} Kg8 {-0.87/33 5.7s} 10. gxh6 {+0.38/31 2.7s}
Nxh6 {-2.86/29 5.9s} 11. Bxh6 {+0.98/32 3.0s} Bxh6 {-2.92/29 5.8s}
12. P@g5 {+0.77/28 2.7s} Bg7 {-2.02/23 5.7s} 13. Nd5 {+2.75/23 2.7s}
P@h3 {-2.21/20 5.5s} 14. gxh3 {+2.09/21 2.7s} B@e4 {-3.06/22 5.7s}
15. Nxe7+ {+2.85/21 2.7s} Qxe7 {-0.62/27 6.0s} 16. P@f6 {+2.61/19 2.6s}
N@f4 {-0.31/19 5.5s} 17. P@g2 {+0.47/20 2.7s} Bxh3 {-0.91/28 6.0s}
18. fxe7 {-0.29/18 2.7s} Nc6 {-1.44/25 5.7s} 19. exf8=Q+ {+0.11/24 2.9s}
Rxf8 {-2.51/25 5.9s} 20. R@h4 {-0.24/20 2.7s} B@h5 {-3.85/22 5.7s}
21. gxh3 {+2.48/22 2.8s} Bexf3 {-3.55/26 5.5s} 22. B@c4+ {+2.62/21 2.7s}
d5 {-6.36/20 5.6s} 23. N@f6+ {+3.84/23 2.6s} Rxf6 {-5.80/22 5.2s}
24. exf6 {+4.09/21 2.5s} Nxh3+ {-6.62/20 5.1s} 25. Rxh3 {+4.24/1 0.003s}
P@e2 {-9.71/18 5.5s} 26. Bxe2 {+8.63/19 2.6s} N@f4 {-19.35/21 5.1s}
27. Q@e8+ {+10.94/20 2.6s} N@f8 {-19.79/20 5.0s} 28. P@f7+ {+12.31/19 2.5s}
Kh7 {-24.29/18 3.8s} 29. Rxf3 {+18.85/16 1.9s} Nxe2+ {-20.91/14 3.7s}
30. Qdxe2 {+17.37/13 2.0s} Bxf3 {-M1/13 3.7s} 31. B@g8+ {+23.99/12 1.6s}
Kh8 {-17.85/1 0.014s} 32. fxg7+ {+25.14/10 1.1s} Kxg7 {-19.97/1 0.014s}
33. B@f6# {+M1/9 0.64s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "115"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {-0.65/16 2.2s} 2. Nf3 {+0.59/26 5.1s} Nc6 {-0.57/21 2.4s}
3. Bc4 {+0.56/27 5.3s} Be7 {-0.36/19 2.5s} 4. d4 {+0.18/23 5.4s}
exd4 {-0.81/22 2.7s} 5. Nxd4 {+0.39/26 6.0s} Nxd4 {-0.60/20 2.5s}
6. Qxd4 {+0.37/24 5.6s} Bf6 {-0.23/22 2.8s} 7. e5 {+0.40/24 5.9s}
N@c6 {-0.51/19 2.7s} 8. Qe3 {+0.17/21 5.6s} Nxe5 {-0.36/20 2.8s}
9. P@d4 {-0.62/21 5.7s} d6 {-0.16/17 2.6s} 10. dxe5 {+0.27/20 5.6s}
dxe5 {-0.27/19 2.7s} 11. Qb3 {+1.93/23 5.6s} P@e6 {-1.88/17 2.6s}
12. Nc3 {+2.31/21 5.5s} P@d5 {-2.19/19 2.6s} 13. Bb5+ {+1.45/21 5.6s}
P@c6 {-2.01/19 2.6s} 14. Be2 {+1.34/19 5.4s} Ne7 {-1.91/16 2.5s}
15. N@h5 {+1.49/19 5.6s} Nf5 {-1.32/15 2.6s} 16. N@g4 {+0.89/17 5.4s}
Rg8 {-1.15/15 2.5s} 17. O-O {+1.24/18 5.5s} Nd4 {-1.15/16 2.6s}
18. Be3 {+1.90/24 5.6s} Nxb3 {-2.14/22 2.7s} 19. axb3 {+2.74/25 5.9s}
Q@g6 {-2.10/24 2.8s} 20. Nhxf6+ {+2.90/23 5.8s} gxf6 {-2.47/20 2.7s}
21. N@h6 {+3.11/26 5.9s} N@h4 {-3.32/20 2.7s} 22. Nxg8 {+2.96/22 5.7s}
Qxg8 {-3.54/19 2.6s} 23. B@h3 {+3.50/20 5.6s} N@f5 {-4.16/17 2.7s}
24. Kh1 {+3.47/18 5.6s} Qe7 {-3.06/18 2.7s} 25. Rad1 {+2.88/16 5.5s}
h5 {-1.46/20 2.7s} 26. Nh6 {+1.90/22 5.9s} Nxh6 {-1.61/20 2.8s}
27. Bxh6 {+0.99/19 5.8s} N@f5 {-1.55/18 2.8s} 28. Bc1 {+0.83/19 6.0s}
e4 {-1.03/18 2.8s} 29. Rg1 {+1.24/19 5.9s} e5 {-1.50/16 2.8s}
30. Bxh5 {+0.49/21 6.2s} e3 {-1.23/18 2.8s} 31. fxe3 {+1.84/21 6.1s}
Be6 {-1.53/20 2.9s} 32. P@f2 {+2.10/20 6.1s} Nxe3 {-2.77/18 2.9s}
33. Bxe6 {+3.52/21 6.2s} Qxe6 {-3.61/17 2.9s} 34. Bxe3 {+4.59/23 6.3s}
P@h3 {-3.69/15 2.8s} 35. R@g3 {+2.79/22 6.4s} Qxg3 {-3.00/21 3.1s}
36. fxg3 {+2.27/25 6.5s} hxg2+ {-3.72/18 3.1s} 37. Rxg2 {+4.69/1 0.014s}
P@h3 {-2.13/24 3.1s} 38. B@f3 {+3.07/21 6.3s} hxg2+ {-2.30/20 3.0s}
39. Bxg2 {+2.19/29 6.5s} B@h3 {-1.44/20 3.0s} 40. Q@g8+ {+1.35/26 6.2s}
Ke7 {-0.70/26 2.9s} 41. Bc5+ {+5.25/33 6.8s} R@d6 {-2.10/26 3.1s}
42. Qxf7+ {+5.30/31 6.5s} Qxf7 {-5.25/30 3.1s} 43. Bxh3 {+6.71/30 6.4s}
Qxh5 {-4.00/28 3.2s} 44. Bxd6+ {+6.62/27 6.5s} cxd6 {-6.46/26 2.9s}
45. R@d7+ {+8.55/26 6.1s} Kf8 {-5.65/24 3.1s} 46. P@g7+ {+8.88/24 6.2s}
Kg8 {-8.36/21 2.7s} 47. B@e6+ {+8.92/24 6.2s} B@f7 {-7.99/20 3.0s}
48. Bxf7+ {+8.51/21 6.4s} Qxf7 {-8.96/19 3.1s} 49. Rxf7 {+9.82/21 6.2s}
Q@f3+ {-6.94/18 3.1s} 50. Q@g2 {+12.54/17 6.1s} R@f1+ {-11.25/14 2.9s}
51. Rxf1 {+17.40/21 5.7s} Qxf1+ {-16.86/14 2.8s} 52. Qxf1 {+17.58/16 5.6s}
B@f3+ {-13.16/12 2.7s} 53. P@g2 {+22.32/18 5.1s} Kxf7 {-22.63/16 2.5s}
54. B@e6+ {+25.64/18 4.5s} Kxg7 {-27.16/17 1.8s} 55. Q@f7+ {+27.65/26 3.2s}
Kh6 {-26.55/24 1.4s} 56. R@h7+ {+27.07/24 3.2s} Kg5 {-23.20/1 0.014s}
57. gxh4+ {+29.60/22 2.7s} Kf4 {-25.17/1 0.014s}
58. Qxf3# {+M1/20 2.2s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "114"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.91/16 2.3s} Nc6 {-0.64/26 5.0s}
3. d4 {+0.70/21 2.5s} d5 {-0.41/30 5.4s} 4. Nf3 {+0.87/20 2.5s}
dxe4 {-0.77/23 5.4s} 5. Nxe4 {+0.77/21 2.6s} Nf6 {-1.59/23 5.5s}
6. Neg5 {+0.68/19 2.5s} Qd5 {-1.32/26 5.4s} 7. Be2 {+0.81/21 2.6s}
P@g4 {-0.69/23 5.7s} 8. O-O {+1.09/21 2.6s} gxf3 {-1.08/21 5.6s}
9. Bxf3 {+0.98/19 2.8s} Qxf3 {-0.85/18 5.6s} 10. Nxf3 {+0.62/15 2.6s}
B@h5 {-1.32/16 5.4s} 11. P@e2 {+1.01/16 2.6s} Be7 {-0.61/17 5.5s}
12. c3 {+1.28/15 2.6s} h6 {-0.57/17 5.4s} 13. Bf4 {+0.77/17 2.6s}
Nd5 {+0.39/26 5.7s} 14. Bg3 {-0.57/18 2.7s} N@f4 {-0.17/27 5.9s}
15. P@e4 {-0.43/23 2.9s} Bxf3 {+1.26/28 6.3s} 16. exf3 {-0.96/27 2.8s}
N@e2+ {+1.16/26 6.1s} 17. Kh1 {-1.27/25 3.0s} Nxg2 {+0.56/28 6.1s}
18. exd5 {-1.19/23 2.8s} Ngf4 {+0.61/24 6.1s} 19. Bxf4 {-0.91/23 3.0s}
Nxf4 {-0.05/27 6.2s} 20. Rg1 {-0.26/25 2.8s} exd5 {+1.07/25 6.0s}
21. Rxg7 {-0.86/21 2.8s} B@f6 {+1.41/29 6.2s} 22. Q@g8+ {-1.31/22 2.9s}
Rxg8 {+0.65/31 6.2s} 23. Rxg8+ {-0.90/28 3.0s} Q@f8 {+0.52/25 6.2s}
24. Rxf8+ {-1.41/20 2.9s} Bxf8 {-1.00/27 6.1s} 25. B@f1 {-0.53/26 3.0s}
P@e2 {+0.50/21 5.9s} 26. Qe1 {-0.72/18 2.8s} P@h3 {+1.82/22 5.9s}
27. Bxe2 {-1.91/21 2.8s} Be6 {-1.52/24 6.0s} 28. Bf1 {-1.57/20 2.8s}
Nxd4 {+0.65/24 6.1s} 29. Bxh3 {-0.96/24 3.1s} Nxh3 {+0.11/25 6.2s}
30. R@g8 {-0.49/18 3.0s} R@g7 {+1.37/25 6.3s} 31. Rxg7 {-0.93/23 3.0s}
B6xg7 {+0.45/28 6.4s} 32. cxd4 {-0.94/22 3.0s} P@g2+ {+0.03/27 6.5s}
33. Kxg2 {-1.01/1 0.002s} Nf4+ {0.00/25 6.5s} 34. Kg1 {-0.35/21 3.0s}
B@g2 {-1.04/22 6.3s} 35. N@g3 {-0.10/21 3.1s} Bxf3 {-0.41/21 6.4s}
36. Qxe6+ {+0.30/20 3.1s} Nxe6 {-2.17/25 6.5s} 37. P@d7+ {+0.25/18 3.0s}
Kxd7 {-0.36/24 6.4s} 38. B@h3 {+0.88/19 3.1s} Q@c6 {+0.50/19 6.4s}
39. P@g2 {-0.93/17 3.1s} P@g4 {+0.28/23 6.5s} 40. gxf3 {-2.15/19 3.1s}
gxh3 {+2.55/21 6.3s} 41. B@g4 {-2.25/17 3.0s} R@g2+ {+4.43/28 6.4s}
42. Kh1 {-3.79/24 3.1s} Rxg3 {+4.63/28 6.5s} 43. hxg3 {-4.31/24 3.0s}
P@g2+ {+5.08/29 6.5s} 44. Kh2 {-5.14/26 3.1s} N@f1+ {+4.59/26 6.3s}
45. Kxh3 {-4.59/23 3.0s} g1=Q {+6.08/28 6.2s} 46. R@g2 {-4.72/23 3.0s}
Qh1+ {+3.67/22 6.3s} 47. P@h2 {-3.76/21 3.1s} h5 {+8.41/19 6.1s}
48. Bf5 {-6.45/18 2.9s} B@g6 {+10.31/18 6.0s} 49. Q@d3 {-6.93/17 2.9s}
Bxf5+ {+10.50/20 5.9s} 50. Qxf5 {-10.38/18 2.7s} B@g6 {+6.83/21 5.7s}
51. N@f6+ {-10.61/16 2.8s} Bxf6 {+13.39/21 4.3s} 52. Qxf6 {-11.15/19 2.1s}
N@g5+ {+15.24/20 3.0s} 53. Kh4 {-11.62/17 1.9s} Nxf3+ {+14.22/18 3.3s}
54. Qxf3 {-15.54/16 1.2s} P@g5+ {+17.52/16 2.3s} 55. Kh3 {-14.25/1 0.014s}
g4+ {+17.17/14 2.5s} 56. Kh4 {-12.96/12 1.3s} Qxh2+ {+27.78/12 1.5s}
57. Rxh2 {-25.85/9 0.61s} P@g5# {+M1/8 1.1s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.21/21 5.0s} d5 {-0.94/22 2.4s}
3. exd5 {+0.97/22 5.2s} exd5 {-0.98/21 2.5s} 4. Nf3 {+1.03/22 5.1s}
Nf6 {-1.00/14 2.4s} 5. Bb5+ {+0.52/24 5.4s} c6 {-1.19/21 2.6s}
6. Qe2+ {+0.76/24 5.4s} Be7 {-1.14/23 2.6s} 7. P@e5 {+1.10/28 5.7s}
O-O {-0.60/22 2.8s} 8. exf6 {+0.87/26 5.8s} Bxf6 {-0.58/20 2.7s}
9. N@h5 {-0.24/27 5.7s} Re8 {-1.15/23 2.8s} 10. Nxf6+ {+1.37/25 5.9s}
gxf6 {-1.04/21 2.8s} 11. Nxd5 {+1.68/24 6.0s} Rxe2+ {-1.72/23 2.9s}
12. Bxe2 {+1.72/22 5.9s} cxd5 {-1.70/20 2.8s} 13. d3 {+1.44/21 5.6s}
Nc6 {-1.05/20 2.7s} 14. P@g7 {+0.78/27 5.8s} N@g6 {-2.39/23 2.7s}
15. B@h6 {+1.74/20 5.7s} N@e6 {-1.52/22 2.7s} 16. h4 {+0.15/22 5.8s}
P@h5 {-1.03/18 2.7s} 17. Ng5 {+0.04/20 5.8s} Nxg7 {-0.75/18 2.8s}
18. Bxg7 {-0.08/20 5.9s} Kxg7 {-0.28/19 2.8s} 19. Bxh5 {+0.04/21 5.7s}
Qe7+ {+0.06/17 2.7s} 20. R@e2 {+0.14/18 5.8s} P@e5 {-0.10/16 2.7s}
21. Nf3 {+0.51/19 5.8s} B@a5+ {-0.43/18 2.7s} 22. c3 {+0.82/21 5.8s}
Bf5 {-0.03/19 2.7s} 23. P@g5 {+0.91/21 6.0s} Bxd3 {-0.23/19 2.8s}
24. gxf6+ {-1.37/19 5.9s} Qxf6 {-0.37/16 2.8s} 25. Bg5 {+0.72/29 5.9s}
Qd6 {-0.22/18 2.8s} 26. Rd2 {+0.24/18 5.7s} P@c4 {-0.13/16 2.7s}
27. Rxd3 {+4.61/24 6.0s} cxd3 {-3.45/22 2.9s} 28. N@f5+ {+4.16/22 5.9s}
Kg8 {-4.29/21 2.8s} 29. O-O {+3.86/22 6.0s} Qe6 {-5.43/19 2.8s}
30. Bxg6 {+6.41/22 5.9s} P@g7 {-5.05/21 2.8s} 31. Bxf7+ {+7.27/28 6.1s}
Qxf7 {-7.07/24 3.1s} 32. N@h6+ {+7.70/24 6.1s} gxh6 {-6.87/21 2.9s}
33. Nxh6+ {+3.73/25 6.2s} Kf8 {-7.75/22 2.7s} 34. Nxf7 {+6.89/24 6.0s}
N@e2+ {-7.31/21 2.9s} 35. Kh1 {+3.55/22 6.1s} Kxf7 {-7.10/21 2.8s}
36. Q@f6+ {+9.32/23 5.5s} Ke8 {-7.61/19 2.6s} 37. Qe6+ {+9.79/25 5.0s}
P@e7 {-9.15/24 2.5s} 38. P@f7+ {+7.87/24 5.0s} Kd8 {-9.55/20 2.4s}
39. f8=Q+ {+12.06/23 4.1s} Kc7 {-10.08/22 2.2s} 40. B@d8+ {+14.90/21 4.3s}
Rxd8 {-17.41/17 1.7s} 41. Qxd8+ {+29.62/10 1.4s} Nxd8 {-26.71/6 0.54s}
42. R@c8# {+M1/7 1.1s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "102"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-1.01/25 5.0s} 3. Bc4 {+0.58/21 2.3s}
Be7 {-0.73/26 5.4s} 4. d4 {+0.84/20 2.6s} exd4 {-0.75/24 5.5s}
5. Nxd4 {+0.74/21 2.6s} Nxd4 {-0.68/25 5.9s} 6. Qxd4 {+0.50/23 2.8s}
Bf6 {-0.27/23 5.6s} 7. e5 {+0.46/19 2.6s} N@c6 {-0.38/23 5.8s}
8. Qe3 {+0.64/20 2.7s} Nxe5 {-0.39/21 5.6s} 9. P@d4 {+0.27/18 2.7s}
d6 {-2.48/23 5.7s} 10. dxe5 {+0.32/18 2.7s} dxe5 {-0.43/19 5.5s}
11. N@d5 {+0.13/14 2.6s} P@e6 {+0.16/21 5.7s} 12. Nxf6+ {-0.37/17 2.7s}
Nxf6 {+0.06/22 5.7s} 13. Qxe5 {-0.83/15 2.7s} P@h3 {+0.85/25 5.8s}
14. B@f1 {+0.03/19 2.7s} hxg2 {-0.14/22 5.8s} 15. Bxg2 {-0.34/17 2.7s}
N@h4 {+0.89/25 5.8s} 16. Qg3 {-0.85/20 2.7s} Nxg2+ {+0.82/23 5.8s}
17. Qxg2 {-0.96/19 2.7s} P@g4 {+0.80/25 6.0s} 18. P@e2 {-0.74/20 2.7s}
B@e4 {+1.15/23 5.7s} 19. f3 {-0.68/20 2.8s} Qd4 {-0.12/22 5.9s}
20. N@e3 {-0.61/19 2.8s} gxf3 {+0.13/24 5.9s} 21. exf3 {-0.08/21 2.9s}
P@h3 {+0.37/22 5.8s} 22. Qe2 {+0.28/21 2.8s} P@f4 {+0.61/23 6.0s}
23. P@c3 {-1.31/18 2.9s} Qd8 {+0.72/21 5.9s} 24. fxe4 {-1.78/20 2.9s}
fxe3 {+2.79/27 5.9s} 25. B@f3 {-2.58/22 2.7s} N@e5 {+2.66/25 5.8s}
26. Bxe3 {-4.67/17 2.6s} Nxf3+ {+3.81/20 5.8s} 27. Qxf3 {-4.12/17 2.6s}
B@g4 {+4.37/18 5.4s} 28. Bb5+ {-4.01/15 2.4s} Bd7 {+4.50/27 6.1s}
29. Qf4 {-3.93/22 2.9s} Bxb5 {+3.97/24 6.0s} 30. Nd2 {-3.12/20 2.9s}
B@g2 {+2.96/25 6.1s} 31. Rg1 {-4.53/24 2.9s} Qxd2+ {+2.94/22 6.2s}
32. Kxd2 {-4.47/20 2.8s} Nxe4+ {+3.14/22 6.5s} 33. Kc1 {-2.95/19 3.1s}
N@e2+ {+2.81/20 6.3s} 34. Kb1 {-2.57/16 2.9s} Nxf4 {+2.23/21 6.2s}
35. Q@b4 {-2.77/17 3.0s} Q@d7 {+3.89/17 6.1s} 36. N@e5 {-2.93/16 2.9s}
P@c5 {+3.67/23 5.9s} 37. Nxd7 {-3.29/17 2.9s} cxb4 {+1.83/19 6.0s}
38. P@f6 {-2.36/18 2.9s} Nd5 {+5.94/25 5.8s} 39. P@d2 {-4.57/19 2.6s}
gxf6 {+7.84/20 6.2s} 40. Nxf6+ {-7.36/15 2.9s} Nexf6 {+7.22/17 6.2s}
41. N@g7+ {-7.75/13 2.9s} Kd8 {+5.80/18 6.1s} 42. P@e7+ {-8.20/13 2.9s}
Kxe7 {+5.85/17 6.2s} 43. Q@c5+ {-7.77/15 2.9s} N@d6 {+7.14/15 6.2s}
44. Bd4 {-6.66/12 3.0s} P@d3 {+8.34/17 6.0s} 45. Bxf6+ {-9.42/15 2.9s}
Nxf6 {+7.14/16 5.8s} 46. Qxc7+ {-8.90/16 2.8s} B@d7 {+8.83/16 5.8s}
47. Qxd6+ {-9.71/14 2.7s} Kxd6 {+10.63/17 5.6s} 48. P@c5+ {-9.74/14 2.7s}
Kc7 {+12.28/17 5.5s} 49. cxd3 {-18.30/16 2.5s} P@c2+ {+30.03/17 2.9s}
50. Kxc2 {-34.43/10 0.68s} Bxd3+ {+35.73/13 1.5s} 51. Kxd3 {-34.63/8 0.62s}
Q@e4# {+M1/11 1.2s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "113"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-0.59/20 2.4s} 3. Bc4 {+0.54/24 5.0s}
Be7 {-0.45/20 2.5s} 4. d4 {+0.24/23 5.5s} exd4 {-0.72/22 2.6s}
5. Nxd4 {+0.43/23 5.5s} Nxd4 {-0.58/22 2.7s} 6. Qxd4 {+0.48/24 5.9s}
Bf6 {-0.27/20 2.6s} 7. e5 {+0.12/22 5.5s} N@c6 {-0.34/21 2.7s}
8. Qe3 {+0.15/24 5.8s} Nxe5 {-0.37/19 2.6s} 9. P@d4 {+0.40/19 5.5s}
d6 {-0.26/18 2.7s} 10. dxe5 {+0.74/20 5.6s} dxe5 {-0.19/15 2.6s}
11. N@f3 {+0.13/18 5.4s} Bg4 {+0.24/17 2.6s} 12. Nc3 {+0.32/20 5.5s}
P@d4 {+0.04/19 2.8s} 13. Qe4 {+0.02/21 5.7s} Bxf3 {-0.25/19 2.7s}
14. Qxf3 {+0.47/27 6.0s} dxc3 {-0.51/22 2.8s} 15. bxc3 {+0.68/25 5.7s}
P@b2 {0.00/16 2.6s} 16. Bxf7+ {+0.87/25 6.1s} Kxf7 {-0.53/22 2.8s}
17. N@g5+ {+0.53/22 5.8s} Ke7 {-0.69/20 2.7s} 18. B@a3+ {-0.02/22 5.8s}
B@d6 {-0.87/18 2.8s} 19. Baxb2 {+1.31/22 5.7s} Nh6 {-0.34/17 2.7s}
20. Qxb7 {+1.33/19 5.7s} N@c5 {-1.38/17 2.7s} 21. Qd5 {+1.85/21 5.7s}
N@b6 {-1.52/20 2.7s} 22. Qc6 {+2.14/19 5.8s} P@b7 {-2.06/16 2.7s}
23. Qf3 {+1.21/21 5.9s} Qd7 {-0.58/17 2.7s} 24. Ne4 {+1.14/20 5.8s}
Nxe4 {-1.68/18 2.9s} 25. Qxe4 {+1.30/19 6.0s} N@c5 {-1.76/16 2.8s}
26. Qe2 {+1.85/23 6.2s} Rae8 {-1.17/20 2.9s} 27. P@g5 {+1.17/24 6.2s}
Kd8 {-1.40/22 3.0s} 28. gxf6 {+0.87/26 6.5s} gxf6 {-1.69/23 3.1s}
29. Bxh6 {+0.71/24 6.3s} Rhg8 {-1.74/19 2.9s} 30. P@g7 {-0.04/22 6.1s}
P@d3 {-1.34/19 3.0s} 31. cxd3 {+1.18/22 6.3s} e4 {-0.73/21 3.0s}
32. O-O {+1.15/20 6.2s} Rxg7 {-1.03/17 3.1s} 33. Bxg7 {+1.12/17 6.2s}
Qxg7 {-0.69/17 2.9s} 34. dxe4 {+0.47/19 6.4s} P@h3 {-1.43/17 3.1s}
35. R@g4 {+1.27/18 6.4s} B@g6 {-1.37/16 3.0s} 36. B@f3 {+1.91/20 6.4s}
hxg2 {-2.36/19 3.0s} 37. Bxg2 {+2.03/19 6.3s} P@f5 {-1.82/16 3.0s}
38. exf5 {+2.33/20 6.6s} Rxe2 {-2.38/18 3.1s} 39. fxg6 {+1.62/18 6.5s}
hxg6 {-2.05/17 3.0s} 40. P@h6 {+2.41/19 6.4s} Bxh2+ {-2.18/17 3.0s}
41. Kxh2 {+1.55/22 6.4s} Qxh6+ {-3.51/17 3.1s} 42. B@h3 {+5.02/27 6.5s}
Kc8 {-3.52/17 3.0s} 43. Rxg6+ {+4.52/22 6.5s} Qxh3+ {-4.38/18 3.1s}
44. Bxh3+ {+4.33/26 6.5s} B@d7 {-4.28/19 3.2s} 45. Rg8+ {+4.67/24 6.6s}
Q@e8 {-4.18/21 3.2s} 46. Rxe8+ {+6.83/26 6.2s} Rxe8 {-4.08/1 0.003s}
47. P@f7 {+7.04/24 6.3s} Rh8 {-5.74/20 2.9s} 48. Q@g8+ {+9.27/24 5.6s}
R@d8 {-5.57/21 3.0s} 49. Qxh8 {+9.44/21 6.0s} Rxh8 {-8.78/20 2.9s}
50. R@g8+ {+9.31/24 5.9s} Q@d8 {-7.39/18 2.7s} 51. Rxd8+ {+8.10/20 6.1s}
Rxd8 {-10.40/18 2.9s} 52. P@e7 {+9.59/20 6.0s} P@g3+ {-9.14/15 2.8s}
53. fxg3 {+9.76/18 6.3s} R@e2+ {-8.36/17 3.0s} 54. B@g2 {+11.06/16 6.4s}
Rxe7 {-9.44/15 3.0s} 55. P@a6 {+12.87/15 6.3s} bxa6 {-14.64/15 2.8s}
56. N@c6 {+12.84/16 4.7s} P@b7 {-29.50/12 1.6s}
57. Q@b8# {+M1/11 1.3s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Nf6 {+0.11/18 5.1s} 4. Nc3 {-0.02/21 2.4s} Be7 {-0.08/21 5.4s}
5. d4 {+0.43/19 2.6s} exd4 {-0.18/27 5.6s} 6. Nxd4 {+0.18/21 2.7s}
Nxd4 {-0.26/26 5.8s} 7. Qxd4 {+0.13/23 2.7s} P@h3 {+0.01/24 5.5s}
8. Rg1 {-0.26/19 2.6s} hxg2 {+0.16/25 5.5s} 9. Be2 {+0.33/19 2.5s}
N@e6 {+0.17/22 5.3s} 10. Qd3 {-0.14/19 2.6s} P@d4 {+0.87/29 5.7s}
11. Nd5 {-0.71/24 2.7s} Nxd5 {+0.88/25 5.6s} 12. exd5 {-0.75/21 2.5s}
Bb4+ {+1.45/26 5.5s} 13. Kd1 {-1.66/19 2.6s} Qh4 {-2.63/20 5.2s}
14. dxe6 {-3.82/18 2.4s} Qxf2 {+4.54/22 5.0s} 15. exf7+ {-3.90/20 2.3s}
Qxf7 {+5.25/18 4.8s} 16. Qe4+ {-3.89/17 2.4s} P@e6 {+3.94/20 4.8s}
17. N@g4 {-4.68/16 2.3s} N@f2+ {+3.34/30 5.1s} 18. Nxf2 {-5.72/1 0.002s}
Qxf2 {+1.17/30 5.1s} 19. Bh5+ {-4.05/21 2.3s} P@f7 {+7.72/24 4.7s}
20. N@e1 {-3.31/18 2.3s} Qxg1 {+3.66/21 5.4s} 21. Bxf7+ {-3.26/18 2.7s}
Kf8 {+4.26/29 5.5s} 22. N@d3 {-3.80/17 2.5s} N@f2+ {+3.54/22 5.3s}
23. Nxf2 {-4.18/21 2.5s} Qxf2 {+5.96/27 4.8s} 24. N@f3 {-3.26/19 2.4s}
g1=Q {+5.46/25 5.2s} 25. N@d3 {-4.39/23 2.5s} Qgxe1+ {+7.95/29 5.3s}
26. Ndxe1 {-5.86/23 2.5s} Kxf7 {+8.29/16 5.5s} 27. Ne5+ {-10.96/15 2.6s}
Ke7 {+10.80/19 5.3s} 28. c3 {-7.73/18 2.5s} B@e2+ {+13.94/19 4.8s}
29. Qxe2 {-15.54/18 2.0s} Qxe2+ {+16.14/19 3.6s} 30. Kxe2 {-4.76/1 0.014s}
N@g1+ {+17.01/15 3.5s} 31. Kf2 {-14.87/14 1.4s} Q@e2+ {+18.72/16 3.2s}
32. Kg3 {-16.64/14 1.4s} R@h3+ {+19.20/14 3.3s} 33. Kf4 {-16.91/1 0.013s}
N@d5+ {+23.01/15 2.4s} 34. Kg5 {-19.01/1 0.013s} Qxe5+ {+39.96/11 1.6s}
35. Kg4 {-44.05/8 0.61s} h5# {+M1/7 1.1s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Bc5 {-0.23/17 2.4s} 4. O-O {+0.72/23 5.0s} Nf6 {-0.73/20 2.4s}
5. d3 {+0.60/27 5.4s} O-O {-0.88/20 2.4s} 6. Nc3 {+0.73/21 5.1s}
d6 {-1.50/20 2.5s} 7. Bg5 {+0.82/24 5.6s} Bg4 {-1.14/23 2.6s}
8. Bxf6 {+0.66/30 5.7s} Qxf6 {-1.30/27 2.8s} 9. Nd5 {-0.26/31 5.7s}
Qh6 {-1.61/22 2.7s} 10. Bxc6 {+0.67/25 5.8s} bxc6 {-0.57/24 2.9s}
11. N@f5 {+0.90/27 6.0s} Bxf5 {-1.23/22 2.8s} 12. N@e7+ {+1.18/28 5.9s}
Kh8 {-1.12/1 0.003s} 13. Nxf5 {+0.60/27 6.1s} Qg6 {-0.96/21 2.8s}
14. N3h4 {+1.31/22 5.7s} Qg5 {-1.21/19 2.7s} 15. B@e7 {+2.89/21 5.8s}
Bxf2+ {-2.03/20 2.8s} 16. Kh1 {+0.22/24 6.1s} Bxh4 {-2.08/17 2.8s}
17. Bxg5 {+1.44/30 6.3s} Bxg5 {-1.60/23 3.0s} 18. Qg4 {+1.85/23 5.8s}
B@h6 {-1.26/23 2.8s} 19. Nxh6 {+0.98/23 5.8s} Bxh6 {-1.72/24 2.7s}
20. B@f6 {-0.49/22 5.7s} gxf6 {-1.88/18 2.8s} 21. Nxf6 {+0.81/23 6.0s}
B@g5 {-0.99/17 2.8s} 22. Q@h5 {+2.72/19 5.5s} B@f4 {-2.93/17 2.4s}
23. P@g7+ {+3.82/32 4.8s} Kxg7 {-5.70/22 1.9s} 24. Rxf4 {+2.25/29 4.7s}
exf4 {-11.31/20 2.0s} 25. Qgxg5+ {+22.23/12 1.9s} Bxg5 {-22.31/8 0.74s}
26. Qxg5+ {+22.73/10 1.7s} R@g6 {-20.41/7 0.85s} 27. B@h6+ {+38.64/8 1.3s}
Kh8 {-31.07/1 0.002s} 28. B@g7+ {+39.97/5 1.2s} Rxg7 {-42.82/1 0.002s}
29. Qxg7# {+M1/3 0.93s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.74/23 5.0s} 4. d4 {+0.93/20 2.5s} exd4 {-0.71/25 5.7s}
5. Nxd4 {+0.78/21 2.7s} Nxd4 {-0.70/23 5.4s} 6. Qxd4 {+0.59/19 2.7s}
Bf6 {-0.83/23 5.8s} 7. e5 {+0.37/22 2.8s} N@c6 {-0.35/21 5.6s}
8. Qe3 {+0.81/19 2.6s} Nxe5 {-0.52/23 5.8s} 9. P@d4 {+0.41/20 2.7s}
d6 {-0.31/21 5.7s} 10. dxe5 {+0.24/16 2.7s} dxe5 {-2.55/24 5.6s}
11. N@f3 {+0.41/18 2.6s} Bg4 {-0.47/20 5.5s} 12. Nc3 {+0.36/18 2.6s}
P@d4 {-0.74/24 5.7s} 13. Qe4 {+0.40/18 2.7s} Bxf3 {-0.60/21 5.7s}
14. Qxf3 {+0.50/20 2.8s} dxc3 {-1.01/26 6.0s} 15. bxc3 {+0.79/17 2.7s}
P@b2 {-0.88/24 5.8s} 16. Bxf7+ {+0.56/23 2.8s} Kxf7 {-1.28/25 5.9s}
17. N@g5+ {+0.79/21 2.7s} Ke7 {-1.54/21 5.8s} 18. B@a3+ {+0.95/21 2.8s}
c5 {-0.73/19 5.7s} 19. Baxb2 {+0.19/17 2.7s} B@c6 {-0.58/20 5.7s}
20. P@e4 {+0.23/15 2.7s} h6 {-0.09/20 5.8s} 21. P@f7 {-0.13/18 2.8s}
hxg5 {-0.17/22 5.9s} 22. fxg8=Q {-0.18/20 2.8s} Rxg8 {-0.59/23 6.0s}
23. N@g6+ {-0.24/16 2.8s} Kd6 {+0.06/21 5.9s} 24. P@d5 {-0.15/17 2.7s}
Bd7 {-0.03/22 5.8s} 25. Be3 {-0.38/19 2.7s} N@c4 {+1.48/18 5.7s}
26. Rd1 {-0.73/15 2.8s} Nxb2 {+2.14/19 5.9s} 27. Bxc5+ {-2.15/17 2.8s}
Kxc5 {+2.09/22 5.8s} 28. Nxe5 {-2.06/15 2.7s} Bxe5 {+4.56/20 6.1s}
29. P@d4+ {-3.30/16 2.8s} Kb6 {+4.25/18 5.9s} 30. dxe5 {-3.11/14 2.8s}
N@h4 {+3.64/18 6.0s} 31. Qe3+ {-4.92/15 2.8s} P@c5 {+5.79/16 5.9s}
32. B@a5+ {-4.58/17 2.8s} Kxa5 {+7.95/19 5.9s} 33. Qxc5+ {-7.46/17 2.8s}
B@b5 {+8.60/18 5.7s} 34. Qb4+ {-9.72/15 2.7s} Ka6 {+10.43/20 5.3s}
35. Qxb2 {-13.52/19 2.6s} N@f3+ {+27.30/16 2.2s} 36. gxf3 {-11.52/1 0.015s}
Nxf3# {+M1/10 1.1s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "87"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.36/21 2.4s} 4. d4 {+0.24/23 5.3s} exd4 {-0.80/22 2.6s}
5. Nxd4 {+0.39/26 5.8s} Nxd4 {-0.60/20 2.6s} 6. Qxd4 {+0.36/24 5.6s}
Bf6 {-0.24/22 2.8s} 7. e5 {+0.36/24 5.8s} N@c6 {-0.54/19 2.6s}
8. Qe3 {+0.09/21 5.6s} Nxe5 {-0.38/21 2.7s} 9. P@d4 {-0.55/20 5.7s}
d6 {-0.19/17 2.7s} 10. dxe5 {+0.30/20 5.5s} dxe5 {-0.30/19 2.7s}
11. Qb3 {+1.93/24 5.6s} P@e6 {-1.83/17 2.7s} 12. Nc3 {+2.21/22 5.5s}
P@d5 {-2.24/19 2.6s} 13. Bb5+ {+1.51/21 5.6s} P@c6 {-1.94/19 2.6s}
14. Be2 {+1.16/18 5.4s} Ne7 {-1.89/17 2.5s} 15. N@h5 {+1.44/18 5.5s}
Nf5 {-1.52/15 2.6s} 16. N@g4 {+1.00/16 5.4s} Rg8 {-1.14/15 2.5s}
17. Be3 {+1.78/18 5.5s} d4 {-1.75/19 2.6s} 18. Ne4 {+1.69/22 5.6s}
dxe3 {-1.60/21 2.7s} 19. Nexf6+ {+2.12/25 6.0s} gxf6 {-2.05/20 2.8s}
20. Nhxf6+ {+2.21/22 5.8s} Kf8 {-1.74/20 2.7s} 21. Nxh7+ {+1.78/24 6.1s}
Kg7 {-1.77/20 2.8s} 22. B@f6+ {+1.58/25 6.0s} Kxh7 {-1.57/20 2.8s}
23. Bxd8 {+0.93/26 6.0s} exf2+ {-1.32/24 2.9s} 24. Kd1 {+0.15/24 5.9s}
Rxg4 {-1.25/20 2.8s} 25. Q@h3+ {+2.31/23 5.7s} B@h6 {-1.54/21 2.7s}
26. Bxg4 {+1.83/23 5.9s} N@e3+ {-3.43/19 2.7s} 27. Qbxe3 {+2.30/24 6.0s}
Nxe3+ {-2.42/21 2.8s} 28. Qxe3 {+1.66/20 5.8s} Q@g1+ {-3.60/17 2.6s}
29. Rxg1 {+7.89/28 5.5s} fxg1=Q+ {-7.00/23 2.6s} 30. Qxg1 {+6.44/28 5.5s}
R@d2+ {-8.23/24 2.6s} 31. Ke1 {+6.62/30 5.8s} P@f2+ {-8.05/23 2.5s}
32. Qxf2 {+5.73/26 5.6s} N@d3+ {-6.32/25 2.9s} 33. cxd3 {+5.14/26 6.2s}
N@c2+ {-5.30/22 2.9s} 34. Kf1 {+4.78/1 0.013s} Rxf2+ {-6.17/23 3.0s}
35. Kxf2 {+6.43/22 6.1s} Q@e3+ {-5.49/18 2.9s} 36. Kf1 {+6.71/1 0.004s}
Qxd3+ {-6.06/19 2.9s} 37. P@e2 {+8.27/22 5.8s} Ne3+ {-5.86/18 2.9s}
38. Kg1 {+8.32/20 5.8s} P@f2+ {-8.42/17 2.7s} 39. Kh1 {+12.23/22 5.0s}
Qxd8 {-7.62/17 2.8s} 40. P@g6+ {+12.19/21 5.2s} fxg6 {-13.54/19 2.3s}
41. Q@f7+ {+17.59/19 4.0s} B@g7 {-17.24/17 1.9s} 42. P@h5 {+19.89/16 3.2s}
Nxg4 {-28.11/16 1.6s} 43. hxg6+ {+52.05/13 1.4s} Kh8 {-19.23/1 0.015s}
44. R@h7# {+M1/5 1.0s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "42"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+0.98/24 2.4s} Nf6 {-1.09/24 5.2s} 5. d3 {+0.90/23 2.5s}
O-O {-1.38/28 5.3s} 6. Bg5 {+0.51/21 2.4s} Be7 {-0.07/24 5.2s}
7. c3 {-0.01/21 2.5s} d6 {-0.24/23 5.4s} 8. Nbd2 {+0.01/19 2.4s}
Bg4 {-0.06/21 5.0s} 9. h3 {+0.16/19 2.4s} Bh5 {-0.36/20 5.1s}
10. a4 {+0.37/17 2.3s} h6 {-0.75/19 5.0s} 11. Bh4 {+0.40/16 2.5s}
Kh8 {-0.33/15 5.1s} 12. b4 {+0.19/14 2.4s} a6 {+0.14/16 5.1s}
13. Qb3 {-0.10/15 2.5s} Nxe4 {+1.08/28 5.7s} 14. Nxe4 {-0.65/22 2.8s}
Bxh4 {+0.89/26 5.8s} 15. Nxh4 {-1.29/25 2.8s} Qxh4 {+2.53/30 5.7s}
16. B@g3 {-1.30/25 2.8s} N@f3+ {+2.21/24 5.7s} 17. Kh1 {-2.44/18 2.6s}
P@e2 {+3.75/31 5.7s} 18. Rfb1 {-3.92/27 2.5s} B@d1 {+6.78/17 3.7s}
19. Rxd1 {-12.64/19 1.4s} exd1=Q+ {+15.49/18 2.4s} 20. Rxd1 {-13.88/14 1.2s}
Qxg3 {+25.54/16 1.8s} 21. fxg3 {-33.67/14 0.86s}
R@h2# {+M1/3 0.99s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+0.98/25 5.1s} Nf6 {-0.91/21 2.5s} 5. Nc3 {+1.11/29 5.4s}
O-O {-1.02/24 2.7s} 6. d3 {+1.13/25 5.4s} d6 {-1.15/20 2.5s}
7. Bg5 {+1.30/29 5.6s} h6 {-1.19/24 2.6s} 8. Bxf6 {+1.36/29 5.5s}
Qxf6 {-1.34/18 2.6s} 9. Nd5 {+0.64/21 5.6s} Qd8 {-1.42/18 2.6s}
10. Qd2 {+0.93/17 5.3s} Kh7 {-1.33/13 2.5s} 11. c3 {+0.37/19 5.3s}
B@h5 {-0.07/19 2.5s} 12. Kh1 {-0.67/24 5.4s} Bcg4 {+0.29/19 2.5s}
13. N@g5+ {-0.08/24 5.6s} Kh8 {+0.25/24 2.7s} 14. Rg1 {-0.32/24 5.7s}
hxg5 {+0.04/22 2.7s} 15. Nxg5 {+0.25/24 6.0s} N@f4 {-0.10/22 2.8s}
16. P@f6 {+1.64/29 5.9s} gxf6 {-1.76/25 2.9s} 17. Nxf7+ {+2.87/29 6.4s}
Rxf7 {-4.00/26 3.0s} 18. Nxf4 {+3.63/28 6.2s} exf4 {-3.54/25 2.9s}
19. Bxf7 {+2.86/30 6.1s} Bxf7 {-3.99/25 2.9s} 20. Qxf4 {+4.08/24 6.0s}
B@g5 {-3.65/22 2.8s} 21. Qxg4 {+1.30/22 6.1s} N@h6 {-3.49/21 3.0s}
22. P@g7+ {+3.99/22 6.1s} Kxg7 {-3.66/19 2.9s} 23. N@f5+ {+4.06/23 6.1s}
Nxf5 {-4.90/19 2.8s} 24. Qxf5 {+5.14/20 5.8s} P@g6 {-5.47/19 2.7s}
25. N@h5+ {+4.88/23 5.4s} gxh5 {-7.17/21 2.5s} 26. R@h7+ {+6.84/23 5.5s}
Kf8 {-6.19/20 2.6s} 27. P@e6 {+7.47/21 5.4s} N@g7 {-5.97/20 2.6s}
28. Rxg7 {+9.05/20 5.5s} Kxg7 {-7.91/18 2.7s} 29. exf7 {+7.39/22 5.1s}
N@f8 {-7.91/17 2.5s} 30. B@g8 {+6.69/21 4.4s} P@g6 {-14.93/16 2.1s}
31. N@e8+ {+36.03/11 1.4s} Kh6 {-35.17/6 0.55s}
32. B@g7# {+M1/3 0.99s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "66"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.67/19 4.7s} 2. Bf4 {+0.71/18 2.3s} Bf5 {-0.58/20 5.0s}
3. e3 {+0.67/20 2.5s} e6 {-0.61/23 5.2s} 4. Bd3 {+0.78/17 2.4s}
Bg6 {-0.64/24 5.4s} 5. Ne2 {+0.74/24 2.5s} Bd6 {-1.18/27 5.2s}
6. O-O {+0.53/21 2.4s} Ne7 {-0.97/21 5.3s} 7. Nbc3 {+0.54/24 2.5s}
O-O {-1.25/23 5.2s} 8. Bxd6 {+1.03/20 2.4s} cxd6 {-0.87/22 5.4s}
9. Nf4 {+0.94/20 2.5s} Nbc6 {-1.03/22 5.2s} 10. B@h4 {+1.26/18 2.5s}
Qe8 {-1.10/22 5.5s} 11. Ncxd5 {+3.68/23 2.7s} Nxd5 {-2.34/33 6.0s}
12. Nxd5 {+2.71/32 2.9s} exd5 {-2.40/30 5.8s} 13. P@f6 {+3.06/27 2.8s}
gxf6 {-2.26/30 6.0s} 14. Bxf6 {+1.98/23 2.9s} P@g7 {-2.48/23 5.8s}
15. Bxg7 {+2.02/21 2.7s} Kxg7 {-4.46/29 5.8s} 16. P@g5 {+2.16/21 2.8s}
f6 {-2.12/23 5.7s} 17. gxf6+ {+1.61/18 2.7s} Kxf6 {-2.48/22 5.7s}
18. Bxg6 {+1.74/16 2.7s} Qxg6 {-1.75/19 5.6s} 19. N@f4 {+2.40/17 2.7s}
Qh6 {-2.23/22 5.7s} 20. Nxd5+ {+1.93/21 2.7s} Kf7 {-1.18/18 5.8s}
21. P@e6+ {+1.49/16 2.7s} Kxe6 {-1.37/21 5.7s} 22. B@h3+ {+1.92/17 2.8s}
P@f5 {-1.37/21 5.7s} 23. e4 {+2.47/17 2.7s} Nxd4 {-0.88/22 5.9s}
24. Bxf5+ {+0.71/17 2.7s} Rxf5 {+0.92/21 6.1s} 25. exf5+ {-0.94/20 2.9s}
Kxd5 {+1.18/19 5.8s} 26. c4+ {-1.21/18 2.7s} Kc6 {-17.77/21 5.0s}
27. P@b5+ {-4.21/18 2.4s} Kc7 {+4.44/27 5.1s} 28. Qxd4 {-5.31/19 2.4s}
N@e2+ {+12.21/21 2.5s} 29. Kh1 {-5.56/1 0.002s} N@g3+ {+14.71/19 2.4s}
30. fxg3 {-10.11/1 0.002s} Nxg3+ {+19.17/17 1.7s} 31. Kg1 {-13.15/1 0.002s}
B@e3+ {+23.17/11 1.7s} 32. Qxe3 {-28.79/6 0.62s} Qxe3+ {+31.41/7 1.2s}
33. Rf2 {-42.67/2 0.58s} Q@h1# {+M1/1 0.98s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.42/15 2.2s} 2. Bf4 {+0.54/20 4.9s} Bf5 {-0.56/19 2.4s}
3. e3 {+0.58/22 5.4s} e6 {-0.65/18 2.5s} 4. Bd3 {+0.45/22 5.2s}
Bg6 {-0.57/19 2.5s} 5. Ne2 {+0.68/24 5.3s} Bd6 {-0.64/23 2.5s}
6. O-O {+0.53/26 5.2s} Ne7 {-0.59/24 2.5s} 7. Nbc3 {+0.57/23 5.3s}
O-O {-0.62/21 2.4s} 8. Bxd6 {+0.60/22 5.2s} cxd6 {-0.87/21 2.6s}
9. Nf4 {+0.76/21 5.4s} Nbc6 {-1.03/18 2.5s} 10. B@h4 {+1.44/22 5.3s}
Qd7 {-1.12/17 2.6s} 11. Ncxd5 {+1.93/27 5.9s} Nxd5 {-2.16/24 2.8s}
12. Nxd5 {+1.74/25 5.9s} exd5 {-2.22/23 2.8s} 13. P@f6 {+1.81/28 6.0s}
gxf6 {-1.84/25 2.9s} 14. Bxf6 {+1.61/26 5.9s} P@g7 {-1.90/21 2.7s}
15. Bxg7 {+1.93/27 6.1s} Kxg7 {-1.85/23 2.9s} 16. P@g5 {+1.92/22 5.8s}
f6 {-1.61/20 2.8s} 17. Bxg6 {+1.57/27 6.0s} hxg6 {-2.04/22 2.8s}
18. B@h6+ {+1.44/25 5.9s} Kh7 {-2.65/20 2.7s} 19. Bxf8 {+3.41/25 6.0s}
Rxf8 {-2.87/21 2.8s} 20. R@h6+ {+3.52/25 5.7s} Kg7 {-2.63/17 2.6s}
21. P@h5 {+2.97/21 5.8s} fxg5 {-5.78/20 2.6s} 22. Rxg6+ {+6.73/24 5.3s}
Kf7 {-5.42/20 2.6s} 23. P@e6+ {+7.95/24 5.4s} Qxe6 {-7.02/23 2.6s}
24. N@h6+ {+8.61/22 5.3s} Ke8 {-7.22/21 2.6s} 25. Rxe6+ {+8.35/23 4.9s}
P@e7 {-7.79/16 2.4s} 26. Q@c8+ {+8.15/21 4.9s} N@d8 {-8.33/18 2.4s}
27. Qg4 {+9.87/20 4.8s} B@d7 {-12.74/16 2.1s} 28. Rxe7+ {+41.03/13 1.8s}
Nxe7 {-40.10/8 0.64s} 29. Qgxd7# {+M1/2 1.0s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "1-0"]
[PlyCount "91"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.70/18 2.3s} Bf5 {-0.57/21 5.1s}
3. e3 {+0.65/20 2.5s} e6 {-0.70/25 5.4s} 4. Bd3 {+0.76/17 2.4s}
Bg6 {-0.61/22 5.1s} 5. Ne2 {+0.76/24 2.5s} Bd6 {-1.12/28 5.3s}
6. O-O {+0.72/22 2.4s} Ne7 {-1.05/25 5.2s} 7. Nbc3 {+0.61/24 2.5s}
O-O {-1.18/20 5.2s} 8. Bxd6 {+1.06/21 2.4s} cxd6 {-0.89/24 5.3s}
9. Nf4 {+0.94/19 2.5s} Nbc6 {-1.09/23 5.3s} 10. B@h4 {+1.29/18 2.5s}
Qe8 {-2.53/22 5.4s} 11. Bxe7 {+0.41/20 2.5s} Qxe7 {-0.73/23 5.8s}
12. Ncxd5 {+0.22/18 2.7s} exd5 {-0.73/24 5.9s} 13. Nxd5 {+0.40/21 2.8s}
Qg5 {-0.46/24 5.9s} 14. Bxg6 {+0.32/17 2.7s} hxg6 {-3.04/20 5.7s}
15. B@f3 {+0.61/19 2.7s} B@e6 {-0.11/22 5.8s} 16. P@f4 {+0.09/17 2.7s}
N@h3+ {+0.23/26 5.9s} 17. Kh1 {-0.90/1 0.001s} Qxd5 {+0.87/31 6.3s}
18. Bxd5 {-1.27/23 2.7s} Bxd5 {+1.28/26 5.9s} 19. P@f3 {-1.97/16 2.7s}
B@h5 {+2.06/21 5.8s} 20. Q@g3 {-2.91/17 2.8s} B@e6 {+4.37/18 5.8s}
21. N@c7 {-3.06/17 2.8s} Bhxf3 {+4.54/29 6.1s} 22. gxf3 {-5.33/21 2.9s}
N@h5 {+4.28/28 6.1s} 23. Nxd5 {-4.82/22 2.8s} Nxg3+ {+3.30/30 6.2s}
24. hxg3 {-4.05/27 3.1s} Bxd5 {+3.94/28 6.2s} 25. B@g2 {-4.08/25 3.0s}
P@g4 {+4.05/28 6.3s} 26. fxg4 {-3.84/26 3.0s} Bxg2+ {+3.33/28 6.4s}
27. Kxg2 {-4.43/24 3.0s} B@d5+ {+3.71/27 6.3s} 28. P@f3 {-4.12/26 3.0s}
Bxf3+ {+2.67/25 6.2s} 29. Qxf3 {-4.04/21 2.9s} d5 {+2.60/25 6.0s}
30. Kxh3 {-4.29/24 2.8s} B@e4 {+2.19/24 5.9s} 31. N@h6+ {-1.63/21 2.9s}
Kh8 {+0.46/26 6.2s} 32. Qxe4 {-1.81/21 3.0s} dxe4 {+1.41/24 6.1s}
33. N@g5 {-0.83/19 2.9s} N@f3 {+1.81/22 6.0s} 34. Nhxf7+ {-1.51/20 2.9s}
Rxf7 {+1.59/22 6.2s} 35. Nxf7+ {-1.61/18 2.9s} Kg8 {+0.10/21 6.1s}
36. R@h8+ {-1.49/19 2.9s} Kxf7 {+0.08/1 0.014s} 37. B@d5+ {-1.52/16 2.8s}
Ke7 {-0.08/18 6.0s} 38. B@a3+ {-1.02/17 2.8s} N@b4 {+1.26/24 5.8s}
39. Bxb4+ {+1.33/19 2.6s} Nxb4 {-7.67/19 4.6s} 40. B@c5+ {+3.47/17 2.1s}
N@d6 {-5.87/16 4.5s} 41. Bxd6+ {+6.72/17 1.7s} Kxd6 {-13.45/20 2.7s}
42. B@c5+ {+8.05/15 1.6s} Kxd5 {-14.88/18 2.5s} 43. N@e7+ {+12.15/17 1.0s}
Ke6 {-18.20/18 1.8s} 44. f5+ {+13.28/14 1.3s} Kd7 {-M1/15 2.1s}
45. P@e6+ {+17.53/15 0.63s} Kc7 {-15.98/1 0.003s}
46. N@b5# {+M1/9 0.53s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.55/20 4.9s} Bf5 {-0.54/19 2.3s}
3. e3 {+0.61/23 5.4s} e6 {-0.60/19 2.5s} 4. Bd3 {+0.70/22 5.2s}
Bg6 {-0.50/17 2.4s} 5. Ne2 {+0.59/26 5.4s} Bd6 {-0.69/24 2.5s}
6. Nbc3 {+0.66/25 5.1s} Ne7 {-0.64/23 2.5s} 7. O-O {+0.59/24 5.4s}
O-O {-0.50/23 2.5s} 8. Bxd6 {+0.65/22 5.2s} cxd6 {-0.94/21 2.5s}
9. Nf4 {+0.79/21 5.3s} Nbc6 {-0.92/20 2.6s} 10. B@h4 {+0.11/21 5.3s}
Qd7 {-0.84/17 2.5s} 11. Ncxd5 {+1.81/27 6.0s} Nxd5 {-2.20/24 2.8s}
12. Nxd5 {+1.74/26 5.9s} exd5 {-2.18/22 2.8s} 13. P@f6 {+1.83/28 6.0s}
gxf6 {-1.86/24 2.9s} 14. Bxf6 {+1.56/26 5.9s} P@g7 {-1.86/21 2.8s}
15. Bxg7 {+1.94/27 6.1s} Kxg7 {-1.80/23 2.9s} 16. P@g5 {+1.92/22 5.7s}
f6 {-1.58/19 2.7s} 17. Bxg6 {+1.68/27 6.1s} hxg6 {-2.12/22 2.8s}
18. B@h6+ {+1.51/25 5.9s} Kh7 {-2.64/20 2.7s} 19. Bxf8 {+3.29/25 5.9s}
Rxf8 {-2.88/21 2.8s} 20. R@h6+ {+3.54/25 5.7s} Kg7 {-2.81/18 2.6s}
21. P@h5 {+3.42/21 5.7s} fxg5 {-5.74/20 2.6s} 22. Rxg6+ {+6.95/24 5.4s}
Kf7 {-5.16/20 2.5s} 23. P@e6+ {+7.99/24 5.3s} Qxe6 {-7.03/23 2.6s}
24. N@h6+ {+8.70/22 5.3s} Ke8 {-6.92/21 2.5s} 25. Rxe6+ {+8.10/23 4.9s}
P@e7 {-7.75/16 2.4s} 26. Q@c8+ {+8.15/21 4.8s} N@d8 {-8.28/18 2.4s}
27. Qg4 {+9.97/20 4.8s} B@d7 {-12.67/16 2.1s} 28. Rxe7+ {+41.06/13 1.8s}
Kxe7 {-33.54/8 0.65s} 29. Qgxd7+ {+39.30/11 1.3s} Kf6 {-40.81/1 0.002s}
30. B@g7# {+M1/9 1.3s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "110"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. Bf4 {-0.41/18 2.3s}
e6 {+0.06/26 5.1s} 4. e3 {-0.50/23 2.4s} Bd6 {+0.10/27 5.2s}
5. Bg3 {-0.15/21 2.3s} Ne7 {+0.11/20 5.1s} 6. Bd3 {-0.26/19 2.4s}
O-O {+0.40/19 5.2s} 7. O-O {-0.24/17 2.4s} Nbc6 {+0.28/20 5.0s}
8. Nc3 {-0.19/16 2.5s} Bxd3 {-0.09/19 5.3s} 9. cxd3 {-0.44/20 2.5s}
Nf5 {-0.10/22 5.2s} 10. Ne5 {+0.26/19 2.6s} f6 {-0.43/20 5.4s}
11. Nxc6 {-0.10/19 2.6s} bxc6 {0.00/23 5.4s} 12. Bxd6 {+0.11/21 2.7s}
cxd6 {-0.04/22 5.6s} 13. B@h3 {+0.25/16 2.5s} B@g6 {-0.10/19 5.4s}
14. N@f4 {-0.04/21 2.6s} B@f7 {+0.22/21 5.6s} 15. B@g4 {+0.01/15 2.5s}
N@g5 {+0.74/19 5.3s} 16. Rc1 {-0.47/18 2.6s} Nxh3+ {+0.13/20 5.5s}
17. Bxh3 {-0.53/17 2.6s} B@h5 {-0.11/18 5.4s} 18. g4 {+0.02/17 2.7s}
Bxg4 {-0.11/23 5.8s} 19. Bxg4 {-0.31/19 2.7s} P@h5 {-0.01/20 5.7s}
20. Bxf5 {-0.27/17 2.8s} Bxf5 {+0.10/19 5.8s} 21. B@g2 {-0.41/15 2.7s}
B@h6 {+1.34/20 5.7s} 22. Nxh5 {-1.62/16 2.7s} Bxd3 {-0.70/20 5.9s}
23. Qxd3 {-3.12/16 2.7s} Bxh5 {+1.21/20 6.0s} 24. f3 {-3.06/19 2.8s}
P@e4 {+1.78/25 6.1s} 25. fxe4 {-2.90/19 2.9s} dxe4 {+1.91/23 6.2s}
26. Qxe4 {-1.91/22 3.0s} N@g5 {+1.90/25 6.4s} 27. Qh4 {-1.77/20 2.9s}
P@f3 {+1.82/23 6.3s} 28. Qxh5 {-1.92/22 3.0s} fxg2 {+1.37/24 6.3s}
29. Kxg2 {-1.75/18 2.9s} B@g6 {+2.15/19 6.1s} 30. Qe2 {-1.94/21 3.0s}
c5 {+0.60/20 6.1s} 31. P@f3 {-2.40/19 2.9s} cxd4 {+3.64/17 6.2s}
32. exd4 {-3.07/15 2.9s} Rc8 {+3.53/18 6.3s} 33. N@f4 {-3.79/14 2.9s}
P@e5 {+4.19/18 6.2s} 34. B@b7 {-3.31/20 3.0s} Rc7 {+5.37/22 6.4s}
35. Nxe6 {-5.76/20 3.1s} Nxe6 {+6.46/25 6.6s} 36. Bd5 {-5.83/19 3.1s}
N@f4+ {+4.86/18 6.4s} 37. Kh1 {-5.94/19 3.1s} Rxc3 {+7.38/19 6.5s}
38. Bxe6+ {-7.87/16 3.1s} Nxe6 {+6.48/19 6.4s} 39. bxc3 {-7.43/16 3.0s}
N@f4 {+6.52/19 6.4s} 40. P@g2 {-5.35/18 3.1s} Nxe2 {+4.33/19 6.6s}
41. B@c4 {-4.76/18 3.2s} Bxc1 {+5.50/19 6.8s} 42. Bxe6+ {-6.41/17 3.2s}
B@f7 {+1.26/22 6.5s} 43. Bxf7+ {-4.86/21 3.2s} Bxf7 {+4.06/19 6.5s}
44. B@f2 {-6.01/14 3.2s} B@h3 {+7.33/18 6.5s} 45. gxh3 {-7.49/18 3.0s}
R@g2 {+6.98/16 6.0s} 46. P@h6 {-4.32/17 3.0s} Rxf2 {+7.69/21 6.1s}
47. R@h8+ {-7.19/19 2.8s} Kxh8 {+6.52/1 0.015s} 48. hxg7+ {-6.92/18 2.9s}
Kg8 {+5.75/17 6.0s} 49. gxf8=Q+ {-9.09/16 2.8s} Qxf8 {+5.37/17 6.2s}
50. R@g4+ {-7.89/14 2.9s} R@g5 {+9.58/16 6.3s} 51. N@e7+ {-7.87/16 3.0s}
Qxe7 {+6.75/17 6.3s} 52. Rxg5+ {-8.69/14 3.0s} Bxg5 {+14.02/17 5.6s}
53. R@g7+ {-10.94/15 2.6s} Kh8 {+19.17/19 4.5s} 54. Rxh7+ {-18.35/13 2.0s}
Kxh7 {+16.07/13 4.2s} 55. Rxf2 {-40.06/12 1.9s} R@g1# {+M1/1 0.93s, Black mates}
0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "127"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. g3 {-0.20/22 4.9s}
e6 {-0.14/19 2.3s} 4. Bg2 {-0.32/20 5.2s} Bd6 {+0.12/21 2.5s}
5. O-O {-0.28/19 5.0s} Ne7 {+0.42/17 2.3s} 6. Nc3 {-0.06/23 5.2s}
O-O {+0.09/17 2.5s} 7. Nh4 {+0.38/19 5.2s} Nbc6 {-0.09/16 2.5s}
8. Nb5 {+0.69/21 5.4s} Bg6 {-0.60/20 2.6s} 9. Nxd6 {+0.73/19 5.3s}
cxd6 {-0.64/19 2.5s} 10. c3 {+1.06/23 5.3s} Nf5 {-0.95/20 2.6s}
11. Nxf5 {+1.40/23 5.5s} Bxf5 {-1.24/22 2.6s} 12. h3 {+1.13/22 5.6s}
N@c2 {-1.51/20 2.7s} 13. Qxc2 {+1.95/23 5.8s} Bxc2 {-2.01/23 2.7s}
14. N@h5 {+1.31/23 5.7s} N@f5 {-1.78/19 2.7s} 15. Nxg7 {+1.40/21 5.5s}
Nxg7 {-1.50/19 2.8s} 16. B@h6 {+0.60/21 5.6s} Nf5 {-1.61/20 2.7s}
17. Bxf8 {+1.64/22 5.6s} Qxf8 {-1.72/23 2.8s} 18. R@g5+ {+2.97/33 6.2s}
B@g6 {-2.30/20 2.7s} 19. Rxf5 {+3.22/33 6.0s} Bcxf5 {-3.42/28 2.9s}
20. N@h6+ {+4.19/33 6.5s} Kh8 {-3.68/29 2.8s} 21. Nxf5 {+4.23/30 6.2s}
Bxf5 {-4.13/29 3.1s} 22. B@f6+ {+4.09/27 6.5s} N@g7 {-4.93/24 2.9s}
23. P@h6 {+4.15/25 6.3s} N@e8 {-4.71/22 3.1s} 24. hxg7+ {+3.89/27 6.5s}
Nxg7 {-4.26/20 3.0s} 25. N@h5 {+4.01/21 6.2s} R@g6 {-3.23/22 3.1s}
26. Bxg7+ {+2.98/27 6.3s} Rxg7 {-3.04/20 3.0s} 27. Bh6 {+3.45/23 6.2s}
B@e4 {-2.32/25 3.0s} 28. N@f3 {+2.35/25 6.3s} Q@g6 {-3.62/21 3.0s}
29. Bxg7+ {+2.13/26 6.4s} Qfxg7 {-3.89/23 3.1s} 30. Nxg7 {+3.49/24 6.4s}
Qxg7 {-3.90/21 3.0s} 31. N@h5 {+2.70/20 6.2s} B@h6 {-3.10/20 2.9s}
32. Nxg7 {+3.34/20 6.2s} Bxg7 {-3.23/17 2.9s} 33. R@h4 {+2.46/18 6.0s}
Bxf3 {-2.76/17 2.9s} 34. exf3 {+1.47/19 6.2s} N@g6 {-2.08/17 2.9s}
35. B@g5 {+3.11/19 6.1s} P@f6 {-3.12/18 2.9s} 36. Q@h6 {+5.03/32 6.2s}
Bxh6 {-5.36/29 3.0s} 37. Bxh6 {+4.89/30 6.2s} N@e8 {-5.06/27 2.9s}
38. B@g7+ {+5.14/27 6.3s} Nxg7 {-5.04/28 3.3s} 39. Bxg7+ {+5.24/27 6.5s}
Kxg7 {-4.78/24 3.1s} 40. Q@h6+ {+5.36/28 6.6s} Kg8 {-5.33/23 3.0s}
41. Qxh7+ {+4.05/25 6.4s} Kf8 {-5.96/1 0.015s} 42. P@g7+ {+4.02/26 6.3s}
Ke7 {-4.81/20 3.1s} 43. g8=Q {+2.62/24 6.3s} B@e8 {-4.47/19 3.0s}
44. N@h6 {+5.04/20 6.2s} Nxh4 {-4.72/17 3.0s} 45. Qxe8+ {+7.25/26 6.5s}
Rxe8 {-7.32/23 3.1s} 46. Qxf7+ {+8.08/23 6.5s} Kd8 {-8.63/1 0.014s}
47. P@c7+ {+8.42/21 6.2s} Kc8 {-12.03/1 0.015s} 48. Qxe8+ {+7.03/24 6.1s}
Kxc7 {-8.09/18 2.8s} 49. B@d8+ {+7.29/21 6.0s} Kb8 {-9.21/17 3.1s}
50. Bxf6+ {+10.46/20 6.5s} B@c8 {-10.22/16 3.2s} 51. Bxh4 {+5.99/17 6.7s}
R@c7 {-9.45/15 3.2s} 52. Nxf5 {+6.18/17 6.6s} exf5 {-10.46/16 3.2s}
53. N@b5 {+10.12/20 6.7s} N@a6 {-10.55/19 3.2s} 54. Nxc7 {+10.63/22 6.8s}
Nxc7 {-11.01/20 3.2s} 55. P@d7 {+11.15/19 6.6s} Nxe8 {-11.02/18 3.1s}
56. dxe8=Q {+11.67/19 6.5s} N@c7 {-15.35/16 3.2s} 57. N@d7+ {+17.48/22 5.7s}
Ka8 {-15.46/1 0.003s} 58. Qxc8+ {+18.47/19 5.1s} N@b8 {-17.29/17 2.3s}
59. Nxb8 {+18.23/18 5.1s} Nxb8 {-17.88/17 2.2s} 60. Qxb8+ {+27.76/16 3.9s}
Kxb8 {-26.10/1 0.003s} 61. R@d8+ {+31.92/15 2.2s} N@c8 {-34.02/14 0.81s}
62. N@d7+ {+39.26/19 2.1s} Ka8 {-19.44/1 0.015s} 63. Rxc8+ {+37.91/17 1.3s}
Q@b8 {-18.41/1 0.015s} 64. Rxb8# {+M1/13 1.5s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.54/22 5.0s} 3. Nc3 {+0.89/15 2.4s}
dxe4 {-0.77/25 5.4s} 4. Nxe4 {+0.68/19 2.6s} Nc6 {-0.76/22 5.3s}
5. Nf3 {+0.72/17 2.5s} Qd5 {-1.11/22 5.4s} 6. Bd3 {+0.89/19 2.6s}
P@g4 {-1.89/24 5.5s} 7. Nfg5 {+1.20/15 2.5s} Nxd4 {-2.03/21 5.3s}
8. Be3 {+2.30/18 2.6s} e5 {-1.63/23 5.4s} 9. Bxd4 {+1.37/19 2.6s}
exd4 {-1.75/24 5.8s} 10. Nxf7 {+2.37/23 2.7s} Qxf7 {-2.14/22 5.8s}
11. N@e5 {+2.45/21 2.8s} Qd5 {-1.60/26 6.1s} 12. P@f7+ {+1.56/25 2.9s}
Kd8 {-1.81/24 5.9s} 13. fxg8=Q {+1.44/19 2.7s} Rxg8 {-2.51/27 5.9s}
14. N@f7+ {+1.73/21 2.7s} Ke7 {-2.26/20 5.6s} 15. P@c4 {+1.66/19 2.6s}
Qa5+ {-2.88/24 5.7s} 16. Qd2 {+1.44/21 2.6s} Qxd2+ {-3.31/26 5.7s}
17. Nxd2 {+1.34/19 2.6s} Be6 {-3.02/25 5.8s} 18. Q@c5+ {+3.04/23 2.8s}
B@d6 {-3.19/22 5.8s} 19. Nxd6 {+2.35/21 2.8s} cxd6 {-4.59/23 5.9s}
20. Qxd4 {+3.70/16 2.8s} P@f3 {-2.99/19 5.8s} 21. B@a3 {+4.13/18 2.7s}
Rd8 {-3.38/20 5.7s} 22. P@c7 {+3.27/18 2.7s} fxg2 {-6.00/25 6.0s}
23. cxd8=Q+ {+3.84/20 2.9s} Kxd8 {-2.60/1 0.013s} 24. Rg1 {+4.39/15 2.8s}
P@c7 {-5.44/19 5.7s} 25. c5 {+6.59/20 2.9s} P@e3 {-4.57/26 6.0s}
26. Qxe3 {+4.50/15 2.8s} dxe5 {-3.28/19 5.8s} 27. Qxe5 {+3.70/15 2.7s}
Q@d7 {-4.48/29 6.0s} 28. P@d6 {+3.48/18 2.9s} N@f7 {-5.72/27 5.9s}
29. dxc7+ {+4.16/18 2.8s} Ke8 {-3.51/28 6.0s} 30. R@b8+ {+3.36/24 2.9s}
N@c8 {-3.73/23 5.8s} 31. c6 {+5.13/17 2.7s} Nxe5 {-4.09/29 6.2s}
32. cxd7+ {+3.72/22 2.8s} Kxd7 {-4.26/24 5.9s} 33. Q@d8+ {+3.94/19 2.9s}
Kc6 {-3.12/1 0.005s} 34. P@b5+ {+5.47/21 3.0s} Kb6 {-0.65/1 0.004s}
35. Qd4+ {+6.63/19 2.9s} P@c5 {-8.23/18 5.6s} 36. Qxe5 {+9.74/17 2.8s}
Bd6 {-9.39/16 5.7s} 37. Qxe6 {+14.89/15 2.8s} Kxc7 {-14.10/25 5.4s}
38. Rxb7+ {+18.65/24 2.2s} Kxb7 {-44.97/13 3.0s} 39. B@c6+ {+23.98/11 1.3s}
Kc7 {-M1/12 2.0s} 40. Qd7+ {+32.40/11 0.99s} Kb6 {-M1/10 1.3s}
41. Qb7+ {+31.70/9 0.62s} Ka5 {-16.60/1 0.015s}
42. Qa6# {+M1/8 0.78s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.52/21 2.3s} 3. Nc3 {+0.36/19 5.0s}
dxe4 {-0.69/21 2.5s} 4. Nxe4 {-0.15/21 5.5s} Nc6 {-0.48/16 2.5s}
5. Nf3 {+0.75/21 5.4s} Qd5 {-0.59/20 2.6s} 6. Bd3 {+1.14/23 5.5s}
P@c4 {-1.06/20 2.5s} 7. Nc3 {-0.42/24 5.7s} cxd3 {-0.13/22 2.7s}
8. Nxd5 {-0.41/24 5.8s} exd5 {-0.06/21 2.6s} 9. cxd3 {-1.83/22 5.6s}
B@h5 {-0.09/21 2.7s} 10. O-O {-1.75/24 5.6s} Be7 {+0.10/17 2.7s}
11. Be3 {-0.56/23 5.6s} Bxf3 {+1.20/17 2.7s} 12. Qxf3 {-0.78/24 5.7s}
N@h4 {+1.48/17 2.7s} 13. Qh5 {-0.64/19 5.7s} Nxg2 {+0.19/18 2.7s}
14. B@g4 {-0.16/24 5.9s} Bxg4 {-0.37/19 2.8s} 15. Qxg4 {+0.29/22 5.8s}
Nf6 {+0.04/17 2.7s} 16. P@d7+ {+0.23/22 6.0s} Nxd7 {-0.81/19 2.7s}
17. B@h3 {+0.28/20 6.0s} P@f5 {-0.46/18 2.8s} 18. Qxf5 {+2.02/26 5.9s}
P@e6 {-1.42/25 2.8s} 19. Qxf7+ {+1.91/31 5.7s} Kxf7 {-2.62/24 2.6s}
20. Bxe6+ {+3.06/32 5.8s} Kxe6 {-2.21/28 2.9s} 21. P@f5+ {+1.52/27 5.6s}
Kf7 {-2.67/22 2.4s} 22. P@e6+ {+3.13/29 5.5s} Ke8 {-1.95/24 2.7s}
23. exd7+ {+1.58/23 5.6s} Kxd7 {-1.06/22 2.7s} 24. Q@e6+ {+3.72/25 5.3s}
Ke8 {-2.34/23 2.7s} 25. P@d7+ {+3.08/23 5.4s} Kf8 {-1.42/20 2.6s}
26. P@h6 {+3.95/22 5.3s} B@f6 {-3.39/20 2.5s} 27. hxg7+ {+2.47/27 5.7s}
Bxg7 {-4.12/19 2.7s} 28. P@h6 {+3.87/24 5.0s} Rg8 {-2.08/24 2.6s}
29. hxg7+ {+3.32/23 5.2s} Rxg7 {-2.26/22 2.5s} 30. B@h6 {+5.50/28 4.4s}
Nf4+ {-3.66/18 2.2s} 31. Bxg7+ {+9.18/17 3.6s} Kxg7 {-8.40/1 0.014s}
32. N@e8+ {+24.42/15 1.7s} Rxe8 {-19.06/14 0.82s} 33. dxe8=N+ {+35.31/13 1.8s}
Kf8 {-41.32/2 0.50s} 34. R@g8# {+M1/2 0.93s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "78"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-1.99/27 5.3s}
4. Nf3 {+0.88/17 2.4s} Nf6 {-0.84/28 5.7s} 5. e5 {+0.71/23 2.7s}
Ne4 {-0.91/26 5.8s} 6. Bd3 {+0.67/23 2.7s} Bb4 {-0.95/30 6.0s}
7. O-O {+0.97/24 2.9s} Bxc3 {-1.06/24 5.9s} 8. bxc3 {+0.69/21 2.7s}
Nxc3 {-0.65/26 5.9s} 9. Bg5 {+1.13/21 2.8s} Qd7 {-1.70/20 5.6s}
10. Qe1 {+1.07/18 2.7s} Ne4 {-1.30/31 5.8s} 11. Bxe4 {+0.73/21 2.8s}
dxe4 {-1.97/26 5.8s} 12. N@h5 {+1.01/21 2.7s} exf3 {-2.99/33 5.8s}
13. Nxg7+ {+2.00/26 2.7s} Kf8 {+0.37/1 0.014s} 14. Nh5 {+1.90/19 2.6s}
Rg8 {-3.11/29 5.6s} 15. P@g7+ {+2.90/27 2.7s} Rxg7 {-3.77/37 5.9s}
16. B@h6 {+3.03/24 2.5s} B@h8 {-4.44/25 5.4s} 17. Nxg7 {+3.05/24 2.7s}
Kg8 {-5.09/34 5.8s} 18. Nxe6 {+2.54/21 2.4s} N@g6 {-2.05/23 5.6s}
19. P@e7 {+1.00/22 2.7s} Qxe7 {-0.40/25 5.9s} 20. Bxe7 {+0.05/22 2.8s}
Bxe6 {+0.24/30 6.1s} 21. R@g3 {+0.35/20 2.8s} fxg2 {+0.02/26 6.0s}
22. Bf6 {+0.34/22 2.9s} N@h3+ {0.00/28 6.1s} 23. Kxg2 {+0.11/19 2.8s}
P@f3+ {+0.34/26 5.9s} 24. Kxf3 {-0.70/25 2.9s} Nxd4+ {+0.27/24 5.8s}
25. Ke4 {-0.14/22 2.7s} Nxc2 {+0.27/23 5.9s} 26. Qc3 {-0.20/22 2.9s}
P@d5+ {+0.43/26 6.0s} 27. Kd3 {-0.01/19 2.8s} Bf5+ {+0.75/21 5.8s}
28. P@e4 {-0.77/20 2.8s} Bxe4+ {+1.67/21 5.9s} 29. Kd2 {-1.08/18 2.8s}
P@b4 {+2.63/19 5.8s} 30. Qxc2 {-1.39/17 2.7s} P@c3+ {+4.05/25 5.8s}
31. Ke1 {-1.42/15 2.7s} N@f3+ {+3.05/21 5.8s} 32. Rxf3 {-3.32/22 2.8s}
Bxc2 {+0.79/23 6.0s} 33. N@e7+ {-3.41/15 2.7s} Nxe7 {-2.78/1 0.014s}
34. Q@g4+ {-4.06/18 2.7s} Q@g6 {+6.05/22 5.6s} 35. Qxg6+ {-6.13/16 2.6s}
Bxg6 {+10.05/15 4.7s} 36. N@f5 {-5.71/12 2.4s} P@d2+ {+9.43/16 4.0s}
37. Ke2 {-15.54/13 1.7s} Q@e4+ {+26.63/15 2.2s} 38. P@e3 {-31.78/8 0.90s}
P@d3+ {+42.66/9 1.4s} 39. Kd1 {-39.32/1 0.001s} P@c2# {+M1/5 1.1s, Black mates}
0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.38/21 2.4s}
4. Nf3 {+0.48/24 5.2s} dxe4 {-0.79/23 2.6s} 5. Nxe4 {+0.78/23 5.5s}
Nf6 {-0.69/16 2.5s} 6. Neg5 {+0.81/22 5.3s} Qd5 {-0.41/21 2.6s}
7. Be2 {+0.34/25 5.6s} P@g4 {-0.85/21 2.6s} 8. O-O {+0.44/22 5.6s}
gxf3 {-1.07/21 2.7s} 9. Bxf3 {+0.85/21 5.7s} Qxd4 {-1.48/18 2.7s}
10. Nxf7 {+1.57/27 5.7s} Kxf7 {-2.02/24 2.8s} 11. Bxc6 {+1.55/27 6.0s}
bxc6 {-1.69/22 2.6s} 12. N@g5+ {+1.42/25 5.7s} Ke7 {-1.80/22 2.7s}
13. Be3 {+1.73/23 5.8s} Qe5 {-1.53/19 2.6s} 14. P@f4 {+1.89/22 5.7s}
Qf5 {-1.55/20 2.7s} 15. P@e5 {+0.80/25 5.7s} Nd5 {-2.04/20 2.7s}
16. P@e4 {+1.16/26 5.9s} Qg6 {-2.06/25 2.9s} 17. exd5 {+2.03/24 5.8s}
exd5 {-1.96/23 2.7s} 18. N@f7 {-0.03/22 5.7s} Qxf7 {-0.92/23 2.9s}
19. Nxf7 {+1.62/29 6.2s} Kxf7 {-1.00/22 2.8s} 20. c4 {+1.97/27 6.0s}
Be7 {-1.59/26 3.0s} 21. cxd5 {+2.32/29 6.4s} cxd5 {-1.14/24 3.0s}
22. P@f6 {+2.56/26 6.1s} gxf6 {-2.46/24 3.0s} 23. exf6 {+2.38/29 6.2s}
Bxf6 {-2.67/23 2.9s} 24. P@e5 {+1.60/25 5.9s} Bd8 {-2.51/22 2.8s}
25. Qxd5+ {+2.85/23 6.0s} B@e6 {-2.52/20 2.8s} 26. Qxa8 {+1.31/20 5.9s}
N@e2+ {-2.74/21 2.8s} 27. Kh1 {+3.01/1 0.004s} P@h3 {-2.97/17 2.8s}
28. P@f6 {+5.35/22 5.6s} Rg8 {-4.45/18 2.7s} 29. R@g7+ {+3.92/23 5.8s}
Rxg7 {-4.59/17 2.8s} 30. fxg7 {+3.44/23 5.9s} N@g6 {-3.52/16 2.8s}
31. Rg1 {+4.52/16 5.9s} N@g4 {-4.27/16 2.9s} 32. gxh3 {+2.97/23 5.9s}
P@f3 {-5.90/14 2.8s} 33. Qxf3 {+6.47/15 6.0s} N@g3+ {-7.12/13 2.8s}
34. fxg3 {+6.54/15 5.9s} Nxg1 {-9.93/12 2.8s} 35. Rxg1 {+10.30/16 5.9s}
P@e4 {-11.42/11 2.9s} 36. Qxg4 {+12.72/19 5.2s} P@f3 {-12.65/16 2.5s}
37. N@h6+ {+10.82/19 4.5s} Kxg7 {-18.25/18 2.0s} 38. P@f6+ {+14.00/19 3.4s}
Kf8 {-16.23/18 1.4s} 39. R@g8+ {+21.51/19 3.6s} Bxg8 {-14.24/1 0.013s}
40. Q@g7+ {+43.62/12 1.6s} Ke8 {-18.15/1 0.014s} 41. P@d7+ {+37.88/5 1.3s}
Bxd7 {-19.45/1 0.014s} 42. Q4xd7# {+M1/5 1.1s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "94"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.56/20 2.3s}
Be7 {-0.84/23 5.1s} 4. d4 {+0.84/20 2.6s} exd4 {-0.65/26 5.6s}
5. Nxd4 {+0.74/21 2.6s} Nxd4 {-0.66/23 5.5s} 6. Qxd4 {+0.50/23 2.8s}
Bf6 {-0.91/23 5.8s} 7. e5 {+0.43/19 2.6s} N@c6 {-0.37/21 5.6s}
8. Qe3 {+0.58/20 2.8s} Nxe5 {-0.63/21 5.7s} 9. P@d4 {+0.29/18 2.6s}
d6 {-0.33/21 5.6s} 10. dxe5 {+0.28/18 2.7s} dxe5 {-2.46/25 5.6s}
11. N@d5 {+0.21/14 2.6s} P@e6 {-0.61/22 5.8s} 12. Nxf6+ {-0.39/17 2.7s}
Nxf6 {+0.06/21 5.7s} 13. Qxe5 {-0.75/16 2.7s} P@h3 {-0.10/20 5.7s}
14. B@f1 {-0.23/19 2.8s} hxg2 {+0.93/26 5.9s} 15. Bxg2 {-0.28/20 2.7s}
N@h4 {+0.97/21 5.6s} 16. Qg3 {-0.82/21 2.7s} Nxg2+ {+0.74/25 5.9s}
17. Qxg2 {-0.97/19 2.8s} P@g4 {+0.54/22 5.7s} 18. P@e2 {-0.70/21 2.8s}
B@e4 {+0.77/23 5.9s} 19. f3 {-0.72/21 2.7s} Bxc2 {+0.18/24 5.8s}
20. Nc3 {-0.77/25 2.8s} P@h3 {-0.18/24 6.0s} 21. Qg3 {-0.19/19 2.8s}
P@g2 {-0.02/19 5.9s} 22. Rg1 {-0.26/20 2.9s} Qd4 {-0.12/21 5.9s}
23. N@e3 {-0.09/17 2.8s} gxf3 {+0.09/22 5.7s} 24. N@b5 {+0.05/24 2.8s}
f2+ {-1.01/26 6.0s} 25. Qxf2 {+0.23/22 2.8s} Qd7 {-0.69/23 5.8s}
26. P@d5 {+0.60/18 2.7s} a6 {-0.27/18 5.9s} 27. Nd4 {+0.35/23 2.9s}
P@b4 {+0.18/21 5.9s} 28. Nexc2 {-1.01/20 2.9s} bxc3 {+0.17/28 6.5s}
29. dxe6 {-0.93/25 3.0s} fxe6 {+0.11/26 6.4s} 30. Bxe6 {-0.31/24 3.0s}
Qxe6 {-0.32/29 6.5s} 31. Nxe6 {-0.91/23 3.0s} Bxe6 {-0.65/25 6.2s}
32. bxc3 {-1.41/19 2.9s} N@e4 {+0.83/25 6.2s} 33. P@d7+ {-0.03/24 2.9s}
Kd8 {+1.07/22 6.0s} 34. B@b4 {-0.85/19 2.9s} P@e7 {+1.88/26 6.3s}
35. P@b6 {-0.83/20 2.9s} Nxf2 {+3.28/31 6.5s} 36. bxc7+ {-2.27/24 3.0s}
Kxd7 {+2.72/26 6.3s} 37. Q@d4+ {-1.88/23 3.0s} P@d6 {+4.02/27 6.4s}
38. Qxf2 {-3.97/26 3.0s} N@e4 {+3.15/25 6.2s} 39. N@b6+ {-4.19/22 2.9s}
Kxc7 {+4.65/25 6.1s} 40. Nxa8+ {-4.80/22 3.0s} Rxa8 {+2.10/23 6.4s}
41. P@b6+ {-4.99/20 3.0s} Kd7 {+4.97/27 6.1s} 42. R@c7+ {-6.07/25 3.1s}
Ke8 {+5.23/24 6.2s} 43. Bxd6 {-4.83/20 2.9s} Q@d1+ {+13.67/21 4.1s}
44. Kxd1 {-8.17/1 0.003s} Nxf2+ {+13.03/19 4.3s} 45. Ke1 {-12.26/17 2.2s}
Q@d1+ {+15.96/19 3.3s} 46. Kxf2 {-10.96/1 0.015s} Qxg1+ {+21.67/15 3.5s}
47. Kxg1 {-48.12/14 1.4s} R@f1# {+M1/11 0.96s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "97"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.52/22 5.1s}
Be7 {-0.34/20 2.5s} 4. d4 {+0.28/23 5.5s} exd4 {-0.80/22 2.6s}
5. Nxd4 {+0.45/23 5.4s} Nxd4 {-0.61/20 2.5s} 6. Qxd4 {+0.49/24 5.9s}
Bf6 {-0.22/22 2.7s} 7. e5 {+0.06/22 5.6s} N@c6 {-0.53/19 2.6s}
8. Qe3 {+0.17/23 5.7s} Nxe5 {-0.32/20 2.7s} 9. P@f4 {+0.60/20 5.5s}
d6 {-0.18/17 2.7s} 10. fxe5 {+0.76/20 5.7s} dxe5 {-0.27/19 2.7s}
11. N@f3 {+0.31/19 5.4s} Bg4 {+0.64/14 2.5s} 12. Nc3 {+0.33/20 5.6s}
P@d4 {+0.09/18 2.7s} 13. Qe4 {+0.09/21 5.6s} Bxf3 {-0.25/19 2.7s}
14. Qxf3 {+0.51/27 6.1s} dxc3 {-0.51/21 2.8s} 15. bxc3 {+0.70/24 5.7s}
P@b2 {0.00/17 2.7s} 16. Bxf7+ {+0.86/24 6.1s} Kxf7 {-0.53/22 2.8s}
17. N@g5+ {+0.49/22 5.8s} Ke7 {-0.60/20 2.7s} 18. B@a3+ {-0.01/22 5.8s}
B@d6 {-0.93/19 2.8s} 19. Baxb2 {+1.29/22 5.7s} Nh6 {-0.37/18 2.7s}
20. Qxb7 {+1.34/19 5.6s} N@c5 {-1.49/18 2.6s} 21. Qd5 {+1.86/21 5.8s}
N@b6 {-1.42/20 2.7s} 22. Qc6 {+2.12/19 5.7s} P@b7 {-1.95/16 2.7s}
23. Qf3 {+1.22/21 5.9s} Qd7 {-0.75/17 2.7s} 24. P@b4 {+1.60/20 5.9s}
Ne6 {-1.16/19 2.8s} 25. Ne4 {+1.19/19 5.9s} Raf8 {-2.22/18 2.9s}
26. P@c5 {+2.17/21 6.0s} Nd5 {-2.50/20 2.9s} 27. cxd6+ {+1.85/20 6.1s}
cxd6 {-2.77/18 3.0s} 28. B@c4 {+4.28/18 6.0s} P@c6 {-3.95/17 2.9s}
29. P@f5 {+3.48/20 6.1s} Nxf5 {-4.43/16 2.9s} 30. Qxf5 {+3.93/21 6.1s}
P@g6 {-4.66/16 2.9s} 31. Qh3 {+2.29/19 5.9s} b5 {-4.29/18 2.9s}
32. Be2 {+4.15/22 6.1s} Ndf4 {-4.47/19 2.8s} 33. Bxf4 {+3.76/21 6.1s}
exf4 {-3.61/18 2.8s} 34. P@c5 {+4.72/22 6.3s} dxc5 {-4.44/18 3.0s}
35. Rd1 {+5.20/25 6.2s} P@d5 {-5.21/22 2.9s} 36. Nxc5 {+5.99/23 6.3s}
Nxc5 {-5.28/22 3.0s} 37. Qxd7+ {+4.51/23 6.1s} Nxd7 {-5.51/20 2.9s}
38. N@c5 {+5.21/30 6.0s} Nxc5 {-6.83/18 2.9s} 39. bxc5 {+4.84/26 6.0s}
B@e3 {-4.99/18 2.8s} 40. Q@d6+ {+3.99/27 6.0s} Kf7 {-5.31/23 2.7s}
41. P@e6+ {+4.35/24 5.7s} Kg8 {-4.79/22 2.8s} 42. fxe3 {+5.59/27 6.0s}
Q@h4+ {-3.56/24 2.9s} 43. g3 {+7.66/25 5.7s} fxg3 {-8.39/24 2.8s}
44. B@f7+ {+13.50/24 4.1s} Rxf7 {-13.02/1 0.014s} 45. exf7+ {+12.84/21 4.1s}
Kxf7 {-6.25/1 0.015s} 46. Qd7+ {+13.15/19 4.0s} B@e7 {-27.33/13 1.6s}
47. N@d6+ {+29.64/10 1.6s} Kg8 {-26.23/9 0.81s} 48. Qe6+ {+38.80/12 1.4s}
P@f7 {-40.39/4 0.47s} 49. Qxf7# {+M1/3 1.1s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "108"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.68/18 2.4s} e5 {-1.07/21 5.0s}
3. Nf3 {+0.60/20 2.5s} Nc6 {-1.07/24 5.4s} 4. Bc4 {+0.64/19 2.5s}
Be7 {-0.87/21 5.3s} 5. d4 {+0.93/20 2.7s} exd4 {-0.94/22 5.6s}
6. Nxd4 {+0.94/18 2.7s} d5 {-0.62/19 5.5s} 7. Nxc6 {+0.92/19 2.7s}
bxc6 {-0.79/23 5.8s} 8. exd5 {+0.79/21 2.7s} cxd5 {-0.82/21 5.5s}
9. Nxd5 {+0.86/20 2.7s} Nxd5 {-2.42/20 5.7s} 10. Bxd5 {+1.00/17 2.7s}
Be6 {-1.70/22 5.7s} 11. P@d7+ {+1.74/21 2.8s} Qxd7 {-2.48/28 6.1s}
12. N@e5 {+2.00/18 2.7s} P@e2 {-1.91/26 5.8s} 13. Qxe2 {+2.14/25 2.9s}
Qxd5 {-2.48/26 6.2s} 14. N@f4 {+2.43/23 2.8s} Qa5+ {-2.97/24 5.9s}
15. Bd2 {+2.27/23 2.9s} B@b4 {-4.45/27 6.0s} 16. P@c3 {+2.40/18 2.8s}
O-O {-4.83/25 6.0s} 17. Nxe6 {+3.11/23 3.0s} P@d3 {-2.25/23 6.0s}
18. cxd3 {+1.73/19 2.9s} N@c2+ {-1.78/21 5.9s} 19. Kf1 {+1.73/19 2.9s}
Nxa1 {-3.52/19 5.9s} 20. Nxf8 {+1.53/17 2.8s} R@b1+ {-3.20/30 5.9s}
21. B@e1 {+2.22/22 2.9s} Rxf8 {-3.92/28 5.8s} 22. P@h6 {+2.92/21 2.8s}
P@e3 {-0.74/26 6.0s} 23. Qxe3 {+0.43/17 2.8s} Nc2 {+1.21/27 6.0s}
24. Qe2 {-0.31/20 2.8s} Nxe1 {+2.14/29 6.1s} 25. Bxe1 {-1.40/23 2.9s}
B@d1 {+2.25/31 6.2s} 26. R@h8+ {-4.10/29 2.9s} Kxh8 {-1.45/1 0.014s}
27. hxg7+ {-3.55/25 2.9s} Kxg7 {+4.85/28 6.0s} 28. N@f5+ {-4.94/29 2.9s}
Kg8 {+6.31/29 6.0s} 29. Nh6+ {-3.79/23 2.9s} Kh8 {+5.57/26 6.1s}
30. P@g7+ {-5.31/25 3.1s} Kxg7 {+5.53/1 0.005s} 31. Nf5+ {-4.62/21 2.9s}
Kg8 {+7.28/26 6.1s} 32. Nh6+ {-6.28/23 2.9s} Kh8 {+6.71/22 6.1s}
33. P@g7+ {-5.10/19 2.9s} Kxg7 {+6.73/1 0.005s} 34. Nf5+ {-6.92/20 3.0s}
Kg8 {+5.32/23 6.1s} 35. Nh6+ {-5.88/18 2.8s} Kh8 {+8.01/21 5.9s}
36. P@g7+ {-7.75/19 2.9s} Kxg7 {+8.23/1 0.005s} 37. Nf5+ {-7.65/17 2.9s}
Kg8 {+6.10/20 5.9s} 38. Nh6+ {-9.15/16 2.9s} Kh8 {+6.15/18 5.9s}
39. Nexf7+ {-9.96/15 2.8s} Kg7 {+9.50/19 5.6s} 40. Qxd1 {-11.10/16 2.7s}
Rxd1 {+11.66/19 6.0s} 41. B@d4+ {-12.68/16 2.9s} P@f6 {+10.00/23 6.0s}
42. Be3 {-10.41/18 2.9s} Rxe1+ {+9.74/24 6.3s} 43. Kxe1 {-10.84/1 0.015s}
N@c2+ {+10.68/23 6.0s} 44. Ke2 {-9.88/18 2.9s} B@h5+ {+7.66/20 6.1s}
45. P@g4 {-9.75/19 2.9s} Nxe3 {+8.45/25 6.1s} 46. fxe3 {-8.68/22 2.9s}
R@c2+ {+9.81/26 5.9s} 47. P@d2 {-8.70/24 2.9s} Rxd2+ {+11.92/27 5.6s}
48. Kxd2 {-9.76/21 2.9s} Bxc3+ {+11.82/22 5.9s} 49. bxc3 {-11.33/21 2.6s}
Q@b2+ {+13.84/26 4.8s} 50. R@c2 {-12.78/17 2.6s} Qaxc3+ {+14.79/24 5.0s}
51. Ke2 {-14.27/23 1.9s} Qcxc2+ {+19.98/21 3.5s} 52. Kf3 {-20.56/16 1.8s}
Qf2+ {+22.74/14 3.5s} 53. Ke4 {-23.67/1 0.003s} R@e5+ {+37.43/14 2.5s}
54. Nxe5 {-44.90/1 0.002s} Qxe5# {+M1/10 1.2s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.34/21 5.0s} Nc6 {-0.69/16 2.3s}
3. d4 {+0.92/26 5.4s} d5 {-1.08/20 2.5s} 4. e5 {+0.74/24 5.4s}
Ne4 {-0.94/22 2.5s} 5. Be3 {+0.44/26 5.6s} Bf5 {-0.90/23 2.7s}
6. Bd3 {-0.06/23 5.5s} e6 {-0.93/21 2.6s} 7. Nge2 {+0.07/25 5.7s}
Nxc3 {-0.45/22 2.7s} 8. bxc3 {-0.35/22 5.5s} Bxd3 {-0.40/19 2.6s}
9. cxd3 {-0.14/23 5.8s} N@h4 {-0.02/21 2.7s} 10. O-O {+0.09/21 5.5s}
Nxg2 {+0.07/19 2.7s} 11. Kxg2 {+0.08/25 6.0s} P@e4 {-0.15/21 2.7s}
12. f3 {+0.27/24 5.8s} exf3+ {-0.56/21 2.8s} 13. Rxf3 {+0.77/24 5.8s}
P@e4 {-0.31/22 2.8s} 14. Rg3 {+1.00/22 5.7s} exd3 {-0.87/19 2.7s}
15. Nf4 {+0.59/22 5.8s} B@e2 {-0.87/20 2.8s} 16. Nxe2 {+0.83/23 5.8s}
dxe2 {-0.75/20 2.8s} 17. Qxe2 {+1.03/22 5.9s} N@e4 {-0.76/18 2.8s}
18. N@h5 {+0.71/20 5.9s} Nxg3 {-1.42/19 2.8s} 19. hxg3 {+1.62/20 6.0s}
P@e4 {-1.05/20 2.8s} 20. Qg4 {+2.63/20 5.8s} R@g6 {-2.19/19 2.8s}
21. Qh3 {+2.58/21 5.8s} Na5 {-2.22/17 2.7s} 22. P@b3 {+3.56/20 5.8s}
Nxb3 {-4.41/17 2.8s} 23. axb3 {+2.95/20 6.0s} P@h4 {-2.80/19 2.9s}
24. g4 {+4.77/25 6.1s} Be7 {-4.24/23 2.9s} 25. N@f4 {+4.86/23 6.0s}
Rg5 {-4.01/21 2.8s} 26. B@a4+ {+5.82/22 6.0s} c6 {-5.92/20 2.9s}
27. P@d6 {+5.69/20 5.9s} Bxd6 {-6.85/15 2.8s} 28. exd6 {+6.79/23 6.1s}
Qxd6 {-7.06/18 2.8s} 29. B@e5 {+6.74/21 5.9s} P@f3+ {-6.87/19 2.8s}
30. Kg1 {+7.06/22 6.1s} Rxe5 {-8.89/20 2.9s} 31. dxe5 {+6.22/20 6.2s}
Qxe5 {-8.29/18 2.9s} 32. B@d4 {+5.78/24 6.1s} P@h2+ {-6.97/18 2.9s}
33. Kxh2 {+8.68/20 6.4s} P@g3+ {-7.80/14 2.9s} 34. Kh1 {+8.57/22 6.3s}
g2+ {-7.08/16 3.0s} 35. Kg1 {+10.46/20 6.2s} Qxh5 {-8.30/17 2.9s}
36. gxh5 {+12.88/18 5.8s} B@g3 {-15.43/11 2.8s} 37. N@d6+ {+10.90/14 4.5s}
Kf8 {-17.46/14 2.0s} 38. Bxg7+ {+15.99/15 3.4s} Kxg7 {-17.35/15 1.9s}
39. h6+ {+19.13/13 3.4s} Kf8 {-18.82/12 1.6s} 40. P@g7+ {+21.40/14 2.8s}
Ke7 {-20.74/12 1.3s} 41. N@f5+ {+33.29/14 2.8s} Kd7 {-37.78/8 0.85s}
42. Q@e7# {+M1/7 1.0s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+1.09/19 2.5s}
d5 {-1.11/24 5.2s} 4. e5 {+0.98/24 2.6s} Ne4 {-0.85/23 5.4s}
5. Be3 {+1.15/22 2.5s} Bf5 {-1.07/24 5.5s} 6. Bd3 {+0.83/22 2.7s}
e6 {-0.69/25 5.8s} 7. Nge2 {+0.87/21 2.6s} Nxc3 {-0.41/22 5.5s}
8. bxc3 {+0.42/21 2.6s} N@h4 {-0.47/25 5.6s} 9. Rg1 {+0.42/18 2.6s}
Bxd3 {-0.67/24 5.6s} 10. cxd3 {+0.45/24 2.7s} B@f3 {-0.76/22 5.6s}
11. B@h3 {+0.88/24 2.7s} Nxd4 {+0.62/21 5.6s} 12. Bxd4 {-0.79/17 2.6s}
P@g4 {-1.67/21 5.6s} 13. Qa4+ {+0.37/19 2.6s} c6 {-3.09/26 5.8s}
14. N@d6+ {+2.36/24 2.7s} Bxd6 {-2.14/26 5.7s} 15. exd6 {+2.30/22 2.7s}
Bxe2 {-2.41/24 5.8s} 16. B@e7 {+1.81/24 2.5s} N@f4 {-0.45/23 5.2s}
17. Bxh4 {+0.68/24 2.8s} Nxd3+ {-2.88/24 5.8s} 18. Kxe2 {+0.51/22 2.7s}
Nf4+ {-0.93/22 5.6s} 19. Ke1 {+1.72/23 2.8s} Qxd6 {-1.47/30 6.0s}
20. Bxg7 {+1.50/17 2.7s} P@d2+ {-1.53/28 5.9s} 21. Kxd2 {+1.14/27 2.8s}
N@c4+ {-0.91/28 6.0s} 22. Kc2 {+1.28/25 2.8s} P@d3+ {-0.74/26 5.7s}
23. Kb3 {+0.94/25 2.8s} gxh3 {-0.55/29 6.0s} 24. N@f6+ {+0.59/19 2.7s}
Kd8 {-1.15/22 5.8s} 25. Ne4+ {+1.64/21 2.6s} f6 {-1.62/22 5.4s}
26. Bgxf6+ {+3.94/21 2.5s} Kc7 {-6.38/21 5.5s} 27. B@a5+ {+3.50/19 2.5s}
B@b6 {-6.22/19 5.3s} 28. Nxd6 {+4.83/18 2.7s} Bxa5 {-12.04/21 5.6s}
29. Qxc6+ {+7.61/16 2.3s} Kxc6 {-15.39/22 3.5s} 30. Q@b5+ {+11.66/21 1.6s}
Kxd6 {-12.72/21 3.0s} 31. P@c5+ {+13.49/19 1.7s} Kc7 {-4.51/1 0.013s}
32. P@d6+ {+15.88/18 1.3s} Nxd6 {-12.96/20 3.0s} 33. cxd6+ {+12.82/19 1.8s}
Kxd6 {-19.12/19 2.7s} 34. N@f7+ {+19.64/15 1.2s} Kc7 {-10.15/1 0.013s}
35. Be5+ {+30.33/11 1.0s} P@d6 {-26.32/4 1.4s} 36. Bxd6+ {+46.45/4 0.53s}
Kc8 {-43.21/1 0.001s} 37. P@d7# {+M1/1 0.46s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+0.99/23 5.2s}
d5 {-1.10/20 2.4s} 4. e5 {+0.77/24 5.5s} Ne4 {-0.87/23 2.5s}
5. Be3 {+0.33/23 5.4s} Bf5 {-0.97/21 2.6s} 6. Bd3 {+0.07/25 5.7s}
e6 {-0.86/24 2.7s} 7. Nge2 {-0.09/24 5.5s} Nxc3 {-0.38/19 2.6s}
8. bxc3 {-0.14/26 5.6s} Bxd3 {-0.27/21 2.7s} 9. cxd3 {-0.39/27 5.6s}
N@h4 {0.00/20 2.6s} 10. O-O {-0.68/31 6.0s} Nxg2 {-0.13/21 2.7s}
11. Kxg2 {+0.27/25 5.7s} P@e4 {+0.17/22 2.7s} 12. f3 {-0.10/29 6.0s}
exf3+ {-0.31/21 2.8s} 13. Rxf3 {+0.58/23 5.7s} P@e4 {-0.09/21 2.7s}
14. Rg3 {+0.69/24 5.9s} exd3 {-0.85/21 2.8s} 15. Nf4 {-0.71/21 5.7s}
B@e4+ {-2.15/16 2.7s} 16. P@f3 {+0.36/22 5.8s} P@h4 {-0.58/19 2.8s}
17. fxe4 {+0.83/20 5.8s} hxg3 {-0.81/19 2.9s} 18. exd5 {+0.75/21 5.9s}
R@e2+ {-1.05/19 2.8s} 19. P@f2 {+0.10/22 5.8s} gxf2 {-2.56/17 2.7s}
20. Qxd3 {+1.15/22 5.9s} Re1 {-1.48/19 2.7s} 21. dxe6 {+2.45/20 5.7s}
Qg5+ {-1.81/19 2.8s} 22. N@g3 {+3.21/20 5.8s} fxe6 {-2.84/16 2.7s}
23. Nxe6 {+4.08/18 5.6s} f1=Q+ {-4.31/18 2.7s} 24. Qxf1 {+4.15/1 0.004s}
P@h3+ {-2.98/18 2.8s} 25. Kxh3 {+4.11/20 5.5s} P@g4+ {-3.73/18 2.7s}
26. Kg2 {+2.13/1 0.014s} Qxe3 {-3.21/16 2.7s} 27. Nxc7+ {+7.97/15 4.4s}
Kd8 {-5.88/14 2.2s} 28. Ne6+ {+10.00/15 3.4s} Kc8 {-7.28/12 2.0s}
29. P@d7+ {+11.20/14 3.0s} Kxd7 {-10.80/13 1.4s} 30. Qf7+ {+16.91/12 2.1s}
Be7 {-15.04/8 1.3s} 31. N@c5+ {+23.79/8 1.6s} Kc8 {-21.46/1 0.002s}
32. P@d7+ {+34.45/3 1.1s} Kb8 {-34.79/1 0.002s}
33. P@c7# {+M1/1 1.00s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "1-0"]
[PlyCount "71"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.89/25 5.2s} 4. exd5 {+0.43/19 2.5s} Nxd5 {-0.80/21 5.6s}
5. d4 {+0.66/19 2.6s} e6 {-0.17/21 5.5s} 6. Nxd5 {+0.54/19 2.6s}
exd5 {-0.07/19 5.6s} 7. Bb5 {+0.16/17 2.7s} Bb4+ {+0.18/18 5.4s}
8. c3 {-0.29/15 2.6s} Qe7+ {+0.01/20 5.6s} 9. N@e5 {-0.15/18 2.6s}
P@h3 {+0.37/18 5.4s} 10. Rg1 {-0.23/17 2.6s} hxg2 {-0.41/20 5.4s}
11. Rxg2 {-0.45/19 2.6s} P@g4 {-3.90/18 5.5s} 12. Bg5 {+0.79/17 2.6s}
N@f6 {-1.01/23 5.6s} 13. Bxf6 {+1.81/23 2.6s} Qxf6 {-4.28/24 5.5s}
14. N@h5 {+1.75/22 2.7s} Qh6 {-4.99/24 5.8s} 15. Bxc6+ {+3.14/21 2.8s}
bxc6 {-5.16/22 5.8s} 16. cxb4 {+3.98/21 2.8s} B@g5 {-2.92/18 5.6s}
17. P@b7 {+5.10/18 2.7s} Bxb7 {-4.68/20 5.7s} 18. B@d7+ {+4.68/17 2.8s}
Kf8 {-5.08/18 5.6s} 19. Bxg4 {+5.27/17 2.7s} P@d2+ {-5.77/19 5.6s}
20. Kf1 {+4.98/18 2.8s} Ba6+ {-7.46/19 5.5s} 21. P@e2 {+4.53/18 2.6s}
B@h1 {-6.96/23 5.8s} 22. Rg1 {+4.44/22 2.7s} Bxf3 {-5.99/22 5.6s}
23. Nxf3 {+5.47/20 2.7s} Bc8 {-4.96/21 5.8s} 24. B@c5+ {+5.61/17 2.7s}
N@d6 {-6.57/23 5.8s} 25. Bxc8 {+4.69/19 2.8s} Rxc8 {-6.25/21 5.6s}
26. Rxg5 {+3.42/20 2.7s} B@h3+ {-6.65/21 5.8s} 27. P@g2 {+7.25/19 2.8s}
Qxg5 {-9.99/20 5.7s} 28. Nxg5 {+7.55/19 2.8s} R@e1+ {-12.10/19 5.8s}
29. Qxe1 {+6.62/1 0.003s} dxe1=Q+ {-14.09/18 5.5s} 30. Kxe1 {+9.79/16 2.7s}
Re8 {-11.54/16 5.5s} 31. B@e5 {+11.68/15 2.7s} Q@g1+ {-14.39/16 5.7s}
32. B@f1 {+14.11/16 2.5s} Bg4 {-14.46/19 5.0s} 33. Bcxd6+ {+14.49/17 2.5s}
cxd6 {-M1/20 3.7s} 34. Bxg7+ {+18.20/17 1.8s} Ke7 {-M1/18 2.6s}
35. Q@c7+ {+37.28/14 1.4s} B@d7 {-M1/6 1.1s}
36. P@f6# {+M1/7 0.54s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "43"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.39/20 2.4s} 4. exd5 {+0.44/21 5.4s} Nxd5 {-0.39/19 2.6s}
5. d4 {+0.16/21 5.5s} e6 {-0.29/18 2.6s} 6. Nxd5 {-0.42/20 5.6s}
exd5 {-0.23/18 2.6s} 7. Bb5 {-0.91/19 5.5s} Bb4+ {+0.23/16 2.6s}
8. c3 {-0.67/18 5.5s} Qe7+ {+0.46/18 2.6s} 9. N@e5 {-0.64/19 5.5s}
P@h3 {+0.79/18 2.6s} 10. Rg1 {-2.31/21 5.4s} hxg2 {+0.47/16 2.6s}
11. Rxg2 {+0.05/19 5.5s} P@g4 {+0.69/18 2.6s} 12. Bg5 {+0.85/23 5.4s}
N@f6 {-0.65/18 2.6s} 13. Bxc6+ {+2.61/27 5.9s} bxc6 {-2.36/21 2.7s}
14. Bxf6 {+2.82/25 5.7s} Qxf6 {-2.94/24 2.7s} 15. N@h5 {+4.00/22 5.8s}
Qh6 {-2.80/22 2.7s} 16. cxb4 {+1.45/21 5.7s} B@f1 {-1.44/17 2.6s}
17. P@b7 {+7.07/21 5.2s} Bxb7 {-5.14/18 2.5s} 18. B@d7+ {+8.48/21 4.8s}
Kf8 {-7.30/18 2.3s} 19. Kxf1 {+7.59/18 4.7s} gxf3 {-9.64/16 2.3s}
20. P@e7+ {+18.31/13 2.2s} Kxe7 {-15.28/10 1.1s} 21. N@f5+ {+23.06/11 1.6s}
Kd8 {-25.49/10 0.70s} 22. B@e7# {+M1/7 1.0s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.38/18 4.7s} 2. d4 {+0.11/16 2.3s} Bf5 {+0.02/23 4.9s}
3. Nc3 {-0.28/18 2.4s} e6 {-0.58/24 5.1s} 4. Bf4 {-0.38/19 2.4s}
Bd6 {+0.51/23 5.4s} 5. e3 {-0.70/22 2.4s} Ne7 {-0.18/23 5.3s}
6. Bd3 {-0.76/21 2.5s} Bxf4 {+1.27/24 5.3s} 7. exf4 {-1.51/17 2.5s}
O-O {+0.25/20 5.1s} 8. O-O {-1.53/17 2.5s} Nbc6 {+1.82/19 5.3s}
9. Ne5 {-1.47/17 2.5s} B@e4 {+2.52/17 5.4s} 10. f3 {-2.10/16 2.6s}
Bxd3 {+2.58/22 5.8s} 11. cxd3 {-2.39/17 2.6s} B@e3+ {+2.95/20 5.6s}
12. B@f2 {-2.75/19 2.7s} Bxf2+ {+2.17/21 5.7s} 13. Rxf2 {-3.32/19 2.7s}
B@e3 {+2.38/22 5.5s} 14. B@g3 {-2.73/17 2.7s} Bxd4 {+2.88/20 5.6s}
15. B@h4 {-2.63/17 2.6s} f6 {+2.12/18 5.5s} 16. Nxc6 {-3.00/17 2.6s}
Nxc6 {+3.47/20 5.7s} 17. N@h5 {-2.33/15 2.6s} P@g5 {+3.12/22 5.7s}
18. Nxg7 {-5.87/18 2.7s} Kxg7 {+4.52/25 6.0s} 19. fxg5 {-5.13/23 2.9s}
fxg5 {+5.16/22 6.0s} 20. Ne2 {-3.73/23 2.8s} gxh4 {+4.61/21 6.1s}
21. Nxd4 {-4.89/19 2.9s} hxg3 {+3.77/19 5.9s} 22. hxg3 {-5.24/18 2.8s}
P@e3 {+4.39/20 5.9s} 23. B@c3 {-5.17/18 2.7s} exf2+ {+6.48/21 6.0s}
24. Kxf2 {-6.36/20 2.9s} B@e5 {+5.68/19 5.9s} 25. Nxc6 {-7.37/18 2.8s}
B@b6+ {+6.47/22 5.7s} 26. P@e3 {-6.63/18 2.6s} Bxc3 {+5.59/20 5.7s}
27. bxc3 {-5.76/18 2.6s} Bxe3+ {+4.75/22 6.2s} 28. Kxe3 {-5.66/18 2.9s}
d4+ {+3.96/20 6.1s} 29. Ke2 {-4.65/16 2.8s} R@e3+ {+4.75/28 6.0s}
30. Kf2 {-4.92/19 2.9s} B@e1+ {+7.17/21 5.9s} 31. Qxe1 {-5.59/19 2.8s}
Rxe1 {+8.19/24 5.1s} 32. N@h5+ {-7.09/24 2.7s} Kg8 {+10.46/19 4.8s}
33. Rxe1 {-8.49/18 2.3s} P@e3+ {+15.02/21 3.1s} 34. Kg1 {-11.43/18 1.5s}
Q@f2+ {+13.17/19 3.6s} 35. Kh2 {-9.91/14 1.9s} N@g4+ {+20.12/17 2.6s}
36. fxg4 {-21.81/16 1.2s} N@f3+ {+24.43/15 2.5s} 37. Kh1 {-29.57/12 1.1s}
Qxe1+ {+42.63/5 1.2s} 38. B@f1 {-39.76/4 0.49s} R@h2# {+M1/3 1.0s, Black mates}
0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "97"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.31/16 2.2s} 2. d3 {+0.38/19 4.8s} Nc6 {-0.59/18 2.4s}
3. g3 {-0.56/23 5.0s} e5 {-0.50/18 2.3s} 4. Bg2 {-0.77/21 5.0s}
Nf6 {-0.19/19 2.4s} 5. O-O {-0.75/20 5.1s} h6 {+0.51/15 2.3s}
6. Nc3 {-0.92/19 5.0s} Be6 {+0.77/17 2.5s} 7. h3 {-1.69/18 5.2s}
Qd7 {+0.82/17 2.4s} 8. Kh2 {-2.37/18 5.1s} Bc5 {+1.24/17 2.4s}
9. a4 {-1.36/20 5.1s} h5 {+2.83/19 2.5s} 10. Nh4 {-2.23/21 5.4s}
Ng4+ {+1.96/18 2.5s} 11. hxg4 {-1.41/25 5.8s} hxg4 {+1.77/22 2.8s}
12. Nxd5 {-0.91/23 5.6s} Bxd5 {+0.95/22 2.8s} 13. Bxd5 {-0.96/26 5.9s}
Qxd5 {+0.87/23 2.8s} 14. B@e4 {-2.36/23 5.7s} Qd8 {+0.79/18 2.7s}
15. N@f5 {-1.02/22 5.7s} B@f6 {+0.77/24 2.7s} 16. P@h6 {-0.27/23 5.6s}
g6 {+0.71/22 2.7s} 17. Nxg6 {-0.12/28 6.0s} fxg6 {0.00/25 2.8s}
18. P@g7 {-0.08/26 5.8s} Kd7 {+0.41/23 2.8s} 19. gxh8=Q {-0.01/25 5.9s}
Qxh8 {+0.06/21 2.8s} 20. R@f7+ {+0.12/22 5.8s} P@e7 {+0.18/17 2.7s}
21. Bxc6+ {-0.13/21 5.7s} bxc6 {-0.22/20 2.8s} 22. N@e4 {+0.28/22 5.9s}
gxf5 {-0.64/18 2.7s} 23. Nxc5+ {+0.15/17 5.7s} Kd6 {-0.18/16 2.7s}
24. Nb7+ {-0.69/19 5.6s} Ke6 {-0.27/17 2.6s} 25. B@g6 {+0.19/21 5.5s}
P@f4 {+0.18/18 2.6s} 26. Nc5+ {-1.37/23 5.7s} Kd5 {+1.34/18 2.7s}
27. Rh7 {+1.43/21 5.7s} Qxh7 {-1.34/18 2.7s} 28. Bxh7 {-0.09/25 6.0s}
R@h5+ {+0.01/24 2.9s} 29. Kg1 {-1.13/23 6.0s} B@h2+ {-0.35/21 2.8s}
30. Kg2 {+1.48/23 5.9s} Kxc5 {-0.97/21 2.8s} 31. d4+ {+0.55/24 6.0s}
exd4 {-1.48/21 2.8s} 32. Bxf4 {+3.52/26 6.3s} N@h4+ {-2.24/20 2.8s}
33. gxh4 {+2.65/23 6.1s} Bxf4 {-3.14/22 3.0s} 34. N@d3+ {+2.82/23 6.1s}
Kd6 {-3.14/21 2.8s} 35. Nxf4 {+1.62/20 6.0s} B@f7 {-2.87/18 3.0s}
36. Nxh5 {+5.18/19 6.1s} Bd5+ {-3.37/18 2.9s} 37. P@f3 {+5.26/23 6.1s}
gxf3+ {-4.90/18 2.9s} 38. exf3 {+6.39/24 6.1s} P@g4 {-5.27/20 2.9s}
39. P@c5+ {+8.25/23 6.0s} Kd7 {-8.74/23 2.8s} 40. Bxf5+ {+10.23/24 6.0s}
P@e6 {-8.60/19 3.0s} 41. Bxg4 {+8.63/20 6.1s} Rg8 {-8.65/21 3.0s}
42. Nxf6+ {+10.23/22 6.0s} exf6 {-9.00/20 2.9s} 43. R@f7+ {+12.71/20 6.1s}
N@e7 {-12.66/19 2.6s} 44. Rxe7+ {+14.81/22 5.6s} Kxe7 {-13.54/18 2.8s}
45. P@d6+ {+15.62/20 5.4s} cxd6 {-15.40/19 2.5s} 46. cxd6+ {+15.75/20 5.0s}
Kxd6 {-14.62/17 2.4s} 47. P@c5+ {+17.15/16 4.9s} Kxc5 {-16.99/15 2.0s}
48. Qxd4+ {+25.62/14 3.6s} Kxd4 {-28.62/11 1.3s}
49. Q@c3# {+M1/9 1.3s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "64"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. d4 {+0.57/16 2.2s} g6 {-0.94/18 4.8s}
3. Nc3 {+0.16/19 2.4s} Bg7 {-0.46/21 5.1s} 4. e4 {+0.39/15 2.3s}
O-O {-0.56/18 5.0s} 5. e5 {+0.85/19 2.4s} d5 {-0.85/19 5.2s}
6. exf6 {+0.73/16 2.5s} exf6 {-1.08/18 5.2s} 7. Be2 {+0.91/15 2.5s}
Re8 {-0.61/22 5.2s} 8. O-O {+0.60/15 2.5s} Nc6 {-0.34/20 5.3s}
9. N@f4 {+0.79/19 2.5s} Ne7 {-2.33/23 5.5s} 10. Re1 {+0.12/20 2.5s}
c6 {-2.18/22 5.3s} 11. Nfxd5 {+1.75/21 2.6s} Nxd5 {-2.11/25 5.7s}
12. Nxd5 {+1.66/24 2.8s} cxd5 {-0.85/23 5.7s} 13. P@h6 {+1.41/22 2.7s}
Bf8 {-0.38/23 5.6s} 14. Bb5 {+0.52/19 2.7s} N@h3+ {+0.18/22 5.9s}
15. gxh3 {-1.00/20 2.8s} Rxe1+ {-0.44/30 6.1s} 16. Qxe1 {+0.18/27 2.8s}
Bxh3 {-3.24/28 5.7s} 17. N@f4 {-0.12/17 2.7s} R@g4+ {+0.32/25 5.9s}
18. R@g3 {+0.19/19 2.9s} Rxg3+ {+0.93/25 5.8s} 19. fxg3 {-0.64/17 2.8s}
P@e4 {-1.14/30 6.0s} 20. Nxh3 {-0.92/25 2.8s} exf3 {-0.93/29 5.9s}
21. B@g7 {-1.08/23 2.7s} Bxg7 {+1.56/27 5.6s} 22. hxg7 {-1.45/24 2.7s}
R@g2+ {+0.72/26 5.4s} 23. Kf1 {-1.00/20 2.5s} P@e2+ {-6.56/24 5.2s}
24. Bxe2 {-0.49/23 2.4s} fxe2+ {-6.27/22 5.1s} 25. Kxg2 {-3.20/20 2.4s}
B@f1+ {+6.67/19 3.8s} 26. Kg1 {-4.08/18 2.1s} N@f3+ {+7.25/18 3.6s}
27. Kf2 {-4.75/16 1.9s} N@d1+ {+11.30/19 2.6s} 28. Kxf3 {-8.77/15 1.3s}
B@e4+ {+10.08/15 3.1s} 29. Kf4 {-7.87/12 1.5s} g5+ {+13.82/16 2.3s}
30. Kg4 {-11.94/13 1.2s} Bxh3+ {+18.88/12 2.1s} 31. Kxh3 {-15.70/9 0.83s}
N@f2+ {+46.42/9 1.2s} 32. Qxf2 {-30.19/1 0.002s}
Nxf2# {+M1/2 0.95s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "89"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. Nc3 {+0.67/18 4.7s} d5 {-0.72/16 2.3s}
3. d4 {+0.48/24 5.0s} Bf5 {-0.64/19 2.4s} 4. Bg5 {+0.58/29 5.1s}
e6 {-0.63/25 2.5s} 5. e3 {+0.91/33 5.7s} Be7 {-0.72/32 2.7s}
6. Bb5+ {+1.05/31 5.5s} Nbd7 {-0.82/29 2.7s} 7. Ne5 {+1.42/33 6.3s}
O-O {-1.23/30 3.0s} 8. Bxd7 {+1.24/29 6.0s} Nxd7 {-1.23/27 2.9s}
9. Bxe7 {+1.42/33 6.5s} Qxe7 {-1.49/28 3.0s} 10. Nxd7 {+1.55/27 6.0s}
Qxd7 {-1.35/23 2.7s} 11. N@h6+ {+1.80/28 6.2s} Kh8 {-1.85/24 2.9s}
12. N@e5 {+1.92/24 5.9s} Qe7 {-2.24/22 2.7s} 13. Nxf5 {+1.52/27 6.1s}
exf5 {-2.05/21 2.8s} 14. Nxd5 {+1.50/24 5.7s} Qg5 {-1.87/19 2.7s}
15. P@e7 {+0.93/26 5.7s} N@h4 {-1.57/22 2.9s} 16. exf8=Q+ {+1.14/25 6.0s}
Rxf8 {-1.61/22 2.8s} 17. B@f3 {+1.99/25 5.9s} Nxf3+ {-1.50/22 2.8s}
18. gxf3 {+1.46/25 5.9s} P@g2 {-1.80/23 2.8s} 19. Rg1 {+0.55/28 6.1s}
N@h3 {-1.64/22 2.8s} 20. Kd2 {+1.33/27 5.9s} Nxg1 {-0.83/21 2.9s}
21. Qxg1 {-1.26/21 5.8s} B@d6 {-0.19/19 2.7s} 22. N@h3 {-1.45/22 5.9s}
Qd8 {+0.75/21 2.8s} 23. Qxg2 {-0.26/24 6.2s} Bxe5 {0.00/22 3.0s}
24. P@e7 {+0.35/21 6.1s} B@b4+ {-0.10/20 3.0s} 25. Nxb4 {+1.51/25 6.4s}
Qxe7 {-1.12/21 2.9s} 26. dxe5 {+1.08/23 6.2s} Qxb4+ {-1.82/17 2.9s}
27. B@c3 {+1.00/32 6.6s} N@c4+ {-1.64/18 2.9s} 28. Ke2 {+0.42/28 6.2s}
P@d3+ {-0.89/22 3.0s} 29. cxd3 {+1.80/24 6.5s} R@d2+ {-0.63/21 3.0s}
30. Ke1 {+3.37/24 6.4s} N@c2+ {-2.96/22 3.1s} 31. Kf1 {+3.12/1 0.004s}
N4xe3+ {-2.30/20 2.9s} 32. Kg1 {+4.97/23 6.3s} Nxg2 {-3.94/21 3.0s}
33. P@f6 {+5.48/21 6.3s} B@h6 {-4.26/18 3.0s} 34. fxg7+ {+8.42/24 5.8s}
Bxg7 {-6.68/18 2.8s} 35. P@f6 {+5.11/21 5.8s} Rg8 {-6.88/16 2.8s}
36. fxg7+ {+10.96/20 5.2s} Rxg7 {-9.29/18 2.6s} 37. B@f6 {+10.83/21 5.1s}
Q@d1+ {-7.63/16 2.6s} 38. B@f1 {+15.55/19 4.4s} Qf8 {-12.27/18 2.3s}
39. B@h6 {+18.75/20 4.3s} Qxf1+ {-18.18/16 2.3s} 40. Rxf1 {+23.82/17 3.4s}
Nge3+ {-24.40/16 1.9s} 41. Bhxg7+ {+30.79/15 3.2s} Qxg7+ {-27.79/14 1.1s}
42. Bxg7+ {+35.43/15 2.4s} Kxg7 {-33.13/12 0.89s} 43. Q@f6+ {+35.66/11 2.1s}
Kf8 {-34.16/10 0.91s} 44. Q@e7+ {+47.34/9 1.7s} Kg8 {-43.25/1 0.002s}
45. R@h8# {+M1/9 1.3s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "88"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} e5 {-0.60/20 4.7s} 2. Nf3 {+0.42/20 2.3s} Nc6 {-0.21/26 5.2s}
3. g3 {+0.40/24 2.6s} d5 {-0.41/24 5.0s} 4. Bg2 {+0.38/20 2.4s}
h6 {+0.53/22 5.1s} 5. h3 {-0.45/19 2.4s} Nf6 {+0.59/19 5.1s}
6. Nc3 {-0.55/17 2.4s} Be6 {+0.86/18 5.2s} 7. O-O {-0.59/17 2.4s}
Qd7 {+0.88/18 5.1s} 8. Kh2 {-0.85/15 2.4s} Bc5 {+1.42/19 5.1s}
9. a3 {-1.10/17 2.5s} a5 {-0.06/16 5.1s} 10. Bd2 {-1.87/15 2.4s}
h5 {+1.69/22 5.4s} 11. e4 {-2.21/15 2.6s} Ng4+ {+2.71/25 5.7s}
12. Kg1 {-2.86/26 2.8s} Nxf2 {+2.09/27 6.0s} 13. Rxf2 {-3.33/21 2.8s}
Bxh3 {+2.32/22 5.8s} 14. Nxd5 {-1.94/23 2.9s} Bxg2 {+1.40/27 6.1s}
15. N@f6+ {-1.76/24 2.8s} gxf6 {+1.09/26 6.0s} 16. Nxf6+ {-1.38/24 3.0s}
Kd8 {+0.93/30 6.4s} 17. Nxd7 {-1.44/22 2.8s} Bxf2+ {+0.30/22 5.9s}
18. Kxg2 {-1.08/21 2.9s} P@h3+ {+0.79/26 6.0s} 19. Kxh3 {-0.85/18 2.7s}
P@g4+ {+0.93/22 5.8s} 20. Kg2 {-0.92/22 2.8s} gxf3+ {+0.06/21 6.0s}
21. Qxf3 {-0.65/20 2.7s} N@g4 {-0.49/19 5.8s} 22. B@g5+ {+0.01/17 2.8s}
Kc8 {-0.82/25 5.9s} 23. Rh1 {+0.28/22 2.8s} R@h2+ {+0.42/23 5.9s}
24. Rxh2 {-0.44/21 2.8s} Nxh2 {-0.19/22 5.8s} 25. Qxf2 {-0.83/21 2.8s}
B@f3+ {-1.15/30 6.1s} 26. Qxf3 {-0.96/19 2.7s} Nxf3 {+1.76/24 6.1s}
27. Nb6+ {-1.65/20 2.9s} Kb8 {+2.18/26 5.8s} 28. Nd7+ {-1.42/20 2.8s}
Ka7 {+1.62/22 5.6s} 29. B@c5+ {-1.46/21 2.6s} R@b6 {-0.01/24 5.8s}
30. Bxb6+ {-3.02/19 2.6s} cxb6 {+4.10/26 5.8s} 31. R@a6+ {-3.91/25 2.8s}
bxa6 {+3.95/30 6.7s} 32. R@c7+ {-2.97/24 3.0s} B@b7 {+3.70/30 6.6s}
33. Rxb7+ {-4.03/24 3.1s} Kxb7 {+4.10/1 0.007s} 34. Nc5+ {-2.89/22 3.1s}
bxc5 {+3.92/28 6.4s} 35. Q@d7+ {-3.85/26 3.0s} R@c7 {+4.02/25 6.2s}
36. Qxc7+ {-3.13/19 3.0s} Kxc7 {+4.06/1 0.005s} 37. P@d6+ {-3.67/22 2.9s}
Kb6 {+0.59/24 6.2s} 38. B@c7+ {-6.16/17 2.8s} Ka7 {+9.06/19 5.6s}
39. B@b8+ {-6.08/18 2.8s} Kb7 {+14.98/17 4.3s} 40. R@b6+ {-14.06/14 2.2s}
Kc8 {+1.22/1 0.014s} 41. P@b7+ {-13.02/12 2.1s} Kd7 {+4.13/1 0.014s}
42. P@e6+ {-14.55/12 1.6s} fxe6 {+24.89/11 3.0s} 43. Rxc6 {-25.03/10 1.7s}
R@h2+ {+39.03/9 2.0s} 44. Kxf3 {-41.59/4 0.50s} Q@e2# {+M1/3 1.0s, Black mates}
0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} d5 {-0.30/19 2.2s} 2. Nf3 {+0.41/24 4.9s} Nc6 {-0.40/20 2.4s}
3. g3 {-0.59/25 5.2s} e5 {-0.57/19 2.4s} 4. Bg2 {-0.78/21 5.0s}
Nf6 {-0.26/19 2.3s} 5. O-O {-0.87/21 5.1s} h6 {+0.46/18 2.3s}
6. Nc3 {-1.44/17 4.9s} Be6 {+0.79/17 2.5s} 7. h3 {-1.04/19 5.1s}
Qd7 {+0.78/16 2.4s} 8. Kh2 {-1.29/18 5.0s} Rd8 {+1.51/16 2.4s}
9. a3 {-1.14/18 5.1s} Bd6 {+1.29/17 2.4s} 10. e4 {+0.18/21 5.4s}
d4 {-0.15/20 2.6s} 11. Nd5 {+0.17/26 5.9s} Nxd5 {-0.25/19 2.7s}
12. exd5 {+0.28/23 5.6s} Bxd5 {-0.37/21 2.7s} 13. N@h5 {+0.06/27 5.9s}
Kf8 {+0.04/19 2.6s} 14. c4 {+0.04/26 5.7s} dxc3 {-0.15/23 2.8s}
15. bxc3 {-0.15/26 6.0s} P@g6 {-0.02/21 2.7s} 16. Nxg7 {-0.66/22 5.8s}
Kxg7 {+0.24/21 2.8s} 17. P@e4 {-1.09/21 5.7s} Be6 {+0.25/20 2.8s}
18. P@d5 {-1.43/20 5.8s} Bxh3 {+0.32/23 2.9s} 19. Bxh3 {-0.16/25 6.2s}
Qxh3+ {+0.94/17 2.8s} 20. Kxh3 {-0.10/19 5.9s} B@c8+ {+0.44/17 2.9s}
21. Kg2 {+0.61/23 6.0s} P@h3+ {+0.15/19 2.8s} 22. Kg1 {+0.76/21 5.9s}
P@g2 {-0.58/18 2.9s} 23. Re1 {+0.79/21 6.0s} N@g4 {-0.43/18 2.8s}
24. dxc6 {+0.92/24 5.9s} bxc6 {-1.07/22 2.8s} 25. N@h2 {+1.38/25 6.2s}
Nxh2 {-1.82/20 2.8s} 26. Nxh2 {+0.50/23 6.0s} P@f6 {-1.42/22 2.9s}
27. B@g4 {+1.28/22 6.1s} N@g5 {-2.07/20 3.0s} 28. Bxg5 {+3.43/23 6.1s}
hxg5 {-3.68/21 2.9s} 29. Bxc8 {+5.19/22 5.7s} Rxc8 {-3.51/18 2.8s}
30. N@f5+ {+8.25/21 5.2s} gxf5 {-9.01/19 2.2s} 31. N@h5+ {+12.31/26 4.5s}
Rxh5 {-11.37/17 2.1s} 32. Qxh5 {+14.32/17 3.6s} B@h6 {-12.34/15 1.5s}
33. R@h7+ {+25.17/19 1.8s} Kxh7 {-16.17/8 0.89s} 34. Qxf7+ {+21.98/9 1.7s}
R@g7 {-23.42/8 0.62s} 35. P@g6+ {+30.15/7 1.3s} Kh8 {-11.79/1 0.013s}
36. Q@h7+ {+30.70/3 1.2s} Rxh7 {-7.47/1 0.057s}
37. Qxh7# {+M1/4 0.97s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "46"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-1.23/23 5.1s} 5. O-O {+1.04/18 2.3s} O-O {-1.07/22 5.2s}
6. Bg5 {+0.45/20 2.4s} Be7 {-0.07/24 5.1s} 7. c3 {+0.01/23 2.4s}
d6 {-0.24/23 5.3s} 8. Nbd2 {+0.03/22 2.5s} Bg4 {-0.09/21 5.1s}
9. h3 {+0.12/19 2.4s} Bh5 {-0.32/20 5.2s} 10. a4 {+0.36/20 2.4s}
h6 {-0.75/19 5.0s} 11. Bh4 {+0.40/14 2.5s} Kh8 {-0.33/15 5.0s}
12. b4 {+0.24/14 2.4s} a6 {+0.01/15 5.1s} 13. Qb3 {-0.02/14 2.5s}
Nxe4 {+1.04/28 5.8s} 14. Nxe4 {-0.65/21 2.7s} Bxh4 {+0.83/26 5.8s}
15. Nxh4 {-1.30/25 2.7s} Qxh4 {+2.54/28 5.8s} 16. B@g3 {-1.36/25 2.9s}
N@f3+ {+2.02/24 5.7s} 17. gxf3 {-3.59/19 2.6s} Qxh3 {+5.86/20 4.9s}
18. Bxf7 {-5.36/19 2.3s} P@g2 {+15.57/19 3.5s} 19. N@h2 {-12.65/17 1.7s}
gxf1=Q+ {+18.76/22 2.8s} 20. Rxf1 {-17.17/18 1.2s} P@g2 {+31.60/17 2.5s}
21. N@h1 {-30.08/6 0.95s} gxh1=Q+ {+44.32/8 1.7s} 22. Kxh1 {-33.44/1 0.002s}
B@g2+ {+39.80/5 1.2s} 23. Kg1 {-46.76/1 0.002s} R@h1# {+M1/3 1.2s, Black mates}
0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "91"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-0.86/19 2.4s} 5. O-O {+0.14/22 5.0s} O-O {-0.72/22 2.5s}
6. Nc3 {+1.13/27 5.4s} d6 {-1.14/20 2.5s} 7. Bg5 {+1.27/25 5.4s}
h6 {-1.20/24 2.6s} 8. Bxf6 {+1.47/30 5.6s} Qxf6 {-1.37/18 2.5s}
9. Nd5 {+1.33/19 5.4s} Qd8 {-1.44/18 2.6s} 10. Qd2 {-0.37/20 5.4s}
Kh7 {-1.36/14 2.5s} 11. N@g5+ {-0.76/18 5.3s} Kh8 {-0.44/17 2.6s}
12. Nxc7 {+0.57/26 5.5s} hxg5 {+0.64/25 2.7s} 13. Nxa8 {-0.11/26 5.6s}
B@f4 {+0.12/25 2.7s} 14. P@e3 {-3.07/25 5.7s} g4 {-0.15/24 2.7s}
15. exf4 {-0.41/24 5.6s} gxf3 {-0.32/22 2.7s} 16. R@h5+ {+0.22/27 5.8s}
Kg8 {+0.27/20 2.6s} 17. B@h7+ {+1.68/25 5.5s} Kh8 {+0.03/1 0.004s}
18. Bg6+ {+1.21/37 5.9s} N@h6 {-1.47/20 2.6s} 19. f5 {+0.90/22 5.4s}
N@f4 {-2.64/20 2.5s} 20. Bgxf7 {-2.10/23 5.2s} Rxf7 {-2.95/21 2.6s}
21. Qxf4 {+2.41/21 5.5s} exf4 {-2.87/19 2.5s} 22. N@g6+ {+3.09/22 5.6s}
Kg8 {-2.58/20 2.7s} 23. gxf3 {+3.21/19 5.6s} B@h7 {-2.36/18 2.7s}
24. Nxf4 {+3.91/21 5.7s} Ne5 {-3.95/20 2.8s} 25. Bxf7+ {+3.15/23 5.9s}
Nhxf7 {-4.84/21 2.8s} 26. P@g2 {+4.20/23 6.0s} B@g6 {-2.09/23 2.9s}
27. fxg6 {+2.51/26 6.4s} Nxg6 {-1.96/25 3.1s} 28. Nxg6 {+1.28/27 6.3s}
Bxg6 {-2.07/21 3.0s} 29. P@h7+ {+2.13/23 6.2s} Bxh7 {-2.75/22 2.9s}
30. B@b3 {+2.58/22 6.0s} P@h3 {-2.93/18 2.9s} 31. Bxf7+ {-2.66/27 5.7s}
Kf8 {-1.46/24 2.8s} 32. Rxh3 {+3.59/21 6.1s} Bxh3 {-3.54/16 2.8s}
33. N@e6+ {+3.93/21 6.1s} Ke7 {-5.75/22 2.9s} 34. N@d5+ {+7.04/26 5.8s}
Kd7 {-5.12/20 2.6s} 35. Nxc5+ {+6.94/24 6.0s} dxc5 {-6.61/23 2.9s}
36. B@e6+ {+8.12/25 6.2s} Bxe6 {-7.12/21 2.9s} 37. Bxe6+ {+6.86/22 6.1s}
Kxe6 {-7.13/21 3.0s} 38. Nac7+ {+9.43/24 5.5s} Kf7 {-6.89/18 2.8s}
39. B@e6+ {+9.30/22 5.3s} Kg6 {-8.83/20 2.3s} 40. Nf4+ {+8.00/21 5.1s}
Kf6 {-10.19/18 2.1s} 41. R@f7+ {+6.95/19 5.3s} Ke5 {-9.26/18 2.5s}
42. P@e7 {+8.81/16 5.3s} Qxc7 {-11.22/16 2.7s} 43. e8=Q {+13.57/15 5.0s}
Qd6 {-11.76/12 2.4s} 44. Ng6+ {+21.90/13 3.2s} Bxg6 {-19.96/12 0.68s}
45. f4+ {+34.69/11 1.5s} Kd4 {-10.35/1 0.015s}
46. P@e3# {+M1/3 0.97s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-1.03/23 5.1s} 6. Bg5 {+0.52/21 2.4s}
Be7 {-0.15/24 5.3s} 7. c3 {0.00/21 2.4s} d6 {-0.17/23 5.2s}
8. Nbd2 {+0.02/19 2.4s} Bg4 {-0.23/22 5.2s} 9. h3 {+0.19/20 2.4s}
Bh5 {-0.44/19 5.0s} 10. a4 {+0.32/17 2.4s} h6 {-0.52/19 5.1s}
11. Bh4 {+0.41/16 2.5s} Kh8 {-0.30/18 5.1s} 12. b4 {+0.19/14 2.4s}
a6 {+0.21/17 5.3s} 13. Qb3 {-0.06/15 2.5s} Nxe4 {+0.88/24 5.6s}
14. Nxe4 {-0.68/22 2.8s} Bxh4 {+0.84/28 6.1s} 15. Nxh4 {-1.19/25 2.8s}
Qxh4 {+1.46/26 5.8s} 16. B@g3 {-1.19/25 2.9s} N@f3+ {+3.24/33 5.8s}
17. Kh1 {-2.75/20 2.6s} Qxh3+ {+2.27/31 5.7s} 18. gxh3 {-2.73/26 2.8s}
P@e2 {+2.66/29 5.9s} 19. Rfb1 {-3.21/18 2.6s} B@f1 {+3.90/27 5.7s}
20. N@g2 {-2.93/22 2.7s} P@f4 {+5.29/31 5.4s} 21. Bh2 {-4.22/30 2.7s}
Bxg2+ {+5.98/29 5.3s} 22. Kxg2 {-9.63/1 0.014s} N@h4+ {+6.17/26 5.6s}
23. Kh1 {-5.98/1 0.014s} e1=Q+ {+5.62/23 5.3s} 24. Rxe1 {-8.37/19 2.2s}
Nxe1 {+6.73/26 5.9s} 25. P@g2 {-7.94/14 2.1s} f3 {+11.16/18 4.6s}
26. B@f1 {-9.54/15 2.0s} fxg2+ {+6.24/24 4.4s} 27. Bxg2 {-10.72/16 2.1s}
P@f3 {+13.01/17 4.0s} 28. Bf1 {-12.85/15 1.8s} Nxd3 {+8.32/23 4.9s}
29. P@g2 {-10.76/19 2.1s} fxg2+ {+11.15/21 4.9s} 30. Bxg2 {-12.70/20 2.2s}
P@f3 {+11.07/22 4.6s} 31. Rg1 {-10.22/18 2.2s} fxg2+ {+11.01/20 5.3s}
32. Rxg2 {-10.47/1 0.003s} P@f3 {+22.96/19 3.7s} 33. Rxg7 {-22.40/16 1.6s}
B@g2+ {+29.73/5 1.4s} 34. Rxg2 {-35.52/4 0.50s} fxg2+ {+43.87/3 1.1s}
35. Kg1 {-18.13/1 0.015s} R@f1# {+M1/7 1.1s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "71"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-0.94/22 2.3s} 6. Nc3 {+0.99/22 5.1s}
d6 {-1.11/20 2.5s} 7. Bg5 {+1.31/26 5.5s} h6 {-1.07/21 2.6s}
8. Bxf6 {+1.38/29 5.5s} Qxf6 {-1.36/19 2.6s} 9. Nd5 {+0.64/22 5.6s}
Qd8 {-1.36/16 2.5s} 10. Qd2 {+0.98/17 5.2s} Kh7 {-1.24/17 2.6s}
11. c3 {+0.36/19 5.4s} B@h5 {-0.05/19 2.5s} 12. Kh1 {-0.64/24 5.4s}
Bcg4 {+0.32/19 2.5s} 13. N@g5+ {+0.01/25 5.6s} Kh8 {+0.24/24 2.8s}
14. Rg1 {-0.32/24 5.7s} hxg5 {+0.08/22 2.7s} 15. Nxg5 {+0.24/24 6.1s}
N@f4 {-0.12/21 2.9s} 16. Nxf4 {+0.17/22 6.0s} Qxg5 {+0.04/21 2.8s}
17. N@h3 {-0.23/24 6.2s} Bxh3 {-0.18/20 2.9s} 18. gxh3 {-0.69/23 5.9s}
Bf3+ {-0.22/18 2.8s} 19. P@g2 {+0.49/24 6.1s} exf4 {+0.22/20 3.0s}
20. gxf3 {+0.16/19 5.9s} Qh4 {+0.27/17 2.8s} 21. B@g5 {+1.91/23 6.0s}
Qxh3 {-1.14/20 2.8s} 22. B@g4 {+2.01/21 5.8s} Qh7 {-1.41/19 2.8s}
23. Bxf4 {+1.57/25 6.1s} P@e5 {-2.49/19 2.8s} 24. Bf5 {+3.38/25 5.9s}
N@g6 {-3.77/24 2.9s} 25. Bxf7 {+4.15/29 6.2s} Nxf4 {-4.41/21 2.9s}
26. Bxh7 {+4.64/25 5.8s} Rxf7 {-3.42/20 2.8s} 27. Qxf4 {+5.49/25 5.8s}
exf4 {-4.52/22 2.8s} 28. N@g6+ {+5.56/21 5.7s} Kxh7 {-6.23/1 0.014s}
29. Nxf4 {+7.16/24 5.5s} Kg8 {-4.94/18 2.6s} 30. P@g6 {+8.42/20 5.5s}
Rxf4 {-7.68/19 2.5s} 31. P@f7+ {+9.07/25 4.8s} Kf8 {-7.45/17 2.4s}
32. Q@g8+ {+8.50/17 4.8s} Ke7 {-7.33/1 0.001s} 33. Qxa8 {+9.97/18 4.6s}
B@e6 {-7.58/16 2.4s} 34. Qe8+ {+16.77/19 3.5s} Kf6 {-12.57/1 0.002s}
35. f8=Q+ {+19.42/19 2.6s} Ke5 {-12.83/13 1.4s}
36. R@d5# {+M1/17 2.6s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "104"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.84/21 2.4s} d5 {+0.36/21 5.1s} 5. Bb5 {-0.42/18 2.5s}
Be7 {+0.77/20 5.5s} 6. d4 {-0.79/17 2.5s} O-O {+0.61/22 5.4s}
7. Nge2 {-0.43/19 2.6s} Re8 {+0.31/21 5.5s} 8. O-O {-0.71/20 2.5s}
P@h3 {+0.22/19 5.6s} 9. gxh3 {-0.72/20 2.7s} Bxh3 {+0.20/29 5.8s}
10. Nf4 {-0.63/16 2.7s} Bxf1 {+0.58/19 5.7s} 11. Bxf1 {-0.19/17 2.8s}
Bb4 {+0.29/19 5.6s} 12. B@g2 {-0.28/18 2.6s} R@e1 {-1.17/20 5.6s}
13. Qg4 {+0.52/17 2.7s} P@g5 {-2.19/24 5.6s} 14. N@f5 {+0.39/18 2.6s}
Nxd4 {-0.54/23 5.7s} 15. Nxd4 {+0.45/23 2.8s} Bxc3 {+0.01/26 6.0s}
16. P@e6 {+0.70/22 2.8s} Bxd4 {+0.11/24 6.0s} 17. exf7+ {-0.06/23 2.9s}
Kxf7 {+0.34/26 6.4s} 18. P@e6+ {+0.75/21 2.8s} R8xe6 {+0.46/21 6.0s}
19. Nxe6 {-0.59/19 2.7s} Rxe6 {+0.53/28 6.2s} 20. Qxd4 {-0.48/17 2.8s}
N@h3+ {+0.69/20 6.0s} 21. Kh1 {-0.52/19 2.9s} N@f5 {+0.26/24 6.1s}
22. Qc5 {-0.33/17 2.8s} b6 {+1.14/28 6.3s} 23. Bxh3 {-1.19/21 3.0s}
bxc5 {+1.00/26 6.3s} 24. Bxf5 {-1.16/24 3.1s} Q@f3+ {+1.23/24 6.5s}
25. B@g2 {-1.23/24 3.0s} Qxf5 {+1.85/27 6.4s} 26. N@g3 {-1.34/23 3.0s}
Qxf2 {+0.48/20 6.1s} 27. N@h3 {-1.21/18 2.9s} Qxf1+ {+2.35/21 6.2s}
28. Nxf1 {-3.51/14 2.9s} B@e4 {+2.67/19 6.1s} 29. R@f3 {-2.98/18 3.0s}
Bxf3 {+4.41/24 6.2s} 30. Bxf3 {-4.78/20 2.9s} B@f5 {+3.02/21 6.1s}
31. Q@h5+ {-4.88/19 2.9s} P@g6 {+3.85/23 6.3s} 32. Qxh7 {-5.66/17 2.9s}
R@h6 {+3.25/21 6.2s} 33. Qxh6 {-7.81/15 2.9s} gxh6 {+8.72/19 5.8s}
34. R@h7+ {-8.52/15 2.8s} P@g7 {+9.20/16 6.0s} 35. B@h8 {-6.55/14 2.8s}
Qxh8 {+7.24/18 6.2s} 36. Rxh8 {-9.48/17 3.0s} Rxh8 {+5.17/18 6.3s}
37. Q@d7+ {-9.86/15 2.9s} Q@e7 {+7.90/20 6.5s} 38. Qxe7+ {-12.44/17 3.1s}
Rxe7 {+10.77/18 6.3s} 39. Bxd5+ {-13.12/16 3.0s} P@e6 {+14.05/18 6.2s}
40. Bg2 {-14.38/15 3.1s} Bxh3 {+15.94/19 6.0s} 41. Bxh3 {-17.92/16 2.8s}
N@f2+ {+16.95/21 4.3s} 42. Kg2 {-18.45/17 1.9s} Nxh3 {+13.92/17 4.4s}
43. N@e5+ {-18.00/15 2.6s} fxe5 {+14.66/19 5.3s} 44. Q@f3+ {-17.28/18 2.7s}
N@f4+ {+17.42/19 5.6s} 45. Bxf4 {-15.28/16 2.3s} Nxf4+ {+16.78/15 4.4s}
46. Qxf4+ {-15.54/16 2.9s} gxf4 {+19.78/13 6.0s} 47. N@g5+ {-20.13/10 2.9s}
hxg5 {+17.08/14 6.1s} 48. N@d6+ {-21.70/10 2.8s} cxd6 {+23.37/15 6.3s}
49. B@e8+ {-22.51/12 3.0s} Rexe8 {+23.78/14 6.2s} 50. Kf3 {-29.15/12 2.8s}
N@d4+ {+36.32/12 4.4s} 51. Kf2 {-41.67/10 1.0s} Q@e2+ {+41.39/13 2.0s}
52. Kg1 {-30.36/1 0.016s} Q@g2# {+M1/11 1.7s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.73/22 5.1s} d5 {+0.76/20 2.5s} 5. Bb5 {-0.29/23 5.5s}
Be7 {+0.89/17 2.5s} 6. N@a5 {-0.44/20 5.3s} O-O {-0.16/22 2.6s}
7. Bxc6 {+0.53/30 6.0s} bxc6 {-0.60/20 2.7s} 8. Nxc6 {+0.67/28 5.8s}
Qd6 {-0.73/24 2.9s} 9. Nxd5 {-0.04/26 5.7s} Re8 {-1.00/25 2.8s}
10. Ndxe7+ {+1.53/24 5.8s} Rxe7+ {-1.65/21 2.9s} 11. Nxe7+ {+0.98/22 5.9s}
Qxe7+ {-1.36/21 2.8s} 12. R@e3 {+0.13/20 5.7s} P@e4 {-1.45/15 2.6s}
13. B@d5 {+2.79/19 5.5s} B@b7 {-2.43/18 2.6s} 14. Rxe4 {+1.57/22 5.7s}
N@e5 {-2.70/21 2.8s} 15. P@c6 {+2.53/24 5.8s} Ba6 {-2.40/20 2.7s}
16. P@d7 {+1.59/20 5.7s} N@d6 {-1.48/20 2.6s} 17. dxc8=N {+2.83/24 6.0s}
Rxc8 {-2.31/23 2.7s} 18. d3 {+3.48/22 5.7s} Nxe4 {-3.27/21 2.7s}
19. N@f5 {+4.15/31 6.2s} Qb4+ {-3.73/20 2.8s} 20. P@c3 {+2.21/22 5.8s}
Nxf2 {-2.22/20 2.8s} 21. Kxf2 {+2.37/23 6.1s} R@f4+ {-2.27/20 2.9s}
22. Bxf4 {+2.56/22 5.9s} Qxf4+ {-2.37/18 2.8s} 23. R@f3 {+1.93/25 6.0s}
P@e3+ {-2.50/22 2.9s} 24. Nxe3 {+2.05/21 5.8s} Nxf3 {-2.97/20 2.8s}
25. Nxf3 {+2.61/21 6.0s} B@h6 {-2.75/17 2.8s} 26. P@d2 {+4.24/19 5.9s}
Qxe3+ {-2.94/18 2.8s} 27. dxe3 {+5.17/24 6.1s} N@g4+ {-4.38/21 2.8s}
28. Ke1 {+5.68/21 5.9s} P@f2+ {-5.57/19 2.8s} 29. Ke2 {+4.95/32 5.8s}
Kh8 {-5.40/19 2.8s} 30. B@d7 {+8.66/19 5.6s} Nxe3 {-7.68/17 2.7s}
31. Bxc8 {+10.15/21 4.8s} R@g8 {-6.72/19 2.5s} 32. Bxf7 {+11.60/20 4.6s}
Nxd1 {-11.48/18 2.3s} 33. N@g6+ {+18.98/19 3.0s} hxg6 {-2.71/1 0.013s}
34. R@h7+ {+18.09/17 3.2s} Kxh7 {-10.22/1 0.013s} 35. Bxg8+ {+19.45/15 2.4s}
Kxg8 {-17.43/14 1.4s} 36. P@f7+ {+36.03/13 2.6s} Kxf7 {-46.69/4 0.56s}
37. Q@e6+ {+55.43/5 1.2s} Kf8 {-20.97/1 0.013s}
38. R@g8# {+M1/3 0.96s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "96"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Bb5 {-2.01/19 2.5s} Bb4+ {+2.10/22 5.3s}
6. c3 {-2.09/21 2.6s} Be7 {+1.74/19 5.3s} 7. Ne2 {-1.78/17 2.5s}
O-O {+0.83/22 5.4s} 8. O-O {-1.23/20 2.6s} Re8 {+0.63/21 5.4s}
9. Nf4 {-1.04/19 2.5s} Bd6 {+0.87/19 5.4s} 10. Nh5 {-1.19/18 2.6s}
P@h3 {+1.25/27 5.4s} 11. gxh3 {-1.64/23 2.6s} Bxh3 {+1.91/23 5.4s}
12. Nxg7 {-1.76/17 2.5s} P@g2 {+1.74/30 5.6s} 13. Nxe8 {-1.93/20 2.5s}
Qxe8 {+1.06/32 5.4s} 14. R@g4+ {-1.76/22 2.7s} Bxg4 {+1.76/28 5.9s}
15. Qxg4+ {-2.42/22 2.7s} R@g6 {+1.20/28 5.9s} 16. N@h6+ {-2.23/26 2.9s}
Kh8 {+1.01/33 6.3s} 17. P@g7+ {-2.49/20 2.7s} Kxg7 {+0.89/29 6.0s}
18. P@g5 {-1.31/28 3.0s} gxf1=Q+ {+0.95/29 6.2s} 19. Bxf1 {-1.15/25 2.8s}
fxg5 {+0.53/27 6.0s} 20. Bxg5 {-0.95/26 2.8s} P@f6 {+0.55/25 5.9s}
21. Nf5+ {-1.37/24 2.8s} Kg8 {+0.09/27 5.8s} 22. B@h5 {-1.97/23 2.9s}
Rxg5 {+3.24/28 6.1s} 23. Qxg5+ {-2.64/21 2.8s} fxg5 {+4.01/27 6.1s}
24. P@g7 {-3.78/25 3.0s} Bxh2+ {+5.90/25 6.0s} 25. Kxh2 {-4.34/23 2.8s}
Q@f4+ {+5.76/25 6.2s} 26. B@g3 {-6.64/23 2.8s} Qxf5 {+5.57/22 6.0s}
27. R@h8+ {-6.42/19 2.8s} Kxg7 {+5.87/1 0.004s} 28. Rxe8 {-5.74/19 3.0s}
Rxe8 {+6.01/19 5.8s} 29. P@h6+ {-5.44/16 2.9s} Kxh6 {+6.01/19 5.9s}
30. Q@g4 {-5.34/17 2.9s} Qxg4 {+7.68/18 5.8s} 31. Bxg4 {-6.05/14 2.9s}
B@f6 {+8.53/20 6.1s} 32. Q@h5+ {-9.84/21 3.0s} Kg7 {+10.14/1 0.005s}
33. Nd2 {-9.09/19 3.1s} R@h6 {+8.71/18 6.3s} 34. Qxh6+ {-9.18/14 3.1s}
Kxh6 {+7.12/21 6.3s} 35. R@f5 {-5.55/18 3.0s} R@g6 {+9.26/23 6.2s}
36. Nf3 {-8.50/16 3.0s} P@f4 {+10.99/17 6.2s} 37. Rxf4 {-11.12/14 3.0s}
gxf4 {+11.16/21 6.4s} 38. Bxf4+ {-11.71/18 3.1s} P@g5 {+11.78/19 6.3s}
39. Nxg5 {-12.33/16 3.0s} Bxg5 {+13.14/19 6.2s} 40. Bxg5+ {-14.19/18 3.0s}
Rxg5 {+13.38/17 6.0s} 41. B@f4 {-15.96/16 2.9s} Q@h4+ {+21.43/18 4.7s}
42. P@h3 {-20.90/15 2.0s} Qxf2+ {+25.47/15 4.4s} 43. Bg2 {-24.17/14 2.0s}
Qxf4+ {+27.19/14 3.4s} 44. P@g3 {-25.93/12 1.5s} Qxg3+ {+27.36/12 3.5s}
45. Kxg3 {-25.44/10 1.7s} N@f5+ {+33.37/12 2.9s} 46. Kh2 {-31.37/8 0.96s}
B@g3+ {+35.38/11 2.3s} 47. Kg1 {-35.29/10 0.82s} P@f2+ {+43.09/9 1.4s}
48. Kf1 {-43.71/6 0.59s} R@g1# {+M1/7 1.3s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "68"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Nc3 {-1.27/23 5.2s} Bb4 {+1.52/21 2.5s}
6. Ne2 {-1.39/31 5.6s} O-O {+0.82/22 2.6s} 7. Nf4 {-1.17/33 5.5s}
Re8+ {+0.52/20 2.6s} 8. Be2 {-2.04/38 5.6s} P@h3 {+1.80/29 2.6s}
9. Rg1 {-1.92/30 5.3s} hxg2 {+1.46/29 2.6s} 10. Rxg2 {-2.35/38 5.7s}
P@f3 {+2.10/35 2.7s} 11. Rxg7+ {-2.24/28 5.5s} Kxg7 {+1.84/25 2.6s}
12. Nh5+ {-2.35/32 6.2s} Kg8 {+2.29/31 2.7s} 13. N@h6+ {-1.94/30 5.6s}
Kf8 {+2.74/28 2.6s} 14. P@g7+ {-2.53/37 5.9s} Ke7 {+2.88/1 0.002s}
15. Bxf3 {-1.57/24 5.6s} R@g1+ {+1.51/23 2.7s} 16. Ke2 {-3.20/26 6.1s}
Rxd1 {+1.50/19 2.7s} 17. Kxd1 {-3.40/22 5.7s} Q@f1+ {+2.60/20 2.8s}
18. R@e1+ {-3.24/28 6.0s} Qxe1+ {+2.73/18 2.7s} 19. Kxe1 {-0.85/1 0.014s}
Nxd4 {+3.48/19 2.7s} 20. Q@e3+ {-4.95/20 5.6s} P@e5 {+3.20/18 2.7s}
21. Nxf6 {-5.44/22 5.7s} Nxc2+ {+3.48/19 2.8s} 22. Ke2 {-2.92/19 5.7s}
R@e1+ {+3.53/18 2.7s} 23. Kd2 {-4.44/26 5.6s} Nxe3 {+4.54/17 2.6s}
24. g8=N+ {-4.11/19 5.5s} Kd6 {+4.07/16 2.7s} 25. Nxf7+ {-6.89/20 5.5s}
Kc5 {+5.89/19 2.6s} 26. fxe3 {-8.27/20 4.9s} Bxc3+ {+6.46/18 2.5s}
27. bxc3 {-10.52/28 4.4s} Q@f2+ {+8.84/18 2.2s} 28. P@e2 {-9.92/17 4.5s}
N@c4+ {+8.10/16 2.2s} 29. Kd3 {-12.55/18 3.4s} Bf5+ {+13.24/20 1.9s}
30. P@e4 {-16.29/19 3.6s} dxe4+ {+14.75/18 1.6s} 31. Kc2 {-14.58/1 0.003s}
Qxe2+ {+18.72/13 1.00s} 32. Kb3 {-M1/10 2.0s} P@a4+ {+25.17/7 0.79s}
33. Kxa4 {-8.83/1 0.015s} b5+ {+34.46/7 0.57s} 34. Kb3 {-13.11/1 0.015s}
P@a4# {+M1/5 0.47s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "1-0"]
[PlyCount "55"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.56/20 5.1s} 3. d4 {+2.70/18 2.5s}
cxd4 {-1.75/26 5.5s} 4. Nxd4 {+2.23/23 2.6s} e5 {-1.50/24 5.4s}
5. Nxc6 {+1.61/21 2.5s} bxc6 {-1.36/22 5.6s} 6. P@d6 {+1.06/22 2.6s}
Nf6 {-1.31/22 5.5s} 7. N@c7+ {+1.33/19 2.6s} Qxc7 {-1.19/1 0.004s}
8. dxc7 {+1.03/21 2.7s} Bb4+ {-1.08/26 5.6s} 9. Q@c3 {+1.48/19 2.6s}
Bxc3+ {-0.95/22 5.6s} 10. Nxc3 {+1.08/20 2.7s} O-O {-0.88/24 5.6s}
11. B@e7 {+1.21/18 2.6s} N@g4 {-0.64/22 5.6s} 12. Bxf8 {+0.63/21 2.7s}
Kxf8 {-2.95/27 5.6s} 13. R@d8+ {+0.39/19 2.6s} B@e8 {-4.29/23 5.4s}
14. Qxg4 {+1.96/22 2.7s} Nxg4 {-5.48/26 5.6s} 15. N@d6 {+2.78/20 2.5s}
N@f6 {-2.85/23 5.3s} 16. Nxc8 {+3.28/23 2.7s} Rxc8 {-5.00/26 5.5s}
17. B@c5+ {+4.58/22 2.7s} P@e7 {-6.85/25 5.4s} 18. Rxc8 {+5.40/24 2.7s}
N@d4 {-5.69/22 5.5s} 19. Bxe7+ {+5.88/20 2.5s} Kxe7 {-7.59/27 4.4s}
20. Rxe8+ {+8.47/24 2.1s} Kxe8 {-15.53/27 3.3s} 21. c8=Q+ {+7.05/24 2.4s}
B@d8 {-17.90/25 4.2s} 22. R@f8+ {+17.98/26 1.7s} Ke7 {-20.67/22 2.7s}
23. Qxd8+ {+18.30/19 1.7s} Ke6 {-22.99/20 3.3s} 24. P@f5+ {+22.11/19 1.5s}
Nxf5 {-23.79/20 2.9s} 25. exf5+ {+19.50/20 1.9s} Kxf5 {-21.37/20 3.4s}
26. N@g3+ {+24.87/19 1.7s} Ke6 {-33.12/16 2.5s} 27. B@f5+ {+23.75/15 1.7s}
Kd6 {-16.24/1 0.014s} 28. B@e7# {+M1/13 1.4s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.88/17 2.4s} 3. d4 {+1.58/24 5.1s}
cxd4 {-2.46/23 2.6s} 4. Nxd4 {+1.38/25 5.5s} e5 {-1.90/20 2.5s}
5. Nb5 {+0.98/23 5.3s} a6 {-1.09/21 2.6s} 6. Nd6+ {-0.79/20 5.5s}
Bxd6 {-0.96/21 2.7s} 7. Qxd6 {-0.34/20 5.6s} N@d4 {+0.22/17 2.6s}
8. B@b3 {+0.02/21 5.5s} P@c7 {+0.18/15 2.5s} 9. Qd5 {+0.27/20 5.5s}
Nxb3 {-0.20/19 2.6s} 10. axb3 {+0.39/22 5.7s} Nf6 {-0.08/16 2.6s}
11. N@f5 {+0.66/20 5.5s} Nxd5 {-0.54/19 2.6s} 12. Nxg7+ {-0.03/28 5.7s}
Kf8 {-0.67/18 2.6s} 13. Nf5 {+0.68/23 5.4s} B@f6 {-0.41/23 2.7s}
14. Bh6+ {+0.33/25 5.7s} Kg8 {-0.67/22 2.7s} 15. P@g7 {-0.28/21 5.6s}
Ndb4 {-0.14/18 2.7s} 16. gxh8=Q+ {-0.12/27 5.8s} Bxh8 {+0.43/18 2.6s}
17. Na3 {+0.08/25 5.7s} P@g7 {-0.61/24 2.8s} 18. R@g3 {+0.61/27 5.8s}
Q@g6 {-0.46/20 2.8s} 19. Rxg6 {+0.50/27 5.9s} hxg6 {-0.96/25 2.9s}
20. Nxg7 {+0.27/25 5.8s} Bxg7 {-1.70/21 2.7s} 21. Bxg7 {+3.82/25 5.5s}
Kxg7 {-2.97/24 2.7s} 22. h4 {+4.60/22 5.3s} B@f4 {-3.02/19 2.4s}
23. P@h6+ {+4.87/24 5.5s} Bxh6 {-6.77/20 2.3s} 24. P@g5 {+7.82/20 4.7s}
P@d2+ {-6.55/19 2.2s} 25. Kxd2 {+7.10/28 5.3s} Bxg5+ {-9.07/18 2.3s}
26. hxg5 {+7.25/22 4.9s} Qxg5+ {-9.33/16 2.2s} 27. B@e3 {+8.07/21 4.4s}
Qxe3+ {-7.31/21 2.5s} 28. fxe3 {+7.82/18 5.3s} R@f2+ {-7.93/13 2.6s}
29. B@e2 {+10.26/19 4.8s} Kf6 {-7.83/16 2.3s} 30. Q@h4+ {+12.41/20 3.9s}
P@g5 {-10.99/17 2.0s} 31. Qxg5+ {+23.88/20 2.4s} Kxg5 {-45.05/18 1.5s}
32. Q@h4# {+M1/3 0.98s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "162"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+0.96/20 2.3s} Nf6 {-2.13/26 5.1s}
3. Nc3 {+1.27/25 2.6s} g6 {-2.76/27 5.3s} 4. Bc4 {+1.58/22 2.4s}
Bg7 {-3.26/25 5.3s} 5. Bxf7+ {+2.32/24 2.6s} Kxf7 {-4.28/25 5.6s}
6. P@h6 {+2.67/21 2.5s} Bf8 {-3.29/20 5.3s} 7. Nf3 {+3.48/21 2.6s}
Kg8 {-2.58/27 5.5s} 8. e5 {+2.23/22 2.6s} Ng4 {-2.74/25 5.5s}
9. exd6 {+2.70/24 2.8s} cxd6 {-2.32/27 5.8s} 10. P@g7 {+2.52/22 2.7s}
Bxg7 {-2.35/25 5.7s} 11. hxg7 {+2.33/24 2.8s} Kxg7 {-2.78/25 5.7s}
12. h3 {+2.56/19 2.6s} Nxf2 {-1.95/22 5.7s} 13. Kxf2 {+1.90/21 2.7s}
h6 {-1.88/19 5.7s} 14. Rf1 {+1.89/18 2.6s} Nc6 {-1.14/22 5.4s}
15. Kg1 {+0.92/22 2.7s} P@f6 {-1.04/25 5.7s} 16. d5 {+0.65/23 2.7s}
Ne5 {-1.05/20 5.8s} 17. N@e6+ {+1.01/19 2.8s} Bxe6 {-0.86/23 6.1s}
18. dxe6 {+0.98/17 2.8s} B@h5 {-1.18/24 5.7s} 19. B@f4 {+1.41/21 2.7s}
Bxf3 {-0.20/20 6.1s} 20. gxf3 {+0.55/18 2.9s} N@g5 {+0.44/20 5.8s}
21. Bxe5 {-0.48/18 2.7s} Nxh3+ {+1.15/20 6.0s} 22. Kh2 {-1.17/18 2.8s}
fxe5 {+1.05/19 5.9s} 23. Kxh3 {-1.85/16 2.7s} N@g5+ {+2.81/19 5.9s}
24. Kh2 {-3.05/16 2.8s} P@f4 {+0.71/23 5.7s} 25. B@g2 {-1.07/18 2.7s}
P@g3+ {+0.95/23 6.0s} 26. Kh1 {-0.94/22 2.9s} P@h3 {+0.74/21 5.9s}
27. Bxh3 {-0.95/20 2.8s} Nxh3 {+0.17/24 5.9s} 28. B@g4 {-0.87/19 2.8s}
Ng5 {-2.79/20 5.7s} 29. P@h5 {-0.09/19 2.7s} gxh5 {-0.52/22 5.9s}
30. N@f5+ {+0.54/21 2.7s} Kg8 {0.00/22 5.6s} 31. Nd5 {+1.02/19 2.7s}
B@f8 {-3.13/24 5.9s} 32. Bxh5 {-0.48/22 2.9s} P@g2+ {+1.57/26 6.1s}
33. Kxg2 {-1.48/20 2.9s} B@h3+ {+2.21/25 6.2s} 34. Kg1 {-1.70/23 2.8s}
Bxf5 {+2.21/22 5.9s} 35. P@f7+ {-1.93/16 2.7s} Kg7 {-5.84/22 5.8s}
36. P@g4 {-1.84/23 2.7s} P@f2+ {+2.16/20 5.4s} 37. Kh1 {-2.47/18 2.4s}
N@h4 {+4.38/20 5.2s} 38. N@g2 {-5.04/19 2.5s} Nxg2 {-0.08/24 5.8s}
39. gxf5 {-4.41/18 2.6s} Nh4 {-0.47/28 6.3s} 40. Nxf4 {-0.46/21 2.9s}
exf4 {-0.38/28 6.3s} 41. B@d4+ {+0.07/19 2.9s} N@f6 {+0.04/29 6.1s}
42. P@g2 {+0.17/25 3.0s} Nxf5 {-0.26/25 6.1s} 43. Bxf6+ {-0.50/15 2.9s}
Kxf6 {-0.79/27 6.3s} 44. N@d5+ {-1.39/22 3.0s} Kxe6 {+1.06/27 6.3s}
45. Nxf4+ {-0.81/16 3.0s} Kd7 {+0.25/23 6.5s} 46. Bg4 {-0.84/18 3.1s}
e6 {+0.32/21 6.4s} 47. Bxf5 {-1.88/16 3.1s} exf5 {+1.48/28 6.7s}
48. N@c5+ {-1.07/25 3.1s} Kc8 {+1.86/26 6.6s} 49. P@d7+ {-1.11/25 3.1s}
Kb8 {+2.14/27 7.1s} 50. Nfe6 {-1.86/22 3.2s} Nxe6 {+1.52/23 6.7s}
51. Nxe6 {-2.11/21 3.1s} Qxd7 {+2.21/27 6.9s} 52. Nxf8 {-1.93/22 3.3s}
Rxf8 {+1.57/20 6.7s} 53. B@f4 {-1.51/16 3.2s} B@c7 {+2.78/23 6.8s}
54. N@e5 {-2.16/22 3.2s} Qd8 {+2.28/21 6.8s} 55. Bxg3 {-2.38/20 3.3s}
dxe5 {+2.19/21 6.9s} 56. Qxd8+ {-2.61/18 3.2s} Rxd8 {+2.57/23 6.9s}
57. Be3 {-2.16/18 3.3s} Q@h5+ {+3.54/23 7.0s} 58. Q@h2 {-2.49/21 3.3s}
N@e2 {+3.60/24 7.1s} 59. Bexf2 {-3.50/21 3.4s} Qxh2+ {+4.50/27 7.2s}
60. Bxh2 {-3.58/23 3.5s} P@h3 {+4.64/26 7.1s} 61. Rg1 {-3.28/21 3.5s}
hxg2+ {+6.59/27 7.2s} 62. Rxg2 {-4.27/23 3.6s} P@h3 {+5.41/23 7.2s}
63. Q@f1 {-3.89/20 3.5s} hxg2+ {+7.66/23 6.8s} 64. Qxg2 {-5.43/22 3.4s}
P@h3 {+6.97/21 7.0s} 65. Qxh3 {-5.48/18 3.4s} N@g5 {+8.74/21 6.2s}
66. P@e7 {-7.90/18 3.2s} Nxh3 {+9.62/21 6.2s} 67. exd8=Q+ {-9.29/16 3.0s}
Bxd8 {+6.65/19 6.0s} 68. P@c7+ {-8.84/17 2.9s} Bxc7 {+7.33/17 6.3s}
69. f8=Q+ {-9.49/14 3.1s} B@d8 {+8.16/24 6.1s} 70. R@c8+ {-8.16/16 3.0s}
Kxc8 {+6.10/1 0.013s} 71. P@d7+ {-8.36/15 3.1s} Kb8 {+13.99/21 6.0s}
72. Qxd8+ {-16.36/18 3.0s} Bxd8 {+16.49/21 5.5s} 73. B@d6+ {-13.96/17 2.9s}
P@c7 {+17.63/19 5.7s} 74. Bxc7+ {-17.62/18 2.8s} Kxc7 {+17.78/16 5.8s}
75. Bxe5+ {-15.57/12 2.9s} Kxd7 {+15.91/16 6.7s} 76. Rd1+ {-13.17/14 3.2s}
P@d4 {+11.27/19 6.6s} 77. Kg2 {-20.10/18 3.2s} N@f4+ {+23.37/17 4.2s}
78. Kf1 {-21.42/16 1.7s} Q@g2+ {+27.68/11 3.6s} 79. Ke1 {-19.86/1 0.016s}
Qxf2+ {+31.98/13 2.9s} 80. Kd2 {-21.51/1 0.016s} Qe3+ {+38.18/15 1.8s}
81. Ke1 {-23.59/1 0.016s} Q@f2# {+M1/10 1.5s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "61"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.14/26 5.0s} Nf6 {-0.91/21 2.4s}
3. Nc3 {+1.65/28 5.5s} g6 {-1.13/24 2.5s} 4. Bc4 {+1.85/26 5.3s}
Bg7 {-1.65/24 2.5s} 5. Bxf7+ {+2.47/25 5.7s} Kxf7 {-2.37/23 2.7s}
6. P@h6 {+2.76/22 5.4s} Bf8 {-3.03/16 2.5s} 7. Nf3 {+1.59/28 5.5s}
Ng8 {-3.46/20 2.6s} 8. Qd2 {+3.60/26 5.4s} Ke8 {-3.36/23 2.5s}
9. e5 {+2.38/29 5.6s} Nxh6 {-3.28/25 2.7s} 10. Qxh6 {+2.76/29 5.8s}
Bxh6 {-3.51/23 2.6s} 11. Bxh6 {+2.59/29 5.9s} B@f8 {-2.41/24 2.8s}
12. Bxf8 {+2.46/25 5.7s} Rxf8 {-2.53/24 2.7s} 13. B@h6 {+3.48/25 5.6s}
B@h8 {-2.73/23 2.7s} 14. Bxf8 {+3.28/21 5.6s} Kxf8 {-2.97/19 2.7s}
15. N@h6 {+3.18/25 5.8s} B@g8 {-2.87/22 2.7s} 16. Nxg8 {+3.02/23 5.8s}
Kxg8 {-2.87/22 2.8s} 17. B@b3+ {+3.23/24 5.8s} P@f7 {-3.31/21 2.7s}
18. Bxf7+ {+5.03/23 5.6s} Kxf7 {-4.15/21 2.7s} 19. Ng5+ {+5.01/26 6.0s}
Kg7 {-4.36/24 2.8s} 20. P@h6+ {+5.00/24 5.9s} Kf8 {-3.33/19 2.7s}
21. B@e6 {+5.64/24 5.5s} B@g8 {-5.17/22 2.5s} 22. Bxg8 {+6.50/22 5.3s}
dxe5 {-4.68/20 2.5s} 23. B@e6 {+7.66/20 5.2s} P@d2+ {-8.49/17 2.2s}
24. Kd1 {+4.00/22 5.1s} Q@g4+ {-7.51/21 2.2s} 25. R@f3+ {+11.23/23 4.9s}
Qxf3+ {-10.14/21 2.1s} 26. gxf3 {+12.45/22 4.8s} R@e1+ {-8.78/20 2.3s}
27. Kxd2 {+13.84/19 5.0s} Qxd4+ {-13.42/18 2.2s} 28. Kxe1 {+12.37/20 4.3s}
P@d2+ {-15.46/16 2.3s} 29. Kd1 {+12.90/18 4.0s} N@d6 {-19.35/17 1.4s}
30. R@d8+ {+42.12/16 2.1s} Ne8 {-26.28/1 0.014s}
31. Q@f7# {+M1/11 1.2s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+2.10/20 2.3s}
Nf6 {-1.58/19 5.0s} 4. Nf3 {+1.60/17 2.4s} Nc6 {-2.01/25 5.3s}
5. Bb5 {+1.52/17 2.5s} a6 {-1.57/22 5.4s} 6. Ba4 {+1.57/19 2.7s}
b5 {-2.11/22 5.6s} 7. Nxb5 {+1.49/19 2.6s} axb5 {-1.68/20 5.6s}
8. Bxb5 {+1.54/20 2.7s} N@a7 {-1.81/22 5.7s} 9. Bd3 {+2.24/17 2.5s}
Nb4 {-2.02/19 5.4s} 10. O-O {+1.65/16 2.6s} Bb7 {-2.25/23 5.6s}
11. Re1 {+1.64/20 2.7s} Be7 {-1.51/21 5.5s} 12. P@g5 {+1.71/20 2.7s}
Nxe4 {-1.20/22 5.8s} 13. Bxe4 {+0.51/17 2.7s} Bxe4 {-2.43/20 5.8s}
14. Rxe4 {+0.56/16 2.7s} B@f5 {-0.75/22 5.6s} 15. Re1 {+0.44/20 2.8s}
Bxc2 {-1.74/22 5.9s} 16. Qd2 {-0.62/18 2.8s} P@g4 {-0.11/21 5.9s}
17. N@h5 {-0.70/20 2.8s} Rg8 {-0.37/22 5.8s} 18. Nh4 {+0.03/19 2.7s}
Nd3 {+0.60/22 6.1s} 19. Re2 {+0.23/18 2.9s} P@f3 {+0.92/23 6.1s}
20. gxf3 {-1.06/20 3.0s} gxf3 {+0.71/26 6.3s} 21. Nxf3 {-0.90/18 2.8s}
P@g4 {+0.44/21 6.1s} 22. Nh4 {-0.69/20 3.0s} Nxc1 {+0.38/24 6.3s}
23. Rxc1 {-0.65/20 2.9s} Bxg5 {+0.46/22 6.1s} 24. Qxc2 {-0.59/21 3.0s}
Bxh4 {+0.69/20 6.0s} 25. P@g2 {-0.20/19 2.9s} P@f3 {+0.63/21 6.1s}
26. Qxh7 {-0.54/17 3.0s} Kd7 {-0.05/22 6.0s} 27. B@a4+ {-0.62/16 2.9s}
c6 {-1.26/19 5.9s} 28. Rxc6 {-0.29/17 2.9s} Nxc6 {-0.83/22 6.0s}
29. Bxc6+ {+0.27/18 2.8s} Kxc6 {-1.14/21 5.8s} 30. Qc2+ {+1.04/21 2.9s}
B@c5 {-2.12/26 6.1s} 31. B@e4+ {+0.70/17 2.8s} B@d5 {-1.17/24 6.1s}
32. Bxd5+ {+1.55/21 2.9s} exd5 {-2.19/27 6.1s} 33. N@b4+ {+1.68/18 2.9s}
Kb7 {-0.32/20 5.9s} 34. B@c6+ {+0.23/20 2.8s} Kb8 {+1.23/22 5.7s}
35. N@a6+ {-0.84/20 2.7s} Ka7 {+3.16/18 4.6s} 36. dxc5 {-3.59/17 2.2s}
R@h1+ {+15.04/15 1.9s} 37. Kxh1 {+1.32/1 0.014s} fxg2+ {+13.60/13 1.9s}
38. Kxg2 {-12.06/12 0.93s} B@h3+ {+28.93/10 1.3s} 39. Kg1 {-28.02/4 0.54s}
N@f3+ {+28.73/3 1.2s} 40. Kh1 {-5.39/1 0.013s} P@g2# {+M1/2 0.99s, Black mates}
0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "91"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+1.79/20 4.9s}
Nf6 {-1.80/18 2.3s} 4. Nf3 {+1.07/23 5.2s} Nc6 {-1.29/18 2.5s}
5. Bd3 {+1.35/22 5.2s} Be7 {-1.51/23 2.4s} 6. e5 {+0.47/22 5.4s}
dxe5 {-1.11/20 2.6s} 7. dxe5 {+0.45/23 5.5s} Nd7 {-0.44/19 2.5s}
8. P@d6 {+0.83/22 5.8s} cxd6 {-1.75/21 2.7s} 9. exd6 {+0.64/23 5.6s}
Bxd6 {-1.94/22 2.6s} 10. P@h6 {+1.50/24 5.7s} gxh6 {-3.08/19 2.6s}
11. Bxh6 {+0.90/19 5.5s} P@f5 {-1.98/18 2.5s} 12. P@d5 {+1.73/20 5.6s}
exd5 {-1.89/20 2.7s} 13. Bxf5 {+1.31/22 5.7s} P@e6 {-2.55/20 2.6s}
14. P@g7 {+2.85/28 6.0s} Rg8 {-3.00/26 2.9s} 15. Bxh7 {+2.92/25 5.9s}
Qf6 {-2.37/23 2.7s} 16. P@g5 {+2.86/25 5.8s} Qxg7 {-2.81/22 2.8s}
17. Bxg7 {+1.78/22 5.7s} Rxg7 {-3.05/18 2.6s} 18. Q@h8+ {+2.87/27 5.6s}
B@f8 {-2.77/19 2.7s} 19. Nb5 {+1.14/25 5.6s} Bb8 {-2.45/23 2.6s}
20. g6 {+3.45/22 5.6s} fxg6 {-2.74/21 2.7s} 21. Qxg7 {+2.86/27 5.9s}
Bxg7 {-3.30/26 2.9s} 22. Bxg6+ {+1.24/28 6.2s} P@f7 {-3.29/23 2.8s}
23. R@g8+ {+1.68/24 6.0s} Bf8 {-2.08/24 2.9s} 24. P@g7 {+0.97/27 6.1s}
fxg6 {-1.93/21 2.8s} 25. gxf8=Q+ {+0.85/25 6.1s} Nxf8 {-1.93/1 0.003s}
26. B@d6 {+0.62/25 6.0s} B@e7 {-0.91/20 2.9s} 27. Bxe7 {+1.02/20 6.0s}
Nxe7 {-0.83/18 2.9s} 28. Rxf8+ {+0.94/21 6.1s} Kxf8 {-1.07/20 3.0s}
29. N@h7+ {+1.16/21 5.9s} Kg7 {-1.50/19 2.8s} 30. Qd4+ {-0.93/21 5.8s}
P@e5 {-2.02/20 2.7s} 31. Qh4 {+0.31/19 5.7s} R@e4+ {-1.41/17 2.7s}
32. Qxe4 {+0.59/29 5.9s} dxe4 {-1.47/28 2.8s} 33. B@f6+ {-0.06/27 5.7s}
Kh6 {-1.24/20 2.6s} 34. Nhg5 {+0.49/32 5.9s} Q@e2+ {-0.47/25 2.9s}
35. Kxe2 {+0.29/1 0.014s} exf3+ {-0.55/22 2.8s} 36. Nxf3 {+2.40/23 6.0s}
N@f4+ {-2.36/22 3.0s} 37. Kd2 {+4.91/23 6.0s} Q@e2+ {-2.92/20 2.9s}
38. Kc1 {+5.42/24 5.9s} P@d2+ {-5.05/19 2.9s} 39. Nxd2 {+7.37/21 5.8s}
Qxd2+ {-5.20/16 2.8s} 40. Kxd2 {+6.70/20 5.8s} N@e4+ {-6.99/19 2.7s}
41. Kc1 {+10.56/17 5.3s} P@d2+ {-10.45/15 2.6s} 42. Kb1 {+13.15/17 4.8s}
Nxf6 {-14.00/15 2.2s} 43. P@g5+ {+11.88/16 3.4s} Kxg5 {-16.44/15 1.7s}
44. h4+ {+13.19/14 2.9s} Kf5 {-19.97/12 1.2s} 45. Q@g5+ {+26.00/13 1.9s}
Ke4 {-16.73/1 0.014s} 46. Q@f3# {+M1/10 1.7s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "86"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {+0.60/16 2.2s} g6 {-0.83/17 4.7s}
3. Nc3 {+0.23/20 2.3s} Bg7 {-0.39/21 5.1s} 4. e4 {+0.39/16 2.3s}
O-O {-0.56/18 5.0s} 5. e5 {+0.88/17 2.5s} Ng4 {-0.83/22 5.2s}
6. h3 {+0.88/24 2.5s} Nxf2 {-1.26/26 5.4s} 7. Kxf2 {+0.93/27 2.7s}
Nc6 {-0.85/27 5.5s} 8. Bc4 {+0.71/20 2.6s} d6 {-1.16/22 5.6s}
9. exd6 {+1.08/20 2.7s} cxd6 {-2.10/24 5.5s} 10. P@h6 {+1.57/19 2.6s}
Bf6 {-2.73/25 5.5s} 11. Rf1 {+2.44/25 2.6s} P@g4 {-2.42/25 5.6s}
12. hxg4 {+2.24/24 2.7s} Bxg4 {-2.82/23 5.5s} 13. P@g7 {+2.10/23 2.7s}
Nxd4 {-1.36/23 5.7s} 14. Ne4 {+2.33/16 2.5s} Bxf3 {-1.59/22 5.6s}
15. gxf3 {+1.49/20 2.7s} Nf5 {-3.94/22 5.6s} 16. gxf8=Q+ {+1.09/25 2.7s}
Qxf8 {-2.48/24 5.6s} 17. N@g4 {+2.22/18 2.6s} P@g7 {-2.93/23 6.0s}
18. hxg7 {+1.76/20 2.7s} Bxg7 {-3.03/21 5.9s} 19. P@e6 {+2.72/20 2.9s}
N@h3+ {-1.76/27 6.4s} 20. Kg2 {+2.05/25 3.0s} fxe6 {-1.90/25 6.2s}
21. Bxe6+ {+1.85/24 3.1s} P@f7 {-2.98/24 6.2s} 22. Bxf5 {+1.93/21 2.9s}
gxf5 {-1.61/22 6.2s} 23. N@h6+ {+1.78/21 3.0s} Bxh6 {-1.23/23 6.1s}
24. Nxh6+ {+1.23/19 2.9s} Kh8 {-0.97/22 6.1s} 25. B@c3+ {+1.00/20 3.0s}
B@e5 {-0.19/21 6.2s} 26. Bxe5+ {+0.17/20 3.0s} dxe5 {-0.50/23 6.2s}
27. Nxf5 {+0.37/22 3.0s} N@f4+ {-0.35/26 6.5s} 28. Bxf4 {+0.30/20 3.0s}
Nxf4+ {-0.50/21 6.3s} 29. Kh2 {+0.37/18 2.9s} P@h4 {+0.23/26 6.5s}
30. Rg1 {+0.53/21 3.1s} P@g3+ {+1.08/22 6.3s} 31. Nexg3 {-0.71/22 3.2s}
B@f2 {+3.29/20 5.8s} 32. R@g4 {-1.25/18 2.8s} hxg3+ {+4.55/19 5.8s}
33. R1xg3 {-4.42/18 2.7s} Bxg3+ {+5.63/22 5.9s} 34. Rxg3 {-3.51/15 2.7s}
B@f2 {+8.00/21 5.5s} 35. Qg1 {-6.25/15 2.5s} Bxg1+ {+8.50/21 5.7s}
36. Raxg1 {-7.60/18 2.7s} Q@f2+ {+8.60/18 5.8s} 37. B@g2 {-8.41/17 2.7s}
P@h4 {+14.17/17 5.1s} 38. Nxh4 {-13.39/15 2.1s} Qxg3+ {+13.95/21 4.1s}
39. Kxg3 {-15.38/19 1.8s} N@h5+ {+14.87/19 3.8s} 40. Kg4 {-13.78/18 2.0s}
R@g3+ {+13.80/16 4.7s} 41. Kf5 {-9.70/1 0.015s} e6+ {+17.18/16 3.9s}
42. Ke4 {-14.90/13 2.0s} f5+ {+20.22/13 3.8s} 43. Ke3 {-20.17/12 1.1s}
R@e2# {+M1/12 1.8s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "91"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nc3 {+0.81/16 4.7s} d5 {-0.97/17 2.2s}
3. Bf4 {+1.16/20 4.9s} Bf5 {-1.31/16 2.4s} 4. e3 {+1.10/20 5.1s}
e6 {-1.38/19 2.4s} 5. Bd3 {+1.08/21 5.3s} Bg6 {-1.07/18 2.5s}
6. Nge2 {+1.26/19 5.1s} Bd6 {-1.16/19 2.4s} 7. O-O {+1.23/21 5.3s}
O-O {-1.11/18 2.5s} 8. Nb5 {+1.55/19 5.1s} Nc6 {-1.37/17 2.5s}
9. Nxd6 {+1.44/23 5.5s} cxd6 {-1.50/18 2.6s} 10. B@h4 {+1.61/20 5.4s}
N@f5 {-1.67/17 2.5s} 11. Bxf5 {+2.17/27 5.8s} Bxf5 {-2.30/25 2.7s}
12. Bxd6 {+2.62/27 5.9s} Qxd6 {-2.59/24 2.9s} 13. P@e5 {+3.06/31 6.2s}
Nxe5 {-2.61/23 3.0s} 14. dxe5 {+2.81/25 6.1s} Qxe5 {-2.54/22 2.9s}
15. N@f3 {+3.02/28 6.1s} Qc7 {-3.04/23 2.9s} 16. Bxf6 {+2.70/26 6.1s}
gxf6 {-2.94/22 2.9s} 17. N@h6+ {+2.75/25 6.1s} Kh8 {-2.66/22 2.9s}
18. Nxf5 {+2.60/23 5.9s} exf5 {-2.40/17 2.7s} 19. B@g7+ {+2.38/22 5.9s}
Kxg7 {-3.21/21 2.8s} 20. Nf4 {+2.60/20 5.8s} B@g4 {-2.34/20 2.7s}
21. Nxd5 {+2.93/23 5.7s} Qd6 {-2.77/19 2.8s} 22. P@h6+ {+3.68/30 5.8s}
Kxh6 {-3.86/28 2.7s} 23. Nxf6 {+3.07/33 6.1s} Qxf6 {-3.48/29 2.9s}
24. P@g5+ {+2.85/29 5.7s} Qxg5 {-3.70/26 2.6s} 25. Nxg5 {+3.66/37 5.7s}
Bxd1 {-3.12/26 2.9s} 26. Q@f6+ {+2.91/27 5.6s} B@g6 {-2.20/22 2.5s}
27. Nxf7+ {+3.95/37 5.6s} Rxf7 {-3.01/24 2.5s} 28. P@g5+ {+3.83/33 5.3s}
Kh5 {-2.65/1 0.014s} 29. N@f4+ {+4.22/31 6.0s} Kh4 {-2.68/20 2.5s}
30. Nxg6+ {+3.92/31 5.5s} hxg6 {-4.40/30 2.6s} 31. B@g3+ {+3.69/30 6.2s}
Kh5 {-4.76/18 2.5s} 32. Qxf7 {+3.74/25 5.5s} N@f3+ {-3.74/23 2.7s}
33. Kh1 {+4.21/27 6.1s} N@g4 {-3.31/21 2.8s} 34. R@h7+ {+3.65/24 6.0s}
P@h6 {-4.20/21 2.9s} 35. Rxh6+ {+3.74/24 6.2s} Nxh6 {-3.93/19 2.9s}
36. gxh6 {+1.19/22 6.0s} B@g5 {-2.14/20 3.0s} 37. N@g7+ {+0.35/25 6.5s}
Kxh6 {-2.03/21 2.9s} 38. Raxd1 {+0.17/22 6.3s} Q@f6 {-0.24/21 3.1s}
39. Qxf6 {+0.39/23 6.4s} Bxf6 {-0.64/20 3.1s} 40. Q@h3+ {+1.02/19 6.3s}
Kxg7 {-0.79/17 3.0s} 41. P@e5 {+1.98/23 6.3s} Nxe5 {-1.66/22 3.0s}
42. Bxe5 {+1.17/22 6.2s} Bxe5 {-2.01/19 2.9s} 43. Rd7+ {+3.29/21 6.0s}
P@f7 {-2.21/20 2.9s} 44. N@e6+ {+12.92/19 4.5s} Kf6 {-12.17/12 1.2s}
45. Qh4+ {+22.26/15 1.6s} Kxe6 {-24.18/7 0.82s}
46. Qe7# {+M1/7 1.0s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "1-0"]
[PlyCount "101"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {-0.45/22 5.1s}
4. e4 {+0.21/19 2.4s} Bg7 {-1.85/22 5.3s} 5. Bb5+ {+1.38/21 2.4s}
c6 {-1.92/19 5.1s} 6. Be2 {+1.61/17 2.4s} O-O {-1.59/21 5.2s}
7. O-O {+1.60/20 2.4s} h6 {-1.35/20 5.1s} 8. h3 {+1.34/18 2.4s}
Na6 {-0.91/18 5.3s} 9. e5 {+0.92/17 2.5s} dxe5 {-0.43/21 5.4s}
10. dxe5 {+0.47/20 2.7s} Qxd1 {-0.97/29 6.0s} 11. Rxd1 {+0.90/22 2.9s}
Bxh3 {-0.62/27 5.8s} 12. gxh3 {+0.75/20 2.7s} P@g2 {-2.13/28 5.9s}
13. Kxg2 {+0.97/27 2.9s} P@g4 {-1.15/26 5.8s} 14. hxg4 {+1.27/18 2.8s}
Nxg4 {-2.82/24 5.8s} 15. Rh1 {+2.07/22 2.7s} Nxe5 {-2.45/21 5.6s}
16. Bxh6 {+3.56/23 2.7s} Q@g4+ {-3.60/24 5.7s} 17. Q@g3 {+4.45/23 2.8s}
P@h3+ {-7.48/21 5.7s} 18. Rxh3 {+3.95/20 2.8s} Bxh6 {-8.00/32 5.8s}
19. Rxh6 {+6.42/26 2.8s} Qxg3+ {-8.44/29 5.6s} 20. fxg3 {+6.34/25 2.8s}
Q@g7 {-7.19/36 5.8s} 21. Q@h8+ {+7.53/33 2.9s} Qxh8 {-5.52/1 0.015s}
22. Rxh8+ {+7.38/29 2.7s} Kxh8 {-7.22/32 5.7s} 23. P@g7+ {+6.95/32 2.8s}
Kxg7 {-7.33/23 5.3s} 24. P@h6+ {+6.03/24 2.6s} Kf6 {-10.64/24 5.6s}
25. Q@g5+ {+4.48/20 2.9s} Ke6 {-4.56/1 0.005s} 26. Qxe5+ {+4.45/21 2.9s}
Kd7 {-4.58/1 0.004s} 27. Rd1+ {+4.93/18 2.8s} P@d5 {-9.63/19 5.8s}
28. B@h3+ {+3.36/16 2.8s} B@e6 {-4.32/19 5.9s} 29. B@g4 {+6.12/18 2.9s}
P@f5 {-5.94/20 6.1s} 30. Bxa6 {+5.72/19 2.9s} Q@b6 {-15.50/18 5.5s}
31. Na4 {+15.85/15 2.6s} Qc7 {-10.70/21 5.7s} 32. Nc5+ {+11.70/20 2.9s}
Kd8 {-11.96/24 5.5s} 33. Qxc7+ {+10.87/23 2.7s} Kxc7 {-14.77/22 5.1s}
34. Nxe6+ {+9.57/18 2.7s} fxe6 {-11.11/24 5.3s} 35. B@f4+ {+10.34/22 2.8s}
N@d6 {-12.00/20 5.6s} 36. P@c5 {+11.96/16 2.7s} R@d7 {-13.49/20 5.9s}
37. cxd6+ {+9.76/18 2.9s} exd6 {-12.94/22 6.2s} 38. Bxd6+ {+11.17/18 3.0s}
Rxd6 {-13.19/22 5.8s} 39. P@e5 {+13.89/19 2.9s} Rad8 {-11.46/19 5.9s}
40. exd6+ {+11.46/16 2.9s} Rxd6 {-12.51/21 5.6s} 41. P@e5 {+13.19/19 2.9s}
B@e7 {-11.05/20 6.0s} 42. exd6+ {+11.66/19 3.1s} Bxd6 {-13.89/18 5.6s}
43. P@e5 {+13.97/17 2.8s} Bc5 {-14.71/15 5.7s} 44. Q@d6+ {+16.63/14 2.7s}
Bxd6 {-16.03/20 4.6s} 45. exd6+ {+16.27/22 2.3s} Kxd6 {-20.77/18 4.6s}
46. B@e5+ {+13.46/17 2.3s} Ke7 {-24.07/16 3.9s} 47. R@c7+ {+17.66/16 2.2s}
P@d7 {-16.40/16 4.1s} 48. Rxd7+ {+23.53/15 2.4s} Kxd7 {-21.20/18 3.1s}
49. R@c7+ {+22.29/15 1.8s} Ke8 {-23.40/16 3.1s} 50. N@g7+ {+36.92/14 1.7s}
Kd8 {-42.20/1 0.003s} 51. P@e7# {+M1/7 0.57s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "85"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {+0.06/17 2.3s}
4. e4 {+0.55/21 5.1s} Bg7 {-0.52/18 2.5s} 5. Bb5+ {+1.11/21 5.2s}
c6 {-1.17/16 2.4s} 6. Be2 {+1.62/19 5.1s} O-O {-1.57/20 2.4s}
7. e5 {+1.91/22 5.2s} Ng4 {-1.74/21 2.5s} 8. exd6 {+1.76/21 5.5s}
exd6 {-1.95/20 2.6s} 9. O-O {+1.73/23 5.6s} h6 {-1.82/18 2.6s}
10. P@g5 {+1.89/21 5.4s} hxg5 {-1.90/21 2.6s} 11. Nxg5 {+2.83/21 5.6s}
Nxh2 {-2.26/20 2.7s} 12. Kxh2 {+2.46/22 5.6s} P@h6 {-2.64/21 2.7s}
13. Nge4 {+3.35/24 5.7s} f5 {-2.64/19 2.6s} 14. Nxd6 {+3.77/25 5.8s}
Qxd6+ {-3.84/22 2.8s} 15. P@e5 {+0.77/25 5.7s} Qd8 {-3.61/20 2.7s}
16. P@f6 {+3.33/27 5.8s} Bxf6 {-3.47/23 2.8s} 17. exf6 {+3.07/30 6.1s}
Qxf6 {-3.26/24 2.7s} 18. B@e5 {+3.37/26 5.8s} Qh4+ {-3.54/25 2.8s}
19. Kg1 {+3.95/26 5.8s} N@g4 {-3.63/21 2.7s} 20. Bxg4 {+2.87/24 5.7s}
fxg4 {-2.36/26 2.7s} 21. Bxh6 {+4.70/21 5.8s} Qxh6 {-5.39/19 2.8s}
22. N@e7+ {+4.56/22 5.8s} Kh7 {-5.78/19 2.7s} 23. P@g7 {+7.79/24 5.9s}
B@h2+ {-6.97/21 2.8s} 24. Bxh2 {+7.80/21 5.9s} Qxg7 {-7.29/19 2.7s}
25. N@g5+ {+8.58/22 5.8s} Kh8 {-7.96/21 2.8s} 26. Nxc8 {+8.12/22 5.8s}
P@f3 {-7.61/18 2.7s} 27. B@e5 {+7.68/22 5.7s} P@f6 {-9.34/19 2.8s}
28. B@e7 {+12.82/20 5.6s} Nd7 {-11.13/15 2.6s} 29. Bxf8 {+11.81/21 5.0s}
Nxf8 {-13.56/19 2.5s} 30. R@f7 {+13.48/23 5.2s} fxe5 {-14.30/17 2.5s}
31. Rxg7 {+14.64/22 5.0s} Kxg7 {-14.81/17 2.3s} 32. Q@f7+ {+14.46/18 4.9s}
Kh6 {-14.17/16 2.5s} 33. Nxf3 {+14.80/19 5.2s} gxf3 {-14.59/17 2.6s}
34. Qdxf3 {+13.39/19 5.5s} N@g5 {-14.55/17 2.7s} 35. Qxf8+ {+11.57/20 5.4s}
B@g7 {-14.80/18 2.3s} 36. N@g4+ {+12.16/17 5.4s} Kh5 {-11.91/19 2.6s}
37. Nf6+ {+12.58/19 5.4s} Kh6 {-12.37/18 2.5s} 38. Ng8+ {+12.91/18 5.4s}
Kh7 {-12.77/1 0.013s} 39. Qxg7+ {+16.36/17 4.9s} Kxg7 {-14.21/1 0.014s}
40. Qf6+ {+15.30/15 4.5s} Kxg8 {-18.80/14 2.0s} 41. Ne7+ {+29.54/10 2.1s}
Kh7 {-25.56/1 0.002s} 42. Qxg6+ {+37.19/7 1.9s} Kh8 {-35.15/1 0.002s}
43. P@g7# {+M1/5 1.0s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "62"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} g6 {+0.37/20 4.6s} 2. h4 {+0.35/19 2.3s} Nf6 {+0.55/20 5.1s}
3. h5 {-0.55/19 2.5s} gxh5 {+1.04/23 5.1s} 4. Rxh5 {-0.90/15 2.3s}
Rg8 {+0.93/22 5.2s} 5. P@g5 {+1.02/17 2.5s} Nxh5 {-1.29/18 5.3s}
6. Qxh5 {+1.37/18 2.6s} d5 {-2.74/17 5.1s} 7. N@e5 {+1.49/16 2.5s}
Rg7 {-0.39/22 5.3s} 8. Nc3 {+0.59/16 2.4s} R@f5 {-0.28/20 5.3s}
9. Ngf3 {-0.02/17 2.5s} P@e4 {+0.62/20 5.6s} 10. Bb5+ {-0.18/16 2.6s}
c6 {+0.82/23 5.5s} 11. Be2 {-0.31/17 2.5s} exf3 {+1.00/22 5.6s}
12. Nxf3 {-0.66/20 2.7s} N@b4 {+1.04/19 5.3s} 13. Bd1 {-0.67/18 2.5s}
Rxf3 {+0.69/24 5.6s} 14. gxf3 {-0.96/22 2.6s} d4 {+0.83/22 5.4s}
15. Ne4 {-1.41/16 2.5s} d3 {+3.23/22 5.4s} 16. cxd3 {-2.39/21 2.6s}
Nxd3+ {+2.20/22 5.6s} 17. Kf1 {-2.43/19 2.6s} P@g2+ {+5.03/23 5.9s}
18. Kxg2 {-5.80/19 2.6s} N@f4+ {+5.57/20 5.7s} 19. exf4 {-5.94/18 2.7s}
Nxf4+ {+2.87/21 5.5s} 20. Kg1 {-6.57/17 2.6s} Nxh5 {+3.83/20 5.6s}
21. R@e5 {-2.23/18 2.6s} P@f6 {+6.04/19 5.4s} 22. N@d6+ {-6.99/16 2.5s}
Kd7 {+6.44/20 5.5s} 23. Nxc8 {-7.26/16 2.6s} fxe5 {+6.68/19 5.6s}
24. B@h3+ {-8.84/17 2.6s} e6 {+10.65/22 5.2s} 25. P@e7 {-9.12/17 2.5s}
R@e1+ {+12.37/18 5.2s} 26. Bf1 {-10.78/13 2.4s} Bxe7 {+9.36/18 5.6s}
27. Nxe7 {-11.11/15 2.7s} Rxf1+ {+16.91/16 4.6s} 28. Kxf1 {-16.05/13 1.7s}
P@g2+ {+22.13/17 2.7s} 29. Kxg2 {-20.60/16 1.0s} Nf4+ {+23.40/16 2.4s}
30. Kf1 {-20.59/14 1.0s} B@g2+ {+41.90/15 1.5s} 31. Kg1 {-39.99/6 0.47s}
Q@h1# {+M1/5 0.98s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {+0.05/17 2.2s} 2. d4 {-1.16/19 4.6s} g6 {+1.39/17 2.3s}
3. Nf3 {-1.21/20 5.1s} Bg7 {+1.39/17 2.3s} 4. Nc3 {-1.18/18 4.8s}
O-O {+0.94/17 2.4s} 5. e4 {-0.15/22 5.1s} d6 {+0.34/18 2.3s}
6. h3 {+0.39/20 5.0s} Nc6 {-0.47/19 2.4s} 7. Be3 {+0.63/19 5.2s}
h6 {-0.48/17 2.4s} 8. Qd2 {+0.80/20 5.1s} Kh7 {-0.79/17 2.5s}
9. Bc4 {+1.36/20 5.2s} a6 {-0.75/17 2.4s} 10. a4 {+1.57/15 5.2s}
Bd7 {-1.82/13 2.5s} 11. h4 {+1.60/22 5.5s} e5 {-1.99/16 2.6s}
12. Ng5+ {+2.74/26 5.8s} Kg8 {-2.80/26 2.8s} 13. Nxf7 {+2.77/28 6.1s}
Rxf7 {-3.16/22 2.8s} 14. Bxh6 {+3.02/22 5.8s} Nxd4 {-1.99/24 2.9s}
15. Bxg7 {+1.58/28 6.3s} N@f3+ {-1.65/26 2.8s} 16. gxf3 {+1.23/27 6.0s}
Nxf3+ {-1.61/25 3.0s} 17. Kd1 {+1.11/31 6.3s} Nxd2 {-1.39/22 2.8s}
18. Bxf7+ {+0.17/22 5.9s} Kxg7 {-1.13/21 2.8s} 19. P@h6+ {+1.49/27 6.0s}
Kxf7 {-1.41/18 2.7s} 20. N@g5+ {+2.07/26 5.6s} Ke8 {-1.83/21 2.7s}
21. R@h8+ {+2.40/22 5.4s} Ke7 {-1.73/23 2.4s} 22. Rh7+ {+2.70/22 5.4s}
Ke8 {-3.81/18 2.4s} 23. P@f7+ {+11.50/22 2.7s} Ke7 {-8.55/22 1.5s}
24. f8=Q+ {+10.41/20 2.9s} Kxf8 {-1.45/1 0.013s} 25. B@g7+ {+12.01/19 2.4s}
Ke8 {-9.75/17 1.3s} 26. Rh8+ {+12.20/17 2.6s} B@g8 {-12.92/16 1.2s}
27. Rxg8+ {+30.78/10 1.4s} Nxg8 {-19.12/14 0.88s} 28. B@f7+ {+26.19/5 1.2s}
Ke7 {-24.39/1 0.002s} 29. Nd5# {+M1/4 1.0s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "1-0"]
[PlyCount "147"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. d4 {-0.32/17 2.2s} g6 {-0.01/20 4.8s}
3. Nf3 {-1.53/16 2.4s} Bg7 {-0.40/21 5.1s} 4. Nc3 {-1.07/16 2.3s}
O-O {+0.86/19 4.9s} 5. Bd3 {-0.80/16 2.4s} d6 {+1.00/22 5.2s}
6. O-O {-1.05/16 2.4s} Nc6 {+1.13/20 5.2s} 7. h3 {-1.08/19 2.4s}
Nb4 {+0.01/22 5.4s} 8. e4 {-1.13/19 2.5s} Nxd3 {-0.16/21 5.4s}
9. cxd3 {-0.69/20 2.7s} h6 {+0.30/23 5.7s} 10. Bxh6 {-0.14/19 2.6s}
Bxh6 {-0.01/22 5.9s} 11. P@g5 {+0.06/21 2.8s} B@g7 {+0.15/23 5.9s}
12. gxh6 {-0.34/19 2.7s} Bxh6 {+0.03/22 5.6s} 13. B@g5 {-0.04/20 2.6s}
B@g7 {0.00/21 5.5s} 14. Bxh6 {-0.17/19 2.4s} Bxh6 {0.00/20 4.4s}
15. B@g5 {+0.05/18 1.9s} B@g7 {0.00/21 4.2s} 16. e5 {0.00/14 0.94s}
P@g4 {-0.20/20 5.8s} 17. exf6 {-0.09/21 2.9s} exf6 {-1.66/24 6.2s}
18. Bxh6 {+0.21/20 2.9s} Bxh6 {-0.93/21 6.0s} 19. hxg4 {+0.34/19 2.9s}
Bxg4 {-1.64/25 6.3s} 20. Nd5 {+0.22/16 2.8s} P@e7 {-0.14/20 5.9s}
21. B@e3 {+0.53/16 2.8s} B@g7 {-0.01/20 5.7s} 22. N@h2 {+0.33/19 2.8s}
Bxf3 {-1.20/18 5.9s} 23. Qxf3 {+0.10/15 2.9s} Bxe3 {-0.42/20 6.0s}
24. Qxe3 {+0.33/15 2.9s} N@f5 {-1.17/19 6.0s} 25. Qh3 {+0.96/21 2.9s}
P@h5 {-0.74/22 6.0s} 26. B@e4 {+1.14/19 2.8s} Nxd4 {-2.36/23 6.1s}
27. B@e3 {+0.68/20 2.9s} B@e6 {-0.83/25 6.3s} 28. P@g4 {+0.73/23 2.9s}
Ne2+ {-2.80/24 6.2s} 29. Kh1 {+0.96/1 0.003s} c6 {-1.33/23 6.2s}
30. N@f4 {+2.08/20 3.0s} cxd5 {-5.65/21 6.2s} 31. Nxe6 {+2.40/19 2.9s}
fxe6 {-2.42/26 6.2s} 32. Bxg6 {+2.86/23 2.9s} N@f4 {-2.97/24 6.2s}
33. Bxf4 {+2.01/21 3.0s} Nxf4 {-1.99/24 6.3s} 34. P@f7+ {+2.66/23 3.0s}
Kh8 {-3.75/24 6.3s} 35. Bxh5 {+2.12/16 2.9s} B@h6 {-1.01/26 6.4s}
36. N@g6+ {+0.71/21 3.0s} Nxg6 {-0.58/24 6.5s} 37. Bxg6 {+0.54/20 3.1s}
N@f4 {-0.57/21 6.4s} 38. Qg3 {+0.45/21 3.1s} Nxg6 {-0.18/22 6.4s}
39. P@f5 {+0.48/20 3.0s} B@e5 {-0.22/23 6.5s} 40. fxg6 {+0.54/22 3.1s}
Bxg3 {-0.89/22 6.3s} 41. fxg3 {+0.60/20 3.0s} Be3 {+0.08/23 6.4s}
42. B@f2 {+0.56/21 3.0s} Bxf2 {-0.61/22 6.4s} 43. Rxf2 {+0.30/20 3.0s}
P@e3 {+0.22/25 6.4s} 44. Re2 {-0.33/23 3.1s} Q@h6 {+0.81/24 6.4s}
45. B@g1 {+1.65/16 3.0s} B@f4 {-1.92/20 6.1s} 46. N@h7 {+0.99/18 3.0s}
Rxf7 {-0.78/21 6.2s} 47. gxf7 {+0.54/19 3.1s} Qxh7 {-1.00/24 6.3s}
48. R@h3 {+1.24/21 2.9s} Bgh6 {-3.11/21 6.3s} 49. gxf4 {+1.78/20 3.2s}
P@f2 {-1.50/20 6.6s} 50. Rxf2 {+1.94/18 3.2s} exf2 {-5.43/19 6.6s}
51. Bxf2 {+2.79/18 3.3s} R@g7 {-2.76/23 6.6s} 52. B@h5 {+2.87/17 3.3s}
Bxf4 {-3.28/22 6.8s} 53. P@g6 {+3.49/21 3.2s} Qh6 {-6.45/20 6.4s}
54. N@e8 {+6.67/17 3.1s} Qxe8 {-10.82/18 6.3s} 55. fxe8=Q+ {+7.71/19 3.2s}
Rxe8 {-10.62/20 6.4s} 56. P@f7 {+6.85/15 3.1s} Rf8 {-12.18/18 6.4s}
57. Q@e8 {+12.17/17 2.8s} Rxe8 {-11.68/19 5.6s} 58. fxe8=Q+ {+10.93/16 3.2s}
N@g8 {-11.47/17 6.4s} 59. R@h7+ {+11.54/16 3.0s} Rxh7 {-11.10/18 6.2s}
60. gxh7 {+11.25/14 3.1s} Qxh7 {-11.38/16 6.2s} 61. B@f7 {+10.72/15 3.1s}
N@e4 {-10.20/14 6.1s} 62. dxe4 {+12.17/13 2.9s} R@g1+ {-11.26/14 6.0s}
63. Rxg1 {+15.02/13 2.8s} Q@g7 {-14.89/14 5.5s} 64. Bxg8 {+15.45/14 2.9s}
Qhxg8 {-17.51/16 6.0s} 65. N@g6+ {+19.96/15 2.7s} Kh7 {-18.70/14 4.8s}
66. N@f8+ {+19.57/12 2.8s} Kh6 {-19.13/14 4.2s} 67. g5+ {+24.05/13 2.4s}
Kxg5 {-18.76/14 4.0s} 68. R@g4+ {+18.10/13 2.9s} Kh6 {-18.83/1 0.002s}
69. Nxf4 {+23.84/11 2.5s} N@g3+ {-24.33/12 4.4s} 70. Bxg3 {+25.46/13 2.5s}
Qxg4 {-39.91/12 4.3s} 71. Nxg4+ {+34.01/11 1.5s} Kg7 {-M1/12 2.6s}
72. Q@g6+ {+30.02/11 1.6s} Kh8 {-27.00/1 0.014s} 73. Qxg8+ {+37.94/9 1.3s}
Kxg8 {-25.72/1 0.016s} 74. Q@h7# {+M1/7 0.95s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "125"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. Nc3 {-1.13/19 4.7s} g6 {+0.92/17 2.3s}
3. h4 {+0.37/20 5.1s} Bg7 {-0.32/20 2.4s} 4. h5 {+0.05/19 5.1s}
gxh5 {-0.05/17 2.5s} 5. Rxh5 {-0.41/19 5.1s} Nxh5 {-0.51/15 2.4s}
6. Qxh5 {+0.64/21 5.4s} P@g6 {-0.61/16 2.6s} 7. Qh1 {+0.43/17 5.1s}
Nc6 {-0.57/19 2.4s} 8. P@h6 {+0.35/22 5.3s} Bf6 {-0.58/19 2.5s}
9. Nd5 {+0.10/21 5.2s} d6 {-0.73/19 2.5s} 10. N@b5 {+1.92/23 5.3s}
O-O {-1.89/19 2.5s} 11. Nbxc7 {+2.01/23 5.4s} Bg4 {-1.46/21 2.6s}
12. Nf3 {+1.20/30 5.6s} Rc8 {-1.98/27 2.6s} 13. Nxf6+ {+0.93/28 5.7s}
exf6 {-1.57/27 2.8s} 14. P@g7 {+1.17/31 6.2s} Nb4 {-1.35/24 2.7s}
15. gxf8=Q+ {+1.24/30 5.8s} Qxf8 {-0.96/24 2.8s} 16. B@b3 {+0.93/32 6.1s}
Rxc7 {-1.12/22 2.7s} 17. R@g7+ {+0.55/29 5.9s} Kh8 {-0.94/24 2.9s}
18. a3 {+1.23/32 6.3s} N@f5 {-0.51/20 2.7s} 19. axb4 {+1.30/30 6.0s}
P@g3 {-0.89/24 2.9s} 20. N@e4 {+1.81/29 6.4s} gxf2+ {-1.71/20 2.8s}
21. Nxf2 {+3.01/24 6.1s} Bxf3 {-2.91/22 2.9s} 22. gxf3 {+1.23/27 6.3s}
P@g3 {-2.37/21 2.9s} 23. B@g1 {+3.17/26 6.2s} gxf2+ {-3.74/22 2.9s}
24. Bxf2 {-0.20/30 6.3s} N@g3 {-2.41/22 2.8s} 25. Bxg3 {+2.77/22 6.2s}
Nxg3 {-3.34/20 3.0s} 26. Qg2 {+1.66/29 5.8s} B@h4 {-3.52/19 2.9s}
27. Rxf7 {+2.96/22 6.1s} Rxf7 {-2.66/23 3.0s} 28. P@g7+ {+1.92/24 6.1s}
Rxg7 {-2.51/19 2.9s} 29. hxg7+ {+1.71/27 6.1s} Qxg7 {-1.57/25 3.1s}
30. R@e8+ {+2.27/25 6.1s} R@f8 {-1.83/18 2.9s} 31. P@h6 {+1.95/22 6.2s}
Qxh6 {-1.92/21 2.9s} 32. Rxf8+ {+0.41/23 6.1s} Qxf8 {-0.10/23 2.9s}
33. N@f7+ {-3.14/25 6.1s} Qxf7 {+1.55/24 3.0s} 34. Bxf7 {-2.59/28 6.4s}
Ne4+ {+2.29/22 3.0s} 35. P@f2 {-1.49/25 6.3s} Bxf2+ {+2.37/22 3.0s}
36. Qxf2 {-2.03/28 6.2s} R@d1+ {+3.04/20 2.9s} 37. Ke2 {-4.39/25 6.1s}
N@g3+ {+1.56/25 2.9s} 38. Qxg3 {-0.87/21 6.5s} Nxg3+ {+0.20/18 3.1s}
39. Kd3 {-1.27/18 6.3s} Q@f5+ {+0.81/17 3.0s} 40. B@e4 {-1.51/21 6.5s}
N@e5+ {+0.87/16 3.0s} 41. Kc3 {-0.81/23 6.4s} R@c8+ {+0.53/18 3.1s}
42. R@c4 {-0.13/26 6.6s} N@e2+ {+0.42/20 3.0s} 43. Bxe2 {-0.54/24 6.6s}
Nxe2+ {+0.66/23 3.2s} 44. Kb3 {-0.70/1 0.005s} Nxc1+ {+1.37/19 3.0s}
45. Rxc1 {-0.05/24 6.4s} P@a4+ {+0.03/20 3.1s} 46. Ka3 {+0.56/24 6.5s}
Nxc4+ {-0.12/18 3.0s} 47. Bxc4 {+0.69/27 6.7s} B@e6 {-0.53/22 3.1s}
48. N@h6 {+1.83/23 6.4s} R@a1+ {-0.69/20 3.1s} 49. N@a2 {+3.77/26 6.8s}
Rxa2+ {-3.32/21 3.3s} 50. Bxa2 {+4.39/23 6.7s} N@b5+ {-2.79/18 3.1s}
51. Kxa4 {+4.49/1 0.005s} Nc3+ {-4.14/20 3.1s} 52. bxc3 {+4.38/20 6.1s}
Qb5+ {-3.85/18 3.1s} 53. Ka3 {+3.50/22 6.3s} Qa6+ {-5.17/19 3.0s}
54. P@a4 {+6.90/23 5.9s} Qxa4+ {-5.91/16 3.0s} 55. Kxa4 {+7.61/18 6.2s}
b5+ {-7.54/16 2.9s} 56. Ka3 {+11.65/19 5.6s} B@b2+ {-10.29/18 2.9s}
57. Kxb2 {+3.65/1 0.015s} P@a3+ {-12.86/16 2.7s} 58. Kxa3 {+14.68/15 5.3s}
Rxc1 {-14.24/14 2.8s} 59. P@g7+ {+18.53/15 3.9s} Kxg7 {-15.43/1 0.003s}
60. N@f5+ {+22.24/13 3.8s} gxf5 {-23.34/12 1.2s} 61. N@h5+ {+25.73/13 2.3s}
Kxh6 {-27.77/12 1.2s} 62. Q@g7+ {+36.92/9 1.5s} Kxh5 {-33.31/1 0.001s}
63. R@h6# {+M1/7 1.2s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {-0.33/18 5.0s} 5. Bxc6 {+0.06/15 2.4s} dxc6 {-0.61/19 5.3s}
6. O-O {+0.11/17 2.5s} B@h5 {-0.34/17 5.1s} 7. d4 {+0.32/15 2.4s}
c5 {-1.09/21 5.4s} 8. e5 {+0.75/19 2.6s} cxd4 {-0.83/23 5.5s}
9. exf6 {+0.53/22 2.7s} gxf6 {-1.19/21 5.8s} 10. Ne4 {+0.88/19 2.7s}
P@g7 {-1.28/19 5.5s} 11. N@f4 {+0.97/16 2.6s} Bg6 {-1.50/18 5.6s}
12. Re1 {+1.58/17 2.7s} P@e5 {-1.46/21 5.6s} 13. Nxg6 {+1.34/16 2.6s}
hxg6 {-3.07/23 5.8s} 14. B@g3 {+1.25/20 2.6s} N@d6 {-1.32/19 5.5s}
15. Bxe5 {+0.87/17 2.7s} fxe5 {-0.44/27 5.9s} 16. Nxe5 {+0.78/24 2.8s}
Nxe4 {-0.58/25 5.9s} 17. Rxe4 {+0.79/22 2.7s} B@f5 {-0.29/29 5.9s}
18. Nxf7 {+0.59/25 2.8s} Bxe4 {-0.40/29 5.9s} 19. Nxd8 {+0.42/24 2.8s}
N@h3+ {-0.61/30 6.0s} 20. Kf1 {+0.39/24 2.8s} R@g1+ {-0.99/25 5.8s}
21. Ke2 {+0.45/1 0.013s} Rxd1 {-1.07/28 5.8s} 22. P@f7+ {+0.12/20 2.7s}
Kd7 {-0.44/22 5.5s} 23. N@e5+ {+0.78/24 2.7s} Ke7 {-0.49/28 5.6s}
24. Bg5+ {+1.03/23 2.6s} Nxg5 {-0.03/28 6.0s} 25. Q@e8+ {+0.16/26 3.0s}
Kd6 {-1.89/21 5.8s} 26. N@c4+ {-0.21/24 2.8s} Kd5 {+1.62/22 5.7s}
27. Rxd1 {-1.45/19 2.7s} B@h5+ {+3.19/21 5.5s} 28. P@f3 {-2.33/16 2.6s}
Nxf3 {+5.61/18 5.1s} 29. R@a5+ {-5.01/16 2.5s} c5 {+2.37/20 5.3s}
30. P@g4 {-4.86/18 2.5s} d3+ {+8.96/21 3.5s} 31. Rxd3+ {-7.89/18 1.9s}
Bxd3+ {+11.01/20 3.4s} 32. cxd3 {-9.32/16 1.9s} Nd4+ {+15.24/19 2.4s}
33. Ke3 {-11.26/17 1.1s} R@e2+ {+17.87/17 2.6s} 34. Kf4 {-8.37/1 0.014s}
g5+ {+22.59/15 1.6s} 35. Kxg5 {-17.82/14 0.97s} Q@f6# {+M1/13 1.7s, Black mates}
0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {+0.06/14 2.4s} 5. Bxc6 {+0.07/19 5.0s} dxc6 {+0.04/17 2.5s}
6. O-O {+0.10/18 5.2s} B@h5 {+0.04/16 2.4s} 7. d4 {+0.49/17 5.2s}
Bb4 {-0.69/16 2.5s} 8. e5 {+1.71/22 5.3s} Bxc3 {-1.14/19 2.5s}
9. bxc3 {+2.02/36 5.5s} Ne4 {-2.36/20 2.6s} 10. B@g5 {+3.74/23 5.5s}
Qd7 {-2.14/18 2.5s} 11. N@c5 {+3.82/25 5.4s} Nxc5 {-4.02/20 2.6s}
12. dxc5 {+2.01/25 5.5s} N@d5 {-4.06/18 2.4s} 13. N@f4 {+2.33/18 5.2s}
Bg4 {-2.69/17 2.6s} 14. h3 {+2.15/23 5.6s} Bxf3 {-4.56/19 2.6s}
15. Qxf3 {+5.02/24 5.5s} Nxf4 {-5.68/17 2.6s} 16. Bcxf4 {+5.15/23 5.5s}
N@f5 {-5.35/21 2.6s} 17. N@h5 {+5.55/18 5.4s} N@d5 {-6.83/17 2.5s}
18. B@e4 {+7.80/21 5.5s} Nxf4 {-6.92/20 2.7s} 19. Bxf4 {+7.79/25 5.8s}
B@g6 {-7.66/21 2.7s} 20. N@f6+ {+7.26/24 5.9s} gxf6 {-11.10/18 2.8s}
21. Nxf6+ {+11.42/23 5.7s} Kd8 {-10.65/18 2.7s} 22. Nxd7 {+11.76/21 5.7s}
Bxd7 {-11.27/19 2.7s} 23. Bxf5 {+8.45/17 5.5s} Bxf5 {-11.75/15 2.7s}
24. P@d6 {+10.53/19 5.3s} N@d5 {-13.89/18 2.5s} 25. dxc7+ {+12.42/21 5.2s}
Kxc7 {-11.80/20 2.6s} 26. P@b6+ {+10.20/24 5.1s} Kd8 {-10.91/23 2.7s}
27. Bg5+ {+12.38/23 5.5s} P@e7 {-11.47/22 2.6s} 28. Bxe7+ {+13.45/22 5.1s}
Kxe7 {-11.92/20 2.5s} 29. Q@d6+ {+14.99/19 4.9s} Ke8 {-13.97/14 2.2s}
30. N@f6+ {+17.27/21 3.7s} Nxf6 {-19.77/18 1.5s} 31. exf6 {+16.09/19 3.9s}
N@d5 {-16.94/16 1.7s} 32. N@g7+ {+19.44/17 3.9s} Kd8 {-16.21/1 0.002s}
33. Qfxd5 {+21.93/15 3.9s} N@e2+ {-20.02/14 1.6s} 34. Kh1 {+23.95/15 3.3s}
N@g3+ {-20.93/14 1.7s} 35. fxg3 {+24.08/13 3.7s} Nxg3+ {-23.47/12 1.5s}
36. Qxg3 {+28.19/15 3.3s} exd5 {-30.83/10 1.5s} 37. P@e7+ {+30.43/11 1.8s}
Kc8 {-28.98/1 0.002s} 38. Qc7# {+M1/9 1.8s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+1.01/14 2.3s} Nc6 {-0.68/26 5.0s}
3. Nf3 {+0.59/21 2.5s} Nf6 {-0.44/30 5.3s} 4. d4 {+0.68/24 2.5s}
Bb4 {-0.96/28 5.8s} 5. Bd3 {+0.47/27 2.9s} d5 {-0.94/32 6.2s}
6. e5 {+0.52/25 2.8s} Ne4 {-1.10/25 5.9s} 7. O-O {+1.08/24 2.9s}
Bxc3 {-0.72/28 6.0s} 8. bxc3 {+0.72/21 2.7s} Nxc3 {-1.05/22 5.8s}
9. Bg5 {+1.14/21 2.8s} Qxg5 {-0.69/27 5.8s} 10. Nxg5 {+0.64/23 2.8s}
Nxd1 {-0.87/27 5.8s} 11. Q@h5 {+1.05/26 2.8s} P@g6 {-1.34/22 5.7s}
12. Qxd1 {+1.21/21 2.7s} Nxd4 {-1.39/20 5.5s} 13. B@c5 {+1.51/18 2.8s}
B@f4 {-1.78/20 5.8s} 14. Bxd4 {+0.31/18 2.7s} Bxg5 {-2.17/24 5.7s}
15. f4 {+1.30/15 2.6s} N@c6 {-0.93/21 5.7s} 16. fxg5 {+0.65/19 2.8s}
Nxd4 {-0.63/19 5.7s} 17. B@e3 {+0.97/17 2.7s} B@b6 {-0.15/21 5.9s}
18. N@a4 {+0.81/16 2.8s} P@h3 {+3.42/21 5.8s} 19. Nxb6 {-3.19/18 2.7s}
hxg2 {+3.47/23 5.9s} 20. B@a4+ {-3.15/17 2.7s} P@c6 {+3.51/23 5.6s}
21. Kxg2 {-4.08/16 2.7s} N@h4+ {+3.61/26 5.9s} 22. Kh3 {-3.62/22 2.7s}
Q@g2+ {+2.73/24 5.7s} 23. Kxh4 {-3.49/1 0.013s} axb6 {+4.14/26 5.6s}
24. Bxd4 {-4.10/17 2.5s} h6 {+3.99/22 5.6s} 25. N@d6+ {-3.77/23 2.7s}
cxd6 {+5.54/24 5.7s} 26. N@c7+ {-3.26/20 2.7s} Kd8 {+5.59/21 5.6s}
27. P@e7+ {-5.27/20 2.7s} Kxc7 {+5.49/23 5.6s} 28. exd6+ {-5.17/20 2.7s}
Kb8 {+7.67/21 5.4s} 29. P@c7+ {-8.05/20 2.5s} Ka7 {+8.17/1 0.004s}
30. Bxb6+ {-6.74/18 2.5s} Kxb6 {+8.22/1 0.004s} 31. Rb1+ {-8.86/17 2.2s}
N@b5 {+13.21/20 4.3s} 32. Rxb5+ {-11.70/15 2.1s} cxb5 {+13.40/21 4.3s}
33. P@c5+ {-12.43/17 1.9s} Ka7 {+18.97/23 3.0s} 34. N@c6+ {-15.80/21 1.6s}
bxc6 {+18.01/22 2.7s} 35. Qg4 {-14.53/21 1.2s} R@h3+ {+51.41/21 2.2s}
36. Qxh3 {-14.92/1 0.014s} hxg5# {+M1/3 1.0s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "71"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+0.90/19 4.7s} Nc6 {-0.59/22 2.4s}
3. Nf3 {+0.68/26 5.2s} Nf6 {-0.77/25 2.5s} 4. Be2 {+1.25/27 5.3s}
Bb4 {-1.18/21 2.5s} 5. d3 {+1.48/24 5.5s} d5 {-1.64/23 2.5s}
6. O-O {+1.33/23 5.4s} d4 {-1.69/22 2.5s} 7. Nb5 {-0.16/25 5.6s}
e5 {-1.35/18 2.5s} 8. c3 {+0.36/22 5.3s} dxc3 {-0.93/19 2.6s}
9. bxc3 {-0.32/22 5.8s} a6 {+0.38/17 2.6s} 10. P@g5 {+0.55/22 5.7s}
axb5 {-0.72/21 2.7s} 11. gxf6 {+1.53/28 5.9s} Bxc3 {-1.16/26 2.8s}
12. fxg7 {+1.30/25 5.6s} Rg8 {-1.03/17 2.6s} 13. Bg5 {+1.02/26 5.6s}
P@f6 {-1.39/23 2.7s} 14. N@d5 {+0.84/24 5.6s} fxg5 {-1.48/23 2.7s}
15. P@e7 {+0.50/23 5.7s} Qd6 {-0.95/21 2.7s} 16. d4 {+0.44/19 5.7s}
Bxd4 {-2.75/19 2.7s} 17. Nxd4 {+2.52/23 5.9s} exd4 {-2.24/22 2.9s}
18. Bxb5 {+1.99/23 5.9s} B@e5 {-2.39/22 2.7s} 19. B@g3 {+3.31/26 6.1s}
P@f4 {-2.67/25 3.0s} 20. Bxc6+ {+3.39/25 6.1s} bxc6 {-2.70/22 2.8s}
21. N@c4 {+0.86/25 6.2s} Qe6 {-3.41/22 2.9s} 22. P@f5 {+3.47/26 6.1s}
Qh6 {-3.74/22 2.8s} 23. Nxe5 {+4.19/26 6.1s} cxd5 {-4.01/23 2.9s}
24. B@c6+ {+4.30/24 6.0s} B@d7 {-3.32/20 2.8s} 25. Bxa8 {+4.36/25 6.0s}
Kxe7 {-4.82/21 2.8s} 26. Ng4 {+7.46/24 5.9s} Qxg7 {-6.92/19 2.8s}
27. f6+ {+10.49/29 4.6s} Qxf6 {-8.90/27 2.4s} 28. Nxf6 {+9.36/27 5.0s}
Kxf6 {-7.46/19 2.6s} 29. e5+ {+8.79/23 5.1s} Kxe5 {-10.09/24 1.9s}
30. Re1+ {+12.62/23 4.3s} P@e4 {-11.59/22 2.0s} 31. Rxe4+ {+11.76/20 5.1s}
Kxe4 {-9.20/19 2.5s} 32. Qf3+ {+11.21/21 5.0s} Kf5 {-10.53/14 2.0s}
33. Qxd5+ {+11.14/16 4.0s} Kg6 {-14.20/15 1.9s} 34. P@h5+ {+16.25/18 3.2s}
Kxh5 {-21.33/16 1.4s} 35. R@h4+ {+33.05/11 1.4s} Kg6 {-13.89/1 0.014s}
36. Q@h6# {+M1/7 1.2s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.75/16 2.3s} Bb7 {-2.86/20 4.8s}
3. Nc3 {+2.01/17 2.3s} e6 {-1.87/22 5.1s} 4. Bd3 {+2.26/16 2.3s}
Nc6 {-1.65/18 4.9s} 5. Nge2 {+1.68/18 2.4s} Qh4 {-0.79/17 5.1s}
6. Bf4 {+1.70/16 2.4s} Nxd4 {-0.95/21 5.4s} 7. Bg3 {+1.01/17 2.6s}
Nxe2 {-3.89/21 5.3s} 8. Bxh4 {+0.65/18 2.6s} Nf4 {-1.21/21 5.5s}
9. Qf3 {+1.40/17 2.5s} Nxd3+ {-1.11/19 5.5s} 10. Qxd3 {+1.16/18 2.7s}
B@f6 {-1.18/21 5.6s} 11. Bxf6 {+0.28/16 2.8s} Nxf6 {-0.61/19 5.7s}
12. B@e5 {+0.45/18 2.7s} B@d6 {-0.27/20 5.8s} 13. Bxf6 {-0.07/19 2.7s}
gxf6 {-0.20/19 5.6s} 14. N@h5 {+0.12/17 2.6s} P@g7 {-0.06/20 5.6s}
15. N@b5 {+0.21/17 2.6s} N@e5 {-0.80/19 5.5s} 16. Qg3 {+0.88/17 2.6s}
B@h6 {-2.26/21 5.7s} 17. Nxd6+ {+0.92/20 2.7s} cxd6 {-0.93/22 5.6s}
18. Q@c7 {+1.68/16 2.6s} N@c5 {-0.85/23 5.6s} 19. Nb5 {+2.19/18 2.6s}
Ba6 {+1.26/24 5.6s} 20. Nxd6+ {-1.40/23 2.7s} Bxd6 {+2.11/31 5.7s}
21. Qxd6 {-2.94/21 2.5s} Nxe4 {+1.64/25 5.5s} 22. Nxg7+ {-2.64/22 2.7s}
Kd8 {+2.13/28 6.0s} 23. P@b7 {-1.62/26 2.6s} P@d2+ {+1.80/27 5.6s}
24. Kd1 {-2.19/25 2.8s} Bxb7 {+1.40/25 5.8s} 25. P@c7+ {-2.27/20 2.7s}
Kc8 {+6.17/1 0.014s} 26. Qgxe5 {-3.17/20 2.8s} Nxd6 {+3.22/24 5.8s}
27. Qxd6 {-3.22/18 2.7s} Q@c1+ {+8.09/27 5.3s} 28. Ke2 {-6.40/26 2.6s}
N@f4+ {+9.79/27 5.4s} 29. Qxf4 {-8.15/24 2.6s} Bxf4 {+10.29/26 5.8s}
30. N@e7+ {-10.71/24 2.7s} Kxc7 {+5.27/1 0.013s} 31. N@b5+ {-10.70/21 2.8s}
Kd8 {+9.78/22 5.8s} 32. B@c7+ {-10.48/21 2.7s} Bxc7 {+10.07/23 5.9s}
33. Raxc1 {-9.79/19 2.8s} dxc1=N+ {+10.89/20 5.9s} 34. Rxc1 {-10.41/19 2.8s}
P@f3+ {+12.90/21 5.1s} 35. gxf3 {-11.86/16 2.4s} Bxf3+ {+13.21/17 4.9s}
36. Kxf3 {-13.02/16 2.0s} Q@f4+ {+17.99/17 3.5s} 37. Ke2 {-16.27/14 1.6s}
R@d2+ {+41.49/15 2.6s} 38. Ke1 {-50.91/2 0.45s} Qxf2# {+M1/7 1.1s, Black mates}
0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "31"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.78/20 4.9s} Bb7 {-1.76/19 2.3s}
3. Nc3 {+1.98/23 5.1s} e6 {-1.95/17 2.4s} 4. Bd3 {+2.14/21 5.0s}
Nf6 {-2.18/15 2.3s} 5. Nge2 {+2.06/24 5.1s} Ng4 {-0.30/15 2.4s}
6. O-O {+0.21/19 5.1s} Bd6 {-0.61/18 2.4s} 7. Bf4 {+1.52/24 5.5s}
Bxf4 {-2.18/19 2.5s} 8. Nxf4 {+1.97/19 5.5s} h5 {-2.70/18 2.6s}
9. Nxh5 {+3.52/26 5.8s} Rxh5 {-2.80/17 2.6s} 10. Qxg4 {+3.39/25 5.6s}
B@g6 {-3.00/17 2.6s} 11. B@e5 {+5.56/19 5.4s} N@f6 {-4.40/18 2.6s}
12. Bxf6 {+7.64/21 4.9s} Qxf6 {-5.62/17 2.4s} 13. N@g8 {+10.62/25 4.6s}
Qxd4 {-9.65/18 2.0s} 14. Qxh5 {+7.43/21 4.3s} Bxh5 {-15.14/16 1.9s}
15. P@e7 {+37.88/11 1.5s} Nc6 {-37.92/4 0.87s}
16. R@f8# {+M1/4 0.97s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "90"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.91/17 2.3s}
e6 {-1.89/22 4.9s} 4. Bd3 {+2.20/21 2.4s} Nf6 {-2.13/22 5.0s}
5. Nge2 {+2.62/19 2.4s} d6 {-2.11/21 5.0s} 6. O-O {+1.73/22 2.5s}
Nbd7 {-1.99/22 5.1s} 7. f4 {+1.91/18 2.4s} Be7 {-4.34/23 5.3s}
8. f5 {+1.97/19 2.6s} exf5 {-1.51/25 5.6s} 9. exf5 {+1.87/23 2.6s}
O-O {-1.47/23 5.3s} 10. P@e6 {+1.68/22 2.6s} fxe6 {-2.91/24 5.6s}
11. fxe6 {+1.42/21 2.6s} Bxg2 {-3.71/21 5.4s} 12. Kxg2 {+1.71/22 2.6s}
P@g4 {-3.61/23 5.4s} 13. P@h6 {+1.45/20 2.6s} P@f3+ {-2.89/21 5.5s}
14. Kf2 {+2.73/20 2.6s} Nh5 {-2.38/24 5.5s} 15. B@f7+ {+1.86/17 2.6s}
Rxf7 {-1.82/27 5.7s} 16. exf7+ {+1.45/25 2.8s} Kxf7 {-1.57/28 5.9s}
17. Bxh7 {+2.30/18 2.6s} Bh4+ {-1.88/23 5.6s} 18. P@g3 {+1.84/22 2.7s}
P@g2 {-1.37/24 5.8s} 19. R@f5+ {+1.17/20 2.7s} Ndf6 {-4.04/24 5.7s}
20. Re1 {+0.95/23 2.7s} B@d7 {-1.64/23 5.5s} 21. gxh4 {+1.82/17 2.7s}
Bxf5 {-1.95/21 5.8s} 22. Bxf5 {+1.72/20 2.8s} fxe2 {-2.65/23 5.9s}
23. B@g6+ {+1.47/15 2.7s} Kf8 {-3.19/19 5.7s} 24. Qxe2 {+2.22/18 2.7s}
N@h3+ {-3.54/21 5.7s} 25. Ke3 {+2.47/17 2.7s} R@e7+ {-3.51/17 5.6s}
26. P@e6 {+2.97/19 2.7s} N5f4 {-3.64/25 5.6s} 27. hxg7+ {+2.50/25 2.7s}
Rxg7 {-2.20/24 5.5s} 28. P@h6 {+3.07/23 2.6s} Nxe2 {-1.09/27 6.1s}
29. hxg7+ {+1.07/23 2.8s} Kxg7 {-0.82/24 5.7s} 30. R@f7+ {+1.33/21 2.8s}
Kh8 {-0.41/26 6.0s} 31. B@g7+ {+0.68/22 3.0s} Kg8 {-7.01/1 0.014s}
32. Bh7+ {+0.91/18 2.8s} Nxh7 {-3.93/1 0.013s} 33. Bxh7+ {+0.78/21 2.9s}
Kxh7 {-3.68/1 0.014s} 34. Bf8+ {+0.75/17 2.8s} Kg8 {-0.47/25 6.2s}
35. N@h6+ {-0.02/21 3.0s} Kh8 {-0.01/1 0.003s} 36. Bg7+ {+0.18/19 2.8s}
Kh7 {-0.08/1 0.006s} 37. Bf8+ {+0.54/20 3.0s} Kh8 {0.00/22 5.1s}
38. Bg7+ {+0.22/16 2.6s} Kh7 {0.00/1 0.008s} 39. Be5+ {+0.23/19 1.9s}
Kg6 {+1.44/22 6.2s} 40. Nxg4 {-0.76/15 2.9s} Nxc3 {+1.91/22 6.1s}
41. bxc3 {-1.26/21 3.0s} N@c4+ {+0.02/20 6.1s} 42. Kd3 {-1.66/19 2.9s}
B@f1+ {+4.81/21 4.8s} 43. N@e2 {-2.29/18 2.7s} B@e4+ {+11.62/17 3.7s}
44. Kxc4 {-10.33/15 1.1s} Q@a4+ {+40.49/10 1.3s} 45. P@b4 {-41.44/4 0.48s}
P@d5# {+M1/3 1.0s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.97/23 4.8s}
e6 {-1.87/17 2.3s} 4. Bd3 {+1.84/23 5.1s} Nf6 {-2.20/17 2.4s}
5. Nge2 {+2.24/23 5.1s} Rg8 {-1.93/14 2.3s} 6. Ng3 {+2.41/20 5.0s}
Nc6 {-1.77/15 2.4s} 7. Be3 {+1.25/19 5.2s} Nb4 {-2.05/16 2.4s}
8. O-O {-0.06/17 5.2s} Nxd3 {-2.29/16 2.5s} 9. cxd3 {-0.19/23 5.4s}
g5 {-1.93/14 2.4s} 10. N@e5 {+2.75/21 5.3s} B@f4 {-2.66/18 2.5s}
11. Nh5 {+2.06/24 5.5s} Bd6 {-2.39/20 2.7s} 12. Nxf6+ {+2.89/23 5.8s}
Qxf6 {-2.39/21 2.7s} 13. N@g4 {+2.69/21 5.6s} Bfxe5 {-2.54/22 2.7s}
14. dxe5 {+2.95/23 6.0s} Bxe5 {-2.61/20 2.8s} 15. Nxf6+ {+2.52/20 5.7s}
Bxf6 {-2.97/19 2.8s} 16. Nb5 {+2.54/22 5.7s} N@a6 {-3.27/17 2.7s}
17. B@c3 {+3.10/19 5.7s} Bxc3 {-2.87/18 2.7s} 18. bxc3 {+2.77/19 5.7s}
B@e7 {-2.03/16 2.6s} 19. B@h5 {+2.11/21 5.6s} N@h4 {-2.41/16 2.6s}
20. Q@g3 {+2.62/23 5.7s} O-O-O {-2.02/22 2.8s} 21. Nxa7+ {+1.65/22 5.8s}
Kb8 {-9.89/1 0.014s} 22. P@b5 {+2.28/23 5.9s} P@f4 {-2.22/18 2.8s}
23. Qh3 {+2.76/21 5.9s} fxe3 {-2.65/20 2.8s} 24. bxa6 {+0.68/24 6.1s}
N@f4 {-2.08/24 2.9s} 25. Qg3 {+0.99/23 5.9s} Nhxg2 {-1.14/19 2.8s}
26. axb7 {+0.66/28 6.3s} Kxa7 {-1.06/25 2.9s} 27. fxe3 {+1.37/28 6.0s}
Nxe3 {-0.39/24 2.9s} 28. N@b5+ {+0.68/29 6.0s} Kxb7 {-0.62/25 3.0s}
29. P@a6+ {+0.85/25 6.0s} Kc8 {-0.20/22 2.8s} 30. Qdf3 {+2.34/23 5.7s}
N@e2+ {-2.93/23 2.7s} 31. Qxe2 {+3.44/28 5.1s} Nxe2+ {-4.55/24 2.4s}
32. Bxe2 {+3.61/23 5.0s} P@f4 {-4.09/20 2.4s} 33. Rxf4 {+3.85/26 4.4s}
B@c6 {-6.84/23 2.3s} 34. N@a7+ {+13.89/22 4.1s} Kb8 {-8.91/1 0.001s}
35. Nxc6+ {+15.23/22 3.5s} dxc6 {-13.08/16 1.5s} 36. P@a7+ {+19.69/19 3.2s}
Kc8 {-16.59/14 1.6s} 37. a8=Q+ {+22.59/19 3.1s} Kd7 {-24.52/16 1.4s}
38. N@e5+ {+25.19/16 2.5s} Ke8 {-11.33/1 0.014s} 39. Nxc7+ {+29.66/19 2.0s}
Kf8 {-15.76/1 0.015s} 40. Rxf7# {+M1/14 1.8s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "92"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {-1.90/23 4.8s}
4. Be3 {+1.87/22 2.3s} Nf6 {-2.78/24 5.2s} 5. Nd2 {+1.58/22 2.5s}
Na6 {-0.59/22 5.2s} 6. Nh3 {+0.73/20 2.5s} Nb4 {-1.59/27 5.5s}
7. O-O {+1.10/22 2.7s} Nxd3 {-1.19/25 5.4s} 8. cxd3 {+0.89/20 2.6s}
B@a6 {-1.90/33 5.4s} 9. Nf4 {+1.67/20 2.5s} Be7 {-1.46/19 5.3s}
10. Rc1 {+1.42/18 2.5s} O-O {-1.88/21 5.5s} 11. N@e5 {+1.86/20 2.6s}
d6 {-1.29/25 5.5s} 12. Nxf7 {+1.90/24 2.6s} Rxf7 {-2.08/25 5.9s}
13. Nxe6 {+1.70/22 2.7s} Qd7 {-1.85/23 5.7s} 14. Nxc7 {+1.05/21 2.7s}
Bxd3 {+0.16/25 6.0s} 15. P@e6 {+0.30/19 2.8s} Qxe6 {+0.17/23 5.8s}
16. Nxe6 {-0.08/22 2.8s} P@e2 {+0.84/26 6.0s} 17. Ng5 {-0.58/20 2.8s}
exd1=Q {+0.89/22 5.7s} 18. P@e6 {-0.66/18 2.7s} Qxf1+ {+1.42/29 6.0s}
19. Rxf1 {-1.33/22 2.6s} Rff8 {+0.64/27 5.8s} 20. P@h6 {-0.95/20 2.7s}
gxh6 {-0.92/28 5.8s} 21. P@g7 {-1.28/24 2.8s} Kxg7 {+0.33/26 5.9s}
22. Nf7 {-0.96/22 2.7s} R@g6 {+1.85/31 6.3s} 23. Bxh6+ {-1.04/23 2.9s}
Rxh6 {+0.50/26 5.9s} 24. Q@g5+ {-0.42/20 2.7s} Q@g6 {+2.00/32 6.3s}
25. Qxh6+ {-1.27/23 2.9s} Qxh6 {+1.52/25 6.0s} 26. R@g3+ {-0.54/19 2.8s}
P@g4 {+1.63/28 6.1s} 27. Nxh6 {-2.06/22 2.9s} Bdxe4 {+1.66/26 5.9s}
28. P@f3 {-0.24/22 2.9s} Kxh6 {+3.39/21 6.0s} 29. Nxe4 {-2.94/17 2.8s}
Nxe4 {+4.23/21 5.8s} 30. B@e3+ {-3.64/17 2.8s} P@g5 {+5.49/23 6.2s}
31. Q@h4+ {-4.79/20 2.9s} P@h5 {+5.74/21 5.9s} 32. fxe4 {-4.81/20 2.9s}
N@e2+ {+4.72/25 6.4s} 33. Kh1 {-5.26/1 0.003s} P@f4 {+3.80/22 6.1s}
34. Rxg4 {-5.01/17 2.9s} gxh4 {+3.53/24 6.5s} 35. P@g5+ {-3.99/21 2.9s}
Bxg5 {+4.37/22 6.2s} 36. Rxg5 {-4.22/21 3.0s} Kxg5 {+4.50/23 6.4s}
37. N@h3+ {-4.48/18 3.0s} Kg6 {+3.20/21 6.4s} 38. B@f5+ {-4.69/20 3.1s}
Kg7 {+4.73/26 6.2s} 39. Nxf4 {-4.87/16 2.9s} Nxf4 {+4.35/24 6.2s}
40. Bxf4 {-7.49/16 2.9s} Rxf5 {+10.62/20 5.4s} 41. P@h6+ {-8.67/15 2.7s}
Kf6 {+8.64/17 5.6s} 42. N@g7 {-8.75/15 2.6s} Bxe4 {+12.49/16 5.2s}
43. Rg1 {-9.25/15 2.5s} P@h3 {+17.20/17 4.7s} 44. Nxf5 {-23.82/12 2.0s}
hxg2+ {+26.50/15 2.8s} 45. Rxg2 {-18.02/1 0.016s} Q@f1+ {+35.09/13 2.5s}
46. R@g1 {-17.24/1 0.015s} Bxg2# {+M1/11 1.1s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "35"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} Nf6 {-1.46/16 2.3s}
4. Nc3 {+1.93/23 5.0s} e6 {-2.00/20 2.4s} 5. Nge2 {+1.82/23 5.2s}
d6 {-1.78/22 2.4s} 6. O-O {+1.83/25 5.2s} Nbd7 {-1.76/22 2.5s}
7. f4 {+2.05/24 5.4s} Ng4 {-0.64/17 2.4s} 8. d5 {+1.53/21 5.2s}
Qh4 {-1.35/20 2.5s} 9. h3 {+0.61/23 5.4s} exd5 {-1.86/18 2.5s}
10. exd5 {+1.80/27 5.6s} P@h2+ {-1.87/22 2.7s} 11. Kh1 {+1.79/1 0.003s}
Nf2+ {-1.83/20 2.7s} 12. Rxf2 {+3.19/26 5.8s} Qxf2 {-2.81/23 2.8s}
13. Kxh2 {+3.23/22 5.5s} R@e1 {-2.11/16 2.6s} 14. Be3 {+4.55/24 5.7s}
Rxd1 {-4.11/20 2.8s} 15. Bxf2 {+4.87/22 5.5s} Rxa1 {-4.14/18 2.6s}
16. P@c6 {+4.54/21 5.7s} R@h1+ {-4.47/19 2.6s} 17. Kg3 {+1.63/1 0.013s}
Be7 {-3.99/17 2.6s} 18. cxd7+ {+2.50/18 5.5s} Kf8 {-4.37/16 2.6s}
19. N@f5 {+1.98/24 5.7s} Q@g6+ {-4.34/17 2.6s} 20. P@g4 {+5.11/19 5.4s}
Bf6 {-4.53/18 2.5s} 21. Bb5 {+7.02/21 4.9s} c6 {-8.05/17 2.3s}
22. dxc6 {+6.84/20 5.4s} Qxf5 {-7.18/17 2.6s} 23. gxf5 {+7.59/22 5.6s}
N@f1+ {-7.45/17 2.6s} 24. Kf3 {+8.21/20 5.4s} Nd2+ {-5.98/15 2.5s}
25. Ke3 {+10.24/19 5.5s} Nf1+ {-9.48/16 2.6s} 26. Kd3 {+12.40/15 5.4s}
Rd1+ {-8.96/12 2.6s} 27. Nxd1 {+17.39/20 5.1s} Bxc6 {-15.39/19 2.5s}
28. Bxc6 {+16.13/19 4.7s} P@c4+ {-18.53/14 2.2s} 29. Kxc4 {+21.09/16 4.3s}
b5+ {-19.23/13 2.0s} 30. Bxb5 {+21.65/13 4.8s} d5+ {-20.81/12 2.0s}
31. Kxd5 {+25.05/16 3.8s} Rd8 {-30.41/12 1.3s} 32. R@e8+ {+45.11/13 2.3s}
Rxe8 {-19.02/1 0.014s} 33. dxe8=Q# {+M1/1 0.95s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "35"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "74"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {+1.89/22 2.3s} Nf6 {-2.77/24 5.1s} 5. Nd2 {+1.60/22 2.5s}
d6 {-1.67/25 5.2s} 6. Nh3 {+1.73/22 2.5s} Nbd7 {-1.78/26 5.4s}
7. O-O {+1.74/22 2.6s} Be7 {-1.81/25 5.4s} 8. f4 {+1.52/20 2.5s}
O-O {-2.27/21 5.3s} 9. Qe2 {+1.87/20 2.5s} c5 {-1.82/22 5.6s}
10. c3 {+1.89/18 2.5s} c4 {-1.23/18 5.3s} 11. Bxc4 {+1.36/17 2.6s}
Bxe4 {-2.77/19 5.6s} 12. Nxe4 {+1.54/16 2.6s} Nxe4 {-1.63/22 5.6s}
13. f5 {+2.19/16 2.6s} P@g3 {-1.91/24 5.9s} 14. fxe6 {+1.51/21 2.7s}
gxh2+ {-3.31/23 5.7s} 15. Kxh2 {+1.50/19 2.6s} fxe6 {-2.99/24 5.9s}
16. Bxe6+ {+2.65/22 2.8s} P@f7 {-2.67/26 5.8s} 17. Bxf7+ {+3.18/20 2.8s}
Rxf7 {-3.57/25 5.9s} 18. Rxf7 {+2.40/22 2.7s} B@e6 {-3.97/21 5.8s}
19. Rxg7+ {+2.89/17 2.8s} Kxg7 {-2.74/22 5.8s} 20. B@h6+ {+3.01/21 2.8s}
Kg8 {-4.79/20 5.5s} 21. P@f2 {+4.09/18 2.6s} R@g6 {-2.11/24 6.0s}
22. P@g7 {+2.52/24 2.8s} N@g4+ {-0.80/21 5.9s} 23. Qxg4 {+1.70/20 2.8s}
Rxg4 {+0.84/32 6.3s} 24. P@g3 {+0.67/20 2.8s} Nxg3 {+0.08/29 6.1s}
25. N@f3 {-0.61/23 2.8s} Nf1+ {+1.99/22 5.9s} 26. Rxf1 {-2.49/23 2.9s}
Rxg2+ {+2.84/24 5.9s} 27. Kxg2 {-2.53/19 2.8s} Bxh3+ {+4.38/23 5.5s}
28. Kxh3 {-4.23/19 2.6s} P@g4+ {+6.54/22 4.2s} 29. Kxg4 {-2.97/15 2.7s}
Q@g2+ {+5.11/19 5.2s} 30. Kf4 {-4.46/18 2.3s} Bg5+ {+8.15/20 4.4s}
31. Ke4 {-6.53/16 2.1s} d5+ {+9.26/21 4.9s} 32. Kd3 {-10.60/18 2.2s}
Qxf1+ {+16.55/15 3.1s} 33. B@e2 {-13.54/12 1.7s} P@c4+ {+18.80/12 3.1s}
34. Kd2 {-17.91/10 1.1s} N@e4+ {+21.47/13 2.2s} 35. Kc2 {-13.41/1 0.014s}
P@d3+ {+29.76/11 2.0s} 36. Bxd3 {-14.75/1 0.013s} Qxd3+ {+43.22/5 1.2s}
37. Kc1 {-16.88/1 0.014s} R@b1# {+M1/1 0.95s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "36"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Nc3 {+2.23/22 4.8s} Nf6 {-2.19/15 2.3s} 5. Nge2 {+1.99/21 5.0s}
h5 {-1.01/16 2.4s} 6. O-O {+1.19/19 5.0s} h4 {-1.31/18 2.5s}
7. h3 {+1.48/21 5.2s} b5 {-0.55/17 2.4s} 8. e5 {+0.75/21 5.3s}
b4 {-1.26/20 2.5s} 9. exf6 {+1.73/25 5.7s} bxc3 {-1.39/21 2.6s}
10. fxg7 {+0.85/20 5.7s} Bxg7 {-1.53/22 2.7s} 11. bxc3 {+1.84/22 5.7s}
Bxg2 {-2.02/20 2.6s} 12. Kxg2 {+2.23/20 5.7s} P@g4 {-1.50/18 2.7s}
13. Ng1 {+2.67/28 5.8s} P@f3+ {-3.63/24 2.8s} 14. Nxf3 {+2.43/26 5.7s}
gxf3+ {-3.68/23 2.7s} 15. Qxf3 {+4.33/26 5.9s} N@g5 {-4.18/24 2.8s}
16. Qxa8 {+4.87/23 5.8s} Nxh3 {-4.28/21 2.8s} 17. Kxh3 {+3.04/29 6.1s}
P@g4+ {-2.36/22 2.8s} 18. Kxg4 {+3.62/23 5.9s} N@h2+ {-2.27/22 2.7s}
19. Kh3 {+2.45/28 6.0s} Nxf1 {-3.05/22 2.8s} 20. P@g6 {+2.56/21 5.7s}
Rf8 {-2.24/19 2.7s} 21. B@g5 {+6.43/20 5.5s} R@h2+ {-5.71/19 2.6s}
22. Kg4 {+6.40/1 0.002s} f5+ {-6.43/17 2.5s} 23. Kf3 {+12.10/21 5.3s}
Qxg5 {-9.63/18 2.5s} 24. Qxb8+ {+12.77/19 5.1s} B@d8 {-10.68/16 2.5s}
25. Bxg5 {+20.46/19 4.6s} Rh3+ {-18.88/17 1.9s} 26. Ke2 {+22.38/17 4.3s}
Bf6 {-21.40/16 1.7s} 27. P@f7+ {+24.87/16 3.3s} Rxf7 {-24.05/14 1.6s}
28. gxf7+ {+22.10/17 3.6s} Kxf7 {-22.81/14 1.7s} 29. N@h6+ {+24.15/15 3.3s}
Kg6 {-23.86/13 1.0s} 30. Q@f7+ {+24.55/13 2.3s} Kxg5 {-16.53/1 0.013s}
31. R@h5+ {+25.70/13 1.6s} Kf4 {-11.69/1 0.014s}
32. N@g2# {+M1/10 1.2s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "36"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "64"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.60/26 5.1s} 5. Nd2 {+1.54/20 2.5s} Nc6 {-1.56/25 5.4s}
6. c3 {+1.40/18 2.5s} Nb4 {+0.24/21 5.3s} 7. cxb4 {-0.35/20 2.6s}
Bxb4 {-2.38/23 5.5s} 8. N@g3 {+0.12/21 2.6s} P@c4 {+0.41/21 5.4s}
9. Bc2 {-0.12/22 2.6s} Nxe4 {-0.53/22 5.5s} 10. Bxe4 {+0.07/21 2.7s}
Bxe4 {-0.49/22 5.6s} 11. Nxe4 {+0.03/20 2.6s} B@g6 {-1.09/22 5.6s}
12. B@f3 {-0.31/17 2.6s} P@g4 {-0.62/20 5.7s} 13. Bxg4 {-0.71/20 2.7s}
Bxe4 {+0.57/26 6.1s} 14. N@h5 {+0.46/19 2.8s} Rg8 {+0.37/24 5.7s}
15. Nf3 {+0.84/19 2.7s} N@d3+ {+0.22/26 6.1s} 16. Kf1 {-0.52/23 2.9s}
Nxb2 {-1.24/22 5.9s} 17. Nxe4 {-0.68/19 2.7s} Nxd1 {+0.24/25 6.0s}
18. Rxd1 {-0.23/19 2.8s} P@e2+ {+0.14/19 5.6s} 19. Kxe2 {-0.51/20 2.8s}
Q@c2+ {-1.12/22 5.6s} 20. Nfd2 {-0.29/21 2.8s} Qd3+ {-0.82/20 5.5s}
21. Kf3 {-0.08/19 2.7s} f5 {-0.61/25 5.9s} 22. P@f7+ {+0.26/20 2.8s}
Kxf7 {-0.29/29 5.9s} 23. N@e5+ {+0.35/21 2.8s} Kf8 {-1.14/27 6.1s}
24. P@f7 {+0.16/27 2.9s} fxg4+ {-1.79/26 5.8s} 25. Kxg4 {+0.16/25 2.9s}
Qe2+ {-0.90/32 5.9s} 26. Ndf3 {+0.59/24 2.5s} B@f5+ {+0.26/33 6.2s}
27. Kf4 {+1.38/28 2.9s} Qxf3+ {+1.38/24 5.6s} 28. Kxf3 {-0.69/21 2.7s}
Bxe4+ {+3.20/24 4.9s} 29. Kxe4 {-1.47/21 2.6s} Qh4+ {+3.36/20 5.3s}
30. P@g4 {-2.81/17 2.5s} N@c3+ {+19.30/11 1.5s} 31. Kf3 {-21.23/8 0.68s}
P@e4+ {+21.72/10 1.3s} 32. Kf4 {-11.01/1 0.013s}
N@d5# {+M1/9 0.97s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "37"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.44/22 2.4s} 5. Nd2 {+1.65/22 5.2s} c5 {-1.23/22 2.6s}
6. dxc5 {+1.43/21 5.4s} bxc5 {-2.19/19 2.5s} 7. Ngf3 {+2.34/22 5.1s}
d6 {-1.83/20 2.5s} 8. O-O {+1.18/22 5.2s} Nbd7 {-1.62/17 2.5s}
9. P@f5 {+2.89/21 5.2s} exf5 {-3.31/20 2.5s} 10. exf5 {+2.20/24 5.6s}
Qe7 {-2.14/17 2.5s} 11. Bb5 {+4.60/20 5.3s} P@c6 {-4.12/18 2.5s}
12. P@a6 {+4.54/25 5.4s} cxb5 {-4.86/20 2.5s} 13. axb7 {+4.81/24 5.7s}
Rb8 {-4.83/22 2.7s} 14. B@c6 {+4.95/21 5.3s} B@a6 {-4.44/17 2.5s}
15. Re1 {+5.52/22 5.6s} Bxb7 {-5.12/20 2.6s} 16. Bxb7 {+5.77/22 5.7s}
Rxb7 {-5.74/21 2.7s} 17. B@c6 {+5.14/21 5.7s} Rc7 {-6.03/20 2.7s}
18. Bxd7+ {+5.93/20 5.6s} Qxd7 {-6.44/15 2.7s} 19. Bg5+ {+6.86/21 5.8s}
P@e5 {-7.07/17 2.8s} 20. Bxf6 {+4.92/23 5.9s} gxf6 {-7.63/15 2.7s}
21. Ne4 {+8.18/24 5.8s} P@g7 {-7.13/22 2.8s} 22. N@d5 {+7.96/22 6.0s}
B@c6 {-5.88/21 2.8s} 23. Nexf6+ {+6.19/23 6.1s} gxf6 {-7.13/21 3.0s}
24. Nxf6+ {+6.33/22 6.0s} Kd8 {-7.74/18 2.9s} 25. Nxd7 {+7.81/19 5.9s}
Rg8 {-6.72/18 2.8s} 26. P@g3 {+9.92/20 5.8s} Rxd7 {-10.10/19 2.8s}
27. P@d5 {+7.57/19 5.8s} Bb7 {-11.96/15 2.8s} 28. N@c6+ {+14.15/20 5.6s}
Bxc6 {-14.85/20 2.7s} 29. dxc6 {+14.20/21 5.3s} Rc7 {-14.94/18 2.6s}
30. Nxe5 {+16.19/19 5.1s} B@d4 {-14.82/18 2.5s} 31. P@d7 {+22.03/23 3.9s}
Bxf2+ {-18.97/8 1.5s} 32. Kh1 {+25.81/12 3.3s} N@f6 {-34.79/11 1.3s}
33. Nxf7# {+M1/13 1.6s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "37"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.33/25 5.0s} 2. Bb2 {-0.30/23 2.4s} Nc6 {+0.24/24 5.1s}
3. e3 {-0.23/22 2.5s} d5 {+0.05/22 5.0s} 4. Bb5 {-0.35/20 2.4s}
Bd6 {-0.27/25 5.5s} 5. Nf3 {-0.13/24 2.7s} Qe7 {-0.14/25 5.5s}
6. Nc3 {+0.21/22 2.6s} Nf6 {-0.60/28 5.8s} 7. d4 {+0.33/22 2.8s}
e4 {-0.31/25 5.7s} 8. Ne5 {+0.23/20 2.7s} Bd7 {-0.38/24 5.7s}
9. Nxd7 {+0.38/23 2.7s} Nxd7 {-0.66/22 5.5s} 10. Nxd5 {+0.05/22 2.7s}
Qg5 {-1.66/24 5.8s} 11. B@h3 {+0.35/19 2.7s} Qxd5 {-1.08/20 5.5s}
12. Bxd7+ {+0.36/18 2.6s} Kxd7 {-0.24/26 5.7s} 13. N@e5+ {+1.11/19 2.7s}
Kc8 {-0.20/21 5.4s} 14. Bxc6 {+0.11/20 2.6s} bxc6 {-0.92/23 5.8s}
15. P@d7+ {-0.22/14 2.5s} Kb7 {-0.55/23 5.7s} 16. N@c5+ {+1.01/20 2.7s}
Bxc5 {+0.51/30 6.0s} 17. dxc5 {+0.75/18 2.7s} B@a5+ {+1.05/27 5.8s}
18. B@c3 {-0.91/26 2.9s} Qxe5 {+0.58/26 6.0s} 19. Bxa5 {-1.35/24 2.8s}
Qxb2 {-3.22/25 5.8s} 20. B@c3 {-0.16/23 2.7s} Qa3 {+0.85/20 5.9s}
21. Bxc7 {-0.44/15 2.7s} N@h4 {+2.02/19 5.7s} 22. Rg1 {-1.57/18 2.8s}
N@f3+ {+3.22/20 5.8s} 23. gxf3 {-2.67/17 2.8s} Nxf3+ {+2.73/19 5.7s}
24. Kf1 {-2.99/17 2.7s} Nxg1 {+5.20/23 5.7s} 25. N@d6+ {-3.30/16 2.7s}
Kxc7 {+4.89/22 5.7s} 26. Nb5+ {-4.35/17 2.7s} Kb7 {+5.69/23 5.8s}
27. Nd6+ {-5.26/16 2.7s} Kb8 {+6.66/20 5.8s} 28. Nxe4 {-4.89/19 2.8s}
P@e2+ {+9.92/20 5.8s} 29. Qxe2 {-9.83/19 2.6s} Nxe2 {+9.33/19 5.8s}
30. Be5+ {-9.14/17 2.7s} Kb7 {+12.11/23 5.5s} 31. Nd6+ {-11.73/15 2.5s}
Ka6 {+14.27/17 5.1s} 32. Kxe2 {-14.33/16 2.6s} B@f3+ {+21.25/19 4.1s}
33. Kxf3 {-20.53/16 1.8s} N@g5+ {+23.74/15 3.7s} 34. Ke2 {-22.77/12 1.5s}
B@f3+ {+25.77/11 2.6s} 35. Kd2 {-29.55/10 0.89s} Q@e2+ {+30.08/9 2.2s}
36. Kc3 {-17.00/1 0.013s} B@b2# {+M1/9 1.3s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "38"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.40/23 2.3s} 2. Bb2 {-0.17/24 5.1s} Nc6 {+0.22/23 2.5s}
3. e3 {-0.33/28 5.2s} d5 {+0.40/21 2.4s} 4. Bb5 {-0.28/25 5.2s}
Bd6 {+0.15/23 2.5s} 5. Nf3 {+0.03/26 5.9s} Qe7 {+0.50/20 2.5s}
6. Nc3 {+0.23/24 5.6s} Nf6 {-0.22/23 2.8s} 7. d4 {+0.12/27 6.0s}
e4 {-0.21/21 2.7s} 8. Ne5 {-0.12/25 5.8s} Bd7 {-0.45/24 2.8s}
9. Nxd7 {+0.74/22 5.7s} Nxd7 {-0.17/21 2.6s} 10. B@g3 {+0.06/21 5.5s}
O-O {-0.13/20 2.6s} 11. Nxd5 {-0.24/23 5.6s} Qg5 {-0.35/19 2.6s}
12. Bc4 {-0.27/22 5.5s} N@h4 {-1.26/20 2.6s} 13. Bxh4 {+2.35/20 5.6s}
Qxh4 {-2.19/16 2.7s} 14. P@g3 {+2.33/20 5.5s} Qd8 {-2.12/17 2.6s}
15. N@f5 {+2.77/19 5.4s} B@e6 {-2.40/18 2.6s} 16. Nxg7 {+2.24/22 5.7s}
Kxg7 {-3.45/20 2.7s} 17. P@e5 {+2.05/23 5.7s} Kg8 {-2.37/16 2.7s}
18. exd6 {+1.84/25 5.8s} cxd6 {-2.08/20 2.8s} 19. B@c7 {+0.88/25 5.8s}
Qg5 {-2.18/19 2.8s} 20. h4 {+1.08/24 6.0s} Qg7 {-1.62/23 2.9s}
21. Bxd6 {+0.88/25 6.1s} P@h3 {-1.06/21 2.8s} 22. Rxh3 {+2.47/20 5.8s}
Bxh3 {-2.39/20 2.9s} 23. gxh3 {-1.50/22 6.1s} N@f3+ {-2.18/18 2.8s}
24. Qxf3 {+2.21/18 5.9s} exf3 {-2.42/19 2.9s} 25. B@f1 {+1.30/21 5.9s}
Na5 {-0.95/18 2.8s} 26. P@h6 {+7.10/24 5.0s} Qxh6 {-4.94/19 2.4s}
27. N@f5 {+1.79/22 4.8s} Qg7 {-5.30/16 2.2s} 28. P@h6 {+4.83/30 6.2s}
R@g6 {-4.07/20 2.5s} 29. hxg7 {+4.71/27 6.1s} Rxg7 {-5.85/21 2.9s}
30. Q@h6 {+12.07/26 3.6s} P@d2+ {-15.96/13 1.6s} 31. Kxd2 {+16.99/15 3.7s}
Nxc4+ {-18.31/12 1.9s} 32. Bxc4 {+16.82/11 3.8s} B@a5+ {-15.56/10 1.8s}
33. b4 {+20.07/12 4.0s} Bxb4+ {-21.05/10 1.9s} 34. Bxb4 {+24.71/17 3.5s}
Q@g6 {-24.09/11 1.7s} 35. Nde7+ {+41.90/17 1.6s} Kh8 {-28.74/1 0.002s}
36. Nxg6+ {+37.81/5 1.4s} Rxg6 {-41.65/4 0.51s} 37. Q@g7+ {+48.80/5 1.2s}
Rxg7 {-14.91/1 0.013s} 38. Qxg7# {+M1/4 0.97s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "38"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.44/22 2.4s}
d5 {-0.07/23 5.0s} 4. Bb5 {-0.18/23 2.6s} Bd6 {-0.25/25 5.4s}
5. Nf3 {-0.17/20 2.5s} Qe7 {-0.14/25 5.4s} 6. Nc3 {+0.25/24 2.8s}
Nf6 {-0.58/28 5.8s} 7. d4 {+0.28/22 2.7s} e4 {-0.39/26 5.7s}
8. Ne5 {+0.46/25 2.9s} Bd7 {-0.43/24 5.8s} 9. Nxd7 {+0.46/22 2.7s}
Nxd7 {-0.70/22 5.5s} 10. B@g3 {+0.54/21 2.8s} Qg5 {+0.16/22 5.5s}
11. h4 {+0.22/16 2.6s} Qg6 {-0.59/22 5.8s} 12. h5 {+0.13/17 2.8s}
Qg5 {-0.95/21 5.7s} 13. Bxd6 {-0.14/16 2.7s} Qxg2 {-0.70/25 5.9s}
14. Rh2 {+0.71/20 2.9s} N@f3+ {-1.16/24 5.9s} 15. Qxf3 {+0.58/18 2.7s}
Qxf3 {-0.34/24 5.9s} 16. B@e2 {+0.76/21 2.9s} Q@g1+ {-2.91/20 5.8s}
17. Kd2 {+1.21/19 2.8s} Qxh2 {-1.98/25 6.0s} 18. Bxh2 {+1.95/20 2.9s}
Qxf2 {-1.81/22 5.8s} 19. N@g4 {+2.78/18 2.8s} Qg2 {-2.35/23 6.0s}
20. Rg1 {+1.53/22 2.8s} Qxg1 {-3.28/24 6.0s} 21. Bxg1 {+1.46/21 2.9s}
P@f3 {-2.31/25 5.9s} 22. Bxc6 {+2.81/20 2.8s} bxc6 {-2.99/20 5.8s}
23. N@f5 {+2.87/17 2.7s} B@b4 {-5.58/23 5.6s} 24. Nxg7+ {+2.45/22 2.7s}
Kd8 {-3.31/21 5.7s} 25. P@b7 {+3.00/20 2.6s} R@b8 {-4.58/24 5.5s}
26. bxa8=Q {+4.19/22 2.7s} Rxa8 {-5.13/20 5.8s} 27. Q@b7 {+5.93/17 2.7s}
fxe2 {-6.03/23 5.7s} 28. Qxb4 {+7.14/20 2.8s} B@d6 {-7.31/24 5.7s}
29. B@h4+ {+8.35/19 2.7s} P@e7 {-10.04/20 5.5s} 30. Bxe7+ {+11.73/19 2.4s}
Bxe7 {-13.45/21 4.1s} 31. Qxe7+ {+9.85/21 2.2s} Kxe7 {-24.35/20 3.4s}
32. Nf5+ {+13.19/16 1.3s} Kd8 {-32.30/17 3.1s} 33. P@e7+ {+11.74/16 1.8s}
Kc8 {-35.61/16 2.3s} 34. B@a6+ {+23.64/11 0.91s} P@b7 {-35.72/10 1.9s}
35. R@d8+ {+25.22/7 0.89s} Rxd8 {-30.64/1 0.003s} 36. exd8=Q+ {+30.50/8 0.68s}
Kxd8 {-34.13/1 0.003s} 37. R@e8+ {+30.09/3 0.64s} Kxe8 {-37.45/1 0.002s}
38. Q@e7# {+M1/1 0.40s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "39"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.52/23 5.1s}
d5 {+0.29/21 2.4s} 4. Bb5 {-0.07/28 5.6s} Bd6 {+0.09/25 2.7s}
5. Nf3 {-0.01/26 5.4s} Qe7 {+0.50/19 2.5s} 6. Nc3 {+0.47/29 5.9s}
Nf6 {-0.22/23 2.7s} 7. d4 {+0.26/27 5.9s} e4 {-0.20/21 2.7s}
8. Ne5 {-0.28/25 5.9s} Bd7 {-0.42/24 2.8s} 9. Nxd7 {-0.26/23 5.6s}
Nxd7 {-0.12/21 2.7s} 10. B@h3 {+0.50/22 5.5s} O-O {-0.89/20 2.6s}
11. Bxd7 {-0.41/20 5.5s} N@h4 {-1.31/19 2.7s} 12. Qg4 {+1.43/23 5.9s}
f5 {-0.94/21 2.7s} 13. Bxf5 {+1.41/25 5.8s} Rxf5 {-1.34/23 2.9s}
14. N@h6+ {+2.16/23 6.2s} Kh8 {-1.55/20 2.9s} 15. Nxf5 {+1.69/22 6.0s}
Nxf5 {-1.86/20 2.9s} 16. Nxd5 {+2.65/19 5.8s} Qf7 {-1.32/17 2.8s}
17. P@f6 {+3.47/18 5.8s} N@h6 {-3.27/17 2.7s} 18. fxg7+ {+2.25/22 6.0s}
Nxg7 {-3.22/17 2.7s} 19. Qg5 {+3.25/15 5.6s} Nb4 {-3.51/16 2.7s}
20. P@f6 {+0.80/21 5.8s} Rg8 {-2.45/17 2.8s} 21. Qxh6 {+3.69/24 5.8s}
Nxc2+ {-3.48/23 2.8s} 22. Kd2 {+5.48/28 5.4s} Nxa1 {-3.42/22 2.7s}
23. N@g5 {+6.65/26 5.3s} R@c2+ {-6.16/25 2.4s} 24. Kd1 {+9.52/26 4.1s}
B@h5+ {-5.19/23 2.5s} 25. P@e2 {+9.55/23 4.4s} Qg6 {-8.24/23 1.9s}
26. fxg7+ {+13.36/23 3.1s} Rxg7 {-11.87/14 1.6s} 27. R@d8+ {+21.13/17 2.5s}
Rg8 {-20.03/12 1.1s} 28. N@f7+ {+26.51/10 1.6s} Qxf7 {-11.53/1 0.014s}
29. Nxf7+ {+30.56/7 1.4s} Bxf7 {-12.85/1 0.013s}
30. Q@g7# {+M1/5 1.1s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "39"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "62"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {-0.08/23 5.1s}
4. Bb5 {-0.30/20 2.4s} Bd6 {-0.26/25 5.5s} 5. Nf3 {-0.05/24 2.7s}
Qe7 {-0.14/23 5.4s} 6. Nc3 {+0.21/22 2.6s} Nf6 {-0.59/28 5.8s}
7. d4 {+0.34/22 2.8s} e4 {-0.34/25 5.8s} 8. Ne5 {+0.22/20 2.7s}
Bd7 {-0.41/24 5.8s} 9. Nxd7 {+0.41/23 2.7s} Nxd7 {-0.74/22 5.6s}
10. Nxd5 {+0.09/21 2.6s} Qg5 {-0.47/24 5.7s} 11. B@h3 {+0.26/19 2.6s}
Qxd5 {-1.27/20 5.5s} 12. Bxd7+ {+0.39/18 2.6s} Kxd7 {-0.28/25 5.7s}
13. N@e5+ {+0.82/23 2.7s} Kc8 {-0.24/21 5.5s} 14. Bxc6 {+0.17/20 2.6s}
bxc6 {-1.03/25 5.8s} 15. P@d7+ {+0.11/18 2.6s} Kb8 {-1.04/21 5.7s}
16. N@a6+ {+1.00/19 2.7s} Kb7 {-0.54/1 0.005s} 17. Nc5+ {+0.45/21 2.9s}
Bxc5 {+0.44/30 6.1s} 18. dxc5 {+1.08/18 2.7s} B@a5+ {+0.67/27 5.8s}
19. B@c3 {-0.78/26 2.9s} Qxe5 {+0.53/26 6.0s} 20. Bxa5 {-1.38/24 2.8s}
Qxb2 {-3.69/24 5.8s} 21. B@c3 {-0.07/23 2.8s} Qa3 {+0.85/20 6.0s}
22. Bxc7 {-0.39/17 2.7s} Qxc5 {+1.19/18 5.8s} 23. Bxg7 {-0.76/16 2.9s}
N@h4 {+5.02/21 5.9s} 24. Rg1 {-4.52/16 2.8s} N@f3+ {+9.15/20 5.5s}
25. gxf3 {-8.02/16 2.7s} Nxf3+ {+9.07/17 5.3s} 26. Kf1 {-6.63/15 2.6s}
B@h3+ {+11.87/18 4.2s} 27. P@g2 {-10.35/16 2.2s} N@d2+ {+16.29/16 3.5s}
28. Ke2 {-14.32/14 1.8s} P@d3+ {+27.24/15 2.1s} 29. cxd3 {-24.72/1 0.002s}
exd3+ {+27.18/11 2.0s} 30. Kxd3 {-28.95/1 0.002s} B@e4+ {+32.32/10 1.5s}
31. Ke2 {-28.94/1 0.002s} P@d3# {+M1/7 1.1s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "40"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "123"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {+0.34/21 2.4s}
4. Bb5 {-0.25/25 5.2s} Bd6 {+0.13/24 2.6s} 5. Nf3 {+0.04/26 5.7s}
Qe7 {+0.47/21 2.5s} 6. Nc3 {+0.26/24 5.6s} Nf6 {-0.25/23 2.8s}
7. d4 {+0.11/27 5.9s} e4 {-0.18/21 2.7s} 8. Ne5 {-0.11/25 5.8s}
Bd7 {-0.40/23 2.8s} 9. Nxd7 {+0.14/22 5.7s} Nxd7 {-0.17/21 2.6s}
10. B@g3 {+0.27/22 5.5s} O-O {-0.21/20 2.6s} 11. Nxd5 {-0.21/23 5.7s}
Qg5 {-0.43/18 2.7s} 12. Bc4 {-0.20/24 5.5s} Nb6 {-0.23/20 2.6s}
13. h4 {+0.26/22 5.7s} Qxd5 {-0.47/21 2.7s} 14. Bxd5 {-0.68/20 5.6s}
Nxd5 {-0.50/19 2.8s} 15. Bxd6 {+0.15/22 5.9s} cxd6 {-0.81/19 2.7s}
16. Q@g5 {+1.22/20 5.7s} B@a5+ {-1.24/19 2.7s} 17. P@d2 {+0.29/27 5.9s}
Ncb4 {-0.04/17 2.6s} 18. B@h6 {-0.13/28 5.9s} B@f6 {-0.42/22 2.8s}
19. Bxg7 {-0.25/30 6.1s} Bxg5 {-0.18/22 2.8s} 20. hxg5 {-0.57/27 5.9s}
N@d3+ {+0.33/26 3.0s} 21. cxd3 {-0.51/29 6.5s} Nxd3+ {+0.27/23 2.8s}
22. Kf1 {-0.32/25 6.0s} N@g3+ {+0.49/26 3.0s} 23. Kg1 {-0.50/31 6.2s}
P@e2 {+0.75/20 2.8s} 24. N@h6+ {-0.87/24 5.9s} Kxg7 {+0.34/1 0.003s}
25. Nf5+ {-1.26/25 6.0s} Nxf5 {-0.21/21 2.8s} 26. Qxe2 {-0.99/21 5.9s}
B@h4 {+1.85/19 2.8s} 27. B@f6+ {-0.09/27 6.2s} Kg8 {+0.52/26 2.9s}
28. Rxh4 {+0.05/26 6.1s} Nxh4 {+0.09/24 2.8s} 29. B@h3 {-0.11/30 6.2s}
R@g6 {0.00/21 3.0s} 30. P@h5 {-0.22/22 6.2s} Nxf6 {-0.19/17 2.9s}
31. hxg6 {+0.19/24 6.3s} fxg6 {+0.25/19 3.0s} 32. gxf6 {-0.10/21 6.1s}
Rxf6 {+0.28/17 2.9s} 33. N@h6+ {+0.33/23 6.1s} Kh8 {-0.23/18 2.9s}
34. R@f7 {-0.60/23 6.1s} B@g7 {-0.16/18 2.9s} 35. Rxf6 {-1.14/23 6.1s}
Bxh6 {-0.44/22 2.9s} 36. P@f7 {-0.32/21 6.1s} Q@f8 {+0.39/19 3.0s}
37. R@g8+ {-0.08/25 6.6s} Qxg8 {+0.35/1 0.003s} 38. fxg8=Q+ {+0.01/21 6.3s}
Rxg8 {0.00/20 3.1s} 39. Qxd3 {-0.55/23 6.5s} N@g5 {-0.02/18 3.0s}
40. Qxe4 {-0.26/18 6.3s} P@f7 {+0.47/17 3.1s} 41. Qxh4 {-0.50/24 6.5s}
R@h5 {+0.47/18 3.1s} 42. Qxg5 {-0.97/22 6.4s} Bxg5 {+0.16/21 3.1s}
43. Rxf7 {0.00/26 6.6s} P@h2+ {+0.48/19 3.0s} 44. Kh1 {+1.56/28 6.5s}
Rxh3 {-1.18/27 3.2s} 45. P@g7+ {+3.25/34 6.9s} Rxg7 {-4.65/1 0.013s}
46. Q@f8+ {+3.28/33 6.9s} Q@g8 {-2.84/25 3.1s} 47. Rxg7 {+4.15/34 6.5s}
Qxf8 {-3.64/25 3.4s} 48. R@g8+ {+3.37/25 6.7s} Qxg8 {-1.94/1 0.015s}
49. Rxg8+ {+4.21/31 6.2s} Kxg8 {-2.38/1 0.015s} 50. Q@e8+ {+3.31/21 6.5s}
N@f8 {-3.06/17 3.1s} 51. P@f7+ {+4.19/26 6.1s} Kg7 {-3.95/20 3.0s}
52. N@e6+ {+4.11/21 6.1s} Nxe6 {-3.03/19 2.9s} 53. Qg8+ {+5.09/29 5.5s}
Kf6 {-4.03/22 2.8s} 54. N@e4+ {+6.03/26 5.5s} Kf5 {-4.73/16 2.5s}
55. Nxd6+ {+10.21/22 3.2s} Kg4 {-9.34/21 1.7s} 56. N@e5+ {+10.82/22 3.8s}
Kh5 {-9.89/18 1.9s} 57. Qxh7+ {+11.33/21 2.7s} R@h6 {-13.53/17 1.2s}
58. P@g4+ {+15.02/19 2.4s} Kh4 {-3.13/1 0.014s} 59. P@g3+ {+21.84/15 1.7s}
Rxg3 {-5.08/1 0.014s} 60. fxg3+ {+20.53/15 1.7s} Kxg3 {-2.82/1 0.015s}
61. R@f3+ {+25.22/12 1.3s} Kh4 {-8.04/1 0.056s}
62. Rh3# {+M1/10 1.2s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "40"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "106"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {-0.28/25 5.2s} 5. Nf3 {-0.18/20 2.5s} Qe7 {-0.22/25 5.8s}
6. Nc3 {+0.26/24 2.8s} Nf6 {-0.45/26 5.7s} 7. d4 {+0.29/22 2.8s}
e4 {-0.69/26 5.9s} 8. Ne5 {+0.45/25 2.8s} Bd7 {-0.69/24 5.6s}
9. Nxd7 {+0.44/22 2.7s} Nxd7 {-0.58/21 5.7s} 10. B@g3 {+0.57/21 2.7s}
O-O {-1.88/22 5.5s} 11. Nxd5 {+0.60/19 2.7s} Qg5 {-1.03/22 5.5s}
12. Bc4 {+1.01/21 2.7s} Nb6 {-0.37/23 5.4s} 13. h4 {+1.01/22 2.7s}
Qxd5 {-2.18/22 5.7s} 14. Bxd5 {+0.46/20 2.8s} Nxd5 {-0.65/19 5.6s}
15. Qg4 {+0.94/18 2.6s} B@b4+ {+0.08/20 5.5s} 16. P@d2 {+0.35/19 2.6s}
Bxg3 {+0.46/23 5.6s} 17. Qxg3 {-0.54/20 2.7s} N@f5 {+0.51/22 5.8s}
18. Qg5 {-0.35/20 2.7s} N@h6 {+1.00/22 5.7s} 19. B@c4 {-0.71/21 2.8s}
Ndxe3 {+1.23/25 6.0s} 20. fxe3 {-1.95/24 2.8s} P@f6 {+1.80/23 5.8s}
21. Qxg7+ {-1.44/20 2.8s} Nxg7 {+2.80/31 5.9s} 22. P@g5 {-2.21/23 2.7s}
Q@g3+ {+3.25/29 5.9s} 23. N@f2 {-3.56/28 2.9s} Bxd2+ {+4.00/31 6.1s}
24. Kxd2 {-3.82/23 2.9s} Qxf2+ {+2.65/29 6.1s} 25. Q@e2 {-3.94/28 2.9s}
Qxe2+ {+4.43/30 6.3s} 26. Bxe2 {-3.70/26 2.9s} P@b4 {+4.19/25 6.2s}
27. B@c3 {-3.55/24 2.9s} bxc3+ {+4.51/26 5.9s} 28. Bxc3 {-4.40/17 2.8s}
B@f2 {+4.70/18 5.9s} 29. Q@h3 {-4.15/20 2.9s} B@b4 {+2.28/20 6.0s}
30. Bxb4 {-2.80/19 2.9s} Nhf5 {+3.00/20 6.1s} 31. B@c5 {-2.99/19 2.9s}
Bxe3+ {+3.66/28 6.2s} 32. Qxe3 {-3.37/20 2.9s} Nxe3 {+4.33/29 6.0s}
33. Bxf8 {-3.78/27 2.9s} Rxf8 {+4.71/28 6.2s} 34. P@e7 {-3.83/24 3.0s}
Nxe7 {+4.90/24 6.1s} 35. gxf6 {-4.55/23 2.9s} N3d5 {+4.50/22 6.1s}
36. B@h6 {-4.04/18 2.9s} e3+ {+4.40/25 5.9s} 37. Kc1 {-4.05/24 2.7s}
B@a3+ {+3.80/28 5.9s} 38. P@b2 {-3.92/26 2.9s} P@d2+ {+2.59/31 6.5s}
39. Bxd2 {-3.90/24 2.9s} exd2+ {+2.68/25 6.6s} 40. Bxd2 {-3.42/25 3.2s}
P@c3 {+6.72/27 6.6s} 41. R@h8+ {-6.43/24 3.1s} Kxh8 {+3.66/1 0.014s}
42. fxg7+ {-6.60/22 3.0s} Kxg7 {+7.78/23 6.3s} 43. P@h6+ {-7.49/22 3.1s}
Kg6 {+6.37/26 6.4s} 44. Bd3+ {-6.35/15 2.9s} f5 {+8.34/20 6.5s}
45. N@e5+ {-7.31/16 3.0s} Kh5 {+10.45/24 6.3s} 46. Bxc3 {-8.96/21 3.1s}
B@f4+ {+11.46/24 5.9s} 47. P@d2 {-10.47/23 2.6s} Nxc3 {+12.38/22 5.4s}
48. bxa3 {-11.90/20 2.8s} Bxd2+ {+18.55/17 4.3s} 49. Kxd2 {-18.21/16 1.8s}
N@e4+ {+21.91/15 3.1s} 50. Kc1 {-20.05/14 1.7s} Q@d2+ {+25.67/13 2.9s}
51. Kb2 {-24.24/1 0.003s} Na4+ {+30.85/11 1.9s} 52. bxa4 {-31.39/8 0.64s}
Q@c3+ {+39.68/9 1.7s} 53. Kb1 {-15.57/1 0.015s} R@b2# {+M1/7 1.0s, Black mates}
0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "41"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "47"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {+0.25/20 2.5s} 5. Nf3 {-0.01/25 5.5s} Qe7 {+0.26/23 2.7s}
6. Nc3 {+0.47/29 6.0s} Nf6 {-0.05/23 2.7s} 7. d4 {+0.23/27 5.9s}
e4 {-0.33/25 2.9s} 8. Ne5 {-0.27/25 5.9s} Bd7 {-0.29/19 2.7s}
9. Nxd7 {-0.28/23 5.5s} Nxd7 {-0.11/22 2.7s} 10. B@h3 {+0.57/21 5.6s}
O-O {-0.94/20 2.6s} 11. Bxd7 {-0.35/20 5.5s} N@h4 {-1.29/19 2.6s}
12. Qg4 {+1.51/23 5.8s} f5 {-0.90/21 2.8s} 13. Bxf5 {+1.51/23 5.9s}
Rxf5 {-1.36/22 2.9s} 14. N@h6+ {+2.16/24 6.1s} Kh8 {-1.60/19 2.9s}
15. Nxd5 {+2.11/21 5.7s} B@h5 {-2.60/19 2.6s} 16. Nxe7 {+4.12/28 5.5s}
Bxg4 {-4.83/21 2.6s} 17. Nexf5 {+5.63/26 5.2s} Nxg2+ {-5.83/19 2.5s}
18. Kd2 {+6.97/21 4.7s} Bb4+ {-8.08/23 2.3s} 19. P@c3 {+8.61/22 4.7s}
Q@c8 {-5.85/16 2.3s} 20. Bxc6 {+9.57/19 4.2s} P@f7 {-11.59/16 1.7s}
21. Nxf7+ {+24.17/20 3.0s} Kg8 {-17.95/1 0.014s} 22. N@h6+ {+30.87/16 2.6s}
gxh6 {-29.82/11 0.88s} 23. N7xh6+ {+48.94/12 1.5s} Kf8 {-55.62/4 0.46s}
24. Q@g7# {+M1/5 1.1s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "41"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "92"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.64/20 2.3s} e5 {-1.02/21 5.0s}
3. Nf3 {+0.67/21 2.6s} Nf6 {-0.95/23 5.5s} 4. Bc4 {+0.63/19 2.5s}
Be7 {-0.89/23 5.3s} 5. d4 {+0.94/20 2.7s} exd4 {-0.93/22 5.7s}
6. Nxd4 {+0.97/18 2.6s} d5 {-0.61/18 5.4s} 7. Nxc6 {+0.93/19 2.7s}
bxc6 {-0.81/23 5.8s} 8. exd5 {+0.76/21 2.7s} N@h4 {-0.57/21 5.5s}
9. Rg1 {+0.62/22 2.7s} cxd5 {-1.01/23 5.7s} 10. Nxd5 {+0.52/20 2.7s}
Nxd5 {-0.77/21 5.6s} 11. Bxd5 {+0.44/23 2.8s} Be6 {-0.37/26 5.8s}
12. N@e5 {+0.42/19 2.7s} Bxd5 {+0.50/27 6.0s} 13. P@d7+ {-0.34/24 2.9s}
Qxd7 {+0.46/29 6.4s} 14. Nxd7 {-0.53/21 2.9s} N@f3+ {+0.48/25 6.0s}
15. gxf3 {-1.07/23 2.9s} Nxf3+ {+0.40/26 6.1s} 16. Qxf3 {-1.09/21 2.8s}
Bxf3 {-0.13/21 5.9s} 17. P@e2 {-0.40/20 2.8s} B@b5 {-0.01/22 5.8s}
18. Q@e5 {+0.63/17 2.8s} P@g2 {+0.12/21 5.7s} 19. N@f6+ {-0.29/21 2.8s}
gxf6 {+1.60/29 6.0s} 20. Nxf6+ {-1.42/23 2.8s} Kd8 {+1.92/26 5.9s}
21. Qxe7+ {-0.61/21 2.7s} Kxe7 {+2.24/27 6.2s} 22. N@d5+ {-1.64/23 3.0s}
Kd8 {+2.33/23 5.8s} 23. P@e7+ {-2.15/20 2.7s} Kc8 {+2.46/1 0.004s}
24. P@b7+ {-2.58/22 2.8s} Kxb7 {+2.13/26 6.0s} 25. N@c5+ {-2.53/20 2.7s}
Kb8 {+1.17/23 5.9s} 26. Nfd7+ {-2.43/22 2.9s} Bxd7 {+1.91/30 6.0s}
27. Nxd7+ {-3.14/20 2.8s} Kc8 {+2.08/21 5.8s} 28. B@h3 {-1.06/20 2.7s}
Bxe2 {+1.75/26 6.0s} 29. B@a6+ {-0.34/21 2.4s} Bxa6 {+0.45/24 4.9s}
30. Nc5+ {-0.08/23 2.5s} Kb8 {+0.22/26 6.3s} 31. Nxa6+ {-0.60/19 2.9s}
Kb7 {-1.07/1 0.014s} 32. Nc5+ {-0.54/22 2.9s} Kc6 {+0.66/22 6.0s}
33. Bxg2 {-0.59/16 2.9s} Q@e5+ {-1.42/19 6.0s} 34. P@e3 {-0.82/18 2.9s}
B@c4 {+1.02/23 6.2s} 35. Nb4+ {-2.27/17 2.8s} Kxc5 {+3.03/23 5.7s}
36. B@d4+ {-4.83/22 2.7s} Kxb4 {+8.20/23 5.1s} 37. Bd2+ {-7.92/21 2.4s}
Kb5 {+3.60/22 4.9s} 38. a4+ {-8.71/19 2.2s} Ka6 {+10.53/1 0.005s}
39. Bf3 {-9.95/22 2.0s} Qxh2 {+14.86/17 3.5s} 40. Rg6+ {-10.53/13 1.7s}
hxg6 {+12.57/17 3.8s} 41. Kd1 {-13.49/15 1.9s} Qxf2 {+9.61/18 4.9s}
42. Kc1 {-17.07/16 2.2s} R@f1+ {+29.00/15 3.6s} 43. Bd1 {-30.32/14 1.0s}
Rxd1+ {+30.16/13 2.4s} 44. Kxd1 {-19.18/1 0.015s} Q@e2+ {+34.33/11 2.2s}
45. Kc1 {-21.62/1 0.015s} Qxd2+ {+42.45/11 1.7s} 46. Kb1 {-22.06/1 0.015s}
Qxc2# {+M1/9 1.1s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "42"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.69/26 5.0s} Nf6 {-0.73/22 2.4s}
3. d4 {+0.93/26 5.4s} d5 {-0.95/24 2.5s} 4. e5 {+0.82/24 5.4s}
Ne4 {-0.97/22 2.5s} 5. Be3 {+0.41/25 5.6s} Bf5 {-0.91/23 2.7s}
6. Bd3 {+0.39/23 5.5s} e6 {-0.81/21 2.6s} 7. Nge2 {-0.12/24 5.7s}
Nxc3 {-0.44/23 2.7s} 8. bxc3 {-0.24/28 5.5s} N@h4 {-0.09/19 2.6s}
9. Rg1 {+0.51/24 5.6s} Bxd3 {-0.47/23 2.7s} 10. cxd3 {+0.73/24 5.6s}
B@f3 {+0.09/22 2.6s} 11. B@h3 {+0.50/28 5.7s} Bxg2 {-0.68/23 2.7s}
12. Bxg2 {+0.16/21 5.8s} P@f3 {-1.09/19 2.7s} 13. Bh1 {+0.87/23 5.9s}
fxe2 {-1.78/22 2.8s} 14. Qxe2 {+1.00/21 5.8s} Nxd4 {-1.20/19 2.7s}
15. Bxd4 {+0.27/23 5.9s} N@f4 {-0.79/18 2.7s} 16. B@a4+ {+0.18/20 5.7s}
c6 {-0.70/18 2.7s} 17. Qc2 {+1.52/22 5.9s} P@g2 {-1.44/20 2.8s}
18. O-O-O {+2.00/21 5.9s} gxh1=Q {-1.95/18 2.7s} 19. Rxh1 {+0.90/26 6.0s}
B@a3+ {-2.11/18 2.7s} 20. P@b2 {+1.75/19 5.7s} Bxb2+ {-2.66/17 2.7s}
21. Kxb2 {+3.28/23 5.8s} P@e2 {-2.47/17 2.7s} 22. P@d6 {+5.00/19 5.8s}
exd1=Q {-4.76/19 2.7s} 23. Rxd1 {+4.65/22 5.9s} R@e2 {-4.79/20 2.8s}
24. B@d2 {+4.98/19 5.8s} Nf3 {-5.82/18 2.7s} 25. N@c7+ {+6.56/23 5.4s}
Qxc7 {-5.34/21 2.6s} 26. dxc7 {+4.53/21 5.4s} Nxd2 {-4.64/19 2.5s}
27. Q@b8+ {+3.71/23 4.9s} B@c8 {-5.62/18 2.2s} 28. Qxa8 {+2.24/22 4.9s}
Nxd3+ {-5.69/16 2.4s} 29. Ka1 {+13.98/14 3.3s} P@b2+ {-19.53/12 1.8s}
30. Qxb2 {+5.33/1 0.013s} Nxb2 {-31.63/11 1.5s} 31. Qxc8+ {+39.59/7 1.4s}
Ke7 {-45.64/6 0.51s} 32. Qd8# {+M1/6 1.0s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "42"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {+3.08/19 2.4s} exd4 {-2.68/24 5.4s} 5. Nxd4 {+2.72/22 2.6s}
Bg7 {-2.30/25 5.4s} 6. Nxc6 {+2.27/19 2.5s} bxc6 {-3.01/22 5.4s}
7. Bc4 {+2.09/17 2.6s} P@h3 {-0.92/23 5.5s} 8. Bxf7+ {+1.03/17 2.6s}
Kxf7 {-1.33/26 5.6s} 9. N@g5+ {+0.71/20 2.6s} Qxg5 {-2.63/21 5.6s}
10. Bxg5 {+0.47/19 2.7s} hxg2 {-0.63/23 5.7s} 11. Rg1 {+1.20/19 2.6s}
P@f6 {-1.79/20 5.3s} 12. P@e6+ {+1.79/20 2.6s} dxe6 {-0.38/27 5.7s}
13. P@d7 {+0.77/23 2.8s} Ba6 {-0.67/25 5.7s} 14. d8=Q {+0.80/21 2.7s}
Rxd8 {-0.24/25 5.9s} 15. Qxd8 {+0.13/22 2.8s} N@f3+ {-0.44/21 5.5s}
16. Kd1 {-0.01/1 0.013s} Ne7 {-1.22/28 5.7s} 17. Qxc7 {+0.35/17 2.7s}
B@e5 {-1.94/26 5.4s} 18. Qxe7+ {+2.30/26 2.4s} Kxe7 {-6.86/26 3.3s}
19. R@d7+ {+3.38/24 2.2s} Kxd7 {-8.04/23 3.6s} 20. N@c5+ {+6.66/21 1.3s}
Kd6 {-9.94/22 2.6s} 21. Q@d7+ {+4.16/20 1.9s} Kxc5 {+0.14/1 0.015s}
22. b4+ {+8.99/19 1.2s} Kxb4 {-11.14/18 2.9s} 23. Rb1+ {+7.37/15 1.6s}
Ka5 {-19.74/16 2.4s} 24. P@b4+ {+10.63/15 1.0s} Kb6 {-0.24/1 0.014s}
25. Be3+ {+9.92/12 1.2s} R@d4+ {-19.06/12 1.9s} 26. Bxd4+ {+15.14/12 0.90s}
Bxd4 {-21.64/12 1.8s} 27. Na4+ {+14.88/10 0.95s} Kb5 {-0.89/1 0.014s}
28. R@a5+ {+20.05/9 0.70s} Kc4 {-6.05/1 0.014s} 29. Qxc6+ {+21.09/6 0.69s}
P@c5 {-M1/6 1.3s} 30. P@d3# {+M1/5 0.43s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "43"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {+2.20/19 5.1s} exd4 {-2.64/18 2.6s} 5. Nxd4 {+1.31/24 5.6s}
Bg7 {-2.57/23 2.6s} 6. Nxc6 {+2.15/22 5.3s} bxc6 {-2.06/16 2.6s}
7. Bc4 {+1.96/24 5.4s} N@e5 {-1.79/20 2.6s} 8. Be2 {+1.29/21 5.3s}
d6 {-1.82/18 2.5s} 9. P@d4 {+1.13/23 5.5s} P@b4 {-1.16/23 2.7s}
10. dxe5 {+0.92/21 5.4s} bxc3 {-0.74/21 2.7s} 11. N@f3 {+1.73/22 5.7s}
cxb2 {-1.27/23 2.7s} 12. Bxb2 {+0.53/29 6.0s} P@h3 {-0.48/28 2.9s}
13. P@f6 {+1.13/27 5.9s} Nxf6 {-0.69/21 2.8s} 14. exf6 {+1.59/31 6.3s}
Bxf6 {-1.22/27 2.9s} 15. e5 {+1.79/26 5.8s} dxe5 {-1.91/19 2.7s}
16. Qxd8+ {+3.43/24 6.1s} Kxd8 {-2.39/22 2.8s} 17. Rd1+ {+3.32/24 5.9s}
P@d4 {-2.45/20 2.8s} 18. Nxd4 {+4.38/24 6.2s} Q@a5+ {-3.22/22 2.9s}
19. Q@c3 {+4.86/29 6.3s} Qxc3+ {-4.79/23 3.0s} 20. Bxc3 {+4.24/24 6.2s}
exd4 {-4.28/20 2.9s} 21. Bxd4 {+5.34/25 6.1s} Q@b4+ {-4.33/21 2.9s}
22. Q@c3 {+4.60/26 6.2s} Qxc3+ {-6.36/21 3.0s} 23. Bxc3+ {+5.35/27 6.2s}
P@d4 {-5.62/22 2.8s} 24. Bxd4 {+6.09/23 6.1s} Q@b4+ {-4.50/20 2.9s}
25. Q@c3 {+7.25/25 6.1s} Qxc3+ {-8.40/22 2.9s} 26. Bxc3+ {+9.40/25 6.0s}
P@d4 {-6.92/19 2.9s} 27. Bxd4 {+6.66/25 6.0s} Q@b4+ {-7.45/22 2.8s}
28. Q@c3 {+12.18/24 5.8s} Qxc3+ {-11.24/21 2.8s} 29. Bxc3+ {+10.95/23 5.7s}
N@d5 {-12.50/21 2.7s} 30. Bxf6+ {+13.22/20 5.4s} N@e7 {-12.01/19 2.5s}
31. Rxd5+ {+18.34/21 4.6s} cxd5 {-16.99/18 2.3s} 32. Bxe7+ {+17.02/18 4.6s}
Kxe7 {-16.19/16 2.0s} 33. N@c6+ {+21.72/18 3.8s} Kd6 {-21.07/13 1.4s}
34. B@e7+ {+27.79/16 2.7s} Kxc6 {-27.61/12 0.87s}
35. Q@b5# {+M1/12 1.4s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "43"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "54"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. Bc4 {+3.83/17 2.5s} d6 {-6.27/19 5.2s} 8. N@g5 {+3.82/17 2.6s}
Nh6 {-3.48/30 5.6s} 9. P@e6 {+4.47/26 2.7s} f6 {-2.12/32 6.0s}
10. Nf7 {+2.13/30 2.9s} Nxf7 {-3.06/28 5.7s} 11. exf7+ {+2.67/28 2.9s}
Kf8 {-2.20/28 5.8s} 12. Bh6+ {+1.96/27 2.7s} P@g7 {-4.61/28 5.9s}
13. Bxg7+ {+1.67/25 2.9s} Kxg7 {-0.91/26 5.9s} 14. N@e8+ {+0.86/25 2.8s}
Rxe8 {+0.25/28 6.2s} 15. fxe8=Q {+1.12/23 2.9s} Qxe8 {+0.10/25 6.0s}
16. P@f7 {+0.02/23 2.8s} Bxc3+ {+0.66/26 5.9s} 17. bxc3 {-0.46/21 2.7s}
Qxe4+ {+1.03/24 5.8s} 18. R@e3 {-0.62/22 2.8s} Qxc4 {+1.55/30 5.9s}
19. B@d5 {-0.78/15 2.7s} Qc5 {+0.74/24 5.7s} 20. O-O {-1.59/25 2.8s}
P@e5 {+3.38/20 5.8s} 21. Qf3 {-1.15/15 2.7s} B@f5 {+2.82/24 5.8s}
22. g4 {-3.94/17 2.7s} N@g5 {+4.33/22 5.2s} 23. gxf5 {-10.27/17 2.4s}
Nxf3+ {+13.95/18 3.4s} 24. Bxf3 {-10.72/15 1.9s} N@h3+ {+14.81/16 3.2s}
25. Kh1 {-14.41/15 1.3s} P@g2+ {+22.00/15 1.9s} 26. Bxg2 {-17.24/8 1.1s}
Q@g1+ {+30.99/7 1.5s} 27. Rxg1 {-28.89/1 0.002s}
Nxf2# {+M1/2 0.94s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "44"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "55"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. N@g4 {+2.62/21 5.3s} Bg7 {-5.04/20 2.6s} 8. P@h6 {+2.97/24 5.5s}
Nxh6 {-4.72/23 2.6s} 9. Nxh6 {+5.98/22 5.5s} d6 {-5.76/19 2.5s}
10. Bc4 {+5.01/23 5.6s} P@e6 {-5.63/21 2.7s} 11. Nxf7 {+6.32/22 5.7s}
Kxf7 {-5.85/22 2.7s} 12. N@g5+ {+7.39/23 5.8s} Ke7 {-6.31/20 2.7s}
13. Bxe6 {+7.19/21 5.7s} Bxe6 {-6.76/18 2.7s} 14. Nxe6 {+8.00/21 5.6s}
Kxe6 {-7.34/18 2.6s} 15. Qg4+ {+6.95/19 5.4s} Ke7 {-8.92/15 2.5s}
16. Nd5+ {+6.23/21 5.4s} Kf8 {-9.06/18 2.5s} 17. P@h6 {+9.43/19 5.5s}
Be5 {-12.91/16 2.6s} 18. P@g7+ {+9.41/23 4.8s} Kg8 {-10.89/21 2.3s}
19. B@e6+ {+7.68/21 5.2s} P@f7 {-10.74/20 2.5s} 20. Bxf7+ {+12.37/21 4.7s}
Kxf7 {-11.29/1 0.003s} 21. gxh8=N+ {+13.37/18 4.5s} Qxh8 {-16.13/17 2.0s}
22. R@e7+ {+19.90/17 3.1s} Kf8 {-21.16/16 1.7s} 23. P@g7+ {+22.97/15 3.1s}
Bxg7 {-21.48/16 1.4s} 24. hxg7+ {+22.77/18 3.2s} Qxg7 {-21.00/12 1.6s}
25. Rxg7 {+24.64/14 3.1s} Kxg7 {-33.85/12 1.3s} 26. B@f6+ {+42.80/11 1.7s}
Kf7 {-40.49/4 0.67s} 27. Q@e7+ {+45.14/9 1.4s} Kg8 {-51.60/1 0.002s}
28. Qg7# {+M1/7 1.4s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "44"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "64"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. h3 {+0.68/18 2.4s} O-O {-1.16/24 5.0s}
6. Be3 {+0.73/22 2.4s} Nc6 {-1.17/22 5.1s} 7. Qd2 {+0.70/19 2.4s}
a6 {-1.63/19 5.0s} 8. a4 {+1.23/18 2.4s} Bd7 {-0.94/20 5.1s}
9. Bc4 {+0.98/15 2.4s} Nh5 {-0.15/18 5.1s} 10. g4 {+0.16/17 2.5s}
Nf6 {-0.61/21 5.6s} 11. g5 {+0.08/15 2.4s} Nh5 {-0.02/19 5.3s}
12. O-O-O {-0.11/18 2.5s} b5 {+0.10/27 5.4s} 13. Bb3 {-0.52/24 2.5s}
Na5 {+0.03/26 5.3s} 14. Ba2 {-0.61/25 2.7s} bxa4 {+0.63/26 5.8s}
15. Nxa4 {-0.20/19 2.7s} Bxa4 {+0.38/24 5.8s} 16. Qxa5 {-0.25/23 2.9s}
Bxc2 {+0.77/26 6.0s} 17. Kxc2 {-0.64/21 2.8s} c5 {+0.80/21 5.8s}
18. Qxd8 {-0.77/22 2.9s} N@b4+ {+0.57/25 5.9s} 19. Kd2 {-0.66/20 2.9s}
Raxd8 {+1.13/26 5.9s} 20. B@b1 {-1.03/21 2.8s} P@f4 {+2.29/24 5.8s}
21. P@h6 {-2.15/20 2.8s} fxe3+ {+3.30/21 5.4s} 22. fxe3 {-3.34/19 2.5s}
Q@f2+ {+3.93/23 5.5s} 23. Kc1 {-3.38/17 2.4s} P@c2 {+3.15/30 4.8s}
24. N@d2 {-2.13/21 2.6s} cxd1=Q+ {+2.69/21 5.5s} 25. Rxd1 {-2.58/19 2.5s}
B@e2 {+2.98/20 5.1s} 26. hxg7 {-2.87/17 2.5s} Nxg7 {+4.08/18 4.9s}
27. P@f6 {-3.70/17 2.3s} Bxf3 {+6.50/22 4.5s} 28. B@d3 {-4.00/15 2.3s}
Bxd1 {+11.98/19 3.7s} 29. fxg7 {-11.26/16 2.3s} Qxd2+ {+19.06/17 2.0s}
30. Kxd2 {-0.75/1 0.013s} N@f3+ {+19.97/14 1.9s} 31. Kc3 {-17.06/10 0.90s}
N@a4+ {+40.83/14 1.4s} 32. Kc4 {-32.59/1 0.002s}
P@b5# {+M1/5 0.99s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "45"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "103"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. Bb5+ {+0.90/22 5.0s} c6 {-1.16/16 2.4s}
6. Be2 {+1.55/22 5.1s} O-O {-1.55/21 2.4s} 7. O-O {+1.35/20 5.1s}
h6 {-0.95/19 2.4s} 8. h3 {+1.21/22 5.3s} Nbd7 {-1.22/16 2.4s}
9. Be3 {+1.00/18 5.2s} Kh7 {-1.64/16 2.4s} 10. e5 {+1.38/23 5.4s}
Nb6 {-1.49/19 2.6s} 11. exd6 {+1.33/25 5.6s} exd6 {-2.65/23 2.7s}
12. Bxh6 {+3.13/28 6.0s} Bxh6 {-3.43/24 2.7s} 13. P@g5 {+2.68/24 5.8s}
P@g7 {-2.90/23 2.8s} 14. gxh6 {+2.81/26 5.9s} gxh6 {-3.15/21 2.6s}
15. P@e5 {+3.48/21 5.6s} P@g7 {-3.04/20 2.8s} 16. exd6 {+3.65/20 5.7s}
Qxd6 {-3.20/19 2.7s} 17. B@c5 {+3.48/24 5.8s} Qd8 {-4.42/21 2.9s}
18. P@e7 {+5.15/25 6.1s} Bf5 {-4.09/21 2.8s} 19. exd8=Q {+5.07/25 6.0s}
Rfxd8 {-4.93/24 3.0s} 20. Bxb6 {+6.47/27 6.1s} axb6 {-5.53/25 2.9s}
21. N@g5+ {+5.67/25 6.1s} hxg5 {-7.54/24 3.0s} 22. Nxg5+ {+5.00/25 6.3s}
Kg8 {-7.17/22 2.8s} 23. P@e5 {+4.95/21 5.9s} P@h2+ {-5.56/22 2.9s}
24. Kh1 {+5.76/24 6.1s} B@e7 {-5.30/21 2.8s} 25. exf6 {+7.50/23 6.1s}
Bxf6 {-7.08/22 2.9s} 26. Q@h7+ {+8.06/22 6.0s} Kf8 {-10.49/1 0.013s}
27. Nxf7 {+9.10/19 6.0s} Kxf7 {-9.24/18 2.8s} 28. N@h6+ {+8.48/20 5.7s}
Ke7 {-10.49/21 2.7s} 29. Nxf5+ {+8.77/19 5.8s} gxf5 {-10.25/18 2.8s}
30. P@e5 {+12.00/20 5.9s} B@f7 {-9.58/18 2.8s} 31. exf6+ {+10.13/18 6.1s}
gxf6 {-9.80/17 2.8s} 32. B@h4 {+11.97/18 5.9s} P@g5 {-11.60/14 2.8s}
33. Bh5 {+11.22/21 5.9s} N@d6 {-11.63/19 2.8s} 34. Bxf7 {+9.27/18 6.0s}
Nxf7 {-11.36/22 2.9s} 35. B@g6 {+5.04/18 6.0s} B@g8 {-8.64/15 2.9s}
36. Qg7 {+4.82/18 6.1s} N@e6 {-6.93/17 3.0s} 37. Bxf7 {+5.01/18 6.2s}
Nxg7 {-5.42/18 3.0s} 38. Bxg8 {+4.98/21 6.4s} Rxg8 {-5.69/19 3.1s}
39. Bxg5 {+7.64/16 6.2s} fxg5 {-7.46/15 3.0s} 40. P@d6+ {+9.01/18 6.3s}
Kxd6 {-9.17/17 2.8s} 41. B@e5+ {+10.08/22 6.2s} Ke6 {-8.99/18 3.0s}
42. d5+ {+7.69/19 5.9s} Kxe5 {-7.70/19 2.7s} 43. N@d7+ {+7.99/20 5.7s}
Kd6 {-8.65/19 2.5s} 44. dxc6+ {+10.04/19 4.7s} Ke7 {-7.90/18 2.4s}
45. B@f6+ {+9.38/18 5.1s} Kf7 {-8.93/16 2.2s} 46. Ne5+ {+9.26/20 4.6s}
Ke6 {-8.28/19 2.1s} 47. Bxg7 {+17.78/19 4.7s} Rxg7 {-15.64/15 2.2s}
48. Qd5+ {+16.77/21 4.1s} Kf6 {-16.20/18 2.1s} 49. N@h5+ {+23.99/19 4.0s}
Ke7 {-24.93/1 0.003s} 50. Qd7+ {+35.40/17 2.6s} Kf8 {-31.47/1 0.002s}
51. Qxg7+ {+34.52/15 1.8s} Ke8 {-32.17/1 0.002s}
52. R@f8# {+M1/15 1.8s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "45"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "54"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.81/20 2.4s} Be7 {-0.43/21 5.1s} 8. c3 {+0.16/19 2.5s}
d6 {-0.47/25 5.5s} 9. Nbd2 {+0.27/17 2.4s} Nh5 {+0.20/21 5.1s}
10. Bxe7 {-0.08/21 2.5s} Qxe7 {-0.15/22 5.5s} 11. B@h4 {+0.47/21 2.5s}
B@f6 {-0.26/18 5.3s} 12. Bxf6 {+0.09/17 2.6s} Qxf6 {-0.23/22 5.6s}
13. B@h4 {+0.16/14 2.5s} Qg6 {+0.23/19 5.4s} 14. Bg3 {+0.12/21 2.6s}
B@g4 {-0.13/18 5.4s} 15. Nh4 {-0.15/19 2.5s} Qf6 {+0.51/20 5.4s}
16. Ndf3 {-0.26/16 2.5s} Kh8 {-0.06/19 5.5s} 17. Bxf7 {+0.03/17 2.6s}
Qxf7 {+0.89/24 5.8s} 18. P@f5 {-0.54/20 2.7s} B@h7 {+0.08/26 5.8s}
19. Bxe5 {+0.66/22 2.7s} Bxf3 {+2.05/27 6.2s} 20. Nxf3 {-3.30/23 2.8s}
Nxe5 {+2.02/26 6.1s} 21. Nxe5 {-2.82/24 3.0s} dxe5 {+0.22/25 6.1s}
22. P@g6 {-3.81/20 2.9s} Bxg6 {+4.82/25 5.9s} 23. fxg6 {-4.34/22 2.9s}
N@h3+ {+10.02/23 4.4s} 24. Kh1 {-9.09/18 2.2s} Qxf2 {+14.27/17 3.9s}
25. B@h4 {-9.25/15 1.8s} Qg1+ {+36.57/10 1.5s} 26. Rxg1 {-18.90/1 0.002s}
N@f2+ {+28.64/3 1.2s} 27. Bxf2 {-27.18/1 0.001s}
Nxf2# {+M1/2 0.97s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "46"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "53"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.01/21 5.2s} Be7 {-0.13/20 2.5s} 8. c3 {-0.58/20 5.4s}
d6 {-0.26/17 2.5s} 9. Nbd2 {+0.25/21 5.1s} Na5 {-0.08/16 2.3s}
10. Bxf7+ {+0.53/26 5.4s} Rxf7 {-0.95/19 2.5s} 11. P@f5 {+1.02/24 5.3s}
B@h5 {-0.54/17 2.5s} 12. b4 {+0.53/20 5.2s} Nc6 {-0.48/17 2.5s}
13. b5 {+0.31/18 5.2s} Nb8 {-1.17/17 2.5s} 14. Qb3 {-0.19/20 5.4s}
Kh8 {-0.58/19 2.6s} 15. Nxe5 {+2.43/36 5.8s} dxe5 {-1.87/29 2.8s}
16. P@g6 {+2.14/38 6.4s} Rf8 {-1.90/37 3.0s} 17. Bxf6 {+2.05/36 6.0s}
Bxf6 {-2.13/31 2.8s} 18. N@f7+ {+1.86/34 6.2s} Rxf7 {-2.11/33 2.9s}
19. Qxf7 {+0.97/32 5.8s} N@g5 {-1.95/31 2.7s} 20. R@f8+ {+2.58/30 5.7s}
Qxf8 {-1.29/29 2.8s} 21. Qxf8+ {+1.05/28 5.8s} B@g8 {-1.63/25 2.7s}
22. Q@e8 {+7.04/22 4.8s} N@e7 {-4.70/18 2.4s} 23. h4 {+8.80/20 4.7s}
Nd7 {-8.18/19 2.1s} 24. Qxg8+ {+13.23/21 4.1s} Nxg8 {-4.50/1 0.014s}
25. hxg5 {+13.29/17 4.0s} R@f8 {-12.38/15 2.0s} 26. Qxf8 {+27.34/17 2.3s}
Nxf8 {-45.48/10 0.93s} 27. N@f7# {+M1/3 0.96s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "46"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Na5 {-0.31/26 5.2s} 9. Bb5 {+0.59/25 2.6s}
c6 {-0.04/32 6.0s} 10. Ba4 {-0.09/23 2.8s} b5 {-0.46/22 5.5s}
11. Bc2 {+0.02/21 2.6s} b4 {-0.39/28 5.9s} 12. cxb4 {-0.15/21 2.7s}
Bxb4 {-0.06/26 5.7s} 13. P@f5 {+0.42/19 2.5s} P@g4 {-0.38/22 5.5s}
14. Nfd2 {+0.20/23 2.9s} Bxd2 {-0.47/24 5.9s} 15. Nxd2 {-0.14/21 2.7s}
N@f4 {+0.54/29 6.0s} 16. Bxf6 {+0.37/24 2.9s} Qxf6 {+0.10/24 5.9s}
17. Qxg4 {+0.42/18 2.8s} B@e2 {-0.86/25 5.9s} 18. B@f3 {-0.84/21 2.8s}
Bxf3 {-0.53/23 5.9s} 19. Nxf3 {-0.92/19 2.8s} B@e2 {-0.24/22 5.8s}
20. Bd1 {+0.46/20 2.8s} Bxd1 {+0.88/23 5.9s} 21. Raxd1 {-0.98/22 2.9s}
B@e2 {+0.17/24 6.0s} 22. B@h4 {-1.36/19 2.7s} Bxf3 {+1.39/22 5.8s}
23. Bxf6 {-2.43/21 2.8s} Bxg4 {+1.57/28 6.1s} 24. N@e7+ {-2.26/19 2.6s}
Kh8 {+2.06/21 5.9s} 25. B@g3 {-2.06/20 2.8s} N@h3+ {+2.37/19 5.7s}
26. Kh1 {-2.85/19 2.7s} gxf6 {0.00/20 5.5s} 27. P@g6 {-2.89/16 2.7s}
Q@g7 {+3.93/20 5.8s} 28. f3 {-3.77/19 2.7s} fxg6 {+6.42/23 5.6s}
29. Nxg6+ {-6.80/17 2.7s} Nxg6 {+5.49/22 5.7s} 30. fxg4 {-7.18/17 2.6s}
P@e2 {+4.98/22 6.1s} 31. B@f2 {-6.36/16 2.7s} B@f3 {+9.44/26 6.3s}
32. gxf3 {-8.20/27 3.0s} exd1=Q {+9.65/27 6.0s} 33. Rxd1 {-8.35/23 2.9s}
Nxf2+ {+9.84/25 6.1s} 34. Bxf2 {-9.75/24 2.8s} B@g2+ {+7.60/24 5.6s}
35. Kxg2 {-10.78/22 2.6s} Nf4+ {+10.88/21 5.7s} 36. Kf1 {-10.81/19 2.7s}
Qxg4 {+12.20/21 5.2s} 37. fxg4 {-14.45/17 2.2s} P@e2+ {+17.43/16 2.3s}
38. Ke1 {-17.53/15 1.2s} N@f3# {+M1/15 1.4s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "47"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {-1.58/20 2.4s} 9. Nbd2 {+0.78/23 5.3s}
Na5 {-0.83/19 2.6s} 10. Bb5 {-0.02/24 5.6s} c6 {-0.85/20 2.6s}
11. Ba4 {+0.12/22 5.6s} b5 {-0.56/21 2.7s} 12. Bc2 {-0.42/22 5.7s}
Nb7 {-0.94/18 2.5s} 13. h3 {+0.94/23 5.3s} Bh5 {-1.18/22 2.6s}
14. Kh1 {0.00/23 5.5s} a5 {-1.49/17 2.5s} 15. Qe1 {+1.43/20 5.4s}
b4 {-1.87/15 2.5s} 16. d4 {+1.38/23 5.7s} bxc3 {-1.36/18 2.7s}
17. bxc3 {+1.65/21 5.9s} exd4 {-1.57/19 2.9s} 18. cxd4 {+0.85/21 6.0s}
P@g5 {-1.19/16 2.7s} 19. Bg3 {+2.02/20 5.8s} P@c3 {-0.12/17 2.8s}
20. e5 {+0.76/20 5.9s} cxd2 {-1.38/21 2.9s} 21. Nxd2 {+1.06/26 6.1s}
dxe5 {-1.61/20 2.9s} 22. dxe5 {+0.87/24 6.0s} P@f3 {-1.07/22 2.9s}
23. Nxf3 {+1.84/30 6.3s} Bxf3 {-1.04/22 2.9s} 24. gxf3 {+1.43/25 6.0s}
Nh5 {-1.48/23 2.9s} 25. P@h7+ {+2.97/27 6.2s} Kh8 {-1.61/1 0.014s}
26. P@f6 {+2.86/25 6.1s} gxf6 {-2.34/20 2.9s} 27. exf6 {+2.81/24 6.1s}
Qxf6 {-2.89/22 2.9s} 28. B@e5 {+3.87/21 5.9s} P@g2+ {-2.74/20 2.8s}
29. Kxg2 {+4.24/25 6.0s} N@f4+ {-3.92/22 2.8s} 30. Kh2 {+3.52/23 5.8s}
Qxe5 {-4.48/18 2.7s} 31. Qxe5+ {+8.51/19 4.1s} B@f6 {-9.21/17 1.8s}
32. Q@g8+ {+17.16/16 2.2s} Rxg8 {+0.44/1 0.014s} 33. hxg8=Q+ {+21.07/15 1.5s}
Kxg8 {-13.96/10 0.96s} 34. P@h7+ {+16.44/13 2.1s} Kh8 {-18.65/12 0.80s}
35. R@g8+ {+23.85/13 1.6s} Rxg8 {-7.20/1 0.013s} 36. hxg8=Q+ {+22.56/11 1.5s}
Kxg8 {-6.90/1 0.015s} 37. P@h7+ {+29.06/10 1.2s} Kg7 {-24.82/7 0.59s}
38. R@g8# {+M1/8 0.98s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "47"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.81/18 2.4s} Bh5 {-2.34/19 5.1s} 11. h3 {+1.53/16 2.4s}
Nh7 {-1.59/23 5.3s} 12. Kh1 {+1.99/20 2.5s} Qf6 {-0.89/23 5.5s}
13. Bxf6 {+0.60/24 2.7s} Nxf6 {-0.29/27 5.9s} 14. b4 {+0.22/23 2.9s}
Bb6 {-0.24/25 5.8s} 15. a5 {+0.39/22 2.8s} Bxf2 {-1.57/25 5.9s}
16. Rxf2 {+0.33/22 2.8s} P@e3 {-0.51/23 5.7s} 17. B@h4 {+1.14/19 2.8s}
exf2 {-3.60/21 5.8s} 18. Bxf6 {+2.14/17 2.8s} gxf6 {-4.13/19 5.7s}
19. Q@h4 {+3.20/17 2.7s} B@f4 {-3.55/26 5.7s} 20. Qxh5 {+2.57/22 2.7s}
R@g1+ {-2.80/24 5.6s} 21. Nxg1 {+3.41/22 2.8s} fxg1=Q+ {-5.81/22 6.0s}
22. Kxg1 {+3.67/21 2.7s} B@h2+ {-3.94/20 5.8s} 23. Kf2 {+3.94/21 2.7s}
N@g3 {-3.66/20 5.5s} 24. N@g6+ {+5.56/17 2.5s} Kg7 {-12.17/22 3.9s}
25. Nxf8 {+8.51/21 1.7s} Rxf8 {-20.11/16 3.3s} 26. R@g6+ {+9.85/15 2.0s}
fxg6 {-17.13/16 2.4s} 27. Qxg6+ {+15.33/15 1.1s} Kxg6 {-19.19/14 2.3s}
28. B@f5+ {+17.51/11 1.1s} Nxf5 {-41.13/14 1.4s} 29. exf5+ {+18.60/13 0.69s}
Kxf5 {-M1/12 1.6s} 30. Qg4# {+M1/3 0.45s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "48"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "87"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.51/19 5.0s} a6 {-1.28/16 2.4s} 11. h3 {+1.47/19 5.2s}
Bh5 {-1.42/18 2.5s} 12. Kh1 {+1.53/18 5.2s} Qe7 {-1.93/16 2.5s}
13. b4 {+0.33/23 5.5s} Ba7 {-1.71/19 2.7s} 14. b5 {+0.14/25 5.6s}
axb5 {-1.08/20 2.8s} 15. axb5 {-0.14/28 6.4s} Bxf2 {-0.15/25 3.1s}
16. Bxf2 {+0.10/24 6.2s} Rxa1 {-0.17/21 2.9s} 17. Qxa1 {+0.17/25 6.4s}
P@g4 {+0.16/22 3.0s} 18. hxg4 {+0.05/23 6.1s} Nxg4 {-0.12/20 2.9s}
19. B@h4 {-0.08/25 6.1s} P@g5 {-0.61/21 2.9s} 20. Bhg3 {+0.42/23 6.0s}
P@f4 {-0.62/21 2.8s} 21. bxc6 {+0.64/22 6.2s} fxg3 {-1.02/21 2.9s}
22. Bxg3 {+0.79/22 6.0s} B@f4 {-0.75/18 2.8s} 23. P@h2 {+1.44/25 6.1s}
Bxg3 {-0.68/21 2.9s} 24. hxg3 {+0.48/22 6.0s} bxc6 {-0.36/18 2.8s}
25. N@f5 {+1.85/36 6.0s} R@a8 {-0.30/19 2.9s} 26. B@a7 {+1.89/22 6.1s}
Qf6 {-2.19/23 2.9s} 27. P@h3 {+1.51/24 6.1s} Rxa7 {-1.82/22 3.0s}
28. hxg4 {+2.53/21 5.9s} Rxa1 {-2.09/19 2.8s} 29. Rxa1 {+2.48/27 6.3s}
Bxg4 {-2.77/24 3.0s} 30. P@e7 {+2.53/25 5.8s} Rg8 {-2.78/19 2.6s}
31. R@f8 {+4.12/29 6.1s} B@h7 {-2.59/22 2.9s} 32. R@d8 {+3.24/26 6.0s}
Q@h5+ {-3.27/20 2.8s} 33. N@h4 {+5.76/31 5.7s} Bgxf5 {-5.09/26 2.7s}
34. Rxg8+ {+8.61/29 5.2s} Bxg8 {-2.72/1 0.014s} 35. Rxg8+ {+10.61/29 4.5s}
Kxg8 {-7.04/26 2.7s} 36. R@f8+ {+9.93/25 4.9s} Kh7 {-8.25/1 0.002s}
37. B@g8+ {+12.30/25 4.1s} Kh8 {-9.01/1 0.001s} 38. Bgxf7+ {+11.30/21 4.6s}
Kh7 {-11.82/21 2.0s} 39. P@g6+ {+16.37/22 3.1s} Bxg6 {-14.58/14 1.6s}
40. Bxg6+ {+18.11/18 3.0s} Qhxg6 {-17.92/16 1.2s} 41. B@g8+ {+19.21/18 2.4s}
Kh8 {-15.50/1 0.013s} 42. Nxg6+ {+23.64/13 2.2s} Qxg6 {-13.96/1 0.014s}
43. Bgf7+ {+25.65/12 1.8s} Kh7 {-36.66/11 0.99s}
44. Q@h8# {+M1/11 1.4s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "48"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "106"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.68/17 2.4s} Nxb4 {+0.39/24 5.4s}
12. cxb4 {-0.29/20 2.6s} P@e3 {+0.29/29 6.1s} 13. a5 {-0.46/25 2.9s}
exf2+ {+0.61/28 6.0s} 14. Rxf2 {-0.37/24 2.8s} Bxf2+ {+0.30/28 6.2s}
15. Bxf2 {-0.41/26 3.0s} P@h3 {+0.58/25 6.0s} 16. gxh3 {-0.68/23 2.9s}
Bxh3 {+0.22/28 6.3s} 17. P@g2 {-0.69/23 2.9s} Bxg2 {-0.52/23 6.0s}
18. Kxg2 {-0.63/20 2.8s} P@g4 {-0.90/25 5.8s} 19. Nh4 {+0.22/22 2.9s}
P@f3+ {-1.66/23 5.9s} 20. Kh1 {+0.62/19 2.7s} d5 {-2.94/21 5.9s}
21. exd5 {+1.61/21 2.9s} R@h5 {-0.79/21 5.8s} 22. Ndxf3 {+0.67/20 2.9s}
gxf3 {-2.93/25 6.3s} 23. Qxf3 {+1.18/21 3.0s} N@g5 {-3.61/21 6.1s}
24. Qxh5 {+1.21/19 2.9s} Nxh5 {-2.54/25 6.3s} 25. B@g4 {+2.89/21 2.9s}
Nf4 {-3.26/22 6.0s} 26. P@g2 {+3.18/23 3.0s} Nxg2 {-2.60/26 6.4s}
27. N@g6+ {+2.35/24 3.0s} Kh7 {-3.20/25 6.5s} 28. Nxf8+ {+2.11/23 3.0s}
Qxf8 {-2.46/26 6.5s} 29. B@f5+ {+2.70/23 3.1s} Kh8 {-2.79/22 6.4s}
30. Nxg2 {+2.11/17 3.0s} N@f6 {-4.76/22 6.2s} 31. R@g3 {+2.57/19 3.0s}
P@f4 {-2.97/20 6.3s} 32. Nh4 {+3.76/16 3.0s} g6 {-3.28/20 6.2s}
33. Rgg1 {+2.89/16 3.1s} Qg7 {-3.44/20 6.3s} 34. Bxg6 {+2.33/18 3.0s}
fxg6 {-3.57/26 6.4s} 35. N@e6 {+2.90/20 3.1s} Nxe6 {-3.42/20 6.3s}
36. dxe6 {+3.50/17 3.0s} Nxg4 {-3.40/25 6.3s} 37. Rxg4 {+3.32/23 3.0s}
N@h3 {-3.53/22 6.2s} 38. R@g2 {+2.57/20 3.0s} B@f5 {-0.92/21 6.3s}
39. P@f6 {+1.86/19 3.0s} Qxf6 {-1.13/21 6.4s} 40. N@f7+ {+1.19/19 3.1s}
Kh7 {-4.23/19 6.4s} 41. N@e4 {+1.34/17 3.1s} Bxe4 {-0.80/28 6.9s}
42. dxe4 {+0.94/17 3.2s} N@g3+ {-1.17/22 6.5s} 43. Bxg3 {+0.41/21 3.0s}
f3 {-0.50/24 6.2s} 44. P@f5 {+0.30/21 3.1s} fxg2+ {+0.12/20 6.2s}
45. Kxg2 {+0.84/18 3.1s} P@f3+ {-1.71/21 5.2s} 46. Kxh3 {+0.29/16 2.8s}
B@h5 {0.00/18 5.7s} 47. fxg6+ {+0.18/17 2.6s} Bxg6 {-0.58/26 6.2s}
48. Rxg6 {+0.13/16 2.9s} P@g4+ {-2.55/21 5.8s} 49. Kxg4 {+2.39/18 2.7s}
Qxh4+ {-3.50/23 5.5s} 50. Kxh4 {0.00/17 2.3s} N@g2+ {-13.02/15 3.0s}
51. Kh3 {-1.99/14 1.7s} R@h4+ {+16.94/15 1.7s} 52. Bxh4 {-13.98/1 0.001s}
Nf4+ {+21.13/17 1.2s} 53. Kg4 {-17.35/11 0.53s} Q@h3# {+M1/7 1.1s, Black mates}
0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "49"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "81"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.37/21 5.2s} a5 {-0.61/20 2.5s}
12. b5 {+0.18/28 5.7s} Ne7 {-0.20/23 2.7s} 13. Bxf6 {+0.11/26 5.5s}
gxf6 {-0.24/20 2.6s} 14. h3 {-0.11/23 5.5s} Bh5 {-0.24/23 2.7s}
15. N@g3 {+0.10/22 5.4s} Bg6 {-0.32/21 2.6s} 16. Nh4 {-0.39/21 5.5s}
B@f4 {+0.31/18 2.7s} 17. Ne2 {-0.52/19 5.4s} Qe8 {+0.16/17 2.6s}
18. d4 {+1.12/17 5.4s} Rg8 {-0.79/16 2.6s} 19. Nxf4 {+0.32/22 5.7s}
exf4 {-0.77/17 2.6s} 20. Nxg6+ {+0.38/20 5.6s} Rxg6 {-0.63/19 2.8s}
21. B@h5 {-0.17/24 5.8s} Rxg2+ {-0.45/17 2.7s} 22. Kxg2 {-0.49/24 5.8s}
N@h4+ {-0.54/21 2.8s} 23. Kg1 {+0.15/25 5.9s} Qg8+ {+1.02/18 2.6s}
24. R@g4 {+0.28/23 5.3s} P@g2 {+0.11/22 2.6s} 25. B@g7+ {+0.55/26 6.1s}
Qxg7 {-0.41/22 2.9s} 26. Rxg7 {-1.08/22 6.1s} gxf1=Q+ {+0.25/21 2.9s}
27. Kxf1 {+0.71/21 5.9s} N@h2+ {-1.21/18 2.8s} 28. Ke2 {+3.24/23 5.9s}
Kxg7 {-3.03/22 2.8s} 29. P@g6 {+1.96/24 6.1s} fxg6 {-3.78/20 2.7s}
30. Bxg6 {+4.90/19 5.6s} Kxg6 {-3.76/18 2.5s} 31. Q@f7+ {+4.44/19 5.7s}
Kg5 {-7.22/1 0.014s} 32. Qxe7 {+4.71/18 5.5s} B@h5+ {-5.53/16 2.7s}
33. P@g4 {+4.89/21 5.8s} Bxg4+ {-5.03/16 2.6s} 34. hxg4 {+4.34/19 5.8s}
B@g6 {-3.73/18 2.8s} 35. N@e6+ {+5.85/24 5.6s} Kxg4 {-3.58/1 0.014s}
36. B@h3+ {+6.83/23 5.5s} Kxh3 {-7.21/17 2.5s} 37. Nxf4+ {+8.73/23 5.1s}
Kg4 {-8.05/1 0.003s} 38. Qxf6 {+11.30/18 4.9s} P@f3+ {-10.74/16 2.1s}
39. Kd3 {+13.49/17 4.0s} B@e2+ {-11.02/15 2.0s} 40. Qxe2 {+20.18/15 3.3s}
fxe2 {-46.66/15 1.6s} 41. B@h3# {+M1/6 1.00s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "49"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "0-1"]
[PlyCount "56"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-0.44/25 2.3s}
Nf6 {+0.78/24 4.8s} 4. e4 {-0.78/21 2.5s} Nxe4 {+0.86/23 5.5s}
5. fxe4 {-1.44/19 2.5s} Bxe4 {+0.29/21 5.4s} 6. N@g5 {-0.72/20 2.7s}
P@c2 {+0.84/23 5.6s} 7. Qh5 {-0.49/21 2.5s} Bg6 {+0.82/29 5.4s}
8. Qf3 {-0.79/28 2.7s} cxb1=Q {+0.83/24 5.5s} 9. Rxb1 {-0.49/18 2.5s}
e6 {-10.85/25 5.2s} 10. g4 {-0.67/23 2.5s} N@c2+ {+4.17/22 5.4s}
11. Kf2 {-4.85/22 2.7s} P@e3+ {+4.67/23 5.7s} 12. Bxe3 {-5.96/22 2.6s}
Nxe3 {+5.04/21 5.6s} 13. h4 {-3.49/18 2.7s} Nxf1 {+5.43/22 5.6s}
14. Rxf1 {-5.16/20 2.7s} B@d5 {+7.42/24 6.0s} 15. P@e4 {-5.61/19 2.7s}
Bdxe4 {+7.52/21 5.9s} 16. Nxe4 {-7.68/20 2.8s} Bxe4 {+6.40/22 6.0s}
17. Qxe4 {-8.52/16 2.7s} B@d5 {+5.61/18 5.7s} 18. Qe2 {-7.59/15 2.7s}
P@g2 {+7.09/20 5.8s} 19. B@f3 {-10.03/17 2.7s} gxh1=Q {+7.47/19 6.0s}
20. Bxd5 {-7.42/18 2.8s} Qxd5 {+8.86/19 5.8s} 21. B@f3 {-7.24/17 2.8s}
N@f4 {+11.24/18 5.8s} 22. Bxd5 {-10.09/17 2.8s} Nxe2 {+11.01/18 5.7s}
23. Bxa8 {-11.09/16 2.8s} Nxg1 {+9.00/16 5.4s} 24. Kxg1 {-10.98/15 2.6s}
B@e3+ {+13.53/20 5.4s} 25. P@f2 {-13.27/17 2.6s} N@h3+ {+16.36/19 5.2s}
26. Kg2 {-17.48/18 2.1s} Nf4+ {+9.90/17 5.0s} 27. Kf3 {-20.91/15 2.0s}
Q@e2+ {+24.14/15 2.8s} 28. Kg3 {-21.10/12 0.97s}
R@h3# {+M1/13 2.0s, Black mates} 0-1

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "50"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-1.53/25 4.9s}
Nf6 {+0.64/24 2.4s} 4. e4 {-1.10/24 5.3s} Nxe4 {+1.59/20 2.5s}
5. fxe4 {-1.27/22 5.4s} Bxe4 {+1.47/18 2.6s} 6. N@g5 {-1.00/23 5.6s}
P@c2 {+1.24/19 2.6s} 7. Qh5 {-1.70/23 5.4s} Bg6 {+0.71/20 2.5s}
8. Qf3 {-1.47/28 5.6s} cxb1=Q {+0.76/27 2.6s} 9. Rxb1 {-2.36/26 5.3s}
e6 {+1.08/15 2.5s} 10. P@h5 {-0.95/26 5.6s} N@c2+ {+1.13/25 2.6s}
11. Ke2 {-0.96/24 5.4s} Bf5 {+1.52/21 2.5s} 12. Qxa8 {-1.28/22 5.5s}
P@d3+ {+1.49/19 2.5s} 13. Kf2 {-1.45/21 5.4s} Be7 {+0.90/18 2.6s}
14. N5f3 {-0.60/28 5.6s} O-O {+0.97/22 2.6s} 15. h6 {-1.09/22 5.6s}
gxh6 {+0.90/21 2.7s} 16. Bxh6 {-2.60/24 5.6s} P@g7 {+1.54/21 2.7s}
17. P@e4 {-0.25/22 5.6s} Bxe4 {+0.08/19 2.7s} 18. Qxe4 {-0.30/29 6.1s}
gxh6 {+0.49/21 2.9s} 19. Bxd3 {-0.33/26 5.8s} B@g6 {+0.52/19 2.7s}
20. R@g3 {-0.51/25 5.9s} P@e3+ {+0.75/18 2.7s} 21. Ke2 {+0.53/25 5.8s}
f5 {-0.34/23 2.8s} 22. Qf4 {+0.37/26 6.1s} Bg5 {-0.85/25 2.8s}
23. Nxg5 {+0.68/28 6.0s} hxg5 {-0.96/23 2.9s} 24. Rxg5 {-0.51/31 5.8s}
N@h5 {+0.71/22 2.6s} 25. Rxh5 {+0.11/29 5.8s} Bxh5+ {+0.23/23 2.9s}
26. Nf3 {+0.88/26 6.0s} Bxf3+ {-0.54/21 2.7s} 27. Qxf3 {+1.42/25 5.9s}
R@d2+ {-0.65/24 3.0s} 28. Kf1 {+1.32/1 0.005s} Qg5 {+0.85/17 2.7s}
29. B@e5 {+1.00/22 5.9s} Rxd3 {-1.69/24 2.8s} 30. P@g7 {+1.59/21 5.9s}
N@d2+ {-4.16/20 2.8s} 31. Ke2 {+6.37/23 5.6s} Nxf3 {-6.43/18 2.7s}
32. gxf8=Q+ {+10.71/19 3.3s} Kxf8 {+0.36/1 0.015s} 33. B@g7+ {+15.20/17 2.1s}
Kf7 {-12.49/13 1.4s} 34. R@f8+ {+16.84/15 1.9s} Kg6 {-16.61/14 0.68s}
35. B@f7# {+M1/11 1.0s, White mates} 1-0

[Event "QFuture-depth5-1600sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "50"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-1600sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {+0.55/16 2.2s} Nc6 {-0.48/20 4.8s} 2. Nc3 {+0.77/19 2.4s}
e6 {-0.69/23 5.2s} 3. Nf3 {+0.64/21 2.4s} Nf6 {-0.66/25 5.2s}
4. d4 {+0.61/25 2.6s} Bb4 {-1.07/29 6.1s} 5. Bd3 {+0.48/27 2.8s}
d5 {-0.98/27 5.9s} 6. e5 {+0.86/26 3.0s} Ne4 {-0.83/30 6.1s}
7. O-O {+0.70/23 2.8s} Bxc3 {-1.06/24 5.8s} 8. bxc3 {+1.06/22 2.8s}
Nxc3 {-0.67/29 5.8s} 9. Bg5 {+0.79/19 2.7s} Qd7 {-1.70/20 5.6s}
10. Qe1 {+1.02/21 2.7s} Ne4 {-1.26/29 5.9s} 11. Bxe4 {+0.50/20 2.7s}
dxe4 {-2.18/28 5.7s} 12. N@h5 {+1.72/26 2.8s} exf3 {-3.04/33 6.0s}
13. Nxg7+ {+0.92/20 2.6s} Kf8 {+0.37/1 0.012s} 14. Nh5 {+2.51/28 2.7s}
Rg8 {-3.13/29 5.6s} 15. P@g7+ {+3.80/22 2.5s} Rxg7 {-3.80/37 5.9s}
16. B@h6 {+2.82/26 2.8s} B@h8 {-4.47/25 5.5s} 17. Nxg7 {+3.31/23 2.5s}
Kg8 {-5.12/34 5.9s} 18. R@e8+ {+3.86/22 2.6s} N@f8 {-3.57/28 5.6s}
19. Qe4 {+5.56/18 2.6s} Nxd4 {-5.18/26 5.2s} 20. Rxf8+ {+2.46/30 2.7s}
Kxf8 {-5.95/1 0.014s} 21. Nxe6+ {+3.10/21 2.6s} Ke8 {-16.59/21 3.9s}
22. N@g7+ {+6.98/22 1.9s} Bxg7 {-5.45/1 0.004s} 23. Nxg7+ {+9.18/19 1.9s}
Kf8 {-5.42/1 0.004s} 24. Nh5+ {+17.78/23 1.5s} P@g7 {-41.81/22 2.9s}
25. Bxg7+ {+16.40/17 1.6s} Ke8 {-M1/22 3.1s} 26. Nf6+ {+20.09/21 1.6s}
Kd8 {-23.01/18 3.0s} 27. Nxd7+ {+23.85/19 1.6s} P@e7 {-M1/18 3.0s}
28. Bxe7+ {+23.25/16 1.4s} Kxd7 {-M1/15 2.7s} 29. Q@d8+ {+30.04/11 1.3s}
Ke6 {-19.78/1 0.014s} 30. P@d5# {+M1/9 0.54s, White mates} 1-0



==> anc/self_elo_increase/with_q-values/2400sim_vs_800sim_100_matches.pgn <==
Score of CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim vs CrazyAra-Dev-0.4.1-No-Q-800sim: 60 - 8 - 0 [0.882]
Elo difference: 350.02 +/- 149.77

68 of 100 games finished.

Score of CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim vs CrazyAra-Dev-0.4.1-No-Q-800sim: 30 - 2 - 0 [0.938]
Elo difference: 470.44 +/- nan

32 of 32 games finished.


Combi:
90 - 10 - 0
381.70 +/- 128.31


[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "95"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {+0.19/20 7.9s} e6 {-0.62/15 2.6s} 2. Nc3 {+0.91/25 7.9s}
d5 {-0.91/20 2.4s} 3. exd5 {+0.92/22 8.0s} exd5 {-1.01/19 2.6s}
4. Nf3 {+1.00/23 8.2s} Nf6 {-1.05/15 2.5s} 5. Bb5+ {+0.65/26 8.4s}
c6 {-1.16/17 2.5s} 6. Qe2+ {+0.73/29 8.7s} Be7 {-1.07/23 2.6s}
7. P@e5 {+1.09/28 8.8s} O-O {-0.71/21 2.7s} 8. exf6 {0.00/27 9.3s}
Bxf6 {-0.87/25 2.9s} 9. N@h5 {-0.22/27 8.9s} Re8 {-0.85/22 2.8s}
10. Nxf6+ {+1.54/26 9.6s} gxf6 {-1.32/24 2.9s} 11. Nxd5 {+1.77/24 9.1s}
Rxe2+ {-1.81/22 2.8s} 12. Bxe2 {+0.60/22 9.2s} cxd5 {-1.61/21 2.8s}
13. d4 {+0.02/20 9.1s} Nc6 {-1.29/19 2.7s} 14. P@g7 {+0.92/23 8.9s}
N@g6 {-2.16/21 2.7s} 15. B@h6 {+0.56/26 9.2s} N@e6 {-1.37/21 2.7s}
16. h4 {+0.86/25 9.3s} P@h5 {-0.07/18 2.7s} 17. Bcg5 {-1.00/21 9.0s}
Nxg7 {-0.07/19 2.8s} 18. Bxg7 {-1.59/22 9.4s} Kxg7 {+0.21/18 2.8s}
19. Bxf6+ {-1.48/20 8.9s} Kxf6 {+1.16/20 2.9s} 20. N@e5 {-1.70/21 9.1s}
Ke7 {+2.20/16 2.9s} 21. R@g7 {-2.50/17 9.1s} Be6 {+1.96/14 2.8s}
22. Rxh7 {-2.92/26 9.3s} Ncxe5 {+2.31/18 2.8s} 23. dxe5 {-2.45/21 9.3s}
N@e4 {+2.80/15 2.8s} 24. P@d6+ {-1.41/25 9.8s} Kd7 {+1.45/21 3.0s}
25. P@f5 {-1.09/24 9.5s} B@a5+ {+1.25/19 2.9s} 26. Kf1 {-1.59/24 9.5s}
Bxf5 {+1.77/23 2.9s} 27. Rxf7+ {-1.58/22 9.3s} Kc8 {+1.87/17 2.8s}
28. P@c6 {-0.36/26 9.1s} Rb8 {-0.65/18 2.7s} 29. c7 {+1.27/30 9.8s}
Qg8 {-1.68/21 3.0s} 30. Rxf5 {+1.17/28 9.7s} Bxc7 {-1.57/26 3.1s}
31. dxc7 {+1.95/23 9.7s} B@b6 {-1.11/24 3.0s} 32. B@d4 {+3.44/24 9.6s}
Bxc7 {-3.46/19 2.9s} 33. N@f6 {+5.56/21 9.3s} Qg7 {-4.18/18 2.9s}
34. B@e6+ {+6.57/22 9.2s} Kd8 {-5.04/18 3.0s} 35. Bxd5 {+6.38/24 9.5s}
P@h3 {-2.29/18 3.0s} 36. Rxh3 {+3.60/23 9.6s} P@g4 {-4.78/21 2.9s}
37. Bxe4 {+7.12/23 9.3s} gxh3 {-5.84/19 2.9s} 38. N@e6+ {+5.76/22 9.1s}
Kc8 {-7.23/20 2.8s} 39. Nxg7 {+9.33/21 9.0s} hxg2+ {-7.51/16 2.8s}
40. Ke1 {+11.02/19 8.5s} R@f1+ {-9.69/18 2.6s} 41. Kd2 {+8.61/20 8.3s}
Ba5+ {-13.68/11 2.4s} 42. c3 {+14.14/23 7.6s} P@e3+ {-13.06/21 2.4s}
43. fxe3 {+15.73/21 7.4s} P@d7 {-11.95/15 2.2s} 44. Q@e8+ {+15.24/23 7.1s}
Q@d8 {-13.52/18 2.2s} 45. Qxg6 {+19.11/21 7.1s} Rxa1 {-20.47/20 2.3s}
46. N@d6+ {+21.75/21 5.0s} Kc7 {-21.81/1 0.002s} 47. Nd5+ {+36.72/18 3.9s}
Kc6 {-43.59/1 0.002s} 48. P@b5# {+M1/11 2.2s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "94"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {-0.73/23 7.8s} 2. Nc3 {+0.92/19 2.4s} Nc6 {-0.70/27 8.2s}
3. d4 {+0.70/21 2.5s} d5 {-0.46/30 8.3s} 4. Nf3 {+0.88/20 2.5s}
dxe4 {-1.16/28 8.8s} 5. Nxe4 {+0.76/21 2.6s} Nf6 {-1.69/23 8.5s}
6. Neg5 {+0.71/19 2.5s} Qd5 {-0.91/25 8.9s} 7. Be2 {+0.91/25 2.6s}
P@g4 {-0.78/23 8.9s} 8. O-O {+1.06/21 2.7s} gxf3 {-0.98/24 9.0s}
9. Bxf3 {+0.99/20 2.8s} Qxf3 {-0.85/18 8.7s} 10. Nxf3 {+0.60/18 2.7s}
B@d5 {-0.89/20 8.7s} 11. P@e2 {+0.86/18 2.7s} Bd7 {-0.71/20 8.6s}
12. c3 {+0.67/18 2.6s} Be7 {-0.28/20 8.6s} 13. Bg5 {+0.60/16 2.6s}
N@e4 {-0.17/17 8.7s} 14. Bxf6 {+0.27/15 2.7s} Nxf6 {-0.49/18 8.8s}
15. P@e5 {+0.14/16 2.7s} Nh5 {+0.66/21 8.7s} 16. N@e3 {-0.63/17 2.7s}
Nf4 {+0.03/26 9.0s} 17. Q@g4 {-0.83/19 2.8s} B@g5 {+0.10/26 9.2s}
18. Nxd5 {-1.04/21 2.7s} exd5 {-0.28/27 9.7s} 19. Qxd7+ {-0.54/23 2.9s}
Kxd7 {-0.68/24 9.1s} 20. B@g3 {-0.40/19 2.7s} N@h3+ {+0.68/28 9.8s}
21. Kh1 {-0.26/22 2.8s} Nxg2 {+0.76/24 9.5s} 22. B@g4+ {-0.49/21 2.8s}
Q@e6 {+0.13/26 10s} 23. Bxe6+ {-0.97/21 2.9s} fxe6 {+0.59/23 9.4s}
24. Kxg2 {-1.21/19 2.8s} B@g4 {+0.48/23 9.2s} 25. Kh1 {-0.41/19 2.8s}
h5 {+0.59/21 9.2s} 26. Nxg5 {-0.40/20 2.9s} Nxg5 {+0.42/24 9.6s}
27. B@h4 {-0.36/18 2.8s} P@g2+ {+2.33/29 9.5s} 28. Kxg2 {-1.83/18 2.8s}
Bxe2 {+3.76/31 9.5s} 29. Qxe2 {-2.47/16 2.7s} P@h3+ {+3.80/28 9.3s}
30. Kh1 {-3.05/24 2.9s} Nxd4 {+4.72/28 9.7s} 31. B@b5+ {-2.98/21 2.7s}
Nxb5 {+3.39/26 9.5s} 32. Bxg5 {-4.06/24 2.9s} B@g2+ {+7.30/29 9.4s}
33. Kg1 {-1.28/1 0.015s} N@f3+ {+7.55/26 9.1s} 34. Qxf3 {-2.00/1 0.015s}
Bxf3 {+6.41/26 8.8s} 35. N@c5+ {-6.36/22 2.7s} Bxc5 {+4.24/24 9.0s}
36. Q@f7+ {-6.87/23 2.8s} N@e7 {+10.33/22 7.4s} 37. Qxf3 {-7.91/18 2.6s}
P@g2 {+7.53/20 7.7s} 38. N@h1 {-5.56/20 2.9s} gxh1=Q+ {+5.94/21 8.9s}
39. Kxh1 {-5.78/17 2.8s} Raf8 {+6.36/20 9.6s} 40. B@g2 {-4.98/18 3.1s}
Rxf3 {+5.62/24 9.8s} 41. Bxh3 {-5.35/14 2.9s} Rxg3 {+6.81/21 9.7s}
42. Bxe6+ {-5.31/20 3.0s} Kxe6 {+3.23/25 9.3s} 43. N@f4+ {-4.96/18 3.1s}
Kd7 {+5.70/23 9.3s} 44. P@e6+ {-5.76/17 2.9s} Kc8 {+8.94/26 7.4s}
45. fxg3 {-4.60/16 2.7s} Q@g1+ {+18.72/19 4.4s} 46. Rxg1 {-4.80/1 0.015s}
B@f3+ {+26.56/18 2.6s} 47. P@g2 {-30.33/8 0.81s} N@f2# {+M1/2 1.6s, Black mates}
0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "53"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {-0.67/16 2.3s} 2. Nf3 {+0.53/28 8.0s} Nc6 {-0.59/22 2.4s}
3. Bc4 {+0.61/29 8.6s} Be7 {-0.34/21 2.4s} 4. d4 {+0.27/25 8.6s}
exd4 {-0.80/22 2.6s} 5. Nxd4 {+0.46/26 9.1s} Nxd4 {-0.62/20 2.5s}
6. Qxd4 {+0.46/24 8.9s} Bf6 {-0.23/22 2.7s} 7. e5 {+0.82/26 9.2s}
N@c6 {-0.41/20 2.6s} 8. Qe3 {+0.30/21 8.7s} Nxe5 {-0.35/19 2.7s}
9. P@f4 {+1.68/27 9.2s} d6 {-0.17/17 2.6s} 10. fxe5 {+0.78/20 8.8s}
dxe5 {-0.26/19 2.8s} 11. Qb3 {+1.75/24 8.9s} P@e6 {-1.86/18 2.6s}
12. Nc3 {+2.00/22 8.6s} h5 {-1.15/17 2.6s} 13. N@c5 {+0.91/26 8.7s}
P@d7 {-1.21/18 2.8s} 14. N3e4 {+1.91/26 8.9s} d5 {-1.86/20 2.7s}
15. Nxb7 {+0.97/23 9.2s} Bxb7 {-3.30/21 2.8s} 16. Qxb7 {+3.29/24 9.2s}
dxe4 {-4.05/20 2.8s} 17. B@c6+ {+4.26/24 9.2s} P@d7 {-4.25/21 2.8s}
18. Bxd7+ {+3.41/29 9.6s} Kf8 {-4.27/21 2.7s} 19. Bdxe6 {+5.41/27 9.0s}
N@d4 {-3.59/18 2.7s} 20. N@d7+ {+7.45/29 8.7s} Ke7 {-5.38/21 2.7s}
21. P@d6+ {+8.12/27 8.4s} cxd6 {-6.64/20 2.7s} 22. Nxf6+ {+10.23/23 8.2s}
P@d7 {-7.89/19 2.4s} 23. Nxg8+ {+10.40/22 7.8s} Rxg8 {-8.31/18 2.4s}
24. B@h4+ {+13.09/24 7.3s} N@f6 {-10.84/19 2.1s} 25. N@d5+ {+12.88/21 7.8s}
Kxe6 {-13.33/17 2.1s} 26. Nxf6+ {+25.96/20 4.2s} Kf5 {-32.08/16 1.9s}
27. Qxe4# {+M1/15 2.3s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "1-0"]
[PlyCount "143"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.94/18 2.3s} Nc6 {-0.75/27 8.0s}
3. d4 {+0.66/22 2.5s} d5 {-0.40/30 8.6s} 4. Nf3 {+0.85/20 2.5s}
dxe4 {-0.74/27 8.7s} 5. Nxe4 {+0.77/21 2.6s} Nf6 {-1.32/25 8.7s}
6. Neg5 {+0.72/19 2.6s} Qd5 {-1.01/23 8.7s} 7. Be2 {+0.84/21 2.6s}
P@g4 {-0.74/25 8.9s} 8. O-O {+1.04/21 2.7s} gxf3 {-1.10/21 8.9s}
9. Bxf3 {+1.00/20 2.8s} Qxf3 {-1.32/21 8.8s} 10. Nxf3 {+0.64/15 2.6s}
B@h5 {-0.66/18 8.6s} 11. P@e2 {+1.01/16 2.7s} Be7 {-1.26/17 8.6s}
12. c3 {+1.35/15 2.6s} h6 {-0.40/18 8.6s} 13. Bf4 {+0.75/17 2.6s}
Nd5 {+0.61/32 9.3s} 14. Bg3 {-0.56/18 2.7s} N@f4 {+0.73/30 9.3s}
15. P@e4 {-0.42/24 2.8s} Bxf3 {+1.09/30 10.0s} 16. exf3 {-0.98/27 2.9s}
N@e2+ {+1.18/27 9.6s} 17. Kh1 {-1.24/25 3.0s} Nxg2 {+0.34/30 9.7s}
18. exd5 {-1.19/23 2.8s} Ngf4 {+0.53/29 9.6s} 19. Bxf4 {-0.91/22 2.9s}
Nxf4 {+0.48/26 9.7s} 20. Rg1 {-0.18/24 2.9s} exd5 {+0.99/25 9.5s}
21. Rxg7 {-0.93/20 2.9s} B@f6 {+1.11/31 10.0s} 22. Q@g8+ {-1.30/22 2.9s}
Rxg8 {+0.92/32 9.9s} 23. Rxg8+ {-0.90/28 3.1s} Q@f8 {+0.05/32 10.0s}
24. Rxf8+ {-1.40/22 2.9s} Bxf8 {+1.20/27 9.5s} 25. B@f1 {-0.52/26 3.0s}
P@e2 {-0.58/35 9.7s} 26. Qe1 {-0.79/18 2.8s} P@h3 {+1.82/23 9.1s}
27. N@g8 {+1.03/19 2.9s} R@e6 {-1.63/22 9.4s} 28. Bxh3 {+1.57/20 3.0s}
Nxh3 {-2.30/21 9.4s} 29. P@g2 {+2.19/17 3.0s} Nf4 {-2.05/20 9.3s}
30. Nxf6+ {+1.24/18 2.9s} Rxf6 {-5.55/22 9.6s} 31. R@g8 {+1.69/16 2.9s}
Bh3 {-1.06/19 9.4s} 32. N@e3 {+1.24/17 3.0s} Nxg2 {-2.27/24 9.7s}
33. P@g7 {+3.22/23 3.1s} B@e7 {-3.07/26 10s} 34. gxf8=Q+ {+2.58/24 3.3s}
Bxf8 {-3.62/28 10s} 35. Nxg2 {+2.74/20 3.1s} Bxg2+ {-3.23/25 10s}
36. Rxg2 {+3.06/24 3.2s} P@h3 {-3.98/24 10s} 37. Qxe2+ {+2.76/19 3.2s}
N@e6 {-4.07/21 10s} 38. B@f1 {+3.58/20 3.1s} hxg2+ {-4.40/26 9.9s}
39. Bxg2 {+3.78/19 2.9s} N@f4 {-4.43/23 10.0s} 40. Qb5 {+5.53/17 3.0s}
P@d7 {-4.68/23 10s} 41. B@f1 {+4.40/17 3.3s} R@b6 {-5.13/20 10s}
42. Qa4 {+4.15/18 3.2s} Rxb2 {-4.19/21 10s} 43. N@g4 {+4.74/17 3.2s}
P@g7 {-5.47/19 10s} 44. B@g3 {+4.74/17 3.2s} Nxg2 {-4.33/21 11s}
45. Bxg2 {+4.82/17 3.3s} B@b5 {-3.67/21 10s} 46. Qd1 {+3.82/16 3.3s}
Be2 {-4.57/22 10s} 47. Qg1 {+3.08/19 3.3s} Rxf3 {-2.33/23 11s}
48. P@g6 {+2.51/19 3.3s} fxg6 {-1.74/25 10s} 49. N@e5 {+2.44/21 3.3s}
P@f7 {-2.60/23 10s} 50. Nxf3 {+2.43/18 3.3s} h5 {-3.16/23 11s}
51. Nge5 {+1.42/22 3.3s} Bxf3 {-1.61/25 11s} 52. Bxf3 {+1.37/21 3.4s}
N@g5 {-2.30/24 11s} 53. R@h8 {+2.24/19 3.3s} Nxf3 {-2.85/23 10s}
54. Nxf3 {+2.13/19 3.4s} P@g4 {-2.63/24 11s} 55. Nh4 {+2.82/21 3.3s}
Ncxd4 {-3.95/24 10s} 56. B@a3 {+3.22/19 3.2s} B@e4+ {-3.47/26 10s}
57. P@f3 {+5.49/22 3.0s} P@b4 {-4.92/23 9.8s} 58. fxe4 {+4.25/20 3.1s}
bxa3 {-7.33/21 9.8s} 59. cxd4 {+4.69/20 3.3s} B@f3+ {-9.15/19 9.9s}
60. B@g2 {+5.93/18 3.2s} Bxg2+ {-7.32/20 9.9s} 61. Nxg2 {+6.51/15 3.1s}
B@f3 {-10.11/19 9.7s} 62. N@h7 {+9.31/17 2.9s} Ke7 {-11.79/19 9.0s}
63. B@h4+ {+10.12/17 3.1s} f6 {-27.24/16 8.5s} 64. e5 {+12.09/15 3.0s}
d6 {-12.71/23 9.5s} 65. exf6+ {+10.22/17 3.0s} Kd7 {-12.53/21 9.3s}
66. Nxf8+ {+11.44/19 3.3s} Nxf8 {-10.29/23 9.9s} 67. Rxf8 {+10.95/18 3.3s}
N@e3 {-9.33/17 10s} 68. Rxa8 {+24.02/15 2.3s} Bxg2+ {-M1/15 5.2s}
69. Qxg2 {+23.83/1 0.001s} Kc6 {-27.01/17 5.1s} 70. B@e8+ {+20.75/16 2.4s}
N@d7 {-M1/19 6.6s} 71. Bxd7+ {+25.81/16 2.1s} Kxd7 {-M1/14 3.9s}
72. Q@e8# {+M1/11 0.64s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.91/23 7.9s} d5 {-0.89/22 2.4s}
3. exd5 {+0.91/22 8.2s} exd5 {-0.99/21 2.5s} 4. Nf3 {+1.05/22 8.2s}
Nf6 {-1.00/13 2.4s} 5. Bb5+ {+0.85/26 8.6s} c6 {-1.13/23 2.6s}
6. Qe2+ {+0.74/25 8.6s} Be7 {-1.20/23 2.6s} 7. P@e5 {+0.40/28 9.1s}
O-O {-0.59/23 2.9s} 8. exf6 {-0.15/29 9.0s} Bxf6 {-0.59/20 2.7s}
9. N@h5 {0.00/25 9.0s} Re8 {-1.12/24 2.8s} 10. Nxf6+ {+1.45/26 9.3s}
gxf6 {-1.01/21 2.7s} 11. Nxd5 {-0.25/24 9.3s} Rxe2+ {-1.73/23 2.9s}
12. Bxe2 {+1.57/22 9.1s} cxd5 {-1.70/20 2.8s} 13. B@h6 {+0.41/23 8.9s}
P@g7 {-1.42/19 2.9s} 14. Bxg7 {-0.34/20 9.1s} Kxg7 {-1.43/17 2.7s}
15. P@e5 {+0.32/21 9.0s} N@f4 {+0.14/19 2.7s} 16. d3 {+0.24/23 9.0s}
Nxg2+ {-1.02/21 2.8s} 17. Kd1 {+1.55/28 9.2s} N@g4 {-1.16/23 2.7s}
18. R@g3 {+1.81/24 9.1s} fxe5 {-1.53/15 2.7s} 19. h3 {+0.71/25 9.3s}
P@f4 {-2.02/18 2.8s} 20. Rxg2 {+1.51/26 9.3s} P@g3 {-2.41/22 2.8s}
21. N@h5+ {+4.07/21 9.4s} Kg8 {-5.94/16 2.8s} 22. hxg4 {+5.50/21 9.4s}
P@g7 {-5.62/16 2.8s} 23. P@f6 {+4.03/21 9.1s} Bxg4 {-4.93/17 2.8s}
24. fxg7 {+4.00/20 8.9s} B@g5 {-3.35/16 2.6s} 25. P@f6 {+6.91/23 8.2s}
Nc6 {-5.82/17 2.5s} 26. Rxg3 {+5.86/26 8.6s} Bxh5 {-7.02/15 2.7s}
27. Rxg5 {+8.64/24 9.1s} Qxf6 {-7.77/21 2.7s} 28. Rhxh5 {+7.51/22 8.8s}
P@g6 {-8.11/19 2.7s} 29. N@g4 {+9.46/24 7.7s} Qxg7 {-10.97/19 2.5s}
30. B@f6 {+13.00/22 7.8s} P@g2 {-7.94/19 2.5s} 31. Bxg7 {+13.99/25 7.4s}
Q@f1+ {-10.80/22 2.1s} 32. Q@e1 {+17.37/23 7.0s} Qxe1+ {-16.47/20 2.3s}
33. Nxe1 {+20.68/21 5.4s} Kxg7 {-18.48/20 1.6s} 34. B@h6+ {+47.41/19 4.9s}
Kg8 {-42.28/4 0.55s} 35. Q@g7# {+M1/13 1.9s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-1.09/24 8.1s} 3. Bc4 {+0.55/18 2.4s}
Be7 {-0.62/26 8.4s} 4. d4 {+0.84/20 2.6s} exd4 {-0.62/27 9.0s}
5. Nxd4 {+0.74/21 2.6s} Nxd4 {-0.66/26 9.4s} 6. Qxd4 {+0.49/23 2.7s}
Bf6 {-0.67/23 8.9s} 7. e5 {+0.52/19 2.6s} N@c6 {-1.08/25 9.2s}
8. Qe3 {+0.50/20 2.8s} Nxe5 {-0.78/23 8.8s} 9. P@d4 {+0.22/18 2.7s}
d6 {-2.24/27 9.0s} 10. dxe5 {+0.24/18 2.7s} dxe5 {-2.64/19 8.7s}
11. Qb3 {+1.55/14 2.6s} P@e6 {-2.31/26 8.8s} 12. Nc3 {+2.30/17 2.7s}
h5 {-1.07/25 8.7s} 13. Be3 {+1.45/21 2.7s} P@d4 {-0.90/23 8.8s}
14. O-O-O {+0.91/20 2.7s} P@d6 {-1.50/20 8.8s} 15. N@g6 {+4.03/19 2.7s}
dxc3 {-4.54/23 8.8s} 16. Nxh8 {+3.84/21 2.8s} cxb2+ {-5.96/26 8.9s}
17. Qxb2 {+3.69/18 2.7s} e4 {-5.17/24 8.8s} 18. c3 {+4.83/23 2.7s}
N@e5 {-3.71/25 9.2s} 19. Be2 {+5.16/18 2.8s} P@d3 {-3.02/27 9.3s}
20. Bxh5 {+3.22/22 3.0s} g6 {-3.32/32 9.3s} 21. P@h7 {+2.34/22 2.9s}
Kd7 {-2.91/31 9.3s} 22. hxg8=Q {+2.05/24 2.9s} Qxg8 {-3.96/28 8.5s}
23. P@h7 {+3.39/22 2.8s} Qxh8 {-3.54/27 8.6s} 24. R@g8 {+2.53/24 2.8s}
N@c4 {-3.31/28 8.4s} 25. Rxh8 {+1.61/22 2.7s} Bxh8 {-1.34/28 8.9s}
26. N@f8+ {+2.31/27 2.7s} Kd8 {-1.20/28 9.4s} 27. Bg5+ {+0.68/20 2.8s}
P@f6 {-1.07/26 9.3s} 28. Q@g8 {+1.16/24 2.9s} Nxb2 {-1.96/28 9.8s}
29. Nxg6+ {+1.24/18 2.8s} Kd7 {-2.20/25 9.4s} 30. Nxe5+ {+1.12/21 2.9s}
dxe5 {-1.72/26 9.7s} 31. Qxf7+ {+1.55/16 2.9s} Kc6 {-1.85/22 9.5s}
32. N@b4+ {+1.90/17 2.9s} Kb6 {-2.00/23 9.4s} 33. P@c5+ {+1.73/15 2.8s}
Ka5 {-0.28/25 9.2s} 34. Qxc7+ {+1.07/24 2.9s} b6 {-1.58/24 9.2s}
35. N@c6+ {+1.49/20 2.8s} Ka4 {+0.15/25 9.3s} 36. P@b3+ {+0.15/19 2.9s}
Ka3 {+0.63/24 8.4s} 37. Kd2 {+0.85/17 2.8s} fxg5 {+1.51/20 8.7s}
38. cxb6 {-4.83/15 2.6s} e3+ {+16.88/18 3.4s} 39. fxe3 {-14.19/16 1.2s}
N@e4+ {+26.90/15 2.4s} 40. Kc1 {-23.29/6 0.56s} Q@a1# {+M1/13 1.8s, Black mates}
0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "95"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-0.57/19 2.4s} 3. Bc4 {+0.59/27 8.0s}
Be7 {-0.49/20 2.5s} 4. d4 {+0.21/27 8.9s} exd4 {-0.72/22 2.7s}
5. Nxd4 {+0.38/26 8.9s} Nxd4 {-0.58/22 2.8s} 6. Qxd4 {+0.60/26 9.5s}
Bf6 {-0.32/19 2.7s} 7. e5 {+0.26/24 9.1s} N@c6 {-0.33/21 2.9s}
8. Qe3 {+0.69/23 9.3s} Nxe5 {-0.39/19 2.7s} 9. P@d4 {-0.92/20 9.0s}
d6 {-0.28/18 2.8s} 10. dxe5 {+1.11/26 9.3s} dxe5 {-0.19/15 2.7s}
11. Qb3 {+1.86/24 8.9s} P@e6 {-1.75/16 2.6s} 12. Nc3 {+1.74/26 8.9s}
P@d5 {-2.34/19 2.7s} 13. Bb5+ {+1.42/21 8.7s} P@c6 {-2.04/18 2.6s}
14. Be2 {+1.31/21 8.9s} Ne7 {-1.86/17 2.6s} 15. N@h5 {+1.53/21 8.4s}
Nf5 {-1.37/15 2.6s} 16. N@g4 {+0.95/20 8.7s} Rg8 {-1.17/16 2.6s}
17. O-O {+0.91/18 8.6s} Nd4 {-1.20/14 2.6s} 18. Be3 {+2.63/23 9.0s}
Nxb3 {-2.18/21 2.7s} 19. axb3 {+3.14/27 9.4s} Q@g6 {-2.09/24 2.8s}
20. Nhxf6+ {+3.51/23 9.3s} gxf6 {-2.54/20 2.8s} 21. N@h6 {+3.21/26 9.2s}
N@h4 {-3.35/20 2.8s} 22. Nxg8 {+3.19/22 9.1s} Qxg8 {-3.55/19 2.7s}
23. B@h3 {+4.00/21 8.8s} N@f5 {-4.04/18 2.8s} 24. Kh1 {+4.07/19 8.7s}
Qe7 {-2.78/16 2.7s} 25. R@g3 {+2.32/23 8.8s} Ng6 {-2.95/15 2.7s}
26. Bd3 {+2.55/18 8.9s} Qh8 {-2.90/17 2.9s} 27. Bxf5 {+3.95/28 9.9s}
exf5 {-4.09/21 3.0s} 28. Nxf6+ {+3.79/26 9.6s} Qexf6 {-4.53/19 2.9s}
29. N@h5 {+3.97/26 9.9s} B@e7 {-3.80/22 2.9s} 30. Nxf6+ {+3.88/24 9.7s}
Bxf6 {-3.58/20 2.9s} 31. P@g5 {+3.40/23 9.6s} Be7 {-3.71/21 3.0s}
32. Nxd5 {+4.03/23 9.7s} cxd5 {-4.05/19 2.9s} 33. P@f6 {+3.85/25 10.0s}
Bd6 {-3.61/20 3.0s} 34. Rxa7 {+3.17/21 9.8s} Rxa7 {-4.19/22 3.0s}
35. Bxa7 {+3.13/29 10.0s} N@d2 {-3.04/20 3.1s} 36. P@g7 {+4.26/27 9.9s}
Qg8 {-2.98/22 3.1s} 37. R@h8 {+6.40/28 9.4s} Nxh8 {-5.88/24 3.0s}
38. gxh8=Q {+4.69/24 9.3s} Qxh8 {-5.42/20 2.9s} 39. N@g7+ {+7.31/28 8.8s}
Kd8 {-5.79/20 2.8s} 40. Nxf5 {+7.28/26 9.0s} Bxf5 {-6.76/20 2.8s}
41. Bxf5 {+10.76/27 7.4s} P@e6 {-8.06/23 2.8s} 42. P@e7+ {+7.76/23 8.9s}
Kd7 {-6.49/21 2.7s} 43. Bxe6+ {+14.55/26 5.8s} fxe6 {-12.36/20 1.7s}
44. Q@d8+ {+19.87/24 4.9s} Qxd8 {-16.13/18 1.6s} 45. exd8=Q+ {+19.90/23 4.0s}
Kxd8 {-18.94/20 1.2s} 46. P@e7+ {+16.91/21 4.0s} Kd7 {-19.01/16 1.2s}
47. B@b5+ {+29.15/19 2.7s} c6 {-32.89/9 0.64s}
48. Q@d8# {+M1/9 1.8s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "56"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Nf6 {+0.34/24 7.8s} 4. Nc3 {-0.03/20 2.4s} Be7 {-0.13/25 8.4s}
5. d4 {+0.36/19 2.7s} exd4 {-0.14/28 9.1s} 6. Nxd4 {+0.21/21 2.7s}
Nxd4 {-0.18/29 9.2s} 7. Qxd4 {+0.14/23 2.8s} P@h3 {+0.03/24 8.7s}
8. Rg1 {-0.07/21 2.6s} hxg2 {+0.19/27 9.0s} 9. Be2 {+0.30/21 2.7s}
N@e6 {+0.18/24 8.9s} 10. Qd3 {-0.12/19 2.6s} P@d4 {+0.61/26 9.2s}
11. Nd5 {-0.64/24 2.9s} Nxd5 {+1.29/27 9.1s} 12. exd5 {-0.70/19 2.7s}
Bb4+ {+1.11/28 9.4s} 13. Kd1 {-1.59/21 2.7s} Qh4 {-1.20/21 8.7s}
14. N@g4 {+0.71/19 2.7s} N@h1 {+2.63/30 8.8s} 15. Rxg2 {-0.31/21 2.7s}
Nxf2+ {+2.37/32 8.7s} 16. Nxf2 {-0.71/19 2.5s} P@h3 {+3.03/28 9.1s}
17. dxe6 {-2.36/23 2.6s} hxg2 {+3.06/28 9.1s} 18. exf7+ {-2.12/21 2.7s}
Kd8 {+0.66/27 9.6s} 19. Bd2 {-2.07/25 2.6s} g1=Q+ {+3.60/30 9.2s}
20. N@f1 {-2.34/23 2.7s} Qgxf2 {+2.58/22 8.8s} 21. c3 {-5.18/22 2.6s}
Qxf1+ {+8.08/22 9.0s} 22. Bxf1 {-10.37/20 2.8s} N@f2+ {+11.41/24 8.7s}
23. Kc2 {-11.37/18 2.8s} Nxd3 {+11.96/21 8.7s} 24. Bxd3 {-11.59/16 2.7s}
dxc3 {+12.71/20 8.1s} 25. bxc3 {-12.89/18 2.6s} N@a3+ {+14.02/17 7.4s}
26. Kb3 {-15.17/16 2.2s} P@c4+ {+19.05/17 4.7s} 27. Kxb4 {-14.91/16 1.4s}
Q@b5+ {+33.80/15 4.1s} 28. Kxa3 {-13.76/1 0.014s}
R@a4# {+M1/10 1.7s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Bc5 {-0.26/18 2.4s} 4. O-O {+0.60/25 8.2s} Nf6 {-0.65/20 2.5s}
5. Nc3 {+0.15/30 8.6s} O-O {-0.85/22 2.5s} 6. d3 {-0.66/26 8.5s}
d6 {-0.79/23 2.5s} 7. Bg5 {+0.82/31 9.1s} Bg4 {-1.12/23 2.7s}
8. Bxf6 {+0.25/33 9.1s} Qxf6 {-1.23/26 2.8s} 9. Nd5 {+0.01/33 9.2s}
Qh6 {-1.66/21 2.7s} 10. Bxc6 {+0.54/30 9.3s} bxc6 {-0.69/24 2.9s}
11. N@f5 {+0.68/32 9.6s} Bxf5 {-1.23/22 2.9s} 12. N@e7+ {+0.55/26 9.3s}
Kh8 {-1.15/1 0.003s} 13. Nxf5 {+0.86/29 9.6s} Qg6 {-0.95/21 2.8s}
14. N3h4 {+1.13/23 9.2s} Bxf2+ {-0.89/19 2.8s} 15. Rxf2 {+0.99/29 9.6s}
N@h3+ {-1.19/20 2.9s} 16. Kf1 {+1.24/24 9.3s} Nxf2 {-1.19/18 2.7s}
17. Nxg6+ {+2.18/27 9.4s} fxg6 {-2.22/21 2.8s} 18. B@h6 {+2.48/24 8.8s}
R@h1+ {-2.31/18 2.7s} 19. B@g1 {+2.90/25 9.3s} gxf5 {-2.88/20 2.7s}
20. Bxg7+ {+1.84/24 8.9s} Kxg7 {-2.68/16 2.6s} 21. Qh5 {+3.13/22 9.0s}
N@d2+ {-2.53/18 2.7s} 22. Kxf2 {+4.23/25 9.1s} fxe4+ {-3.14/19 2.8s}
23. N@f5+ {+4.89/26 9.0s} Rxf5+ {-4.84/20 2.8s} 24. Qxf5 {+4.05/24 9.1s}
B@h4+ {-4.05/17 2.7s} 25. R@g3+ {+4.40/23 9.2s} Bxg3+ {-4.60/21 2.8s}
26. hxg3 {+3.17/21 9.0s} N@h3+ {-3.38/17 2.7s} 27. gxh3 {+5.01/19 9.2s}
R@h2+ {-3.88/18 2.8s} 28. P@g2 {+4.33/18 9.0s} Rxg2+ {-4.32/15 2.7s}
29. Kxg2 {+6.87/20 9.0s} Rxg1+ {-4.65/18 2.8s} 30. Kxg1 {+7.20/21 8.9s}
N@f3+ {-5.96/16 2.8s} 31. Kf2 {+8.85/21 8.3s} B@e1+ {-7.01/14 2.8s}
32. Rxe1 {+11.55/20 8.2s} B@d4+ {-9.80/15 2.6s} 33. B@e3 {+16.35/20 6.1s}
Bxe3+ {-11.91/14 2.3s} 34. Nxe3 {+19.59/16 6.0s} B@g1+ {-16.26/11 1.7s}
35. Rxg1 {+25.52/14 4.7s} B@e1+ {-18.31/8 1.9s} 36. Rxe1 {+30.34/13 4.5s}
Nxe1 {-33.37/9 1.5s} 37. Q@f6+ {+46.51/7 2.2s} Kg8 {-19.08/1 0.015s}
38. R@h8# {+M1/5 1.9s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "98"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.59/26 8.1s} 4. d4 {+0.91/20 2.5s} exd4 {-0.63/27 9.1s}
5. Nxd4 {+0.77/21 2.7s} Nxd4 {-0.62/25 8.8s} 6. Qxd4 {+0.57/20 2.6s}
Bf6 {-1.00/26 9.3s} 7. e5 {+0.35/22 2.8s} N@c6 {-0.41/23 8.9s}
8. Qe3 {+0.78/19 2.6s} Nxe5 {-1.92/24 9.0s} 9. P@d4 {+0.30/20 2.7s}
d6 {-2.38/21 8.9s} 10. dxe5 {+0.27/16 2.7s} dxe5 {-1.76/23 8.9s}
11. N@f3 {+0.38/18 2.6s} Bg4 {-0.45/20 8.6s} 12. Nc3 {+0.34/17 2.6s}
P@d4 {-0.61/30 9.2s} 13. Qe4 {+0.32/18 2.7s} Bxf3 {-0.62/27 9.2s}
14. Qxf3 {+0.50/20 2.8s} dxc3 {-1.00/28 9.5s} 15. bxc3 {+0.73/17 2.7s}
P@b2 {-0.96/24 9.1s} 16. Bxf7+ {+0.56/23 2.8s} Kxf7 {-0.45/25 9.3s}
17. N@g5+ {+0.82/21 2.7s} Ke7 {-1.64/23 9.1s} 18. B@a3+ {+0.97/20 2.8s}
c5 {-0.39/25 9.0s} 19. Baxb2 {+0.19/17 2.7s} B@c6 {-0.07/24 8.9s}
20. P@e4 {+0.22/15 2.7s} h6 {-0.34/27 9.4s} 21. P@f7 {-0.24/17 2.8s}
hxg5 {-0.59/25 9.4s} 22. fxg8=Q {-0.08/18 2.9s} Qxg8 {+0.05/26 9.3s}
23. N@g6+ {+0.60/16 2.8s} Kd6 {+0.06/24 9.2s} 24. Qd3+ {+1.09/18 2.9s}
P@d4 {-1.70/24 9.5s} 25. cxd4 {+1.41/19 2.9s} exd4 {-1.20/28 9.6s}
26. e5+ {+0.82/20 2.8s} Bxe5 {-0.59/22 9.5s} 27. Nxe5 {+0.74/17 3.0s}
Re8 {0.00/21 9.5s} 28. Bxd4 {+0.53/18 3.0s} cxd4 {-0.19/24 9.7s}
29. Qxd4+ {-0.25/19 3.0s} N@d5 {-0.62/28 9.9s} 30. B@c5+ {-0.78/20 3.0s}
Kc7 {+1.69/25 9.8s} 31. P@d7 {-0.92/19 2.9s} Bxd7 {+0.32/24 9.8s}
32. P@b6+ {-1.41/21 3.1s} axb6 {+0.47/26 10s} 33. Bxb6+ {-0.96/17 3.1s}
Nxb6 {+0.16/22 9.9s} 34. Be3 {-0.41/18 3.0s} B@a5+ {+0.98/25 10s}
35. P@b4 {-0.02/17 3.0s} P@d2+ {+1.78/28 9.9s} 36. Qxd2 {-0.50/19 3.1s}
Rxe5 {+3.47/31 10s} 37. bxa5 {-1.39/18 3.1s} Nc4 {+3.44/25 10s}
38. B@d6+ {-2.72/23 3.1s} Nxd6 {+4.33/27 10.0s} 39. P@b6+ {-2.64/21 3.1s}
Kd8 {+5.54/25 10.0s} 40. Qxd6 {-4.51/24 3.2s} Rxe3+ {+7.93/20 9.0s}
41. fxe3 {-5.41/18 3.0s} P@f2+ {+9.44/18 8.7s} 42. Kf1 {-7.87/19 2.7s}
P@e2+ {+12.69/20 7.0s} 43. Kxe2 {-8.94/15 2.6s} N@c3+ {+13.49/17 7.1s}
44. Kd3 {-11.54/14 2.1s} B@c4+ {+17.86/21 5.9s} 45. Kxc3 {-14.99/14 2.1s}
N@e4+ {+17.58/19 5.9s} 46. Kb2 {-18.56/14 1.8s} B@c3+ {+24.39/17 3.8s}
47. Ka3 {-26.27/14 1.3s} N@b5+ {+32.27/15 2.9s} 48. Ka4 {-31.86/1 0.002s}
Nbxd6+ {+45.80/7 2.3s} 49. Ka3 {-54.45/6 0.56s} Q@b4# {+M1/7 1.7s, Black mates}
0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.39/19 2.4s} 4. d4 {+0.26/26 8.6s} exd4 {-0.81/22 2.6s}
5. Nxd4 {+0.41/26 9.4s} Nxd4 {-0.62/20 2.5s} 6. Qxd4 {+0.46/24 9.0s}
Bf6 {-0.24/22 2.7s} 7. e5 {+0.85/26 9.5s} N@c6 {-0.55/19 2.7s}
8. Qe3 {+0.35/22 9.0s} Nxe5 {-0.37/20 2.8s} 9. P@d4 {+1.09/24 9.1s}
d6 {-0.25/17 2.7s} 10. dxe5 {+0.85/20 9.0s} dxe5 {-0.25/19 2.8s}
11. Qb3 {+1.31/26 9.0s} P@e6 {-1.84/17 2.7s} 12. Nc3 {+2.16/22 8.7s}
P@d5 {-2.19/19 2.6s} 13. Bb5+ {+1.38/22 9.0s} P@c6 {-2.09/19 2.7s}
14. Be2 {+1.31/21 8.7s} Ne7 {-1.88/16 2.6s} 15. N@h5 {+1.36/21 8.9s}
Nf5 {-1.31/17 2.6s} 16. N@g4 {+1.16/18 8.5s} Rg8 {-1.18/15 2.6s}
17. Be3 {+1.50/21 8.9s} d4 {-1.64/18 2.7s} 18. Ne4 {+1.86/25 9.2s}
dxe3 {-1.59/20 2.8s} 19. Nexf6+ {+2.26/27 9.5s} gxf6 {-2.18/24 2.8s}
20. Ngxf6+ {+2.04/23 9.3s} Kf8 {-1.76/20 2.8s} 21. Nxh7+ {+2.60/31 9.8s}
Ke7 {-2.22/23 2.9s} 22. B@f6+ {+2.82/29 9.6s} Ke8 {-2.02/21 2.8s}
23. Bxd8 {+2.73/27 9.8s} exf2+ {-2.35/22 3.0s} 24. Kd1 {+2.85/26 9.4s}
Kxd8 {-2.08/18 2.8s} 25. P@e7+ {+4.38/26 9.3s} Nxe7 {-4.09/19 2.8s}
26. N7f6 {+4.44/24 9.1s} N@d5 {-4.38/18 2.9s} 27. P@h7 {+5.35/20 8.7s}
Nxf6 {-8.26/15 2.6s} 28. Nxf6 {+10.86/19 7.8s} Rh8 {-9.29/13 2.3s}
29. Q@g7 {+7.60/22 7.8s} Bd7 {-9.79/17 2.3s} 30. Qxh8+ {+10.64/22 8.2s}
B@e8 {-9.88/17 2.4s} 31. Nxe8 {+12.13/21 7.4s} Bxe8 {-13.50/19 2.4s}
32. Qxe8+ {+21.22/19 5.0s} Kxe8 {-10.84/1 0.015s} 33. h8=Q+ {+22.69/20 3.9s}
Kd7 {-19.89/12 1.3s} 34. N@f6+ {+23.79/19 5.0s} Kd6 {-23.26/1 0.002s}
35. R@d7+ {+31.14/18 3.5s} Kc5 {-28.71/1 0.002s} 36. B@a3+ {+40.07/12 2.8s}
P@b4 {-49.91/4 0.57s} 37. Qxb4# {+M1/14 2.1s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "96"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+0.90/25 2.4s} Nf6 {-1.27/29 8.4s} 5. Nc3 {+1.05/24 2.6s}
O-O {-1.36/33 8.7s} 6. d3 {+0.99/21 2.5s} d6 {-1.36/25 8.3s}
7. Bg5 {+1.25/24 2.7s} Nb4 {-1.15/29 8.6s} 8. a3 {+1.32/19 2.6s}
Nxc2 {-2.26/25 8.9s} 9. Qxc2 {+1.14/25 2.7s} P@h3 {-2.07/24 8.5s}
10. Bxf6 {+1.25/23 2.6s} Qxf6 {-1.73/26 8.7s} 11. Nd5 {+2.24/19 2.7s}
Qxf3 {-1.38/20 8.3s} 12. gxf3 {+2.10/16 2.5s} B@h4 {-3.14/29 8.5s}
13. N@h5 {+2.28/14 2.4s} Kh8 {+0.29/24 8.1s} 14. Nxg7 {-0.01/15 2.5s}
Bhxf2+ {+0.57/33 8.9s} 15. Rxf2 {-0.42/33 2.8s} Bxf2+ {-0.50/32 9.1s}
16. Qxf2 {-0.29/31 2.7s} R@g2+ {-0.25/32 9.4s} 17. Qxg2 {-0.70/24 2.6s}
hxg2 {+0.69/29 8.4s} 18. N@f2 {+0.85/29 2.6s} N@h3+ {+0.43/28 8.9s}
19. Kxg2 {+0.89/24 2.7s} Nxf2 {-1.94/26 8.8s} 20. R@g3 {0.00/22 2.6s}
N@f4+ {-1.27/24 8.9s} 21. Nxf4 {+1.52/21 2.7s} P@h3+ {-1.01/25 8.8s}
22. Nxh3 {+1.51/20 2.7s} Bxh3+ {-1.64/29 9.1s} 23. Kxf2 {+1.37/19 2.8s}
Q@d4+ {-0.53/29 9.0s} 24. B@e3 {+1.19/23 2.7s} Qxb2+ {-1.29/26 9.2s}
25. B@d2 {+0.11/22 2.8s} P@f4 {+0.95/29 8.8s} 26. Nf5 {-0.46/27 2.8s}
fxe3+ {+1.62/32 9.0s} 27. Nxe3 {-1.44/25 2.6s} Qxd2+ {+1.74/29 8.9s}
28. N@e2 {-0.95/23 2.7s} Qxe3+ {-0.26/35 9.2s} 29. Kxe3 {-1.20/24 2.7s}
B@f4+ {+0.63/25 8.6s} 30. Nxf4 {-2.24/19 2.5s} exf4+ {-1.88/35 9.1s}
31. Ke2 {-0.15/20 2.6s} N@d4+ {+2.39/27 8.4s} 32. Kd1 {+0.39/18 2.5s}
N@e3+ {+4.06/32 8.8s} 33. Kc1 {-2.02/19 2.5s} Ne2+ {+4.38/24 8.6s}
34. Kd2 {-2.33/18 2.6s} B@c3+ {+4.67/30 10.0s} 35. Kxe2 {-2.62/1 0.002s}
N@d4+ {+4.48/27 9.0s} 36. Kf2 {-2.91/1 0.003s} fxg3+ {+3.10/26 9.3s}
37. Kxg3 {-5.07/16 2.5s} Rg8+ {+5.18/24 9.1s} 38. P@g4 {-6.97/18 2.5s}
R@g2+ {+4.37/23 9.3s} 39. Kxh3 {-4.71/17 2.9s} Nxf3 {+3.76/19 9.2s}
40. B@g3 {-5.14/16 2.8s} Rxg4 {+4.41/18 7.9s} 41. B@e5+ {-6.96/17 2.5s}
Bxe5 {+4.86/18 8.0s} 42. Bxe5+ {-7.28/14 2.6s} P@g7 {+12.45/17 6.8s}
43. N@g6+ {-8.30/11 2.3s} Rxg6 {+15.88/14 4.9s} 44. Bxg7+ {-15.78/12 1.8s}
Rxg7 {+20.53/13 5.5s} 45. N@g6+ {-13.55/11 1.9s} R7xg6 {+17.83/13 6.3s}
46. B@c3+ {-17.75/10 2.2s} P@e5 {+18.66/11 6.9s} 47. P@g7+ {-24.51/7 1.8s}
Rxg7 {+16.38/11 4.0s} 48. P@f6 {-46.75/10 1.2s} N@f4# {+M1/9 1.9s, Black mates}
0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "53"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+1.03/27 8.3s} Nf6 {-0.91/21 2.4s} 5. Nc3 {+1.19/33 8.8s}
O-O {-1.02/23 2.6s} 6. d3 {+1.17/27 8.5s} d6 {-1.12/20 2.5s}
7. Bg5 {+1.41/32 8.9s} h6 {-1.20/24 2.6s} 8. Bxf6 {+1.45/30 8.7s}
Qxf6 {-1.37/18 2.6s} 9. Nd5 {+0.28/24 8.7s} Qd8 {-1.43/18 2.6s}
10. Qd2 {+0.68/20 8.3s} Kh7 {-1.37/14 2.5s} 11. N@g5+ {-0.65/22 8.4s}
Kh8 {-0.40/17 2.6s} 12. Nxc7 {+0.58/26 8.4s} hxg5 {+0.67/24 2.7s}
13. Nxa8 {-0.35/27 8.8s} B@f4 {+0.14/25 2.8s} 14. P@e3 {-3.18/25 8.9s}
g4 {-0.18/24 2.7s} 15. exf4 {-0.45/29 9.2s} gxf3 {-0.32/22 2.7s}
16. R@h5+ {+0.19/27 9.0s} N@h6 {-0.98/21 2.7s} 17. B@g5 {+0.27/33 9.1s}
N@f6 {-1.36/30 2.8s} 18. Rxh6+ {+1.73/32 9.3s} gxh6 {-2.08/31 2.8s}
19. Bxh6 {+1.06/29 9.6s} fxg2 {-2.56/30 2.8s} 20. P@g7+ {+2.38/28 9.0s}
Kh7 {-2.73/27 2.7s} 21. gxf8=N+ {+4.11/26 8.4s} Kxh6 {-3.45/19 2.6s}
22. fxe5+ {+2.61/23 8.2s} B@g5 {-3.19/16 2.5s} 23. Qxg5+ {+11.87/19 4.4s}
Kxg5 {-3.63/1 0.002s} 24. N@f3+ {+12.44/17 4.4s} Kf4 {-9.34/16 1.4s}
25. B@g5+ {+17.18/14 2.8s} Kxf3 {-12.66/10 0.95s} 26. R@g3+ {+21.02/11 2.4s}
Ke2 {-17.86/1 0.002s} 27. Rfe1# {+M1/11 1.7s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "1-0"]
[PlyCount "81"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.68/20 7.4s} 2. Bf4 {+0.71/18 2.3s} Bf5 {-0.56/21 8.0s}
3. e3 {+0.66/19 2.5s} e6 {-0.76/26 8.2s} 4. Bd3 {+0.76/17 2.4s}
Bg6 {-0.66/29 8.5s} 5. Ne2 {+0.68/20 2.5s} Bd6 {-0.85/27 8.2s}
6. O-O {+0.59/22 2.4s} Ne7 {-1.03/28 8.5s} 7. Nbc3 {+0.56/23 2.5s}
O-O {-1.18/25 8.2s} 8. Bxd6 {+1.03/20 2.5s} cxd6 {-3.62/25 8.5s}
9. Nf4 {+0.92/20 2.5s} Nbc6 {-1.34/23 8.2s} 10. B@h4 {+1.32/18 2.5s}
B@e4 {-1.02/25 8.5s} 11. Bxe4 {+2.19/22 2.7s} dxe4 {-2.04/24 8.9s}
12. f3 {+2.58/22 2.7s} h6 {-2.15/23 9.0s} 13. Nxe4 {+4.82/20 2.8s}
Bxe4 {-4.77/26 8.9s} 14. fxe4 {+4.42/25 2.8s} B@g5 {-4.35/26 9.3s}
15. Bxg5 {+4.56/23 2.7s} hxg5 {-5.18/25 9.3s} 16. Nh5 {+4.57/22 2.9s}
f5 {-5.60/22 8.9s} 17. exf5 {+4.09/17 2.7s} Rxf5 {-3.67/23 9.2s}
18. Rxf5 {+3.82/22 2.9s} Nxf5 {-3.33/24 9.4s} 19. B@g6 {+4.45/23 2.8s}
P@f2+ {-2.67/28 9.3s} 20. Kxf2 {+2.82/21 2.9s} N@e4+ {-3.96/30 9.6s}
21. Kg1 {+2.96/20 2.8s} B@h7 {-3.21/26 9.0s} 22. Bxh7+ {+2.19/24 2.9s}
Kxh7 {-4.09/29 9.8s} 23. B@f7 {+3.08/20 2.8s} B@f2+ {-4.39/26 9.1s}
24. Kh1 {+3.04/30 2.8s} R@h6 {-3.56/39 9.1s} 25. P@g6+ {+2.61/22 2.7s}
Kh8 {-3.57/40 8.2s} 26. Bxe6 {+3.20/31 2.9s} Nfg3+ {-4.15/35 8.7s}
27. hxg3 {+2.52/29 2.9s} Nxg3+ {-4.87/36 9.0s} 28. Kh2 {+2.53/1 0.004s}
Qe7 {-5.20/34 9.1s} 29. N@f7+ {+3.83/31 2.8s} Qxf7 {-5.37/32 8.8s}
30. gxf7 {+3.68/24 2.7s} N@f1+ {-6.07/32 8.4s} 31. Kh3 {+4.69/29 2.8s}
Rxe6 {-6.43/28 8.9s} 32. R@g8+ {+3.13/23 2.9s} Rxg8 {-8.45/26 7.6s}
33. fxg8=Q+ {+4.51/21 2.7s} Kxg8 {-4.61/1 0.011s} 34. P@h7+ {+3.97/20 2.7s}
Kxh7 {-11.17/22 7.3s} 35. P@g6+ {+7.23/19 2.2s} Kxg6 {-11.46/22 5.8s}
36. Nf4+ {+7.08/17 2.6s} gxf4 {-11.56/18 6.8s} 37. B@h5+ {+10.80/17 2.0s}
Kh6 {-10.86/18 5.2s} 38. R@h8+ {+11.69/15 2.1s} R@h7 {-12.26/16 5.3s}
39. P@g5+ {+19.86/16 1.6s} Kxg5 {-19.08/1 0.004s} 40. Qg4+ {+24.37/13 1.1s}
Kf6 {-M1/14 2.6s} 41. Q@f7# {+M1/11 0.56s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.41/15 2.2s} 2. Bf4 {+0.57/22 7.7s} Bf5 {-0.56/19 2.4s}
3. e3 {+0.74/26 8.5s} e6 {-0.65/20 2.5s} 4. Bd3 {+0.61/26 8.2s}
Bg6 {-0.57/20 2.5s} 5. Ne2 {+0.50/28 8.3s} Bd6 {-0.63/23 2.5s}
6. O-O {+0.54/26 8.1s} Ne7 {-0.54/23 2.5s} 7. Nbc3 {+0.60/25 8.4s}
O-O {-0.61/21 2.5s} 8. Bxd6 {+0.72/22 8.2s} cxd6 {-0.85/21 2.6s}
9. Nf4 {+1.02/24 8.5s} Nbc6 {-0.98/19 2.5s} 10. B@h4 {+1.53/22 8.5s}
Qd7 {-1.24/18 2.6s} 11. Ncxd5 {+1.84/28 9.2s} Nxd5 {-2.15/24 2.8s}
12. Nxd5 {+1.88/28 9.4s} exd5 {-2.23/22 2.8s} 13. P@f6 {+1.92/31 9.5s}
gxf6 {-1.89/24 2.9s} 14. Bxf6 {+1.71/29 9.3s} P@g7 {-1.91/21 2.8s}
15. Bxg7 {+1.98/33 9.8s} Kxg7 {-1.82/23 2.9s} 16. P@g5 {+2.06/25 9.0s}
f6 {-1.58/19 2.7s} 17. Bxg6 {+2.34/29 9.6s} hxg6 {-2.07/22 2.8s}
18. B@h6+ {+2.20/26 9.2s} Kh7 {-2.70/20 2.7s} 19. Bxf8 {+2.79/27 9.2s}
Rxf8 {-2.91/21 2.9s} 20. R@h6+ {+3.69/25 9.0s} Kg7 {-2.77/18 2.7s}
21. P@h5 {+2.92/22 8.8s} N@h3+ {-2.77/20 2.7s} 22. gxh3 {+1.93/22 8.9s}
B@e4 {-2.86/17 2.7s} 23. f3 {+4.43/23 9.3s} Nxd4 {-2.31/21 2.8s}
24. fxe4 {+1.54/26 9.4s} N@e2+ {-2.10/22 2.9s} 25. Kh1 {+2.06/25 9.0s}
Qxh3 {-1.95/20 2.8s} 26. Rxg6+ {+2.00/24 8.7s} Kh7 {-1.44/20 2.6s}
27. Rg7+ {+4.08/30 9.1s} Kxg7 {-2.79/21 2.8s} 28. B@h6+ {+4.00/29 8.9s}
Kg8 {-3.54/28 2.6s} 29. N@e7+ {+5.36/28 8.4s} Kf7 {-3.95/20 2.6s}
30. Rxf6+ {+4.61/24 8.5s} Kxe7 {-3.44/23 2.8s} 31. Bxf8+ {+6.31/24 7.9s}
Kd8 {-3.17/16 2.4s} 32. P@e7+ {+6.40/21 8.3s} Kc7 {-5.04/18 2.5s}
33. N@a8+ {+7.85/21 7.7s} Kc6 {-6.21/16 2.4s} 34. e8=Q+ {+7.73/19 8.4s}
B@d7 {-8.10/16 2.7s} 35. Rxd6+ {+13.81/18 4.9s} Kb5 {-10.54/12 2.0s}
36. Rxd5+ {+17.24/13 4.8s} Ka6 {-29.66/12 1.1s}
37. R@a5# {+M1/7 1.7s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "54"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.70/18 2.3s} Bf5 {-0.57/24 8.0s}
3. e3 {+0.67/20 2.5s} e6 {-0.70/26 8.5s} 4. Bd3 {+0.77/17 2.4s}
Bg6 {-0.70/25 8.1s} 5. Ne2 {+0.71/22 2.5s} Bd6 {-1.00/28 8.3s}
6. O-O {+0.51/20 2.4s} Ne7 {-0.96/25 8.2s} 7. Nbc3 {+0.58/22 2.5s}
O-O {-1.20/24 8.4s} 8. Bxd6 {+1.04/20 2.5s} cxd6 {-0.87/25 8.3s}
9. Nf4 {+0.94/20 2.5s} Nbc6 {-1.14/23 8.4s} 10. B@h4 {+1.28/18 2.5s}
Qd7 {-3.44/23 8.5s} 11. Ncxd5 {+3.28/19 2.6s} Nxd5 {-2.02/29 9.4s}
12. Nxd5 {+2.22/25 2.9s} exd5 {-2.04/27 9.4s} 13. P@f6 {+2.52/22 2.8s}
gxf6 {-2.02/31 9.6s} 14. Bxf6 {+1.86/24 2.9s} P@g7 {-2.12/28 9.3s}
15. Bxg7 {+1.83/20 2.7s} Kxg7 {-2.13/32 9.5s} 16. P@g5 {+1.94/22 2.9s}
f6 {-2.41/24 9.1s} 17. gxf6+ {+1.32/20 2.7s} Rxf6 {+0.35/27 9.2s}
18. P@g5 {+0.09/20 2.8s} N@f3+ {+0.47/29 9.3s} 19. Qxf3 {-3.05/20 2.8s}
Rxf3 {+3.77/21 8.8s} 20. P@f6+ {-3.69/20 2.7s} Kf8 {+5.37/19 8.6s}
21. Bxg6 {-4.92/18 2.7s} hxg6 {+4.84/21 8.7s} 22. B@g7+ {-7.20/16 2.7s}
Ke8 {+9.72/19 8.0s} 23. N@e6 {-6.30/20 2.6s} P@h3 {+14.42/20 6.5s}
24. N@c7+ {-11.86/17 2.1s} Kf7 {+17.31/19 5.5s} 25. gxh3 {-13.15/16 1.8s}
B@g2 {+32.86/19 3.3s} 26. Kxg2 {-44.89/8 0.76s} N@h4+ {+42.38/5 2.0s}
27. Kh1 {-37.72/2 0.51s} Q@g2# {+M1/6 1.7s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.53/22 7.7s} Bf5 {-0.54/19 2.3s}
3. e3 {+0.73/28 8.5s} e6 {-0.61/19 2.5s} 4. Bd3 {+0.41/23 8.1s}
Bg6 {-0.55/17 2.4s} 5. Ne2 {+0.40/27 8.4s} Bd6 {-0.64/23 2.5s}
6. O-O {+0.58/26 8.2s} Ne7 {-0.56/23 2.4s} 7. Nbc3 {+0.58/26 8.2s}
O-O {-0.54/22 2.6s} 8. e4 {+1.59/22 8.4s} dxe4 {-1.65/16 2.5s}
9. Nxe4 {+0.76/23 9.0s} Bxf4 {-1.67/19 2.7s} 10. Nxf4 {+0.40/21 8.6s}
Bxe4 {-1.73/17 2.6s} 11. Bxe4 {+1.78/22 8.9s} B@f5 {-1.19/18 2.7s}
12. Bxb7 {+2.05/22 9.0s} Nd7 {-2.08/19 2.8s} 13. B@f3 {+3.19/19 8.9s}
Rb8 {-3.13/15 2.6s} 14. B@h4 {+3.24/18 8.7s} P@f6 {-4.47/15 2.7s}
15. P@e5 {+4.92/23 9.0s} N@g6 {-4.53/17 2.7s} 16. exf6 {+3.46/22 9.0s}
gxf6 {-4.36/17 2.7s} 17. Nxg6 {+5.73/26 9.1s} fxg6 {-5.02/17 2.7s}
18. N@h6+ {+5.63/24 8.8s} Kg7 {-7.04/20 2.7s} 19. P@e5 {+6.53/27 9.3s}
Kxh6 {-7.51/24 2.8s} 20. exf6 {+6.88/26 9.2s} g5 {-5.44/21 2.8s}
21. Bxg5+ {+7.36/23 9.3s} Kxg5 {-6.61/19 2.8s} 22. fxe7 {+7.25/21 9.1s}
Qxe7 {-6.55/16 2.8s} 23. N@c6 {+9.18/21 8.9s} Qg7 {-8.60/16 2.7s}
24. P@f4+ {+9.96/21 8.5s} Kg6 {-12.73/18 2.3s} 25. Bh5+ {+23.52/21 5.4s}
Kh6 {-22.86/18 1.2s} 26. P@g5+ {+22.11/18 4.2s} Qxg5 {-13.23/1 0.014s}
27. fxg5+ {+24.89/17 3.5s} Kxg5 {-23.73/14 1.2s} 28. h4+ {+25.82/14 3.5s}
Kxh4 {-22.91/13 0.85s} 29. Q@g3# {+M1/15 2.5s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "100"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. Bf4 {-0.43/18 2.3s}
e6 {+0.05/26 8.0s} 4. e3 {-0.50/23 2.4s} Bd6 {+0.25/27 8.4s}
5. Bg3 {-0.19/22 2.4s} Ne7 {+0.12/24 8.2s} 6. Bd3 {-0.34/18 2.4s}
O-O {+0.39/23 8.4s} 7. O-O {-0.19/18 2.4s} Nbc6 {+0.30/20 8.0s}
8. Nc3 {-0.17/16 2.4s} Bxd3 {-0.25/22 8.2s} 9. cxd3 {-0.43/21 2.5s}
Nf5 {-0.61/22 8.1s} 10. Ne5 {+0.23/18 2.6s} f6 {-0.14/25 8.6s}
11. Nxc6 {-0.13/19 2.6s} bxc6 {0.00/24 8.7s} 12. Bxd6 {+0.15/21 2.7s}
cxd6 {+0.08/26 8.8s} 13. B@h3 {+0.26/16 2.6s} B@g6 {+0.14/20 8.5s}
14. N@f4 {-0.02/19 2.6s} N@g5 {+0.44/21 8.8s} 15. B@g4 {-0.25/17 2.6s}
B@f7 {+0.54/19 8.5s} 16. Qe2 {-0.30/18 2.6s} Nxh3+ {+0.34/23 8.6s}
17. Bxh3 {-0.91/18 2.6s} B@h6 {+0.49/21 8.7s} 18. Nxg6 {-0.90/20 2.7s}
Bxg6 {+0.68/21 8.8s} 19. B@g4 {-0.88/18 2.6s} N@g5 {+0.57/19 8.6s}
20. N@f4 {-1.36/18 2.7s} Nxh3+ {+0.65/24 9.1s} 21. Nxh3 {-0.60/14 2.6s}
B@f7 {+0.57/19 8.5s} 22. N@f4 {-0.73/15 2.6s} Rb8 {+0.47/18 8.7s}
23. Rab1 {-0.64/14 2.6s} Qe7 {+0.73/17 8.7s} 24. Kh1 {-0.82/14 2.6s}
e5 {+0.41/20 9.1s} 25. dxe5 {-1.43/18 2.8s} fxe5 {+1.03/20 9.4s}
26. Nxg6 {-1.46/18 2.9s} hxg6 {+1.44/21 9.6s} 27. P@e4 {-1.70/15 2.8s}
Nh4 {+1.56/23 9.5s} 28. f4 {-1.28/21 2.9s} exf4 {+1.14/28 10.0s}
29. exf4 {-1.16/17 3.0s} N@d4 {+0.70/32 9.7s} 30. Qf2 {-1.86/29 3.1s}
P@f3 {+0.48/31 10s} 31. Bxf3 {-1.77/27 3.1s} Ndxf3 {+1.65/28 10s}
32. B@g5 {-0.80/21 3.1s} Bxg5 {+1.85/28 10s} 33. Nxg5 {-0.62/25 3.1s}
B@d4 {+3.14/24 10.0s} 34. P@e3 {-2.05/22 3.1s} Bxc3 {+2.49/21 10s}
35. bxc3 {-4.32/14 3.0s} Rxb1 {+5.53/22 9.5s} 36. Rxb1 {-7.24/15 2.9s}
N@g4 {+7.81/22 9.5s} 37. P@h7+ {-7.41/18 2.9s} Kh8 {+5.33/1 0.014s}
38. R@g8+ {-8.25/17 2.8s} Rxg8 {+7.80/22 9.4s} 39. hxg8=Q+ {-8.46/18 2.8s}
Bxg8 {+8.11/20 8.9s} 40. Qxf3 {-8.21/19 2.8s} Nxf3 {+9.85/21 9.0s}
41. N@f7+ {-7.75/17 2.8s} Bxf7 {+12.72/17 7.4s} 42. Rb8+ {-11.12/14 2.4s}
B@e8 {+14.57/15 7.5s} 43. R@h7+ {-17.37/13 2.2s} Kg8 {+19.98/1 0.006s}
44. Rxe8+ {-14.10/12 1.7s} Qxe8 {+12.74/16 6.5s} 45. Rxg7+ {-16.10/13 1.9s}
Kxg7 {+15.04/17 7.9s} 46. P@h6+ {-17.10/13 2.2s} Kxh6 {+23.63/15 6.7s}
47. Nxf7+ {-20.71/13 1.9s} Qxf7 {+25.18/13 5.0s} 48. B@g5+ {-23.70/11 1.4s}
Kh7 {+34.03/15 4.4s} 49. B@g1 {-29.73/7 1.2s} N@f2+ {+43.05/11 3.8s}
50. Bxf2 {-42.87/1 0.002s} Nxf2# {+M1/9 1.9s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "95"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. g3 {-0.39/24 7.7s}
e6 {-0.12/16 2.3s} 4. Bg2 {-0.20/29 8.1s} Bd6 {+0.17/20 2.4s}
5. O-O {-0.05/28 7.9s} Ne7 {+0.41/17 2.3s} 6. Na3 {+0.32/25 8.2s}
O-O {-0.21/16 2.4s} 7. h3 {+0.97/27 8.6s} Nbc6 {-0.82/23 2.5s}
8. c4 {+1.24/27 8.7s} f6 {-0.51/22 2.6s} 9. cxd5 {+1.12/27 8.9s}
exd5 {-1.34/26 2.7s} 10. P@h6 {+1.49/23 8.8s} gxh6 {-1.64/19 2.6s}
11. Bxh6 {+0.78/27 9.0s} Qd7 {-1.02/20 2.6s} 12. P@g4 {+1.29/23 8.8s}
Bg6 {-1.89/19 2.7s} 13. Nb5 {+1.81/26 9.0s} P@g7 {-2.74/20 2.7s}
14. Bxg7 {+3.87/27 9.2s} Kxg7 {-2.98/20 2.8s} 15. P@e5 {+4.34/28 9.3s}
fxe5 {-4.92/19 2.8s} 16. dxe5 {+4.50/24 9.2s} Nxe5 {-4.78/18 2.7s}
17. Nxd6 {+4.45/26 9.2s} Nxf3+ {-4.33/21 2.9s} 18. exf3 {+4.32/24 9.1s}
cxd6 {-4.38/19 2.8s} 19. g5 {+4.67/25 9.0s} B@e5 {-4.34/21 2.8s}
20. P@f6+ {+4.73/25 9.1s} Rxf6 {-4.38/22 2.8s} 21. gxf6+ {+4.12/23 9.4s}
Bxf6 {-4.66/20 2.9s} 22. N@g4 {+4.19/21 9.2s} N@g8 {-4.58/18 2.8s}
23. Nxf6 {+5.03/22 9.3s} Nxf6 {-5.02/16 2.9s} 24. B@g5 {+4.74/20 9.1s}
N@g8 {-4.85/14 2.7s} 25. Bxf6+ {+5.11/22 9.3s} Nxf6 {-5.13/21 2.9s}
26. B@g5 {+2.62/22 9.2s} B@e5 {-4.65/19 2.8s} 27. Bxf6+ {+4.29/24 9.5s}
Bxf6 {-5.70/21 2.9s} 28. N@g4 {+3.85/22 9.5s} B@g5 {-5.16/19 2.9s}
29. f4 {+4.72/21 9.5s} P@c2 {-6.11/17 2.9s} 30. Qd2 {+3.38/21 9.5s}
Bxf4 {-6.21/19 2.8s} 31. gxf4 {+6.56/23 9.4s} Qxg4 {-6.16/18 2.9s}
32. hxg4 {+7.35/22 9.5s} P@h3 {-6.39/17 2.9s} 33. g5 {+7.43/23 9.6s}
P@h2+ {-7.84/18 3.0s} 34. Kxh2 {+7.61/23 10s} N@g4+ {-7.67/16 3.0s}
35. Kxh3 {+8.70/22 9.7s} Bf5 {-7.06/20 3.0s} 36. gxf6+ {+8.24/21 10s}
Nxf6+ {-8.55/16 3.0s} 37. P@g4 {+12.55/20 9.5s} Bxg4+ {-12.84/15 2.9s}
38. Kh2 {+12.88/17 9.3s} Rg8 {-9.92/14 2.9s} 39. P@g5 {+14.17/17 9.2s}
Nh5 {-12.44/14 2.9s} 40. B@f6+ {+18.37/22 7.9s} Nxf6 {-18.24/17 2.4s}
41. gxf6+ {+15.99/21 7.4s} Kxf6 {-20.40/18 2.5s} 42. B@g5+ {+16.64/19 6.9s}
Rxg5 {-18.19/17 1.8s} 43. fxg5+ {+15.97/17 7.3s} Ke6 {-15.93/16 2.3s}
44. R@f6+ {+13.37/16 8.0s} Kd7 {-17.62/14 2.4s} 45. N@f8+ {+18.35/16 6.9s}
Kc7 {-20.96/14 2.2s} 46. N@e8+ {+29.12/11 4.4s} Kb6 {-28.54/8 0.87s}
47. Q@c7+ {+40.58/11 2.8s} Ka6 {-45.12/8 0.49s}
48. R@a5# {+M1/7 1.9s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "90"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.62/24 7.9s} 3. Nc3 {+0.87/15 2.4s}
dxe4 {-0.72/25 8.5s} 4. Nxe4 {+0.72/18 2.5s} Nc6 {-1.02/24 8.3s}
5. Nf3 {+0.74/17 2.5s} Nf6 {-1.07/25 8.6s} 6. Neg5 {+0.71/20 2.5s}
Qd5 {-1.04/25 8.5s} 7. Be2 {+0.85/22 2.5s} P@g4 {-0.80/24 8.9s}
8. O-O {+1.09/23 2.7s} gxf3 {-1.08/21 8.8s} 9. Bxf3 {+1.14/19 2.6s}
Qxf3 {-1.23/23 8.9s} 10. Nxf3 {+0.69/15 2.7s} B@h5 {-0.70/18 8.5s}
11. P@e2 {+1.06/15 2.6s} Be7 {-1.34/18 8.5s} 12. c3 {+1.12/15 2.6s}
N@f5 {-0.46/18 8.6s} 13. Bf4 {+0.71/15 2.7s} Nd5 {-0.50/23 8.9s}
14. Bg3 {+0.95/18 2.7s} Bxf3 {-0.53/24 9.4s} 15. exf3 {-0.23/22 3.0s}
h5 {-0.31/28 9.6s} 16. P@e4 {-0.87/20 2.8s} Nxg3 {+0.82/28 9.7s}
17. hxg3 {-1.43/22 2.9s} h4 {+1.29/33 9.6s} 18. exd5 {-1.95/19 2.9s}
hxg3 {+1.12/32 9.4s} 19. dxc6 {-0.97/23 2.9s} B@h2+ {-0.54/31 9.2s}
20. Kh1 {-2.45/1 0.014s} bxc6 {+0.43/28 9.3s} 21. B@g6 {-0.78/17 2.7s}
P@h3 {+3.18/30 8.9s} 22. Bxf7+ {-2.60/29 2.6s} Kd8 {+0.13/34 9.6s}
23. N@f4 {-2.98/32 2.7s} hxg2+ {-0.31/31 9.4s} 24. Nxg2 {-2.45/25 2.7s}
P@h3 {-0.33/29 9.7s} 25. N@e3 {-0.82/29 2.9s} hxg2+ {-0.43/28 9.0s}
26. Nxg2 {-1.27/26 2.8s} P@h3 {-0.34/37 9.8s} 27. Nf4 {+0.25/25 3.0s}
g2+ {-0.12/32 9.2s} 28. Kxh2 {+0.30/25 2.9s} gxf1=N+ {-1.31/33 9.7s}
29. Qxf1 {+0.19/26 2.9s} N@d2 {-1.50/34 9.7s} 30. Nxe6+ {+0.01/28 2.9s}
Bxe6 {-1.49/37 10s} 31. N@b7+ {+1.51/29 3.2s} Kc8 {-1.77/30 10.0s}
32. Bxe6+ {+0.99/26 3.0s} Kb8 {-1.21/30 9.9s} 33. Qe2 {+1.78/27 3.2s}
R@g2+ {-2.05/27 9.8s} 34. Kh1 {+0.26/1 0.015s} Rxf2 {-0.81/33 10s}
35. Qxf2 {+1.33/22 3.0s} P@g2+ {-1.58/31 9.8s} 36. Kg1 {+2.48/24 3.1s}
N@f4 {-1.80/29 9.6s} 37. Qxd2 {+1.68/22 3.1s} h2+ {+1.35/27 9.2s}
38. Kf2 {+1.35/1 0.003s} g1=Q+ {+4.43/25 7.2s} 39. Rxg1 {+1.34/1 0.003s}
N@d3+ {+3.32/23 9.3s} 40. Ke3 {-2.11/20 2.8s} hxg1=Q+ {+7.68/21 6.8s}
41. P@f2 {-4.80/20 2.1s} R@e1+ {+11.81/19 6.2s} 42. R@e2 {-6.06/18 2.2s}
Qxf2+ {+20.12/18 4.2s} 43. Ke4 {-16.73/1 0.001s} P@d5+ {+24.01/16 4.3s}
44. Kf5 {-23.87/10 0.88s} g6+ {+26.31/9 2.3s} 45. Kg4 {-15.16/1 0.015s}
Rh4# {+M1/6 1.9s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.55/19 2.4s} 3. Nc3 {+0.50/24 8.0s}
dxe4 {-0.73/18 2.5s} 4. Nxe4 {+0.17/26 8.6s} Nc6 {-0.46/16 2.5s}
5. Nf3 {+0.58/23 8.5s} Nf6 {-0.53/19 2.6s} 6. Neg5 {+0.89/26 8.8s}
Qd5 {-0.40/20 2.5s} 7. Be2 {+0.25/25 8.7s} P@g4 {-1.00/21 2.6s}
8. O-O {+0.67/26 8.9s} gxf3 {-1.06/20 2.6s} 9. Bxf3 {+0.80/21 8.7s}
Qxf3 {-0.38/19 2.7s} 10. Nxf3 {+0.65/22 8.6s} B@h5 {-0.50/16 2.6s}
11. P@e2 {+0.84/21 8.5s} Be7 {-0.59/15 2.7s} 12. c3 {-0.63/19 8.7s}
Bd7 {-1.07/14 2.6s} 13. Ne5 {+0.75/23 8.7s} Rd8 {-0.87/16 2.7s}
14. Nxd7 {+0.13/23 9.0s} Rxd7 {-1.43/20 2.7s} 15. B@c8 {+0.67/22 8.9s}
N@h4 {-1.81/20 2.8s} 16. Bxb7 {+1.40/24 9.0s} Bxe2 {-0.97/20 2.7s}
17. Qxe2 {+3.08/24 9.1s} P@f3 {-1.91/24 2.9s} 18. Q@c8+ {+3.78/23 8.9s}
Bd8 {-2.58/20 2.8s} 19. Bxc6 {+6.12/25 8.9s} O-O {-4.35/22 2.7s}
20. Bxf3 {+5.49/26 9.4s} Nxf3+ {-4.79/22 2.8s} 21. gxf3 {+5.31/22 9.3s}
B@f4 {-4.12/19 2.9s} 22. P@g3 {+4.26/22 9.4s} Bxc1 {-5.58/21 2.8s}
23. Raxc1 {+4.08/22 9.1s} B@h3 {-5.03/17 2.8s} 24. N@f4 {+4.05/20 9.1s}
N@g5 {-4.03/19 2.9s} 25. B@h4 {+6.24/22 9.3s} Bxf1 {-5.86/17 3.0s}
26. Rxf1 {+4.75/26 9.4s} Nxf3+ {-6.59/23 2.9s} 27. Qxf3 {+6.72/24 9.6s}
P@g4 {-6.29/16 2.9s} 28. Qd1 {+7.67/19 9.4s} Nd5 {-5.86/18 2.9s}
29. Qxg4 {+6.47/22 9.0s} Nxf4 {-8.01/19 2.8s} 30. gxf4 {+8.85/21 8.9s}
R@g6 {-8.13/16 2.8s} 31. P@g5 {+9.72/23 9.3s} f5 {-7.34/18 2.9s}
32. Qg2 {+10.91/21 8.7s} N@e2+ {-9.80/19 2.9s} 33. Kh1 {+10.83/1 0.004s}
Nxf4 {-11.54/19 2.7s} 34. Qxd7 {+14.64/26 6.4s} Nxg2 {-12.18/18 2.5s}
35. P@f7+ {+17.93/24 6.1s} Rxf7 {-15.04/22 1.7s} 36. Qxf7+ {+27.21/23 4.9s}
Kxf7 {-24.77/14 1.5s} 37. N@e5+ {+28.49/15 4.4s} Ke7 {-27.97/13 1.3s}
38. R@d7+ {+33.33/15 3.2s} Kf8 {-26.63/12 1.2s} 39. Rxd8+ {+33.69/13 3.8s}
Ke7 {-36.75/12 0.78s} 40. R@d7# {+M1/11 2.4s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "1-0"]
[PlyCount "99"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.41/30 8.3s}
4. Nf3 {+0.90/17 2.4s} dxe4 {-1.24/28 8.7s} 5. Nxe4 {+0.77/21 2.6s}
Qd5 {-0.73/22 8.4s} 6. Nc3 {+0.43/18 2.6s} Bb4 {-0.92/25 8.9s}
7. Be2 {+0.78/20 2.7s} Nf6 {-1.17/23 8.6s} 8. O-O {+0.76/19 2.6s}
Bxc3 {-1.15/24 9.0s} 9. bxc3 {+0.86/20 2.8s} P@g4 {-0.68/20 8.4s}
10. B@b3 {+0.85/18 2.6s} Qxf3 {-0.49/26 9.0s} 11. gxf3 {+0.18/19 2.8s}
gxf3 {-0.91/24 9.2s} 12. Bxf3 {+0.35/23 2.8s} P@e4 {-2.12/24 8.9s}
13. Bg2 {+0.53/20 2.6s} N@f3+ {-1.77/26 9.3s} 14. Kh1 {+0.90/19 2.7s}
Nfxd4 {-1.98/24 8.9s} 15. cxd4 {+0.11/23 2.9s} P@f3 {-2.82/25 8.8s}
16. Bh3 {+1.51/19 2.8s} N@c3 {-3.56/24 8.7s} 17. Qd2 {+2.10/21 2.7s}
Nxd4 {-4.16/26 9.1s} 18. Rg1 {+3.93/22 3.0s} P@g2+ {-4.56/26 9.1s}
19. Bxg2 {+4.01/20 2.9s} fxg2+ {-8.00/33 9.3s} 20. Rxg2 {+4.60/27 2.9s}
B@f3 {-8.13/29 9.0s} 21. Qxd4 {+5.22/20 2.8s} Bxg2+ {-6.40/25 9.1s}
22. Kxg2 {+5.37/23 2.8s} Nfd5 {-6.29/22 8.7s} 23. Ba3 {+6.02/20 2.7s}
R@g5+ {-8.73/19 8.4s} 24. P@g3 {+8.37/14 2.7s} Bd7 {-10.78/21 7.9s}
25. Bxd5 {+7.49/15 2.6s} Nxd5 {-9.15/23 7.3s} 26. Qxd5 {+9.71/20 2.4s}
B@e7 {-13.07/23 7.5s} 27. Qxb7 {+10.20/20 2.9s} Bxa3 {-9.85/23 8.8s}
28. Qxa8+ {+9.00/16 3.0s} B@c8 {-9.60/19 9.4s} 29. Qxe4 {+11.33/18 2.8s}
Be7 {-9.61/17 9.2s} 30. P@c6 {+7.65/15 3.0s} O-O {-8.16/19 9.5s}
31. cxd7 {+7.42/13 3.0s} Bxd7 {-11.28/16 9.3s} 32. P@f4 {+8.75/14 2.9s}
f5 {-8.42/22 9.5s} 33. Qb7 {+11.25/14 2.9s} Rg4 {-11.42/18 9.4s}
34. P@f3 {+11.28/16 3.0s} Be8 {-11.57/19 9.7s} 35. fxg4 {+8.56/15 3.0s}
fxg4 {-10.26/19 9.9s} 36. N@e5 {+9.89/17 3.2s} P@f3+ {-11.72/19 9.9s}
37. Kg1 {+10.57/17 3.1s} Bf6 {-10.88/22 9.5s} 38. Nxg4 {+10.66/18 3.1s}
Bxa1 {-15.51/18 8.9s} 39. Qxf3 {+11.28/15 2.6s} R@e1+ {-12.78/21 9.8s}
40. B@f1 {+10.33/15 3.1s} P@e2 {-15.16/21 9.6s} 41. Qxe2 {+12.01/18 3.1s}
Rxe2 {-11.98/20 9.8s} 42. Bxe2 {+12.87/19 3.0s} Q@e1+ {-12.57/18 9.6s}
43. B@f1 {+13.90/17 3.1s} Bd4 {-13.05/20 9.3s} 44. P@e3 {+14.11/18 3.0s}
Bxe3 {-15.57/19 9.5s} 45. Nxe3 {+15.65/12 2.9s} P@h3 {-16.06/17 9.6s}
46. N@e7+ {+19.27/16 2.9s} Kh8 {-24.68/17 7.9s} 47. N@g6+ {+18.48/11 2.8s}
hxg6 {-M1/18 5.3s} 48. R@h7+ {+34.64/15 1.4s} Kxh7 {-15.35/1 0.017s}
49. N@g5+ {+37.59/5 0.76s} Kh6 {-48.16/4 1.9s}
50. Q@h7# {+M1/3 0.41s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "51"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.36/21 2.5s}
4. Nf3 {+0.10/27 8.2s} dxe4 {-0.76/23 2.6s} 5. Nxe4 {+0.85/24 8.7s}
Nf6 {-0.68/16 2.5s} 6. Neg5 {+0.86/27 8.4s} Qd5 {-0.34/21 2.6s}
7. Be2 {+0.55/24 9.0s} P@g4 {-0.91/24 2.6s} 8. O-O {+0.64/22 8.9s}
gxf3 {-1.11/22 2.7s} 9. Bxf3 {+0.80/22 8.9s} Qxd4 {-1.40/18 2.6s}
10. Nxf7 {+1.85/28 9.0s} Kxf7 {-1.98/24 2.7s} 11. Bxc6 {+1.72/31 9.4s}
bxc6 {-1.73/22 2.7s} 12. N@g5+ {+1.55/25 9.0s} Ke7 {-1.80/22 2.7s}
13. P@d6+ {+1.78/32 8.7s} Qxd6 {-1.56/21 2.5s} 14. Qxd6+ {+2.20/33 8.8s}
Kxd6 {-1.75/28 2.7s} 15. P@e5+ {+2.03/26 8.9s} Kd7 {-1.68/26 2.7s}
16. exf6 {+1.36/30 9.0s} gxf6 {-2.31/29 2.8s} 17. Q@f7+ {+3.50/26 8.3s}
Q@e7 {-1.75/27 2.8s} 18. N@c5+ {+4.07/26 8.2s} Kd8 {-3.54/24 2.5s}
19. P@b7 {+5.27/26 6.9s} fxg5 {-4.04/19 2.3s} 20. Qxe7+ {+9.46/26 7.2s}
Bxe7 {-7.16/23 2.2s} 21. bxc8=Q+ {+12.51/26 5.5s} Kxc8 {-8.15/19 2.0s}
22. Q@b7+ {+15.32/21 5.4s} Kd8 {-11.71/1 0.001s} 23. Qxa8+ {+17.49/19 4.5s}
B@c8 {-13.93/17 1.7s} 24. Qxc8+ {+19.54/17 3.6s} Kxc8 {-4.57/1 0.014s}
25. B@b7+ {+32.28/13 2.0s} Kd8 {-28.75/2 0.52s}
26. R@c8# {+M1/3 1.6s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "104"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.60/18 2.4s}
Be7 {-0.62/24 8.1s} 4. d4 {+0.87/20 2.6s} exd4 {-0.62/27 9.0s}
5. Nxd4 {+0.74/21 2.5s} Nxd4 {-0.61/25 8.7s} 6. Qxd4 {+0.48/23 2.8s}
Bf6 {-1.22/26 9.3s} 7. e5 {+0.42/19 2.6s} N@c6 {-0.49/23 8.9s}
8. Qe3 {+0.56/20 2.8s} Nxe5 {-1.88/25 9.1s} 9. P@d4 {+0.29/18 2.6s}
d6 {-2.41/20 8.8s} 10. dxe5 {+0.30/18 2.7s} dxe5 {-1.73/23 9.0s}
11. N@f3 {+0.99/14 2.6s} Bg4 {-0.43/20 8.5s} 12. Nc3 {+0.43/16 2.5s}
P@d4 {-0.65/29 9.3s} 13. Qe4 {+0.41/20 2.7s} Bxf3 {-0.54/28 9.1s}
14. Qxf3 {+0.41/19 2.7s} dxc3 {-0.95/27 9.5s} 15. bxc3 {+0.70/23 2.8s}
P@b2 {-0.95/24 9.0s} 16. Bxf7+ {+0.45/22 2.8s} Kxf7 {-0.47/25 9.4s}
17. N@g5+ {+0.94/21 2.9s} Ke7 {-1.57/23 9.0s} 18. B@a3+ {+0.77/19 2.8s}
c5 {-0.52/25 9.1s} 19. Baxb2 {+0.24/17 2.7s} B@c6 {-0.21/24 8.9s}
20. P@e4 {+0.20/16 2.8s} h6 {-0.33/26 9.3s} 21. P@f7 {+0.01/17 2.8s}
hxg5 {-0.64/24 9.2s} 22. fxg8=Q {-0.17/18 2.7s} Qxg8 {+0.02/24 9.3s}
23. N@g6+ {+0.42/17 2.7s} Kd6 {-0.37/24 9.1s} 24. Nxh8 {-0.41/16 2.8s}
N@h4 {-0.02/21 9.2s} 25. Qh3 {-0.22/17 2.8s} Qxh8 {-0.29/25 9.2s}
26. R@e6+ {-0.22/16 2.8s} Kc7 {-0.28/32 9.7s} 27. P@d6+ {-0.16/22 2.8s}
Kb6 {-0.87/26 9.2s} 28. Rxf6 {+0.46/17 2.8s} gxf6 {+0.21/26 9.4s}
29. B@c7+ {+0.48/22 2.8s} Ka6 {+0.01/25 9.1s} 30. a4 {+0.80/19 2.7s}
N@f3+ {+0.57/34 10.0s} 31. gxf3 {-0.85/22 2.8s} P@g2 {+0.32/32 9.4s}
32. Rg1 {-1.98/20 2.8s} R@h1 {+1.37/27 9.6s} 33. N@e2 {-0.83/23 2.9s}
Rxg1+ {-1.10/24 9.2s} 34. Nxg1 {-0.37/19 2.9s} R@f1+ {0.00/23 9.3s}
35. Ke2 {+0.14/25 3.0s} P@b6 {+2.23/24 9.2s} 36. Bxg5 {-1.06/17 2.9s}
Rxa1 {+1.43/30 9.4s} 37. P@b5+ {-1.38/19 2.9s} Ka5 {+1.63/28 9.1s}
38. Bd2 {-0.60/17 2.7s} Kxa4 {+2.89/31 10s} 39. Bxa1 {-2.50/22 2.9s}
Bxb5+ {+3.04/26 9.8s} 40. c4 {-2.51/20 2.9s} Bxc4+ {+3.29/28 10s}
41. R@d3 {-3.01/23 2.9s} Bxd3+ {+2.79/25 9.6s} 42. cxd3 {-2.53/19 2.9s}
R@a2 {+3.23/25 9.8s} 43. B@d1+ {-2.86/22 3.0s} P@c2 {+1.30/21 9.7s}
44. R@c4+ {-2.81/17 2.9s} N@b4 {+4.10/21 9.9s} 45. Rxc2 {-3.27/18 3.0s}
Nxc2 {+5.34/19 9.5s} 46. Qxh4 {-3.62/16 3.0s} Qxh4 {+11.10/19 8.2s}
47. N@c3+ {-9.65/14 2.6s} Kb3 {+13.70/20 7.1s} 48. Bxc2+ {-12.31/13 2.3s}
Rxc2 {+16.53/15 6.0s} 49. N@c1+ {-15.77/15 2.0s} Rxc1 {+20.66/13 5.2s}
50. Bxc1 {-20.37/8 1.7s} Q@f1+ {+27.53/14 3.6s} 51. Kd2 {-26.59/10 1.0s}
Qhxf2+ {+25.27/15 3.2s} 52. Nge2 {-24.53/12 0.99s}
Q1e1# {+M1/14 2.3s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.57/24 8.0s}
Be7 {-0.38/20 2.4s} 4. d4 {+0.25/25 8.8s} exd4 {-0.81/22 2.6s}
5. Nxd4 {+0.37/26 8.7s} Nxd4 {-0.62/20 2.6s} 6. Qxd4 {+0.60/26 9.3s}
Bf6 {-0.21/22 2.7s} 7. e5 {+0.21/24 8.9s} N@c6 {-0.49/19 2.6s}
8. Qe3 {+0.62/23 9.1s} Nxe5 {-0.36/20 2.7s} 9. P@d4 {+0.34/20 8.8s}
d6 {-0.18/17 2.7s} 10. dxe5 {+1.14/25 8.9s} dxe5 {-0.28/19 2.7s}
11. Qb3 {+1.79/19 8.5s} P@e6 {-1.84/17 2.6s} 12. Nc3 {+1.98/23 8.7s}
P@d5 {-2.25/19 2.6s} 13. Bb5+ {+1.49/21 8.5s} P@c6 {-2.14/19 2.6s}
14. Be2 {+1.51/21 8.7s} Ne7 {-1.92/18 2.5s} 15. N@h5 {+1.57/19 8.4s}
Nf5 {-1.33/15 2.6s} 16. N@g4 {+1.64/22 8.7s} Rg8 {-1.18/15 2.5s}
17. Be3 {+1.84/19 8.4s} d4 {-1.64/19 2.6s} 18. Ne4 {+1.97/25 9.0s}
dxe3 {-1.56/20 2.7s} 19. Nexf6+ {+1.77/25 9.1s} gxf6 {-2.19/24 2.8s}
20. Ngxf6+ {+2.15/27 9.4s} Kf8 {-1.70/20 2.8s} 21. Nxh7+ {+2.27/27 9.4s}
Ke7 {-2.25/23 2.9s} 22. B@f6+ {+2.91/33 9.8s} Ke8 {-1.95/21 2.8s}
23. Bxd8 {+2.66/23 9.3s} exf2+ {-2.31/22 2.9s} 24. Kd1 {+2.84/26 9.5s}
Kxd8 {-1.99/18 2.8s} 25. Qd3+ {+2.94/19 8.9s} B@d4 {-2.89/17 2.7s}
26. N7f6 {+2.22/26 9.2s} N@e3+ {-3.60/17 2.8s} 27. Kc1 {+1.83/22 8.9s}
P@a3 {-2.94/18 2.6s} 28. Qxa3 {+5.04/23 8.5s} B@e7 {-5.48/22 2.4s}
29. Nxg8 {+7.16/23 6.9s} Bxa3 {-7.63/17 2.2s} 30. R@e8+ {+15.18/18 3.2s}
Kxe8 {-11.27/17 0.94s} 31. Ngf6+ {+17.13/16 3.2s} Ke7 {-11.64/14 0.94s}
32. Q@e8+ {+19.55/16 2.3s} Kd6 {-12.77/1 0.002s} 33. Ne4+ {+19.72/12 2.4s}
Kd5 {-16.11/1 0.002s} 34. Nhf6# {+M1/10 1.7s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "68"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.67/18 2.4s} g6 {-0.67/21 7.9s}
3. d4 {+0.58/19 2.4s} Bg7 {-1.84/20 8.0s} 4. e5 {+1.04/18 2.3s}
O-O {-1.69/22 8.0s} 5. exf6 {+1.17/20 2.5s} exf6 {-1.95/24 8.5s}
6. h4 {+1.91/15 2.5s} Re8+ {-1.62/23 8.2s} 7. Be2 {+1.67/20 2.5s}
Nc6 {-1.09/24 8.8s} 8. h5 {+1.63/20 2.6s} gxh5 {-0.82/24 8.7s}
9. Rxh5 {+1.00/20 2.7s} P@g6 {-1.44/23 8.8s} 10. Rh1 {+1.06/18 2.6s}
d5 {-2.06/20 8.4s} 11. P@h6 {+0.81/19 2.6s} Bf8 {-2.29/19 8.6s}
12. Nf3 {+0.64/16 2.5s} Bg4 {-0.92/20 8.5s} 13. Be3 {+0.32/16 2.6s}
P@f4 {+0.66/27 9.3s} 14. Bxf4 {-0.86/22 2.8s} Bxf3 {+0.63/27 9.1s}
15. gxf3 {-1.06/21 2.7s} N@g2+ {+0.89/27 9.3s} 16. Kd2 {-0.73/23 2.8s}
Nxf4 {+0.88/23 9.0s} 17. P@g7 {-0.50/17 2.7s} Bb4 {+1.07/26 9.2s}
18. B@e3 {-0.87/16 2.7s} B@g5 {+1.38/23 9.0s} 19. a3 {-1.54/16 2.7s}
Nxe2 {+1.94/24 9.3s} 20. Qxe2 {-2.65/20 2.9s} Nxd4 {+2.07/31 9.4s}
21. Qd3 {-2.81/24 2.8s} Nxf3+ {+4.20/23 9.5s} 22. Kc1 {-2.77/19 2.8s}
Bxc3 {+3.21/20 9.2s} 23. Bxg5 {-2.45/19 2.8s} Bxb2+ {+4.72/23 9.5s}
24. Kxb2 {-3.82/18 2.9s} P@c3+ {+3.93/24 9.5s} 25. Kb1 {-4.86/20 3.0s}
N@d2+ {+4.02/24 9.5s} 26. Bxd2 {-4.41/21 2.9s} Nxd2+ {+4.60/22 9.4s}
27. Qxd2 {-4.09/20 2.9s} cxd2 {+3.46/22 9.4s} 28. B@b2 {-3.33/19 2.9s}
P@e2 {+2.82/20 9.5s} 29. N@e3 {-4.30/17 2.9s} e1=Q+ {+4.75/25 9.5s}
30. N@d1 {-4.18/17 3.0s} Rxe3 {+6.77/23 8.7s} 31. fxe3 {-9.38/16 2.5s}
N@c3+ {+19.48/17 2.9s} 32. Bxc3 {+0.65/1 0.016s} Q@c1+ {+18.38/15 2.7s}
33. Ka2 {-2.34/1 0.015s} Qxc2+ {+34.32/12 2.1s} 34. R@b2 {-30.19/6 0.63s}
B@b3# {+M1/3 1.7s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "51"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.42/23 8.1s} e5 {-0.58/19 2.3s}
3. Nf3 {+0.68/27 8.6s} Nc6 {-0.59/21 2.6s} 4. Bc4 {+0.41/25 8.4s}
Be7 {-0.54/19 2.5s} 5. d4 {+0.80/27 8.9s} exd4 {-0.90/20 2.7s}
6. Nxd4 {+0.39/22 8.7s} Ne5 {-0.89/17 2.6s} 7. Nf5 {+0.58/24 8.6s}
Rg8 {-1.34/18 2.6s} 8. Bb5 {+1.27/25 8.5s} P@c6 {-1.97/16 2.6s}
9. Bf4 {+2.03/27 9.1s} d6 {-2.12/21 2.7s} 10. Bxe5 {+2.24/25 9.1s}
dxe5 {-1.82/19 2.7s} 11. Qxd8+ {+1.91/26 9.2s} Bxd8 {-2.15/22 2.8s}
12. O-O-O {+2.56/22 8.9s} B@d4 {-2.22/20 2.7s} 13. Bc4 {+1.94/25 9.0s}
Bxf5 {-3.87/18 2.6s} 14. exf5 {+1.88/25 8.8s} N@e2+ {-1.06/15 2.6s}
15. Bxe2 {+2.40/23 9.0s} Bxc3 {-1.65/20 2.7s} 16. bxc3 {+2.07/27 8.9s}
Q@a1+ {-1.55/17 2.7s} 17. Q@b1 {+2.29/26 9.1s} Qxc3 {-2.33/18 2.8s}
18. B@b2 {+0.86/25 9.1s} Qb4 {-1.51/20 2.7s} 19. P@e6 {+2.95/25 9.2s}
P@c3 {-3.31/24 2.8s} 20. Bxc3 {+12.11/22 7.4s} Qxc3 {-11.06/18 2.3s}
21. exf7+ {+13.05/20 6.2s} Kxf7 {-10.47/17 1.9s} 22. N@g5+ {+11.70/23 6.9s}
Ke7 {-20.26/14 1.5s} 23. B@b4+ {+10.96/20 6.1s} Qxb4 {-22.27/17 1.9s}
24. Qxb4+ {+33.83/11 2.6s} B@d6 {-31.85/9 0.88s} 25. Q@e6+ {+48.52/9 2.3s}
Kf8 {-20.51/1 0.015s} 26. Qf7# {+M1/5 1.9s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "58"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+1.07/19 2.4s}
d5 {-0.85/25 8.1s} 4. e5 {+0.99/24 2.6s} Ne4 {-0.89/28 8.8s}
5. Be3 {+1.19/22 2.5s} Bf5 {-0.99/27 8.8s} 6. Bd3 {+0.80/22 2.7s}
e6 {-0.57/29 9.2s} 7. Nge2 {+0.90/20 2.6s} Nxc3 {-0.31/24 8.6s}
8. bxc3 {+0.35/22 2.7s} N@h4 {-1.16/25 8.8s} 9. Rg1 {+0.40/18 2.6s}
Bxd3 {-0.73/27 8.6s} 10. cxd3 {+0.47/23 2.7s} Nxe5 {-0.47/27 8.7s}
11. dxe5 {+0.28/23 2.7s} P@f3 {-1.08/22 8.8s} 12. Nf4 {+0.35/24 2.7s}
B@b2 {+0.33/24 8.5s} 13. B@d4 {+0.35/18 2.6s} Bxa1 {-0.71/23 9.0s}
14. gxf3 {+0.21/21 2.7s} c5 {-1.37/25 8.8s} 15. P@d6 {+0.58/18 2.8s}
cxd4 {-0.13/25 9.1s} 16. N@c7+ {-0.02/16 2.6s} Qxc7 {+1.18/25 9.1s}
17. dxc7 {-1.56/22 2.9s} Bxc3+ {+2.36/27 9.0s} 18. Kf1 {-0.98/19 2.6s}
P@c2 {+1.62/21 8.7s} 19. Q@a4+ {-2.17/21 2.8s} B@c6 {+2.80/27 9.1s}
20. Qaxc2 {-2.10/19 2.9s} dxe3 {+3.31/24 9.0s} 21. fxe3 {-2.87/23 2.9s}
Nxf3 {+4.30/30 9.4s} 22. Qxc3 {-3.62/21 2.9s} Nxh2+ {+3.68/27 9.5s}
23. Kg2 {-4.12/20 2.9s} B@f3+ {+2.01/27 9.3s} 24. Kxh2 {-3.84/24 2.9s}
R@f2+ {+4.58/27 9.0s} 25. Rg2 {-3.75/26 2.8s} N@g4+ {+7.58/26 8.3s}
26. Kg3 {-7.65/16 2.2s} Bxd1 {+5.61/23 7.5s} 27. Rxf2 {-14.82/15 2.0s}
P@h4+ {+20.06/15 3.9s} 28. Kxh4 {-16.75/12 1.3s} g5+ {+24.08/13 2.9s}
29. Kxg5 {-21.08/12 0.79s} Q@h6# {+M1/11 2.5s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "77"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+0.89/25 8.2s}
d5 {-1.11/19 2.4s} 4. e5 {+0.63/26 8.7s} Ne4 {-0.85/23 2.5s}
5. Be3 {+0.24/24 8.5s} Bf5 {-0.96/21 2.6s} 6. Bd3 {+0.22/27 8.9s}
e6 {-0.89/24 2.8s} 7. Nge2 {-0.18/25 8.7s} Nxc3 {-0.37/19 2.6s}
8. bxc3 {-0.16/27 8.7s} N@h4 {-0.11/21 2.6s} 9. Rg1 {+0.65/24 8.6s}
Bxd3 {-0.24/23 2.6s} 10. cxd3 {+0.49/25 8.8s} B@f3 {-0.49/24 2.8s}
11. B@h3 {-0.11/27 8.8s} Bxg2 {-0.76/19 2.7s} 12. Rxg2 {+1.07/23 9.1s}
P@f3 {-0.84/20 2.8s} 13. Rg3 {+0.40/20 9.0s} fxe2 {-1.20/18 2.8s}
14. Qxe2 {+0.78/22 9.0s} N@f5 {-1.37/18 2.7s} 15. N@h5 {+1.98/22 8.7s}
Ncxd4 {-1.69/19 2.6s} 16. cxd4 {+1.22/28 9.2s} Nxg3 {-1.25/25 2.8s}
17. fxg3 {+0.69/28 8.9s} P@f3 {-1.37/23 2.7s} 18. N@f6+ {-1.02/28 9.3s}
gxf6 {-0.02/23 2.8s} 19. Nxf6+ {-0.32/22 8.9s} Qxf6 {-1.05/20 2.6s}
20. exf6 {-0.78/35 9.1s} Bb4+ {+0.80/21 2.7s} 21. P@c3 {-1.59/22 8.6s}
Bxc3+ {+0.26/16 2.6s} 22. Kf2 {+1.17/22 8.6s} N@g4+ {-0.98/18 2.6s}
23. Kg1 {+1.26/28 9.1s} Nxf6 {-1.40/21 2.9s} 24. N@g7+ {+0.65/28 9.3s}
Kd7 {-1.43/18 2.8s} 25. Nxe6 {+0.72/26 9.4s} fxe2 {-1.19/21 2.8s}
26. Nc5+ {+0.67/26 9.3s} Ke7 {-1.61/19 2.7s} 27. Q@e5+ {+1.79/25 8.8s}
R@e6 {-1.21/21 2.8s} 28. Qxc7+ {+2.71/29 8.9s} P@d7 {-1.37/15 2.8s}
29. P@d6+ {+3.45/27 8.7s} Rxd6 {-1.71/25 2.9s} 30. Qxd6+ {+4.86/26 8.5s}
Kxd6 {-1.74/24 2.8s} 31. B@e5+ {+4.64/23 7.9s} Kc6 {-3.51/21 2.2s}
32. R@d6+ {+4.54/28 8.6s} Kb5 {-5.14/20 2.1s} 33. a4+ {+8.80/26 5.2s}
Ka5 {-7.70/20 1.2s} 34. P@b4+ {+12.93/21 3.5s} Kxb4 {-7.44/16 1.3s}
35. P@a3+ {+11.85/19 3.8s} Ka5 {-8.56/1 0.001s} 36. Nxb7+ {+14.10/18 3.0s}
Kxa4 {-9.16/1 0.001s} 37. Nc5+ {+14.61/15 3.1s} Kb5 {-13.47/12 0.81s}
38. P@a4+ {+25.28/11 2.1s} Ka5 {-6.12/1 0.014s}
39. Ra6# {+M1/10 1.8s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "66"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.38/25 8.2s} 4. exd5 {+0.42/19 2.5s} Nxd5 {-0.48/22 8.7s}
5. d4 {+0.66/19 2.6s} e6 {-0.22/23 8.7s} 6. Nxd5 {+0.53/19 2.6s}
exd5 {-0.01/22 8.7s} 7. Bb5 {+0.16/17 2.6s} Bb4+ {+0.19/22 8.7s}
8. c3 {-0.24/16 2.6s} Qe7+ {+0.43/20 8.8s} 9. N@e5 {-0.17/19 2.6s}
P@h3 {+0.53/20 8.6s} 10. Rg1 {-0.25/17 2.6s} hxg2 {-1.27/20 8.5s}
11. Rxg2 {-0.44/19 2.7s} N@a3 {-1.16/20 8.5s} 12. bxa3 {-0.74/18 2.7s}
Bxc3+ {-0.11/23 9.0s} 13. Kf1 {-0.32/18 2.7s} Bh3 {-0.66/22 8.7s}
14. N@f4 {-0.21/18 2.7s} Bxg2+ {-0.26/24 9.1s} 15. Kxg2 {+0.23/19 2.8s}
P@e4 {+0.38/26 9.1s} 16. Bxc6+ {+0.66/21 2.7s} bxc6 {+1.55/27 9.4s}
17. P@d7+ {-0.24/23 2.9s} Qxd7 {+1.64/24 9.0s} 18. Nxd7 {-0.03/20 2.7s}
exf3+ {+2.02/30 9.1s} 19. Qxf3 {-1.19/20 2.7s} N@e1+ {+2.40/21 8.8s}
20. Kh3 {-0.40/17 2.7s} R@h6+ {+2.41/28 9.1s} 21. Nh5 {-2.25/15 2.7s}
B@e6+ {+1.07/23 8.8s} 22. P@f5 {-3.53/16 2.6s} Nxf3 {+3.77/23 9.1s}
23. N@f6+ {-4.52/20 2.8s} Kd8 {+2.62/21 8.7s} 24. P@e7+ {-5.62/18 2.7s}
Kxe7 {+5.76/23 8.7s} 25. B@c5+ {-7.04/19 2.6s} P@d6 {+8.43/23 8.7s}
26. Bxd6+ {-7.58/20 2.7s} cxd6 {+7.02/24 8.3s} 27. Bxh6 {-8.08/16 2.6s}
P@g4+ {+4.52/23 8.1s} 28. Kxg4 {-7.46/19 2.3s} Bxf5+ {+11.15/22 5.5s}
29. Kxf3 {-7.34/20 2.1s} B@e4+ {+12.58/20 5.2s} 30. Kg3 {-9.23/17 1.8s}
Q@f3+ {+16.27/20 3.8s} 31. Kh4 {-11.09/1 0.001s} Qh3+ {+16.14/17 3.6s}
32. Kg5 {-6.81/1 0.002s} gxf6+ {+30.22/16 2.5s} 33. Nhxf6 {-24.75/13 0.67s}
N@e6# {+M1/14 2.2s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "55"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.40/20 2.4s} 4. exd5 {+0.48/22 8.4s} Nxd5 {-0.39/19 2.6s}
5. Nxd5 {+0.27/24 8.8s} Qxd5 {-0.37/19 2.6s} 6. d4 {+0.71/23 8.4s}
P@g4 {-0.32/21 2.6s} 7. N@b5 {+1.17/22 8.5s} N@a6 {-0.94/18 2.5s}
8. Ng5 {+1.50/23 8.5s} h6 {-1.12/21 2.6s} 9. Nc3 {+1.73/24 8.8s}
Qxd4 {-1.84/17 2.6s} 10. Nxf7 {+3.37/24 8.6s} Qxd1+ {-3.23/22 2.7s}
11. Kxd1 {+4.22/23 8.7s} Be6 {-2.98/16 2.6s} 12. Nxh8 {+4.44/22 8.5s}
O-O-O+ {-4.37/17 2.6s} 13. R@d2 {+5.85/23 8.4s} Nc5 {-4.71/16 2.5s}
14. P@a6 {+6.19/21 8.5s} bxa6 {-6.20/17 2.5s} 15. Q@a8+ {+7.97/21 8.0s}
Q@b8 {-8.16/18 2.4s} 16. Qxc6 {+11.62/20 8.0s} Rxd2+ {-12.04/18 2.4s}
17. Bxd2 {+11.22/22 8.0s} P@d7 {-12.10/17 2.3s} 18. Qxc5 {+12.59/25 8.2s}
Qxb2 {-12.94/19 2.4s} 19. R@e8+ {+14.33/26 7.8s} R@d8 {-14.39/25 2.2s}
20. Rb1 {+16.92/25 7.8s} Qxb1+ {-15.63/23 2.3s} 21. Nxb1 {+18.31/25 6.7s}
R@b8 {-12.53/20 2.2s} 22. Bxa6+ {+19.36/24 7.7s} P@b7 {-18.00/21 2.3s}
23. Rxd8+ {+19.95/23 6.1s} Kxd8 {-16.37/1 0.015s} 24. P@f7 {+19.60/21 6.8s}
Bxf7 {-21.82/18 2.2s} 25. Nxf7+ {+18.60/20 7.1s} Ke8 {-22.39/18 2.2s}
26. Ne5 {+25.21/18 7.1s} P@f7 {-25.16/12 2.1s} 27. Qxc7 {+28.20/19 5.8s}
R@c8 {-36.18/15 1.4s} 28. Qxd7# {+M1/15 2.2s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.62/19 7.2s} 2. d4 {+0.13/18 2.3s} Bf5 {-0.19/23 7.9s}
3. Nc3 {-0.29/20 2.3s} e6 {-0.49/24 8.1s} 4. Bf4 {-0.36/21 2.4s}
Bd6 {+0.19/24 8.4s} 5. e3 {-0.63/22 2.5s} Ne7 {0.00/23 8.4s}
6. Bd3 {-0.77/21 2.5s} Bxf4 {+0.39/24 8.5s} 7. exf4 {-1.48/17 2.5s}
O-O {+0.21/23 8.1s} 8. O-O {-1.57/17 2.4s} Nbc6 {+0.80/22 8.2s}
9. Ne5 {-1.48/16 2.5s} B@e4 {+2.33/20 8.4s} 10. f3 {-2.11/16 2.6s}
Bxd3 {+2.64/25 8.9s} 11. cxd3 {-2.35/18 2.6s} B@e3+ {+2.91/22 8.7s}
12. B@f2 {-2.81/19 2.7s} Bxf2+ {+2.42/24 8.9s} 13. Rxf2 {-3.27/20 2.7s}
B@e3 {+2.86/22 8.7s} 14. B@g3 {-2.76/17 2.7s} Bxd4 {+1.97/21 8.8s}
15. Ne2 {-2.30/19 2.6s} Bxf2+ {+2.97/22 8.9s} 16. Bxf2 {-2.78/18 2.8s}
P@h3 {+3.83/24 9.3s} 17. B@f1 {-3.33/19 2.9s} hxg2 {+3.33/23 9.2s}
18. Bxg2 {-3.59/19 2.8s} P@h3 {+4.54/24 9.5s} 19. Bh1 {-3.70/19 2.9s}
Nxe5 {+3.76/20 9.1s} 20. fxe5 {-3.59/18 2.8s} f6 {+5.86/24 9.4s}
21. exf6 {-5.00/19 2.9s} Rxf6 {+6.01/22 9.3s} 22. B@g5 {-4.50/18 2.8s}
Rg6 {+2.88/25 9.5s} 23. P@f7+ {-6.88/24 2.8s} Kh8 {+7.37/27 9.5s}
24. P@h4 {-8.95/23 2.8s} P@g2 {+5.19/26 9.5s} 25. Bxg2 {-7.94/24 2.9s}
hxg2 {+6.76/24 9.1s} 26. N@f4 {-6.36/19 2.7s} N@h3+ {+6.13/28 9.4s}
27. Kxg2 {-5.07/21 2.9s} Nxg5 {+6.46/26 9.6s} 28. hxg5 {-6.50/20 2.9s}
Rxg5+ {+5.94/27 9.8s} 29. P@g4 {-6.14/23 3.0s} Bxg4 {+5.95/24 9.8s}
30. fxg4 {-6.22/20 3.0s} Rxg4+ {+5.88/22 9.7s} 31. P@g3 {-6.78/20 3.0s}
P@e4 {+6.46/23 9.5s} 32. dxe4 {-7.84/18 2.8s} P@f3+ {+5.50/25 9.5s}
33. Kg1 {-5.44/21 3.0s} P@g2 {+7.33/26 9.2s} 34. Bd4 {-5.54/18 2.9s}
Rxf4 {+8.67/25 8.2s} 35. Bxg7+ {-9.21/23 2.4s} Kxg7 {+3.54/1 0.015s}
36. N@h5+ {-12.66/16 2.3s} Kxf7 {+19.24/19 4.7s} 37. Nexf4 {-17.86/16 1.5s}
B@e3+ {+44.17/13 2.3s} 38. P@f2 {-35.58/2 0.55s} R@h1# {+M1/1 1.7s, Black mates}
0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.35/15 2.2s} 2. d3 {+0.44/22 7.5s} Nc6 {-0.59/18 2.3s}
3. g3 {-0.31/25 8.0s} e5 {-0.47/21 2.3s} 4. Bg2 {-0.75/23 8.0s}
Nf6 {-0.30/21 2.5s} 5. O-O {-0.97/21 8.0s} h6 {+0.45/18 2.3s}
6. Nc3 {-1.57/19 7.8s} Be6 {+0.76/17 2.4s} 7. h3 {-1.51/21 8.1s}
Qd7 {+0.69/16 2.4s} 8. Kh2 {-1.09/19 8.0s} Rd8 {+1.55/16 2.5s}
9. a3 {-2.80/18 8.0s} Bd6 {+1.35/17 2.5s} 10. e4 {-5.87/21 8.5s}
d4 {-0.15/20 2.6s} 11. Nd5 {+0.17/29 9.1s} Nxd5 {-0.30/21 2.7s}
12. exd5 {+0.19/29 9.0s} Bxd5 {-0.37/21 2.7s} 13. N@h5 {-0.60/28 9.2s}
Kf8 {0.00/18 2.6s} 14. c4 {-0.21/26 9.1s} dxc3 {-0.16/22 2.8s}
15. bxc3 {-0.26/26 9.3s} P@g6 {-0.03/21 2.7s} 16. Nxg7 {-0.22/24 9.1s}
Kxg7 {+0.20/21 2.8s} 17. P@e4 {-0.53/24 9.1s} Be6 {+0.21/20 2.9s}
18. P@d5 {-0.50/26 9.3s} Bxh3 {+0.33/24 3.0s} 19. Bxh3 {+0.01/27 9.5s}
Qxh3+ {+0.93/17 2.8s} 20. Kxh3 {0.00/23 9.1s} B@c8+ {+0.42/17 2.9s}
21. Kg2 {+0.48/23 9.3s} P@h3+ {-0.10/20 2.8s} 22. Kg1 {+0.93/24 9.3s}
P@g2 {-0.62/20 2.9s} 23. Bxh6+ {+2.13/28 8.9s} Rxh6 {-2.04/19 2.6s}
24. P@f6+ {+2.43/26 8.8s} Kf8 {-1.46/25 2.8s} 25. B@g7+ {+2.75/27 8.7s}
Ke8 {-1.65/23 2.7s} 26. Q@g8+ {+3.23/24 8.5s} B@f8 {-2.25/21 2.7s}
27. Bxh6 {+1.11/31 8.8s} N@g4 {-1.41/17 2.7s} 28. dxc6 {+4.11/25 7.7s}
gxf1=Q+ {-4.28/16 1.9s} 29. Qxf1 {+9.36/24 6.1s} Nxf6 {-4.46/19 2.2s}
30. N@g7+ {+13.69/23 4.1s} Ke7 {-6.40/1 0.003s} 31. Qxf7+ {+19.67/21 3.1s}
Kxf7 {-13.83/1 0.003s} 32. Ng5+ {+18.78/19 3.1s} Kg8 {-16.45/18 0.84s}
33. P@f7+ {+19.65/19 2.8s} Kh8 {-3.42/1 0.014s} 34. R@g8+ {+21.31/15 2.8s}
Nxg8 {-9.16/1 0.015s} 35. fxg8=Q+ {+23.66/15 2.2s} Kxg8 {-7.14/1 0.014s}
36. P@h7+ {+27.69/11 2.1s} Kh8 {-12.75/1 0.014s}
37. N@f7# {+M1/10 1.7s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "102"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. d4 {+0.57/16 2.2s} g6 {-0.77/22 7.5s}
3. Nc3 {+0.15/17 2.3s} Bg7 {-0.55/22 8.2s} 4. e4 {+0.36/18 2.3s}
O-O {-0.62/22 7.9s} 5. e5 {+0.89/21 2.4s} Ng4 {-1.33/27 8.3s}
6. h3 {+0.89/24 2.5s} Nxf2 {-1.34/29 8.4s} 7. Kxf2 {+0.88/27 2.7s}
Nc6 {-0.99/31 8.7s} 8. Bc4 {+0.67/20 2.6s} d6 {-2.14/24 8.7s}
9. exd6 {+1.07/20 2.7s} cxd6 {-2.30/24 8.6s} 10. P@h6 {+1.60/19 2.6s}
Bf6 {-2.36/26 8.5s} 11. Rf1 {+2.50/25 2.6s} P@g4 {-1.54/27 9.1s}
12. hxg4 {+2.25/24 2.7s} Bxg4 {-1.81/24 8.7s} 13. P@g7 {+2.11/24 2.7s}
Nxd4 {-1.55/24 9.0s} 14. gxf8=Q+ {+0.96/18 2.6s} Qxf8 {-1.95/22 8.9s}
15. Ne4 {+1.53/18 2.7s} Bxf3 {-0.81/27 9.2s} 16. gxf3 {+1.39/18 2.7s}
P@g3+ {-0.71/22 8.9s} 17. Nxg3 {+1.94/19 2.8s} P@f4 {-0.53/27 9.6s}
18. P@g7 {-0.02/19 2.8s} Bxg7 {+0.17/24 9.3s} 19. hxg7 {-0.16/21 2.9s}
Qxg7 {+0.31/23 9.4s} 20. Bxf4 {-0.05/19 2.8s} N@h3+ {+0.05/23 9.2s}
21. Ke3 {-0.39/20 2.8s} P@e5 {+0.85/24 9.4s} 22. N@h6+ {-1.12/19 2.9s}
Kh8 {+1.84/23 9.4s} 23. Nxf7+ {-1.68/19 2.9s} Qxf7 {+1.59/25 9.5s}
24. Bxf7 {-1.49/17 2.8s} exf4+ {+2.58/19 9.1s} 25. Kxd4 {-1.77/17 2.8s}
B@g7+ {-0.44/21 9.2s} 26. P@e5 {-0.99/15 2.7s} Bxe5+ {-0.33/19 9.1s}
27. Kd3 {-3.00/14 2.7s} N@f2+ {-1.70/22 9.3s} 28. Ke2 {-0.04/16 2.8s}
fxg3 {+0.31/21 9.2s} 29. B@h6 {+0.06/19 2.8s} N@f4+ {+0.76/29 9.7s}
30. Ke1 {+0.53/19 2.8s} P@e3 {-0.93/26 9.5s} 31. P@g7+ {-0.57/18 3.0s}
Bxg7 {+0.85/1 0.005s} 32. Bxg7+ {-0.32/16 2.9s} Kxg7 {+0.85/1 0.004s}
33. B@h6+ {-0.04/21 2.8s} Kxh6 {+0.35/28 9.6s} 34. Q@h4+ {+0.78/17 2.7s}
B@h5 {+0.38/25 9.0s} 35. N@f5+ {+1.56/24 2.7s} gxf5 {+0.11/1 0.005s}
36. Qxd6+ {+1.97/22 2.6s} N@g6 {+3.17/27 9.7s} 37. P@g5+ {-2.42/15 2.8s}
Nxg5 {+3.09/26 9.5s} 38. Qhxf4 {-2.35/21 3.0s} exd6 {+0.32/27 9.5s}
39. Qxg5+ {-2.27/21 2.9s} Kxg5 {+0.99/25 9.3s} 40. N@e6+ {-0.38/22 2.6s}
Kf6 {+0.99/34 9.6s} 41. B@d4+ {-1.76/18 2.9s} P@e5 {+4.35/21 9.6s}
42. Bxe3 {-4.39/17 3.0s} B@a5+ {+7.43/20 9.3s} 43. P@c3 {-5.24/17 2.9s}
Bxf3 {+6.66/18 9.5s} 44. Bg5+ {-10.12/16 3.0s} Kxf7 {+11.08/1 0.005s}
45. R@f6+ {-9.27/15 3.0s} Ke8 {+13.92/17 8.9s} 46. N@g7+ {-16.01/14 2.6s}
Kd7 {+17.91/18 7.4s} 47. Rf7+ {-16.86/13 2.3s} Kc6 {+21.52/16 6.4s}
48. Nd4+ {-17.55/12 1.3s} exd4 {+23.87/15 5.7s} 49. Kd2 {-21.58/13 1.6s}
Q@e2+ {+33.21/13 4.7s} 50. Kc1 {-35.16/1 0.002s} Q@d1+ {+39.92/11 2.8s}
51. Rxd1 {-37.63/1 0.001s} Qxd1# {+M1/6 1.7s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. Nc3 {+0.67/22 7.4s} d5 {-0.71/16 2.3s}
3. d4 {+0.56/27 7.9s} Bf5 {-0.63/19 2.4s} 4. Bg5 {+0.84/34 8.4s}
e6 {-0.60/24 2.5s} 5. e3 {+0.85/33 9.0s} Be7 {-0.67/31 2.7s}
6. Bb5+ {+1.00/32 8.9s} Nbd7 {-0.81/26 2.7s} 7. Ne5 {+1.43/34 9.9s}
O-O {-1.19/29 2.9s} 8. Bxd7 {+1.46/32 9.6s} Nxd7 {-1.25/26 2.8s}
9. Bxe7 {+1.40/35 10.0s} Qxe7 {-1.49/28 3.0s} 10. Nxd7 {+1.56/28 9.5s}
Qxd7 {-1.40/22 2.7s} 11. N@h6+ {+1.83/31 9.7s} Kh8 {-1.85/24 2.9s}
12. N@e5 {+1.82/28 9.3s} Qe7 {-2.21/22 2.8s} 13. Nxf5 {+1.38/27 9.3s}
exf5 {-2.06/21 2.8s} 14. Nxd5 {+1.52/25 9.1s} Qg5 {-1.89/19 2.6s}
15. P@f6 {+2.07/27 8.9s} gxf6 {-2.21/16 2.7s} 16. B@g3 {+0.91/23 8.8s}
P@g7 {-2.46/18 2.7s} 17. B@f4 {+1.65/24 9.0s} B@a5+ {-2.19/18 2.7s}
18. c3 {+1.99/22 8.9s} B@h5 {-1.35/21 2.9s} 19. f3 {+0.85/29 9.3s}
Bxf3 {-1.60/18 2.7s} 20. Nxf3 {+1.10/27 9.2s} Qg4 {-2.31/17 2.7s}
21. B@h6 {+0.03/23 8.9s} Rg8 {-3.01/22 2.8s} 22. O-O {+2.29/20 9.1s}
P@h3 {-2.91/17 2.7s} 23. Nxf6 {+5.22/24 9.3s} gxf6 {-4.50/23 2.9s}
24. Ne5 {+12.72/23 7.9s} fxe5 {-10.99/16 2.1s} 25. Bxe5+ {+16.40/28 7.4s}
N@g7 {-14.55/16 2.3s} 26. Qxg4 {+18.18/26 7.0s} fxg4 {-22.87/20 2.1s}
27. Bhxg7+ {+28.03/16 3.5s} Rxg7 {-12.63/1 0.014s} 28. Bxg7+ {+27.50/14 3.5s}
Kxg7 {-25.35/12 1.0s} 29. Q@f6+ {+36.86/13 2.6s} Kf8 {-33.40/9 0.65s}
30. Qxf7# {+M1/10 2.2s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "90"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} e5 {-0.55/25 7.5s} 2. Nf3 {+0.45/19 2.3s} Nc6 {-0.14/27 8.2s}
3. g3 {+0.39/23 2.5s} d5 {-0.12/27 8.0s} 4. Bg2 {+0.39/20 2.4s}
h6 {+0.63/23 8.1s} 5. h3 {-0.40/19 2.4s} Nf6 {+0.58/21 8.0s}
6. Nc3 {-0.61/18 2.4s} Be6 {+0.76/23 8.2s} 7. O-O {-0.64/17 2.5s}
Qd7 {+1.13/20 8.1s} 8. Kh2 {-0.86/15 2.4s} Bc5 {+1.27/21 8.0s}
9. a3 {-1.06/17 2.4s} a5 {+1.70/19 8.1s} 10. Bd2 {-1.74/15 2.4s}
h5 {+1.48/22 8.6s} 11. e4 {-2.11/15 2.6s} Ng4+ {+2.76/28 9.1s}
12. Kg1 {-2.89/24 2.8s} Nxf2 {+1.99/28 9.5s} 13. Rxf2 {-3.28/22 2.8s}
Bxf2+ {+2.98/24 9.2s} 14. Kxf2 {-2.96/19 2.8s} d4 {+1.74/27 9.4s}
15. Nd5 {-3.59/17 2.8s} P@e3+ {+3.01/29 9.4s} 16. Kg1 {-2.96/19 2.9s}
Bxd5 {+2.41/37 9.4s} 17. exd5 {-2.82/17 2.8s} exd2 {+3.24/28 9.3s}
18. dxc6 {-3.62/28 2.8s} B@e3+ {+2.83/33 9.7s} 19. Kh2 {-3.27/32 2.8s}
bxc6 {+1.45/31 9.4s} 20. N@e4 {-2.44/30 2.8s} N@g4+ {+2.27/27 9.6s}
21. hxg4 {-2.28/21 2.9s} hxg4+ {+2.42/24 9.5s} 22. B@h4 {-2.08/23 2.9s}
gxf3 {+3.03/31 9.7s} 23. B@h3 {-1.63/20 2.8s} Rxh4 {+3.17/25 9.3s}
24. gxh4 {-2.24/19 2.8s} B@f4+ {+3.05/34 9.9s} 25. N@g3 {-2.64/19 2.8s}
Bxg3+ {+3.25/24 9.3s} 26. Nxg3 {-3.19/21 2.8s} N@g4+ {+2.93/32 10s}
27. Bxg4 {-3.90/19 2.7s} Qxg4 {+2.08/28 9.3s} 28. R@g8+ {-2.88/20 2.9s}
B@f8 {+2.67/28 9.9s} 29. Rxf8+ {-2.27/18 2.8s} Kxf8 {+2.85/26 10s}
30. N@h7+ {-2.04/25 3.1s} Kg8 {+3.11/26 9.9s} 31. N@f6+ {-2.39/23 3.0s}
Kh8 {+2.87/24 9.7s} 32. Nxg4 {-3.03/21 3.0s} fxg2 {+2.33/23 9.4s}
33. Ng5 {-2.52/16 2.9s} Bxg5 {+2.21/20 9.5s} 34. Q@h5+ {-3.10/15 2.9s}
B@h6 {+4.67/20 9.4s} 35. hxg5 {-5.14/17 2.7s} N@f1+ {+4.73/25 8.5s}
36. Kxg2 {-8.82/19 2.5s} N@e3+ {+7.62/22 7.4s} 37. Kh3 {-8.06/17 2.2s}
Nxg4 {+9.42/22 7.1s} 38. Qxf7 {-8.07/18 2.4s} N@f2+ {+15.16/19 6.4s}
39. Kg2 {-12.27/16 2.1s} R@h2+ {+13.18/17 6.6s} 40. Kxf1 {-10.70/16 1.8s}
R@e1+ {+20.05/17 4.4s} 41. Qxe1 {-16.42/1 0.003s} dxe1=Q+ {+19.28/15 4.1s}
42. Kxe1 {-20.03/12 1.1s} Nxd3+ {+25.86/13 2.8s} 43. cxd3 {-23.27/10 1.00s}
Q@d2+ {+27.85/11 2.8s} 44. Kf1 {-26.36/1 0.002s} Ne3+ {+47.20/10 2.1s}
45. Kg1 {-50.62/1 0.001s} Qg2# {+M1/1 1.6s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "42"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} e5 {-0.16/17 2.2s} 2. Nf3 {+0.23/27 7.8s} Nc6 {-0.36/23 2.5s}
3. g3 {-0.52/27 8.3s} d5 {-0.50/19 2.3s} 4. Bg2 {-0.70/22 7.9s}
Nf6 {-0.21/19 2.3s} 5. O-O {-1.01/23 8.2s} h6 {+0.50/15 2.3s}
6. Nc3 {-1.22/21 7.8s} Be6 {+0.78/17 2.4s} 7. h3 {-1.53/21 8.2s}
Qd7 {+0.72/16 2.4s} 8. Kh2 {-2.99/19 8.0s} Rd8 {+1.55/16 2.4s}
9. a3 {-2.88/18 8.0s} Bd6 {+1.29/17 2.4s} 10. e4 {-5.97/21 8.4s}
Bxh3 {+3.66/18 2.7s} 11. Bxh3 {-4.93/27 9.1s} Qxh3+ {+4.83/24 2.8s}
12. Kxh3 {-6.08/23 8.8s} P@g4+ {+4.99/20 2.7s} 13. Kh2 {-4.22/33 9.1s}
gxf3 {+5.26/20 2.6s} 14. Nxd5 {-4.49/21 8.4s} N@g4+ {+5.23/18 2.5s}
15. Kg1 {-8.90/24 8.1s} B@e2 {+4.20/16 2.5s} 16. P@g6 {-9.67/22 7.5s}
Nxd5 {+7.22/17 2.1s} 17. gxf7+ {-10.58/19 6.4s} Kf8 {+9.00/15 1.9s}
18. Bxh6 {-10.98/18 6.3s} N@h3+ {+12.40/18 2.2s} 19. Kh1 {-11.12/1 0.003s}
Nhxf2+ {+16.96/19 1.6s} 20. Rxf2 {-M1/16 3.0s} Nxf2+ {+20.04/11 1.0s}
21. Kg1 {-M1/16 2.5s} R@g2# {+M1/13 0.54s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "94"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-1.18/24 8.0s} 5. O-O {+1.05/18 2.3s} O-O {-1.34/28 8.4s}
6. Bg5 {+0.40/20 2.5s} Be7 {-0.10/25 8.2s} 7. c3 {-0.01/21 2.5s}
d6 {-0.01/25 8.5s} 8. Nbd2 {-0.01/21 2.5s} Na5 {+0.02/22 8.0s}
9. Bb5 {0.00/20 2.5s} c6 {+0.08/27 8.8s} 10. Ba4 {-0.10/21 2.6s}
b5 {-0.54/24 8.4s} 11. Bc2 {-0.01/17 2.5s} Nh5 {+1.03/22 8.5s}
12. Bxe7 {-1.19/17 2.6s} Qxe7 {-0.12/25 9.0s} 13. B@g3 {-0.88/17 2.5s}
B@g4 {-0.33/19 8.3s} 14. d4 {-1.25/16 2.5s} Nxg3 {+2.11/25 9.1s}
15. hxg3 {-1.83/20 2.7s} B@h5 {+1.66/24 8.9s} 16. N@h2 {-2.17/18 2.6s}
exd4 {+2.27/26 9.2s} 17. cxd4 {-2.40/23 2.8s} P@h3 {+1.07/24 9.1s}
18. gxh3 {-2.44/21 2.7s} Bxh3 {+1.41/24 9.4s} 19. P@g2 {-2.72/21 2.7s}
Bxg2 {+2.28/23 9.2s} 20. Kxg2 {-2.74/21 2.7s} Nc4 {+1.89/29 9.2s}
21. Nxc4 {-3.27/16 2.7s} bxc4 {+3.00/21 9.0s} 22. e5 {-2.23/16 2.7s}
P@g4 {+1.09/24 9.2s} 23. B@e4 {-2.08/18 2.8s} gxf3+ {-0.01/22 9.0s}
24. Nxf3 {-1.25/20 2.7s} Bcg4 {+0.61/24 9.2s} 25. P@f6 {-2.02/17 2.8s}
Bxf3+ {+2.65/30 9.6s} 26. Bxf3 {-1.98/25 2.9s} Bxf3+ {+1.57/36 10s}
27. Qxf3 {-2.10/27 3.0s} B@h3+ {+0.35/29 9.3s} 28. Kg1 {-1.74/24 2.8s}
N@g5 {+0.87/32 10s} 29. Bxh7+ {-0.87/26 3.2s} Kxh7 {+0.58/30 9.9s}
30. B@e4+ {-0.73/24 3.0s} B@g6 {+1.53/28 9.6s} 31. Qh5+ {-0.77/27 3.1s}
P@h6 {-2.80/28 9.7s} 32. fxe7 {-1.11/25 3.0s} N@e2+ {-1.80/30 9.8s}
33. Qxe2 {-0.68/26 3.1s} Bxe4 {-2.58/28 9.8s} 34. N@f6+ {+0.06/24 3.0s}
Kh8 {+1.70/32 9.9s} 35. f3 {-0.71/25 2.9s} Bxf1 {+1.77/30 9.8s}
36. exf8=Q+ {-1.84/23 3.0s} Rxf8 {-0.56/29 9.6s} 37. Rxf1 {-1.17/26 3.1s}
Bxf3 {+0.34/30 10s} 38. Rxf3 {-1.35/23 3.1s} N@h3+ {+2.38/29 9.7s}
39. Kh2 {-1.79/28 2.9s} Nxf3+ {+2.92/28 9.3s} 40. Qxf3 {-2.56/21 2.8s}
B@g1+ {+6.01/27 7.3s} 41. Kxh3 {-2.79/25 2.7s} R@h2+ {+4.86/24 7.8s}
42. Kg4 {+1.94/1 0.012s} R@g5+ {+6.21/23 7.5s} 43. Kf4 {+0.01/1 0.014s}
gxf6 {+7.13/21 6.7s} 44. B@f5 {-2.60/18 2.5s} N@g6+ {+24.23/11 2.3s}
45. Bxg6 {-18.57/8 0.62s} dxe5+ {+22.50/13 2.5s} 46. dxe5 {-17.41/5 0.61s}
fxe5+ {+37.75/6 1.9s} 47. Ke4 {-29.79/1 0.001s} P@d5# {+M1/2 1.6s, Black mates}
0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-0.88/21 2.3s} 5. O-O {+0.78/25 7.9s} O-O {-0.72/20 2.5s}
6. Nc3 {+1.23/27 8.6s} d6 {-1.15/20 2.4s} 7. Bg5 {+1.30/28 8.6s}
h6 {-1.22/24 2.6s} 8. Bxf6 {+1.00/31 8.9s} Qxf6 {-1.33/18 2.6s}
9. Nd5 {+0.66/22 8.5s} Qd8 {-1.41/18 2.6s} 10. Qd2 {-0.43/21 8.5s}
Kh7 {-1.36/14 2.5s} 11. N@g5+ {-1.06/19 8.4s} Kh8 {-0.42/17 2.6s}
12. Nxc7 {-0.10/25 8.6s} hxg5 {+0.63/24 2.7s} 13. Nxa8 {-0.27/27 8.8s}
B@f4 {+0.19/25 2.7s} 14. P@e3 {-0.21/33 9.1s} g4 {-0.10/24 2.7s}
15. exf4 {-0.23/27 9.0s} gxf3 {-0.32/22 2.7s} 16. R@h5+ {+0.60/27 9.1s}
N@h6 {-1.03/21 2.7s} 17. B@g5 {+1.33/31 8.8s} Nd4 {+2.81/29 2.7s}
18. h3 {-1.61/28 8.8s} fxg2 {+0.21/21 2.7s} 19. Bxd8 {-2.06/29 9.3s}
gxf1=Q+ {+1.19/21 2.8s} 20. Kxf1 {-1.68/22 8.9s} P@e2+ {+1.56/16 2.7s}
21. Kg2 {-2.90/26 9.1s} R@g6+ {+1.55/19 2.8s} 22. Bg5 {-2.63/23 9.0s}
exf4 {+0.98/17 2.7s} 23. Qxf4 {-1.77/26 9.3s} N@e6 {+2.37/18 2.8s}
24. Bxe6 {-1.84/23 9.2s} Nxe6 {+2.59/20 2.8s} 25. Qg3 {-1.16/25 9.3s}
Nxg5 {+2.12/20 2.9s} 26. P@e7 {-2.83/23 9.4s} Rg8 {+0.63/19 2.8s}
27. Rxg5 {-3.54/23 9.4s} Bxh3+ {+1.55/19 2.9s} 28. Kxh3 {-1.41/22 9.2s}
Rxg5 {+1.14/18 2.8s} 29. Qxg5 {-2.76/28 8.8s} P@g4+ {+1.97/17 2.8s}
30. Qxg4 {-2.92/27 8.4s} B@f1+ {+2.63/18 2.7s} 31. Kh4 {-2.20/27 8.2s}
B@f6+ {+2.62/20 2.5s} 32. P@g5 {-7.89/20 8.1s} Bxg5+ {+2.70/18 2.5s}
33. Kxg5 {+2.07/24 8.2s} P@f6+ {+0.19/17 2.5s} 34. Kf4 {+3.46/23 7.9s}
g5+ {-0.70/18 2.7s} 35. Kf3 {+4.76/27 8.3s} P@g7 {-2.60/18 2.6s}
36. R@h7+ {+19.32/18 4.7s} Kxh7 {-11.96/1 0.002s} 37. N@f8+ {+25.17/17 3.3s}
Rxf8 {-22.40/14 1.1s} 38. exf8=N+ {+24.24/15 3.6s} Kg8 {-24.13/12 0.90s}
39. R@h8+ {+37.21/13 2.5s} Kxh8 {-37.87/1 0.002s}
40. Q@h7# {+M1/7 1.7s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-1.24/23 8.0s} 6. Nc3 {+0.92/21 2.4s}
d6 {-1.38/26 8.4s} 7. Bg5 {+1.26/23 2.6s} h6 {-1.92/30 8.5s}
8. Bh4 {+1.16/23 2.6s} Be6 {-1.46/34 8.8s} 9. Nd5 {+0.95/23 2.6s}
Bxd5 {-0.87/30 8.9s} 10. exd5 {+1.13/21 2.6s} N@f4 {-2.42/25 8.9s}
11. dxc6 {+0.20/20 2.7s} bxc6 {-4.54/23 8.8s} 12. Bxf6 {+0.85/18 2.6s}
Qxf6 {-1.87/27 9.2s} 13. B@h4 {+1.82/19 2.7s} P@g5 {-2.84/23 8.9s}
14. N@g4 {+2.47/18 2.6s} Qd8 {-2.77/30 9.2s} 15. Bxg5 {+2.72/18 2.7s}
hxg5 {-2.10/25 8.9s} 16. P@h6 {+2.68/17 2.6s} B@f6 {-2.32/29 9.5s}
17. hxg7 {+1.68/22 2.8s} Bxg7 {-3.80/26 9.1s} 18. P@h6 {+1.77/20 2.7s}
Bf6 {-1.54/30 9.2s} 19. N@e4 {+2.20/23 2.8s} B@e7 {-2.06/28 9.2s}
20. Nexf6+ {+1.80/22 2.8s} Bxf6 {-1.84/29 8.8s} 21. Nxf6+ {+2.06/20 2.8s}
Qxf6 {-0.69/26 8.7s} 22. B@g7 {-0.10/22 2.4s} Qg6 {-3.02/26 8.1s}
23. B@e4 {+0.43/14 2.4s} P@h3 {+1.20/25 8.3s} 24. Nxg5 {-0.32/21 2.4s}
N@e2+ {+1.59/35 9.6s} 25. Qxe2 {-1.20/25 2.8s} Nxe2+ {+2.08/29 8.6s}
26. Kh1 {+3.45/1 0.014s} hxg2+ {+3.92/30 8.0s} 27. Bxg2 {-1.11/18 2.4s}
Qxg5 {+1.98/27 8.1s} 28. P@g3 {-0.96/19 2.6s} N@g4 {+2.87/25 8.5s}
29. N@e4 {-1.47/16 2.6s} Nxg3+ {+1.15/24 8.7s} 30. Nxg3 {-1.63/22 2.7s}
P@h3 {+0.89/26 8.6s} 31. Bxh3 {-1.97/20 2.7s} N@f4 {+1.16/24 8.7s}
32. Ne4 {-3.18/20 2.6s} Q@f3+ {+5.91/23 7.7s} 33. P@g2 {-4.06/18 2.4s}
Nxh3 {+7.21/21 7.4s} 34. P@h7+ {-6.08/20 2.6s} Kxh7 {+7.86/1 0.004s}
35. Nxg5+ {-6.60/16 2.2s} Nxg5 {+8.81/23 6.1s} 36. gxf3 {-9.82/22 2.0s}
P@g2+ {+13.93/21 3.5s} 37. Kxg2 {-11.31/20 1.3s} B@h3+ {+21.07/19 2.4s}
38. Kg3 {-17.79/18 0.62s} N@f5# {+M1/17 2.0s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-0.83/20 2.3s} 6. Nc3 {+1.12/23 8.0s}
d6 {-1.11/21 2.5s} 7. Bg5 {+1.33/31 8.8s} h6 {-1.13/22 2.6s}
8. Bxf6 {+1.46/30 8.7s} Qxf6 {-1.37/19 2.6s} 9. Nd5 {+0.29/24 8.8s}
Qd8 {-1.37/16 2.5s} 10. Qd2 {+0.68/20 8.2s} Kh7 {-1.46/15 2.5s}
11. N@g5+ {-0.58/22 8.5s} Kh8 {-0.70/17 2.5s} 12. Nxc7 {+0.53/24 8.5s}
hxg5 {+0.65/25 2.7s} 13. Nxa8 {-0.33/27 8.8s} B@f4 {+0.31/25 2.7s}
14. P@e3 {-3.33/25 8.9s} Bg4 {+0.32/24 2.8s} 15. exf4 {+0.06/32 9.6s}
Bxf3 {+0.35/21 2.7s} 16. R@h3+ {-0.18/30 9.3s} N@h4 {-0.30/23 2.8s}
17. fxg5 {+0.60/31 9.8s} Bxg2 {-0.45/22 2.8s} 18. Rxh4+ {+0.03/28 9.2s}
P@h7 {+0.14/25 2.9s} 19. P@h6 {+1.17/26 9.3s} N@f3+ {-0.31/21 2.7s}
20. Kxg2 {-2.74/1 0.013s} Nxh4+ {-0.85/23 2.8s} 21. Kh1 {+2.16/22 8.9s}
gxh6 {-1.40/20 2.8s} 22. Rg1 {+2.78/30 9.4s} Rg8 {-1.55/20 2.7s}
23. gxh6 {+4.65/27 9.1s} P@g2+ {-3.31/23 2.8s} 24. Rxg2 {+4.94/1 0.006s}
Rxg2 {-2.57/22 2.8s} 25. P@g7+ {+7.05/27 8.8s} Kg8 {-3.68/22 2.7s}
26. Bxf7+ {+6.20/25 8.5s} Kxf7 {-1.10/1 0.015s} 27. P@e6+ {+8.85/22 8.5s}
Kxe6 {-5.70/18 2.6s} 28. B@f5+ {+9.20/21 7.3s} Nxf5 {-8.05/20 2.4s}
29. exf5+ {+8.55/19 9.0s} Kxf5 {-7.64/18 2.7s} 30. B@e4+ {+5.06/17 9.2s}
Ke6 {-10.21/16 2.9s} 31. N@f8+ {+10.00/17 8.6s} Ke7 {-12.08/14 2.7s}
32. N@d5+ {+15.29/18 7.8s} Kf7 {-18.43/16 2.2s} 33. P@e6+ {+17.03/15 5.9s}
Kg8 {-26.98/12 1.6s} 34. Bxg2 {+30.92/11 3.0s} B@h8 {-37.46/10 1.1s}
35. gxh8=Q+ {+53.94/17 3.2s} Kxh8 {-18.46/1 0.014s} 36. B@g7+ {+59.01/11 2.3s}
Kg8 {-20.02/1 0.015s} 37. R@h8# {+M1/21 2.4s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.89/17 2.4s} d5 {-0.03/21 8.2s} 5. Bb5 {-0.40/19 2.5s}
Be7 {+0.73/22 8.4s} 6. d4 {-0.65/17 2.5s} O-O {+0.66/23 8.4s}
7. Nge2 {-0.37/19 2.5s} Re8 {+0.38/24 9.0s} 8. O-O {-0.65/19 2.5s}
Bd6 {+0.41/22 8.8s} 9. N@f4 {-0.46/19 2.6s} Bxf4 {+0.22/28 9.0s}
10. Nxf4 {-0.34/20 2.8s} P@h3 {-0.57/22 8.8s} 11. gxh3 {-1.01/18 2.7s}
Bxh3 {-0.82/25 9.1s} 12. Nxh3 {-0.99/21 2.9s} Nxd4 {-0.92/23 9.0s}
13. B@g2 {-1.10/21 2.8s} Nxb5 {-0.04/31 9.7s} 14. P@h6 {+0.23/24 3.0s}
Nxc3 {-0.12/29 9.6s} 15. bxc3 {+0.16/22 2.8s} P@e2 {+0.33/33 9.7s}
16. Qxe2 {+0.09/24 3.0s} Rxe2 {-0.07/27 9.4s} 17. hxg7 {+0.34/18 2.8s}
P@g4 {+0.56/35 9.7s} 18. N@h6+ {-0.02/23 2.9s} Kxg7 {-2.00/1 0.014s}
19. Nxg4 {+0.17/20 2.8s} B@e4 {+0.50/31 9.3s} 20. Bh6+ {-0.53/19 2.8s}
Kg8 {+1.00/32 9.5s} 21. P@f3 {-0.68/18 2.7s} N@h4 {+1.28/21 9.0s}
22. B@h1 {-0.88/18 2.8s} Rxc2 {+1.87/24 9.0s} 23. P@e2 {-0.75/17 2.7s}
P@f5 {+1.51/22 9.2s} 24. Nxf6+ {-1.19/17 2.8s} Qxf6 {+0.86/25 9.0s}
25. P@g5 {-1.01/18 2.8s} Qxc3 {-1.71/23 8.7s} 26. P@g3 {-2.68/18 2.6s}
N@d4 {+7.95/21 7.0s} 27. Nf4 {-4.27/18 2.4s} Ng6 {+8.82/20 7.2s}
28. Rae1 {-6.82/17 2.2s} P@d2 {+9.67/26 7.9s} 29. Nxg6 {-8.23/16 2.5s}
fxg6 {+5.34/24 8.3s} 30. N@b5 {-7.29/17 2.7s} Nxb5 {+4.42/21 8.2s}
31. Rb1 {-6.73/18 2.4s} Nd4 {+10.64/21 6.4s} 32. h3 {-9.48/20 2.0s}
Nxe2+ {+12.18/19 7.4s} 33. Kh2 {-9.98/1 0.013s} f4 {+13.16/20 6.2s}
34. fxe4 {-23.92/14 2.1s} fxg3+ {+38.55/15 3.1s} 35. fxg3 {-17.50/1 0.014s}
Qxg3# {+M1/4 1.7s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.81/22 8.0s} d5 {+0.77/20 2.5s} 5. Bb5 {-3.22/22 8.4s}
Be7 {+0.86/17 2.5s} 6. d4 {-1.15/21 8.4s} O-O {+0.65/18 2.6s}
7. Nge2 {-1.02/22 8.4s} Re8 {+0.61/21 2.6s} 8. O-O {-0.64/22 8.5s}
P@h3 {+1.09/19 2.6s} 9. gxh3 {-0.51/30 9.2s} Bxh3 {+0.71/20 2.8s}
10. N@f4 {-0.13/28 8.8s} Bxf1 {+0.53/23 2.7s} 11. Qxf1 {-0.35/27 9.0s}
P@f3 {+0.03/25 2.7s} 12. B@h5 {-0.55/25 8.7s} R@g5+ {-0.46/21 2.6s}
13. P@g2 {+1.41/27 9.1s} fxg2 {-2.39/19 2.7s} 14. Bxf7+ {+0.49/32 9.3s}
Kxf7 {-2.97/21 2.8s} 15. Nxg2 {+1.34/31 9.7s} P@f3 {-2.91/19 2.7s}
16. P@e6+ {+2.05/30 9.3s} Kg8 {-3.42/22 2.7s} 17. Bxg5 {-0.66/31 9.6s}
Rf8 {-2.64/24 2.8s} 18. Bxc6 {+2.33/29 9.2s} bxc6 {-3.02/27 2.8s}
19. P@f7+ {+4.53/34 9.3s} Kh8 {-2.59/26 2.8s} 20. Bxf6 {+4.73/32 9.1s}
Bxf6 {-4.29/31 2.9s} 21. R@g8+ {+4.51/31 9.6s} Rxg8 {-0.68/1 0.014s}
22. fxg8=Q+ {+3.97/29 9.2s} Qxg8 {-4.45/27 2.7s} 23. P@f7 {+4.99/28 9.5s}
Qf8 {-5.27/22 2.7s} 24. R@g8+ {+3.98/27 9.0s} Qxg8 {-3.19/1 0.013s}
25. fxg8=Q+ {+4.69/24 8.9s} Kxg8 {-5.32/21 2.4s} 26. N@f7 {+1.69/22 8.7s}
Kf8 {-5.10/15 2.4s} 27. Nef4 {+1.89/25 9.1s} B@h5 {-1.85/18 2.9s}
28. Ne5 {+2.93/23 9.0s} fxg2 {-4.98/20 2.8s} 29. Qxg2 {+6.48/25 8.6s}
R@g5 {-4.13/19 2.7s} 30. e7+ {+11.11/20 6.6s} Kg8 {-7.88/18 1.9s}
31. Qxg5 {+13.30/20 6.5s} Bxg5 {-12.74/18 2.4s} 32. R@f8+ {+17.86/19 3.9s}
Rxf8 {-5.32/1 0.014s} 33. exf8=Q+ {+20.04/18 3.1s} Kxf8 {-7.20/1 0.014s}
34. Ne6+ {+21.80/15 3.2s} Ke7 {-19.35/12 0.90s} 35. Q@d7+ {+23.72/14 2.5s}
Kf6 {-20.09/1 0.001s} 36. R@f7+ {+39.81/11 2.4s} Bxf7 {-42.32/1 0.002s}
37. Qxf7# {+M1/4 1.6s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "50"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Bb5 {-2.02/20 2.4s} Bb4+ {+1.23/23 8.2s}
6. c3 {-2.10/21 2.6s} Bd6 {+0.75/24 8.3s} 7. Qe2+ {-1.44/19 2.5s}
Qe7 {+0.94/23 8.3s} 8. N@h5 {-1.29/21 2.6s} Qxe2+ {+2.18/26 9.0s}
9. Nxe2 {-1.87/22 2.7s} Q@g6 {+2.52/22 8.7s} 10. Nef4 {-2.58/21 2.7s}
Bxf4 {+2.66/27 9.0s} 11. Nxf4 {-2.61/19 2.6s} N@c2+ {+2.57/22 8.7s}
12. Kf1 {-2.22/17 2.6s} Nxa1 {+2.61/23 8.7s} 13. Nxg6 {-2.95/17 2.5s}
hxg6 {+1.27/22 8.6s} 14. B@a4 {-3.14/17 2.6s} O-O {+3.95/20 8.8s}
15. Bxc6 {-3.84/16 2.6s} bxc6 {+4.78/19 8.7s} 16. N@e7+ {-4.27/17 2.7s}
Kh8 {+6.28/24 8.8s} 17. Q@h4+ {-4.87/16 2.6s} R@h5 {+6.14/22 8.6s}
18. Qxh5+ {-7.86/16 2.6s} gxh5 {+6.23/24 8.7s} 19. R@h6+ {-7.01/15 2.6s}
gxh6 {+9.22/26 8.0s} 20. Bxh6 {-7.94/21 2.5s} P@e2+ {+13.23/28 5.2s}
21. Kxe2 {-9.66/20 2.0s} B@c4+ {+15.35/26 5.5s} 22. P@d3 {-12.96/22 1.4s}
Bxd3+ {+16.24/25 3.8s} 23. Kxd3 {-13.67/19 1.6s} Q@e4+ {+16.12/22 4.2s}
24. Kd2 {-14.22/1 0.002s} R@d3+ {+42.17/21 2.4s} 25. Kc1 {-25.18/1 0.002s}
N@e2# {+M1/4 1.7s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "85"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Ne2 {-0.79/25 8.3s} Bb4+ {+1.11/18 2.5s}
6. Nbc3 {-1.95/36 8.8s} O-O {+0.72/23 2.7s} 7. Nf4 {-1.58/34 8.6s}
Re8+ {+0.55/20 2.5s} 8. Be2 {-1.21/35 9.0s} P@h3 {+1.70/29 2.6s}
9. Rg1 {-1.67/30 8.4s} hxg2 {+1.44/28 2.7s} 10. Rxg2 {-1.97/34 9.2s}
P@f3 {+2.10/27 2.7s} 11. Rxg7+ {-2.00/35 8.9s} Kxg7 {+1.86/25 2.6s}
12. Nh5+ {-2.30/40 3.1s} Kg8 {+2.21/31 2.7s} 13. N@h6+ {-2.25/38 9.1s}
Kf8 {+2.60/27 2.5s} 14. P@g7+ {-2.55/40 3.0s} Ke7 {+2.83/1 0.001s}
15. Bxf3 {-2.57/31 8.9s} R@g1+ {+1.54/21 2.7s} 16. Ke2 {-3.06/32 9.8s}
Rxd1 {+1.43/19 2.7s} 17. Kxd1 {-3.50/24 9.1s} Q@f1+ {+2.75/20 2.8s}
18. R@e1+ {-3.24/30 9.4s} Qxe1+ {+2.77/18 2.7s} 19. Kxe1 {-0.85/1 0.013s}
Nxd4 {+3.46/19 2.7s} 20. Q@e3+ {-4.48/25 8.8s} P@e5 {+3.14/18 2.6s}
21. Kd2 {-2.15/24 8.8s} Bxc3+ {+3.00/18 2.6s} 22. Qxc3 {-0.94/27 9.2s}
Nxf3+ {+1.41/22 2.8s} 23. Qxf3 {-0.85/27 9.4s} B@g5+ {+1.45/20 2.7s}
24. Kd1 {-0.69/24 9.0s} R@f1+ {+0.15/23 2.8s} 25. B@e1 {+0.78/30 9.4s}
N@d4 {-0.15/24 2.8s} 26. N@f5+ {+1.26/28 9.6s} Bxf5 {-0.89/27 3.0s}
27. Nxf5+ {+0.53/29 9.9s} Nxf5 {-0.89/21 2.9s} 28. Bxg5 {+1.56/27 9.6s}
fxg5 {-2.50/24 2.9s} 29. B@f6+ {+4.26/26 9.3s} Kd7 {-2.62/17 2.8s}
30. Qxf5+ {+3.98/22 9.0s} B@e6 {-3.53/20 2.8s} 31. B@b5+ {+4.72/30 9.9s}
c6 {-5.82/19 2.7s} 32. N@c5+ {+5.02/25 9.6s} Kc7 {-5.26/19 3.1s}
33. Nxe6+ {+7.63/26 9.9s} fxe6 {-6.65/16 3.0s} 34. Qxe5+ {+5.58/28 9.8s}
N@d6 {-8.19/18 3.1s} 35. Bxf1 {+8.98/29 9.8s} N@f7 {-7.79/17 3.0s}
36. B@a5+ {+11.26/20 9.3s} b6 {-11.00/19 2.6s} 37. Bxd8+ {+12.53/21 6.7s}
Raxd8 {-10.96/17 2.4s} 38. Qxd6+ {+12.48/19 6.1s} Nxd6 {-13.58/17 1.7s}
39. N@a6+ {+16.11/21 4.3s} Kb7 {-11.93/16 1.7s} 40. Q@c7+ {+15.56/19 4.9s}
Ka8 {-11.77/1 0.003s} 41. Qxc6+ {+16.51/17 3.8s} B@b7 {-19.95/13 0.98s}
42. R@b8+ {+40.13/15 3.2s} Rxb8 {-14.00/1 0.015s}
43. Nc7# {+M1/5 1.6s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "1-0"]
[PlyCount "89"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.42/25 8.1s} 3. d4 {+2.68/19 2.5s}
cxd4 {-1.46/27 8.7s} 4. Nxd4 {+2.25/23 2.6s} e5 {-1.28/24 8.4s}
5. Nxc6 {+1.61/21 2.5s} bxc6 {-1.47/23 8.7s} 6. P@d6 {+0.81/22 2.7s}
Qf6 {-0.60/22 8.7s} 7. N@c7+ {+0.90/21 2.7s} Kd8 {-0.55/1 0.005s}
8. Nxa8 {+0.67/18 2.7s} Bxd6 {-3.14/30 9.1s} 9. Nc3 {+0.63/17 2.6s}
P@d4 {-0.78/21 8.3s} 10. Na4 {+0.39/15 2.5s} Nh6 {+0.12/22 8.3s}
11. Bxh6 {-0.55/18 2.5s} Qxh6 {+0.40/25 8.5s} 12. N@f5 {-1.15/20 2.6s}
B@a5+ {+1.13/29 9.0s} 13. c3 {-0.78/23 2.4s} P@d2+ {+0.77/27 8.5s}
14. Qxd2 {-0.77/23 2.7s} Qxd2+ {+1.10/27 9.1s} 15. Kxd2 {-1.94/1 0.014s}
Q@f4+ {+0.57/21 8.3s} 16. P@e3 {-1.62/16 2.6s} Qxf2+ {+2.15/26 8.9s}
17. R@e2 {-2.34/17 2.7s} dxe3+ {+1.83/24 8.7s} 18. Nxe3 {-2.49/16 2.6s}
Qf4 {+1.89/23 9.0s} 19. P@c5 {-2.03/21 2.7s} Bb8 {+1.90/21 8.8s}
20. Q@b3 {-0.86/19 2.6s} P@d4 {-0.02/24 8.6s} 21. Qxb8 {-0.67/22 2.7s}
dxe3+ {-1.49/29 8.9s} 22. Rxe3 {-0.55/18 2.6s} Qf2+ {-1.72/25 8.5s}
23. Re2 {-0.09/18 2.5s} N@c4+ {-1.33/27 8.9s} 24. Kd3 {+0.02/18 2.4s}
Qxe2+ {-1.93/24 8.7s} 25. Kxe2 {+2.19/22 2.8s} R@d2+ {-1.86/27 9.4s}
26. Kf3 {+2.39/22 2.8s} N@g5+ {-2.17/21 8.9s} 27. Kg4 {+1.98/20 2.8s}
d6+ {-2.91/29 8.9s} 28. B@f5 {+1.81/19 2.8s} Ne3+ {-3.77/27 8.8s}
29. Kh4 {+2.06/19 2.7s} Nxf5+ {-10.37/26 8.5s} 30. exf5 {+2.97/24 2.6s}
B@f2+ {-16.28/24 8.3s} 31. P@g3 {+3.35/23 2.7s} Bxc5 {-4.55/24 8.4s}
32. Q@c7+ {+3.73/22 2.6s} Bxc7 {-6.60/30 8.5s} 33. Qxc7+ {+5.89/23 2.1s}
Ke8 {-6.77/1 0.015s} 34. Qxc8+ {+4.36/19 2.5s} Ke7 {-6.38/26 7.8s}
35. f6+ {+6.37/22 2.2s} Kxf6 {-7.20/26 7.5s} 36. B@d8+ {+7.95/17 2.0s}
Rxd8 {-6.79/22 7.3s} 37. Qxd8+ {+6.02/21 2.6s} P@e7 {-7.02/22 7.3s}
38. N@g8+ {+7.05/19 2.6s} Kf5 {-9.46/23 7.3s} 39. Bd3+ {+7.96/15 2.4s}
Rxd3 {-12.91/20 5.5s} 40. B@g4+ {+7.97/16 2.2s} Ke4 {-21.21/19 5.5s}
41. Nxc5+ {+10.35/16 1.8s} Kd5 {-19.67/21 4.0s} 42. Nc7+ {+11.82/14 2.0s}
Kxc5 {-M1/19 4.0s} 43. B@b4+ {+21.64/15 0.72s} Kb6 {-M1/12 2.2s}
44. R@a6+ {+25.66/9 0.77s} Kb7 {-9.98/1 0.014s}
45. Qc8# {+M1/7 0.50s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.81/18 2.4s} 3. d4 {+1.55/25 8.0s}
cxd4 {-2.55/22 2.6s} 4. Nxd4 {+1.15/26 8.7s} e5 {-1.89/20 2.5s}
5. Nb5 {+0.66/23 8.4s} a6 {-1.08/22 2.6s} 6. Nd6+ {-0.10/22 8.4s}
Bxd6 {-0.98/21 2.7s} 7. Qxd6 {-0.06/20 8.6s} N@d4 {+0.22/17 2.6s}
8. B@b3 {+0.10/22 8.8s} P@c7 {+0.18/15 2.6s} 9. Qd5 {+0.25/20 8.5s}
Nxb3 {-0.19/18 2.6s} 10. axb3 {+0.42/29 9.0s} Nf6 {-0.09/16 2.6s}
11. N@f5 {+0.50/21 8.5s} Nxd5 {-0.54/18 2.6s} 12. Nxg7+ {+0.46/28 9.2s}
Kf8 {-0.67/17 2.6s} 13. Nf5 {+0.76/26 8.6s} B@f6 {-0.41/22 2.7s}
14. Bh6+ {+0.18/27 9.2s} Kg8 {-0.70/22 2.7s} 15. P@g7 {+0.43/24 8.9s}
Ndb4 {-0.10/18 2.7s} 16. gxh8=Q+ {-0.72/30 9.2s} Bxh8 {+0.43/20 2.6s}
17. Na3 {-0.62/26 9.0s} P@g7 {-0.52/24 2.9s} 18. R@g3 {+0.51/29 9.1s}
Q@g6 {-0.48/20 2.7s} 19. Rxg6 {+0.37/27 9.2s} hxg6 {-0.97/24 2.8s}
20. Nxg7 {+0.06/25 9.1s} Bxg7 {-1.73/21 2.7s} 21. Bxg7 {+2.95/25 8.8s}
Kxg7 {-3.02/24 2.6s} 22. h4 {+3.10/23 8.4s} B@f4 {-3.20/19 2.4s}
23. P@h6+ {+4.81/28 8.7s} Bxh6 {-6.96/20 2.1s} 24. P@g5 {+3.29/23 7.7s}
P@d2+ {-6.63/18 2.2s} 25. Kxd2 {+5.14/25 8.6s} Bxg5+ {-9.55/18 2.4s}
26. hxg5 {+8.31/21 7.4s} Qxg5+ {-9.45/16 2.1s} 27. B@e3 {+8.89/23 7.3s}
Qxe3+ {-7.23/19 2.5s} 28. fxe3 {+9.17/19 8.0s} R@f2+ {-6.70/16 2.6s}
29. B@e2 {+7.92/23 8.0s} Kf6 {-8.25/16 2.1s} 30. Q@h4+ {+13.23/20 6.1s}
P@g5 {-11.04/17 2.0s} 31. Qxg5+ {+17.84/24 4.0s} Kxg5 {-47.53/16 0.80s}
32. Q@h4# {+M1/5 1.7s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "1-0"]
[PlyCount "93"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.13/23 2.4s} g6 {-1.12/29 8.1s}
3. Nc3 {+1.02/23 2.4s} Bg7 {-1.15/28 8.2s} 4. Bc4 {+1.44/22 2.4s}
h6 {-1.13/25 8.1s} 5. Nf3 {+1.03/24 2.5s} Nf6 {-1.88/24 8.4s}
6. Bxf7+ {+1.50/22 2.4s} Kxf7 {-1.96/24 8.5s} 7. e5 {+1.15/22 2.6s}
Ng4 {-1.06/25 8.6s} 8. O-O {+0.77/15 2.5s} Rf8 {-0.47/35 8.6s}
9. P@g5 {+0.73/23 2.6s} h5 {-1.11/35 8.9s} 10. exd6 {+0.94/18 2.5s}
cxd6 {-0.69/28 8.6s} 11. P@h6 {+0.92/22 2.6s} Bh8 {-0.63/27 8.7s}
12. h3 {+1.35/21 2.5s} Kg8 {-0.57/25 8.6s} 13. hxg4 {+0.55/23 2.6s}
Bxg4 {-1.02/27 8.8s} 14. N@h2 {+0.93/19 2.5s} B@d7 {-1.63/22 8.5s}
15. Nxg4 {+1.05/22 2.6s} hxg4 {-2.79/28 9.1s} 16. Nh4 {+1.12/21 2.7s}
P@f7 {-2.42/26 8.8s} 17. B@e4 {+3.03/26 2.8s} Nc6 {-3.68/32 9.5s}
18. Nxg6 {+2.58/25 2.8s} fxg6 {-4.22/30 9.2s} 19. Bxg6 {+2.61/29 2.9s}
P@h7 {-4.68/30 9.6s} 20. Bxh7+ {+2.44/27 2.8s} Kxh7 {-3.95/26 9.1s}
21. P@h5 {+4.42/22 2.8s} N@h4 {-5.44/27 9.2s} 22. g6+ {+4.25/19 2.7s}
Nxg6 {-5.27/24 9.2s} 23. hxg6+ {+4.14/23 2.9s} Kxg6 {-5.49/25 9.5s}
24. N@h4+ {+3.44/18 2.8s} Kh5 {-6.76/23 8.6s} 25. P@g7 {+4.96/20 2.7s}
P@h2+ {-8.25/26 8.6s} 26. Kxh2 {+5.63/21 2.7s} e5 {-7.69/21 8.6s}
27. P@g3 {+7.22/20 2.7s} N@f3+ {-7.77/23 8.6s} 28. gxf3 {+8.04/19 2.6s}
Rxf3 {-9.32/22 8.0s} 29. P@g2 {+8.47/23 2.3s} Nxd4 {-7.64/24 7.7s}
30. gxh8=Q {+4.21/20 2.5s} Qxh4+ {-7.73/25 7.0s} 31. gxh4 {+5.02/20 2.5s}
Rh3+ {-0.75/24 5.2s} 32. Kg1 {+8.31/22 2.4s} N@f3+ {-9.99/22 7.7s}
33. gxf3 {+8.42/18 2.2s} P@h2+ {-9.78/21 6.4s} 34. Kh1 {+9.40/19 2.1s}
P@g2+ {-11.37/19 6.1s} 35. Kxg2 {+1.19/1 0.015s} h1=Q+ {-11.09/17 5.7s}
36. Rxh1 {+8.83/1 0.015s} B@f1+ {-31.21/18 5.0s} 37. Kxf1 {+10.28/17 2.3s}
P@e2+ {-13.35/21 7.3s} 38. Nxe2 {+10.91/18 2.7s} Rxh1+ {-17.09/20 7.4s}
39. B@g1 {+11.74/16 2.6s} Rxg1+ {-19.50/18 7.6s} 40. Nxg1 {+14.99/17 2.5s}
B@g2+ {-16.80/18 6.8s} 41. Kxg2 {+16.92/14 2.4s} gxf3+ {-18.72/17 6.4s}
42. Nxf3 {+15.98/15 2.0s} R@g4+ {-14.97/18 6.8s} 43. N@g3+ {+13.89/16 2.9s}
Rxg3+ {-20.29/21 7.0s} 44. fxg3 {+16.56/15 2.5s} P@h3+ {-20.07/20 5.8s}
45. Kg1 {+15.41/13 2.3s} N@e2+ {-34.15/20 4.8s} 46. Kf2 {+26.20/11 1.3s}
Rxh8 {-M1/12 3.7s} 47. Q@g5# {+M1/11 0.72s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "92"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.36/30 8.0s} Nf6 {-0.96/21 2.4s}
3. Nc3 {+1.73/29 8.4s} g6 {-1.06/24 2.5s} 4. Bc4 {+1.90/26 8.3s}
Bg7 {-1.65/24 2.5s} 5. Bxf7+ {+2.18/32 9.0s} Kxf7 {-2.38/23 2.7s}
6. P@h6 {+2.88/24 8.5s} Bf8 {-3.03/16 2.5s} 7. Nf3 {+2.19/28 8.6s}
Ng8 {-3.33/23 2.5s} 8. Qd2 {+3.45/29 8.5s} Ke8 {-3.22/23 2.6s}
9. e5 {+2.65/32 9.0s} Nxh6 {-3.32/26 2.7s} 10. Qxh6 {+2.87/30 9.1s}
Bxh6 {-3.59/23 2.6s} 11. Bxh6 {+2.01/25 9.0s} B@f8 {-2.36/24 2.8s}
12. Bxf8 {+2.69/27 8.7s} Rxf8 {-2.59/23 2.7s} 13. N@g7+ {+3.14/25 8.8s}
Kf7 {-2.85/24 2.6s} 14. B@h6 {+1.45/25 8.5s} Kg8 {-3.17/21 2.6s}
15. B@b3+ {+1.45/31 9.0s} P@f7 {-4.11/18 2.6s} 16. e6 {+3.08/31 8.7s}
f6 {-3.32/17 2.5s} 17. h4 {+2.52/36 9.0s} Q@g4 {-3.02/28 2.7s}
18. O-O-O {+0.69/28 8.8s} Qxg2 {-2.67/26 2.6s} 19. h5 {+2.56/32 8.4s}
Qxf3 {-3.37/25 2.6s} 20. hxg6 {-0.56/27 7.8s} hxg6 {-3.49/23 2.6s}
21. P@f7+ {-0.55/27 8.1s} Kh7 {-2.21/23 2.3s} 22. Nf5 {-0.27/24 7.1s}
P@h5 {-4.61/20 2.5s} 23. Bxf8 {+3.90/25 8.9s} Qxf8 {-3.56/21 2.8s}
24. R@g8 {+4.52/22 9.0s} P@d2+ {-0.15/17 2.5s} 25. Kb1 {+2.05/28 8.7s}
B@h6 {-2.49/26 2.7s} 26. Nxh6 {+0.52/33 9.2s} Qxh6 {-3.39/22 2.6s}
27. B@e3 {+1.14/28 8.8s} Qxd1+ {-1.69/26 2.9s} 28. Rxd1 {-0.05/32 9.6s}
R@c1+ {-2.10/21 2.8s} 29. Rxc1 {+1.28/1 0.014s} dxc1=Q+ {-1.37/23 2.9s}
30. Kxc1 {+0.25/28 9.1s} R@e1+ {-1.39/21 2.8s} 31. R@d1 {+0.07/30 9.0s}
Qxe3+ {-0.24/26 2.9s} 32. fxe3 {-1.99/26 8.3s} B@d2+ {+1.53/20 2.6s}
33. Kxd2 {-4.63/27 7.6s} N@f3+ {+2.15/22 2.4s} 34. Kd3 {-2.26/22 7.8s}
Rxd1+ {+2.94/19 2.2s} 35. Nxd1 {-7.33/22 6.6s} N@e1+ {+1.84/19 2.6s}
36. Kc4 {-4.86/20 7.4s} d5+ {+1.95/16 2.4s} 37. Kb5 {-15.66/23 7.3s}
a6+ {-0.47/22 2.8s} 38. Ka4 {-29.30/21 5.1s} b5+ {-0.82/21 2.7s}
39. Ka3 {-12.59/18 4.9s} B@d6+ {+3.86/19 2.0s} 40. R@c5 {-6.79/22 5.9s}
Bxc5+ {+2.67/21 2.2s} 41. dxc5 {-10.48/19 4.6s} R@a5+ {+7.49/17 1.2s}
42. B@a4 {-12.38/18 4.3s} Rxa4+ {+5.95/15 1.5s} 43. Bxa4 {-8.87/1 0.004s}
b4+ {+10.19/15 0.84s} 44. Kxb4 {-M1/15 2.8s} R@c4+ {+13.47/8 0.91s}
45. Kb3 {-M1/9 2.3s} Nd2+ {+24.54/7 0.59s} 46. Ka3 {-23.45/1 0.002s}
B@b4# {+M1/3 0.46s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "114"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+2.04/19 2.3s}
Nf6 {-1.46/24 7.9s} 4. Nf3 {+1.57/16 2.4s} Nc6 {-1.38/25 8.4s}
5. Bb5 {+1.47/17 2.5s} a6 {-1.64/24 8.5s} 6. Ba4 {+1.59/19 2.7s}
b5 {-2.14/24 8.8s} 7. Nxb5 {+1.50/19 2.6s} axb5 {-1.68/23 8.8s}
8. Bxb5 {+1.57/20 2.7s} N@a7 {-1.86/23 8.7s} 9. Bd3 {+2.27/17 2.5s}
Nb4 {-1.71/22 8.6s} 10. O-O {+1.60/17 2.6s} Bb7 {-1.48/23 8.6s}
11. Re1 {+1.79/17 2.6s} Be7 {-2.60/21 8.6s} 12. P@g5 {+1.76/19 2.7s}
Nxd3 {-1.21/22 9.0s} 13. cxd3 {+1.57/21 2.7s} B@g4 {-2.77/21 8.9s}
14. gxf6 {+0.53/20 2.7s} Bxf6 {-0.87/22 9.2s} 15. Be3 {+0.85/18 2.8s}
Nb5 {-1.28/28 9.0s} 16. P@e5 {+1.06/20 2.8s} dxe5 {-2.35/28 9.6s}
17. dxe5 {+1.58/26 3.0s} Bxf3 {-1.95/25 9.5s} 18. Qxf3 {+1.33/24 2.9s}
N@d4 {-2.79/24 9.6s} 19. Qg3 {+2.17/19 3.0s} P@h4 {-3.53/22 9.5s}
20. Qf4 {+2.02/18 2.9s} P@g5 {-1.29/25 9.7s} 21. Qg4 {+1.57/20 3.0s}
Bxe5 {-0.93/22 9.5s} 22. Bxg5 {+1.47/20 2.9s} P@g3 {-0.81/26 9.9s}
23. Bxd8 {+0.38/18 3.0s} gxf2+ {-0.80/25 9.9s} 24. Kxf2 {+0.30/16 3.0s}
P@g3+ {-1.10/28 9.8s} 25. Kg1 {+0.50/22 3.0s} gxh2+ {-1.53/25 9.8s}
26. Kh1 {+0.36/18 3.0s} Rxd8 {-2.31/24 9.3s} 27. Qxh4 {+1.41/21 3.1s}
B@e7 {-3.59/21 9.6s} 28. Qh5 {+1.43/16 3.0s} P@f3 {-1.75/27 9.8s}
29. gxf3 {+1.24/16 3.0s} Nxf3 {-2.70/25 9.6s} 30. Qxf3 {+1.27/20 3.0s}
Nd4 {-2.56/21 9.7s} 31. Qf2 {+1.31/15 2.9s} P@g3 {-2.77/24 9.6s}
32. Qe3 {+1.96/19 2.9s} Bc6 {-4.03/28 9.5s} 33. Rf1 {+1.76/20 2.9s}
g2+ {+0.14/24 9.6s} 34. Kxg2 {+3.15/1 0.011s} Nf5 {-1.38/22 9.9s}
35. Qh3 {-0.46/18 2.9s} Nh4+ {-1.34/21 9.6s} 36. Kf2 {+0.95/19 3.1s}
Bxb2 {-1.32/33 9.7s} 37. P@d5 {+0.57/16 3.0s} Bxa1 {-5.49/22 9.5s}
38. dxc6 {+0.02/19 3.0s} O-O {-0.21/40 3.2s} 39. N@g4 {-0.11/17 2.9s}
R@g6 {-0.97/21 9.6s} 40. N@f4 {+0.10/17 3.0s} P@g2 {+0.49/25 10s}
41. Rxa1 {-0.20/20 3.1s} Bc5+ {-0.01/31 9.8s} 42. P@e3 {-4.47/22 3.0s}
g1=Q+ {+6.31/29 9.3s} 43. Rxg1 {-2.90/24 3.0s} hxg1=Q+ {+6.29/27 8.8s}
44. Kxg1 {-4.87/26 2.8s} Rxg4+ {+1.94/31 10s} 45. Qxg4 {-4.72/24 2.7s}
Bxe3+ {+7.06/23 8.1s} 46. B@f2 {-6.46/22 2.4s} N@f3+ {+9.65/25 9.0s}
47. Kf1 {-5.93/20 2.9s} Nh2+ {+9.88/21 9.2s} 48. Ke2 {-9.24/19 2.7s}
Nxg4 {+11.98/21 8.5s} 49. Bxe3 {-11.20/16 2.9s} Q@f3+ {+13.13/19 8.4s}
50. Kd2 {-13.06/18 2.8s} Qxe3+ {+13.46/20 8.8s} 51. Kc3 {-13.34/15 2.8s}
Qd4+ {+19.06/15 8.2s} 52. Kd2 {-16.97/14 2.3s} B@e3+ {+20.99/18 6.7s}
53. Kc2 {-19.52/14 1.9s} R@b2+ {+20.82/18 6.2s} 54. Kd1 {-21.65/1 0.003s}
P@c2+ {+22.35/20 5.5s} 55. Ke2 {-28.47/19 2.0s} c1=Q+ {+38.87/12 4.4s}
56. P@d2 {-40.15/6 1.0s} Qxd2+ {+60.60/8 2.5s} 57. Kf1 {-59.08/1 0.002s}
Qf2# {+M1/8 2.3s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "61"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+0.83/22 7.8s}
Nf6 {-1.77/18 2.3s} 4. Nf3 {+1.45/26 8.2s} Nc6 {-1.27/18 2.5s}
5. Bd3 {+1.51/24 8.2s} Be7 {-1.50/23 2.5s} 6. e5 {+0.66/24 8.5s}
dxe5 {-1.19/20 2.6s} 7. dxe5 {+0.58/23 8.8s} Ng4 {-1.09/19 2.6s}
8. Bf4 {+0.45/23 8.9s} P@f6 {-0.58/19 2.6s} 9. exf6 {+0.19/25 8.8s}
Bxf6 {-0.62/18 2.7s} 10. O-O {+0.06/22 8.7s} e5 {-0.50/20 2.7s}
11. P@g5 {+0.25/21 8.7s} exf4 {-0.80/17 2.7s} 12. gxf6 {+0.37/25 8.9s}
Nxf6 {-0.78/19 2.7s} 13. B@g5 {+0.83/22 8.7s} P@h3 {-0.76/18 2.6s}
14. Re1+ {+0.52/21 8.8s} B@e7 {-0.22/18 2.6s} 15. Bxf6 {+0.45/34 8.6s}
gxf6 {-0.44/23 2.6s} 16. N@h5 {+0.67/33 8.8s} P@e3 {-0.06/23 2.7s}
17. fxe3 {+0.24/31 8.7s} fxe3 {-0.17/19 2.6s} 18. Rxe3 {+1.58/34 9.1s}
B@d4 {-0.66/29 2.8s} 19. Nxd4 {+0.87/32 9.2s} Qxd4 {-0.94/27 2.7s}
20. B@f2 {+1.40/30 9.1s} hxg2 {-1.58/25 2.8s} 21. P@g7 {+2.61/31 9.4s}
Rg8 {-2.84/27 2.8s} 22. Rxe7+ {+4.49/35 9.1s} Kd8 {-3.96/25 2.9s}
23. Bxd4 {+4.50/25 9.4s} Nxe7 {-4.10/22 2.8s} 24. Bxf6 {+6.51/27 8.8s}
N@h3+ {-4.44/22 2.9s} 25. Kxg2 {+3.15/1 0.014s} R@f2+ {-4.75/18 2.7s}
26. Kg3 {+6.59/23 8.5s} Rxf6 {-5.79/21 2.7s} 27. Q@f8+ {+11.73/22 7.1s}
B@e8 {-7.23/18 2.6s} 28. Qxe7+ {+12.17/20 7.0s} Kxe7 {-9.96/1 0.002s}
29. N@d5+ {+15.20/19 6.4s} Kd6 {-15.25/14 1.9s} 30. B@e7+ {+22.13/15 5.0s}
Kc6 {-27.50/13 1.5s} 31. Bb5# {+M1/15 2.6s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "62"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {+0.54/14 2.2s} g6 {-0.78/18 7.5s}
3. Nc3 {+0.20/15 2.3s} Bg7 {-0.53/21 8.1s} 4. e4 {+0.40/16 2.3s}
O-O {-0.62/22 7.8s} 5. e5 {+0.87/16 2.4s} Ng4 {-1.08/26 8.4s}
6. h3 {+0.88/23 2.5s} Nxf2 {-0.95/30 8.5s} 7. Kxf2 {+0.87/26 2.7s}
d6 {-1.73/31 8.8s} 8. exd6 {+1.18/23 2.6s} cxd6 {-1.75/25 8.7s}
9. P@h6 {+1.07/23 2.6s} Bf6 {-2.21/28 8.9s} 10. Bd3 {+1.41/18 2.6s}
Nc6 {-1.48/24 8.7s} 11. Ne4 {+1.11/22 2.7s} Bf5 {-1.02/24 8.8s}
12. Nxf6+ {+0.83/20 2.7s} exf6 {-1.44/21 8.5s} 13. B@g7 {+0.81/18 2.6s}
Re8 {-2.52/24 8.8s} 14. N@d5 {+0.55/17 2.6s} Bxd3 {-1.98/24 8.1s}
15. Qxd3 {-0.91/21 2.5s} P@g3+ {+0.76/32 9.5s} 16. Kxg3 {-1.69/21 2.3s}
N@h5+ {+0.46/26 8.3s} 17. Kf2 {-0.59/23 2.5s} B@g3+ {+1.10/33 9.5s}
18. Kf1 {-0.34/21 2.7s} P@e2+ {+0.94/27 9.0s} 19. Qxe2 {-1.20/22 2.9s}
Rxe2 {+1.28/29 9.2s} 20. Kxe2 {-0.57/18 2.7s} Nxg7 {+1.70/23 9.2s}
21. Be3 {-0.92/21 2.9s} B@c4+ {+0.80/29 9.2s} 22. Kd1 {+0.25/20 2.8s}
Q@e2+ {+0.33/28 9.4s} 23. Kc1 {+0.05/1 0.003s} Qxg2 {+1.20/27 9.0s}
24. hxg7 {-1.89/20 2.7s} Qxh1+ {+2.48/26 8.7s} 25. B@d1 {-2.36/18 2.6s}
Bxd5 {+6.10/22 8.7s} 26. P@h6 {-6.90/17 2.6s} Qxd1+ {+11.39/20 6.9s}
27. Kxd1 {-2.16/1 0.014s} Bxf3+ {+12.00/18 6.9s} 28. P@e2 {-10.95/15 2.3s}
R@e1+ {+18.04/15 4.7s} 29. Kd2 {-14.08/1 0.002s} N@e4+ {+22.07/13 4.5s}
30. Kd3 {-19.22/1 0.002s} B@b5+ {+29.68/14 2.7s} 31. c4 {-27.26/9 0.67s}
Nb4# {+M1/12 1.9s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "121"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nc3 {+0.64/19 7.3s} d5 {-1.03/15 2.2s}
3. Bf4 {+1.08/22 7.9s} Bf5 {-1.30/16 2.3s} 4. e3 {+1.28/22 8.1s}
e6 {-1.37/19 2.4s} 5. Bd3 {+1.13/22 8.3s} Bg6 {-1.07/18 2.4s}
6. Nge2 {+1.23/20 7.9s} Bd6 {-1.13/19 2.4s} 7. O-O {+1.33/23 8.3s}
O-O {-1.07/18 2.4s} 8. Nb5 {+1.66/20 8.1s} Nc6 {-1.28/18 2.5s}
9. Nxd6 {+1.64/27 8.8s} cxd6 {-1.51/19 2.6s} 10. B@h4 {+1.99/23 8.4s}
N@f5 {-1.66/17 2.5s} 11. Bxf5 {+2.38/29 9.1s} Bxf5 {-2.30/26 2.8s}
12. Bxd6 {+2.94/28 9.4s} Qxd6 {-2.70/24 2.8s} 13. P@e5 {+2.48/33 9.7s}
Nxe5 {-2.63/23 3.0s} 14. dxe5 {+2.56/30 9.6s} Qxe5 {-2.49/22 2.8s}
15. N@f3 {+3.16/29 9.7s} Qc7 {-3.07/22 2.9s} 16. Bxf6 {+2.30/27 9.5s}
gxf6 {-2.98/22 2.9s} 17. N@h6+ {+2.17/25 9.7s} Kh8 {-2.64/22 2.9s}
18. Nxf5 {+2.75/23 9.2s} exf5 {-2.44/18 2.8s} 19. B@g7+ {+1.61/22 9.3s}
Kxg7 {-3.15/20 2.8s} 20. N@h5+ {+2.95/20 9.1s} Kh8 {-2.30/18 2.9s}
21. Qxd5 {+1.93/31 9.6s} B@h6 {-1.68/20 2.9s} 22. Qxf5 {+1.59/29 9.6s}
P@g7 {-1.48/27 3.0s} 23. P@g5 {+2.10/28 10s} fxg5 {-2.04/26 3.3s}
24. P@f6 {+2.38/26 10s} gxf6 {-1.77/24 3.0s} 25. Qxf6+ {+2.15/30 10s}
B@g7 {-2.07/22 3.1s} 26. Nxg7 {+1.90/23 9.9s} Bxg7 {-1.97/20 3.1s}
27. Qxg7+ {+1.20/26 9.9s} Kxg7 {-2.18/1 0.003s} 28. B@e5+ {+1.30/20 9.5s}
f6 {-2.20/17 2.9s} 29. Bxc7 {+1.39/23 9.7s} P@h3 {-1.91/15 2.9s}
30. Q@d7+ {+4.34/21 9.4s} Q@f7 {-4.42/16 2.8s} 31. Qxh3 {-0.34/21 9.6s}
P@h6 {-4.85/17 2.9s} 32. B@e5 {+7.44/19 9.4s} B@e6 {-7.65/16 2.8s}
33. P@f5 {+7.97/27 10.0s} Bxf5 {-7.68/21 3.1s} 34. Qxf5 {+7.77/28 10.0s}
B@e6 {-5.43/20 3.0s} 35. Qxf6+ {+6.47/28 9.7s} Qxf6 {-7.90/23 2.9s}
36. Bxf6+ {+6.80/25 9.7s} Rxf6 {-8.02/20 2.9s} 37. B@e5 {+5.68/27 9.1s}
P@e7 {-5.43/22 2.8s} 38. Bxf6+ {+5.60/23 9.8s} exf6 {-6.36/20 2.8s}
39. P@e5 {+7.71/24 10s} P@e7 {-6.89/20 3.1s} 40. exf6+ {+6.12/21 9.7s}
exf6 {-5.45/18 2.7s} 41. R@e7+ {+7.90/25 9.9s} Q@f7 {-5.69/18 3.0s}
42. Rxf7+ {+6.98/23 9.7s} Bxf7 {-5.72/16 2.8s} 43. P@e5 {+6.69/23 9.9s}
P@e7 {-7.20/20 3.0s} 44. exf6+ {+7.20/21 9.6s} exf6 {-5.16/17 2.7s}
45. P@e5 {+5.45/23 9.7s} P@e7 {-6.54/19 3.1s} 46. P@d6 {+7.87/21 9.3s}
B@f8 {-7.02/18 3.0s} 47. dxe7 {+10.32/25 11s} Bxe7 {-9.35/23 3.2s}
48. exf6+ {+9.86/24 9.9s} Bxf6 {-9.30/21 3.0s} 49. P@e5 {+11.16/24 10s}
P@e7 {-9.07/19 3.0s} 50. exf6+ {+10.62/20 10.0s} exf6 {-9.34/14 2.9s}
51. B@e7 {+14.31/22 9.6s} R@g6 {-13.44/17 3.0s} 52. P@e5 {+13.92/21 9.4s}
N@g8 {-14.43/14 2.9s} 53. exf6+ {+15.24/27 9.5s} Nxf6 {-15.20/17 3.0s}
54. Bxf6+ {+15.14/24 9.2s} Rxf6 {-13.88/16 2.8s} 55. Be5 {+16.80/23 9.1s}
B@e7 {-14.79/16 2.9s} 56. N@f5+ {+19.09/18 9.5s} Kf8 {-18.89/15 2.9s}
57. Q@g7+ {+20.34/17 8.7s} Ke8 {-19.49/1 0.003s} 58. Bxf6 {+22.12/16 8.9s}
Bxf6 {-25.09/14 2.9s} 59. Qxf6 {+35.29/18 5.8s} Kd7 {-34.12/6 1.5s}
60. Qd6+ {+45.38/9 3.4s} Kc8 {-48.08/6 0.51s}
61. R@d8# {+M1/7 2.0s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "100"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {-0.66/21 7.9s}
4. e4 {+0.28/19 2.4s} Bg7 {-1.70/23 8.3s} 5. e5 {+0.79/21 2.5s}
Ng4 {-1.64/20 8.3s} 6. exd6 {+0.72/17 2.5s} cxd6 {-0.90/28 8.6s}
7. Bb5+ {+1.15/18 2.6s} Nc6 {-0.52/25 8.6s} 8. d5 {+0.59/18 2.6s}
O-O {-0.98/25 9.2s} 9. dxc6 {+1.01/21 2.8s} bxc6 {-1.43/24 8.9s}
10. Bxc6 {+1.01/18 2.6s} Qb6 {-1.32/28 8.8s} 11. N@d4 {+0.79/20 2.7s}
P@e5 {-1.26/25 8.7s} 12. P@h6 {+1.21/18 2.7s} Nxh6 {-2.95/24 9.2s}
13. Nd5 {+2.54/22 2.8s} Qa5+ {-3.14/26 9.1s} 14. Bd2 {+2.18/24 2.8s}
Qxd5 {-3.33/28 9.7s} 15. Bxd5 {+2.01/24 3.0s} exd4 {-3.40/25 9.5s}
16. Bxh6 {+2.64/21 2.8s} Bxh6 {-4.04/26 9.6s} 17. P@g5 {+2.77/21 2.9s}
P@e3 {-4.68/21 9.2s} 18. Qxd4 {+2.99/18 2.8s} B@g7 {-4.15/25 9.5s}
19. Qxe3 {+3.53/18 3.0s} N@f5 {-3.92/21 9.5s} 20. Qd2 {+5.04/15 2.9s}
P@e3 {-4.27/27 9.7s} 21. fxe3 {+4.02/21 3.1s} Be6 {-4.02/25 9.7s}
22. gxh6 {+3.58/20 3.1s} Bxh6 {-6.45/21 9.5s} 23. P@g5 {+4.14/22 3.0s}
Bxg5 {-6.27/23 9.7s} 24. Nxg5 {+4.91/20 3.0s} Bxd5 {-5.26/24 9.5s}
25. P@g7 {+5.86/19 2.9s} Kxg7 {-5.18/19 9.3s} 26. P@h6+ {+6.34/15 2.9s}
Nxh6 {-5.12/21 9.3s} 27. Qxd5 {+5.07/16 2.9s} P@f2+ {-4.62/19 9.3s}
28. Ke2 {+4.79/16 2.9s} P@e6 {-2.17/23 9.4s} 29. B@c3+ {+3.14/19 2.9s}
B@e5 {-7.08/22 9.4s} 30. Qxe5+ {+1.89/19 3.0s} dxe5 {-1.89/27 9.9s}
31. Bxe5+ {+1.34/22 2.9s} P@f6 {-1.46/25 9.5s} 32. Nf3 {+1.73/21 3.0s}
N@g1+ {-0.46/33 9.8s} 33. Nxg1 {+1.51/19 3.0s} fxg1=N+ {+0.54/24 9.6s}
34. Raxg1 {-0.66/19 2.9s} N@e4 {+1.22/27 9.8s} 35. B@c3 {-1.11/23 2.9s}
Q@f2+ {+1.17/25 9.5s} 36. Kd1 {-0.82/19 2.9s} Rad8+ {+1.36/26 9.7s}
37. P@d3 {-1.24/17 2.8s} fxe5 {+2.09/23 9.4s} 38. P@g5 {-0.73/19 2.9s}
Rxd3+ {+1.18/30 10.0s} 39. Kc1 {-2.25/20 2.7s} P@d2+ {-0.59/26 9.9s}
40. Bxd2 {-1.92/19 2.9s} Qxd2+ {+1.41/33 11s} 41. Kb1 {-1.93/1 0.001s}
Qxe3 {+1.60/23 10.0s} 42. gxh6+ {-1.91/23 3.1s} Qxh6 {+1.02/29 10s}
43. cxd3 {-2.47/20 3.1s} P@c2+ {+1.06/25 10.0s} 44. Kxc2 {-1.99/20 3.1s}
Rc8+ {+1.68/24 9.8s} 45. P@c3 {-2.05/19 3.1s} B@a4+ {+2.55/27 9.6s}
46. Kb1 {-3.45/18 2.7s} P@c2+ {+7.63/18 6.9s} 47. Ka1 {-6.20/1 0.017s}
B@d1 {+5.53/16 6.7s} 48. N@h5+ {-7.82/15 2.3s} gxh5 {+10.66/19 7.1s}
49. B@c1 {-20.61/15 2.3s} Qxc1+ {+41.55/9 2.2s} 50. B@b1 {-42.37/2 0.61s}
Qxb1# {+M1/9 1.7s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "105"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {+0.05/17 2.3s}
4. e4 {+0.55/22 8.0s} Bg7 {-0.50/19 2.5s} 5. Bb5+ {+1.21/24 8.3s}
c6 {-1.18/16 2.4s} 6. Be2 {+1.62/22 8.0s} O-O {-1.58/21 2.4s}
7. e5 {+1.80/22 8.3s} Ng4 {-1.75/21 2.5s} 8. exd6 {+1.69/25 8.5s}
exd6 {-1.93/20 2.6s} 9. O-O {+2.11/24 8.7s} h6 {-1.82/18 2.5s}
10. P@g5 {+2.31/22 8.6s} hxg5 {-1.94/20 2.6s} 11. Nxg5 {+2.83/24 8.8s}
Nxh2 {-2.25/19 2.6s} 12. Kxh2 {+3.01/23 8.8s} P@h6 {-2.64/21 2.7s}
13. Nge4 {+0.10/25 8.9s} f5 {-2.63/19 2.6s} 14. Nxd6 {+2.43/26 9.2s}
Qxd6+ {-3.86/24 2.8s} 15. P@e5 {+3.17/25 8.9s} Qd8 {-3.55/19 2.7s}
16. P@f6 {+3.56/30 9.3s} Bxf6 {-3.37/23 2.8s} 17. exf6 {+3.31/30 9.1s}
Qxf6 {-3.24/23 2.8s} 18. B@e5 {+2.73/28 9.2s} Qh4+ {-3.55/25 2.8s}
19. Kg1 {+4.27/24 9.1s} N@g4 {-3.63/21 2.7s} 20. Bxg4 {+3.36/24 9.0s}
fxg4 {-2.41/26 2.8s} 21. Bxh6 {+5.34/24 9.3s} Qxh6 {-5.24/19 2.8s}
22. N@e7+ {+5.07/22 9.1s} Kh7 {-5.81/20 2.7s} 23. P@g7 {+7.97/25 9.3s}
B@h2+ {-6.96/21 2.8s} 24. Bxh2 {+7.85/24 9.1s} Qxg7 {-7.26/17 2.8s}
25. N@g5+ {+8.81/24 9.1s} Kh8 {-8.01/19 2.8s} 26. Nxc8 {+8.16/22 9.1s}
P@f3 {-7.65/18 2.8s} 27. B@e5 {+8.79/23 8.8s} P@f6 {-9.34/19 2.8s}
28. B@e7 {+6.56/22 8.7s} Nd7 {-11.09/15 2.6s} 29. Bxf8 {+12.21/25 7.8s}
Nxf8 {-13.54/19 2.5s} 30. R@f7 {+12.87/23 8.0s} fxe5 {-14.35/17 2.5s}
31. Rxg7 {+14.24/22 7.6s} Kxg7 {-14.86/17 2.3s} 32. Q@f7+ {+13.58/20 7.5s}
Kh6 {-14.15/16 2.7s} 33. Nxf3 {+14.89/19 7.7s} gxf3 {-14.15/17 2.6s}
34. Qdxf3 {+13.84/20 8.6s} N@g5 {-14.48/17 2.7s} 35. Qxf8+ {+11.81/21 8.5s}
B@g7 {-14.76/18 2.4s} 36. N@g4+ {+13.06/20 8.5s} Kh7 {-15.69/18 2.6s}
37. Qxg7+ {+18.25/21 8.1s} Kxg7 {-17.55/1 0.003s} 38. Qf6+ {+17.62/19 8.0s}
Kh7 {-18.15/17 2.4s} 39. Qxg5 {+13.11/18 7.3s} B@g7 {-18.14/15 2.8s}
40. N@f6+ {+12.42/17 7.7s} Kh8 {-18.18/14 2.1s} 41. P@h6 {+14.51/17 6.9s}
B@f8 {-19.42/13 2.3s} 42. hxg7+ {+17.39/18 6.7s} Bxg7 {-19.84/15 1.9s}
43. Qxg6 {+16.31/20 6.7s} Bxf6 {-16.26/16 2.0s} 44. Qxf6+ {+18.26/23 8.4s}
P@g7 {-18.27/18 2.5s} 45. Qf8+ {+18.72/21 8.1s} R@g8 {-17.28/16 2.5s}
46. Qxg8+ {+18.32/19 8.5s} Kxg8 {-18.09/1 0.003s} 47. B@e6+ {+19.68/17 7.9s}
P@f7 {-18.80/16 2.4s} 48. R@e8+ {+20.24/15 7.6s} N@f8 {-20.75/20 2.5s}
49. P@e7 {+26.39/17 7.6s} Rxc8 {-29.57/12 2.1s} 50. exf8=Q+ {+30.97/13 5.1s}
Kh7 {-21.36/1 0.015s} 51. Qh8+ {+33.82/13 4.2s} Kg6 {-22.18/1 0.015s}
52. B@f5+ {+44.02/10 3.4s} Kg5 {-26.10/1 0.014s}
53. B@h4# {+M1/9 2.4s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "58"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} g6 {+0.35/21 7.3s} 2. h4 {+0.36/19 2.3s} Nf6 {-0.57/20 7.9s}
3. h5 {-0.50/18 2.4s} gxh5 {+0.96/25 8.0s} 4. Rxh5 {-0.87/15 2.4s}
Nc6 {+0.46/24 8.3s} 5. Rh1 {-1.51/15 2.4s} d5 {+0.91/22 7.9s}
6. Nc3 {-1.10/14 2.5s} d4 {+0.24/29 8.3s} 7. exd4 {-0.89/17 2.5s}
Nxd4 {+0.81/25 8.6s} 8. Nf3 {-0.31/15 2.5s} Nxf3+ {+1.26/25 9.0s}
9. Qxf3 {-0.48/22 2.7s} N@d4 {+1.13/22 8.7s} 10. Qd1 {-0.73/20 2.6s}
Rg8 {+0.98/24 8.6s} 11. P@e3 {-1.77/17 2.6s} Nf5 {+0.60/23 8.6s}
12. P@g3 {-1.71/19 2.6s} Rxg3 {+3.29/23 8.9s} 13. fxg3 {-4.01/18 2.7s}
Nxg3 {+3.80/24 8.8s} 14. Rh4 {-3.25/17 2.6s} P@f2+ {+3.20/32 8.8s}
15. Kxf2 {-2.42/1 0.003s} Nf5 {+3.28/22 8.7s} 16. Rh1 {-3.86/19 2.6s}
P@g3+ {+3.98/25 8.8s} 17. Ke2 {-3.40/19 2.6s} P@d4 {+3.03/22 8.6s}
18. Nb5 {-3.95/21 2.7s} Bd7 {+4.49/21 8.6s} 19. Na3 {-4.48/15 2.6s}
Bc6 {+2.89/15 8.6s} 20. N@e5 {-3.70/14 2.6s} Qd5 {+5.28/19 8.6s}
21. Nac4 {-3.60/16 2.7s} P@b5 {+7.83/21 8.4s} 22. Nxc6 {-8.36/20 2.6s}
bxc4 {+8.27/27 8.1s} 23. B@f3 {-7.59/19 2.4s} d3+ {+8.09/27 7.6s}
24. Ke1 {-5.79/25 2.6s} dxc2 {+11.11/23 6.4s} 25. Qxc2 {-8.57/17 2.3s}
P@f2+ {+14.30/21 5.7s} 26. Kd1 {-13.89/18 1.6s} Nxe3+ {+17.74/22 4.5s}
27. Ke2 {-17.40/1 0.015s} Nxc2 {+22.23/19 4.8s} 28. Bxd5 {-20.04/15 1.5s}
Q@d3+ {+53.98/18 2.7s} 29. Kd1 {-36.63/1 0.002s} Ne3# {+M1/6 1.7s, Black mates}
0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "103"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {+0.08/16 2.1s} 2. Nc3 {-0.27/20 7.4s} g6 {+0.91/17 2.3s}
3. h4 {+0.23/21 8.0s} Bg7 {-0.33/20 2.4s} 4. h5 {-0.20/22 8.4s}
gxh5 {-0.07/17 2.5s} 5. Rxh5 {-0.39/20 8.0s} Nxh5 {-0.52/15 2.4s}
6. Qxh5 {+0.70/24 8.4s} P@g6 {-0.58/16 2.5s} 7. Qh2 {+0.40/21 8.0s}
d5 {-0.89/16 2.5s} 8. P@h6 {+0.47/20 8.3s} Bf6 {-1.09/18 2.5s}
9. Nf3 {+0.22/19 8.2s} Nc6 {-1.92/16 2.5s} 10. Nb5 {+1.03/27 8.7s}
O-O {-1.44/20 2.6s} 11. Qxc7 {+0.98/25 8.8s} Bg4 {-1.23/24 2.8s}
12. P@g7 {+1.21/28 9.3s} Bxg7 {-1.14/21 2.7s} 13. hxg7 {+0.62/21 8.9s}
Kxg7 {-1.02/20 2.7s} 14. N@h2 {+0.66/26 9.0s} Bxf3 {-1.15/21 2.7s}
15. Nxf3 {-0.46/27 9.0s} R@h1 {-0.55/21 2.7s} 16. B@c3+ {-0.34/23 9.0s}
P@f6 {+0.07/23 2.7s} 17. Qxd8 {-0.57/23 8.7s} Raxd8 {+0.38/20 2.7s}
18. B@f4 {-0.84/24 8.7s} N@g4 {+0.65/23 2.6s} 19. d3 {-1.01/22 8.5s}
Rxf1+ {+4.29/19 2.3s} 20. Kxf1 {-3.04/28 8.3s} Q@d1+ {+3.68/22 2.7s}
21. Ne1 {-3.66/30 9.0s} P@h2 {+3.42/20 2.6s} 22. Bxh2 {-3.27/30 8.8s}
Nxh2+ {+3.02/23 2.8s} 23. Kg1 {-3.17/1 0.006s} Ng4 {+2.94/17 2.7s}
24. P@f3 {-0.94/26 8.9s} B@h2+ {+0.32/20 2.7s} 25. Kh1 {-0.23/29 9.2s}
B@e5 {+1.32/17 2.7s} 26. fxg4 {-0.98/26 9.0s} Bxc3 {+0.90/22 2.8s}
27. Kxh2 {-0.55/28 9.6s} B@h6 {+0.71/21 2.7s} 28. Nxc3 {-0.82/29 9.4s}
Qxe1 {+0.49/25 3.0s} 29. B@f4 {-0.85/24 9.4s} N@f1+ {+0.47/19 2.9s}
30. Kh3 {-0.51/22 9.2s} Bxf4 {+0.50/21 2.8s} 31. exf4 {-0.77/27 9.5s}
B@h6 {+1.04/18 2.6s} 32. B@g3 {-0.29/24 9.1s} Nxg3 {+0.99/17 2.9s}
33. Kxg3 {-1.68/22 9.4s} B@d4 {+2.24/18 2.8s} 34. B@e3 {-0.93/26 9.2s}
Bxc3 {+1.76/21 3.0s} 35. R@h4 {-1.57/28 9.4s} N@e2+ {+0.99/20 2.7s}
36. Kh3 {-0.34/31 6.9s} Qh1+ {+0.54/23 2.0s} 37. Q@h2 {-0.21/28 6.6s}
Qxh2+ {+0.51/25 2.3s} 38. Kxh2 {+0.47/1 0.015s} Q@g1+ {+0.16/25 1.8s}
39. Kh3 {-1.66/1 0.014s} Qh1+ {+0.34/22 2.0s} 40. Q@h2 {0.00/22 4.3s}
Ng1+ {+0.02/20 1.1s} 41. Kg3 {0.00/1 0.001s} Qxh2+ {+0.39/17 1.3s}
42. Kxh2 {+0.43/23 9.4s} Ne2 {-2.56/21 2.9s} 43. Bcd2 {+2.47/22 9.3s}
Ne5 {-3.13/18 3.0s} 44. g5 {+6.07/25 9.9s} fxg5 {-5.75/19 3.1s}
45. fxg5 {+6.71/27 10.0s} Ng4+ {-5.79/18 3.0s} 46. Rxg4 {+7.54/19 10.0s}
Q@h5+ {-6.58/15 3.2s} 47. Q@h4 {+9.57/19 9.9s} Qxh4+ {-9.37/15 3.0s}
48. Rxh4 {+8.74/22 9.9s} Q@e5+ {-8.60/16 3.2s} 49. P@g3 {+11.49/22 9.3s}
Bxg5 {-11.04/17 3.0s} 50. Bxg5 {+9.07/20 8.5s} Bxd2 {-15.58/17 2.6s}
51. Q@h6+ {+50.43/14 3.3s} Kg8 {-35.87/2 0.54s}
52. Qxh7# {+M1/7 1.8s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "58"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. d4 {-0.33/17 2.2s} g6 {+0.94/21 7.6s}
3. Nf3 {-1.47/18 2.4s} Bg7 {-0.33/22 8.1s} 4. Nc3 {-0.99/16 2.3s}
O-O {-0.59/20 7.8s} 5. Bd3 {-0.85/16 2.4s} d6 {0.00/26 8.2s}
6. O-O {-1.00/19 2.4s} Nc6 {+1.07/22 8.2s} 7. h3 {-1.01/20 2.5s}
Nb4 {-0.24/23 8.5s} 8. e4 {-1.12/19 2.6s} Nxd3 {+0.03/25 8.7s}
9. cxd3 {-0.69/19 2.7s} B@h5 {+0.38/23 8.6s} 10. N@h6+ {+0.04/16 2.6s}
Kh8 {+0.11/23 8.8s} 11. e5 {+0.09/22 2.7s} dxe5 {-0.02/27 9.5s}
12. dxe5 {-0.53/19 2.7s} Bxf3 {+0.86/22 9.1s} 13. Qxf3 {-1.47/21 2.8s}
N@d4 {+1.54/26 9.3s} 14. Qe3 {-1.83/20 2.7s} Bxh6 {+1.44/27 9.3s}
15. Qxd4 {-0.27/21 2.8s} Qxd4 {+0.45/28 9.4s} 16. Bxh6 {-0.77/23 3.0s}
P@g7 {+1.90/27 9.3s} 17. Bxg7+ {-0.84/18 2.8s} Kxg7 {+1.31/23 9.1s}
18. exf6+ {-1.15/20 2.9s} Qxf6 {+2.43/21 8.9s} 19. P@h6+ {-1.65/15 2.7s}
Kxh6 {+2.65/20 8.7s} 20. B@d2+ {-1.67/20 2.8s} B@g5 {+1.22/28 9.1s}
21. N@e4 {-3.32/20 2.7s} Bxh3 {+1.91/28 9.4s} 22. Bxg5+ {-4.11/24 2.8s}
Qxg5 {+4.61/28 8.6s} 23. Nxg5 {-3.83/22 2.7s} P@h2+ {+3.32/25 8.9s}
24. Kxh2 {-3.62/20 2.8s} N@g4+ {+6.66/24 7.0s} 25. Kg3 {-3.67/18 2.6s}
B@f4+ {+9.35/24 8.4s} 26. Kf3 {-7.83/16 2.0s} Bxg5 {+11.54/17 7.3s}
27. B@e3 {-8.15/16 2.3s} N@d4+ {+15.11/19 5.2s} 28. Bxd4 {-11.88/16 1.2s}
Nh2+ {+23.70/18 3.0s} 29. Ke2 {-29.14/10 0.68s} Q@d2# {+M1/3 1.8s, Black mates}
0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. Nc3 {-0.28/20 7.4s} g6 {+0.95/17 2.2s}
3. h4 {+0.26/21 7.9s} Bg7 {-0.33/20 2.4s} 4. h5 {-0.17/22 8.3s}
gxh5 {0.00/17 2.5s} 5. Rxh5 {-0.56/20 8.1s} Nxh5 {-0.48/14 2.4s}
6. Qxh5 {+0.77/22 8.4s} P@g6 {-0.59/16 2.5s} 7. Qh2 {+0.32/21 8.0s}
d5 {-0.87/17 2.4s} 8. P@h6 {+0.48/21 8.4s} Bf6 {-1.21/18 2.5s}
9. Nf3 {+0.25/19 8.3s} Nc6 {-1.94/16 2.5s} 10. Nb5 {+1.10/27 8.7s}
O-O {-1.28/20 2.6s} 11. Qxc7 {+0.88/25 8.8s} Bg4 {-1.28/24 2.8s}
12. P@g7 {+1.18/27 9.3s} Bxg7 {-1.08/22 2.7s} 13. hxg7 {+1.25/21 8.9s}
Kxg7 {-1.11/20 2.7s} 14. B@e2 {+1.25/24 9.0s} h6 {-1.17/16 2.7s}
15. Qxb7 {+0.97/20 8.9s} Nb4 {-1.11/19 2.7s} 16. Nbd4 {+1.51/20 9.0s}
R@b6 {-0.79/15 2.8s} 17. Qxa8 {+1.15/23 9.1s} Qxa8 {-1.32/19 2.8s}
18. P@g5 {-0.07/20 9.1s} Rh8 {-0.98/17 2.7s} 19. gxh6+ {+0.25/21 9.1s}
Rxh6 {-0.49/19 2.8s} 20. N@e5 {+1.13/19 8.8s} Bxf3 {-0.60/17 2.8s}
21. Nexf3 {+0.33/25 9.3s} P@g3 {-0.81/16 2.8s} 22. B@e5+ {+0.65/26 9.5s}
P@f6 {-1.08/18 2.9s} 23. Bxg3 {-0.54/28 9.5s} P@e4 {-0.63/17 2.8s}
24. Bf4 {+1.61/21 9.1s} Qh8 {-0.98/16 2.8s} 25. Bxh6+ {+2.08/24 9.2s}
Qxh6 {-2.24/18 2.8s} 26. R@h4 {+3.69/23 9.0s} B@h5 {-2.97/18 2.8s}
27. Rxh5 {+2.16/23 9.4s} Qxh5 {-2.67/21 2.9s} 28. R@h2 {+1.21/21 9.0s}
Qxh2 {-3.86/16 2.8s} 29. Nxh2 {+4.12/21 9.2s} R@h4 {-2.44/17 2.9s}
30. B@c3 {+6.31/22 8.6s} N@c6 {-5.81/15 2.7s} 31. Bxb4 {+11.31/23 7.1s}
Q@f8 {-4.65/19 2.7s} 32. Nxc6 {+3.77/21 9.4s} Rxc6 {-6.38/16 2.9s}
33. N@d7 {+8.37/23 9.5s} N@d3+ {-6.70/17 2.9s} 34. Bxd3 {+9.29/26 9.2s}
Qe8 {-7.52/21 2.8s} 35. Q@f8+ {+10.68/24 8.9s} Qxf8 {-10.38/23 2.6s}
36. Nxf8 {+11.67/23 8.0s} exd3 {-9.26/19 2.6s} 37. N@e6+ {+17.04/21 5.2s}
fxe6 {-13.67/18 1.3s} 38. N@e8+ {+20.04/19 3.1s} Kxf8 {-14.81/16 1.2s}
39. Q@g7+ {+34.28/17 2.6s} Kxe8 {-34.45/1 0.002s}
40. Qxe7# {+M1/5 1.6s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "78"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {-0.47/20 7.8s} 5. Bxc6 {+0.07/15 2.4s} dxc6 {-0.55/20 8.1s}
6. O-O {+0.24/18 2.5s} B@h5 {-0.20/19 8.0s} 7. d4 {+0.33/15 2.4s}
c5 {-0.69/25 8.6s} 8. e5 {+0.76/20 2.6s} Bxf3 {-0.60/23 8.8s}
9. Qxf3 {+0.43/22 2.8s} cxd4 {-1.76/24 9.1s} 10. exf6 {+0.26/20 2.7s}
N@e5 {-1.94/20 8.9s} 11. Qe4 {+0.96/18 2.8s} gxf6 {-0.75/30 9.1s}
12. N@h5 {+2.08/16 2.6s} P@g7 {-0.65/28 8.7s} 13. Ne2 {+1.32/25 2.7s}
Qd5 {-0.48/24 9.2s} 14. Qxd5 {-0.13/25 2.8s} exd5 {-0.35/26 9.0s}
15. Nxd4 {+0.33/23 2.7s} Q@e4 {-0.31/26 9.1s} 16. B@a4+ {+0.53/19 2.7s}
b5 {-1.35/24 9.0s} 17. N@c6 {+0.15/21 2.7s} Nxc6 {-1.77/29 8.9s}
18. Nxc6 {-0.08/18 2.6s} Bg4 {-1.11/20 8.5s} 19. Q@e3 {+1.43/18 2.7s}
Qxe3 {-3.57/25 8.5s} 20. Bxe3 {+2.44/17 2.6s} Q@d7 {-0.39/20 8.7s}
21. P@b7 {-0.73/20 2.7s} Rd8 {-0.90/25 8.8s} 22. Nxd8 {-1.09/16 2.6s}
P@f3 {+0.28/26 8.9s} 23. Rfe1 {-0.45/20 2.8s} fxg2 {+0.29/30 9.7s}
24. Bc5+ {+0.37/20 2.7s} P@e4 {+0.33/29 9.4s} 25. b8=Q {-0.27/25 2.9s}
N@f3+ {-0.88/26 9.4s} 26. Kxg2 {-3.11/1 0.013s} Nxe1+ {-0.66/24 9.3s}
27. Kf1 {-0.45/20 2.7s} R@h1+ {-0.22/28 9.7s} 28. R@g1 {-0.33/25 3.0s}
Bh3+ {-0.87/26 9.7s} 29. P@g2 {-0.81/23 2.9s} Bxg2+ {+1.82/35 9.3s}
30. Ke2 {-0.48/23 2.8s} Qg4+ {+3.21/27 8.3s} 31. f3 {-0.85/19 2.6s}
Qxf3+ {-1.93/31 8.8s} 32. Kd2 {-3.02/25 2.5s} e3+ {+4.34/29 8.1s}
33. Bxe3 {-1.89/21 2.6s} Qxe3+ {+6.55/22 6.4s} 34. Kxe3 {-4.39/24 2.3s}
d4+ {+5.78/25 7.4s} 35. Ke2 {-2.89/18 2.5s} Bf3+ {+11.07/18 4.3s}
36. Kxe1 {-5.43/18 1.7s} Rxg1+ {+10.76/16 4.2s} 37. Kf2 {-6.18/15 1.6s}
R@e2+ {+21.26/16 2.6s} 38. Kxf3 {-18.56/12 0.88s} B@g4+ {+28.86/12 2.2s}
39. Kf4 {-27.03/1 0.001s} P@e5# {+M1/12 1.8s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "71"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {+0.08/14 2.4s} 5. Be2 {+0.79/22 7.9s} d5 {-0.90/18 2.4s}
6. e5 {+0.82/23 8.3s} Ne4 {-1.74/19 2.4s} 7. O-O {+0.85/22 8.3s}
Bb4 {-1.25/17 2.5s} 8. a3 {+1.35/24 8.3s} Bxc3 {-1.52/18 2.5s}
9. dxc3 {+1.14/23 8.2s} Qe7 {-1.15/20 2.6s} 10. B@h4 {+1.78/25 8.6s}
f6 {-1.41/20 2.5s} 11. Bd3 {+2.06/23 8.5s} Rg8 {-1.28/21 2.6s}
12. Re1 {+2.63/28 9.0s} N@f5 {-2.56/26 2.7s} 13. Rxe4 {+2.40/34 9.2s}
dxe4 {-3.05/25 2.8s} 14. Bxe4 {+2.17/34 9.4s} R@g4 {-2.44/21 2.8s}
15. Bxf5 {+0.88/27 8.9s} exf5 {-3.05/20 2.8s} 16. N@d5 {+2.90/29 9.3s}
Qf7 {-3.75/17 2.7s} 17. P@d6 {+4.12/20 8.6s} B@e4 {-6.69/18 2.6s}
18. Nxc7+ {+3.37/28 9.2s} Kf8 {-4.33/22 2.6s} 19. P@e7+ {+3.94/26 8.8s}
Nxe7 {-2.57/20 2.7s} 20. dxe7+ {+3.98/26 9.2s} Qxe7 {-3.06/25 2.8s}
21. Bg3 {+4.45/22 8.7s} Qxc7 {-4.42/18 2.7s} 22. N@d4 {+5.23/24 8.8s}
Rxg3 {-4.77/16 2.6s} 23. hxg3 {+4.41/30 9.3s} B@d5 {-5.21/17 2.6s}
24. N@d6 {+4.33/29 9.1s} Bd7 {-5.53/15 2.5s} 25. Nxe4 {+5.08/23 9.3s}
fxe4 {-4.49/26 2.9s} 26. B@d6+ {+5.23/27 9.2s} Qxd6 {-4.21/18 2.8s}
27. exd6 {+1.01/22 9.2s} B@d8 {-4.53/23 2.8s} 28. Bf4 {+5.15/22 9.2s}
N@g4 {-4.31/20 2.8s} 29. R@e7 {+4.93/25 8.8s} Bxe7 {-7.32/24 2.6s}
30. dxe7+ {+7.88/23 9.3s} Kxe7 {-7.27/19 2.9s} 31. Q@d6+ {+8.95/21 8.8s}
Ke8 {-11.93/16 2.8s} 32. Qxd5 {+11.49/19 8.8s} P@e6 {-10.26/15 2.7s}
33. Nxe6 {+15.18/20 7.7s} Bxe6 {-24.21/16 2.1s} 34. Qxe6+ {+30.03/15 3.7s}
R@e7 {-25.27/14 1.1s} 35. P@f7+ {+42.98/16 4.0s} Kf8 {-43.70/1 0.002s}
36. fxg8=Q# {+M1/8 2.0s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "40"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+1.00/16 2.2s} Nc6 {-0.78/27 7.9s}
3. d4 {+0.70/21 2.5s} d5 {-0.49/30 8.6s} 4. Nf3 {+0.87/19 2.4s}
Nf6 {-0.78/25 8.5s} 5. Bd3 {+0.66/26 2.7s} dxe4 {-0.50/27 8.9s}
6. Nxe4 {+0.20/19 2.6s} P@g4 {-1.07/25 8.6s} 7. Nxf6+ {-0.14/24 2.7s}
Qxf6 {+0.08/26 8.8s} 8. N@e4 {+0.54/17 2.6s} Qxf3 {-1.19/27 8.7s}
9. gxf3 {-0.45/29 2.6s} N@g2+ {-0.42/29 9.1s} 10. Kf1 {-1.33/27 2.6s}
gxf3 {-1.29/28 8.8s} 11. Qxf3 {-0.78/27 2.9s} Nh4 {+0.77/39 9.6s}
12. Qxf7+ {-0.67/24 2.6s} Kxf7 {+0.66/35 9.0s} 13. Ng5+ {-0.50/27 2.9s}
Ke7 {+0.88/37 9.2s} 14. P@g2 {-0.27/21 2.6s} Q@g4 {-0.17/22 8.4s}
15. P@g3 {-0.99/22 2.4s} P@h3 {+3.04/27 8.8s} 16. gxh3 {-2.30/22 2.6s}
Nxd4 {+1.07/28 8.5s} 17. Q@f7+ {-5.71/21 2.2s} Kd8 {+11.31/23 5.6s}
18. hxg4 {-9.10/22 1.8s} P@g2+ {+11.00/20 5.3s} 19. Kg1 {-10.92/16 1.7s}
N@e2+ {+26.30/21 2.1s} 20. Bxe2 {-20.57/1 0.001s}
Nxe2# {+M1/6 1.7s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+0.90/28 7.6s} d5 {-0.87/22 2.3s}
3. exd5 {+0.89/24 8.2s} exd5 {-0.96/20 2.5s} 4. Nf3 {+1.08/23 8.1s}
Nf6 {-0.98/13 2.4s} 5. Bb5+ {+0.76/26 8.5s} c6 {-1.17/21 2.5s}
6. Qe2+ {+0.65/25 8.6s} Be7 {-1.17/23 2.6s} 7. P@e5 {+0.60/28 8.9s}
O-O {-0.61/25 2.8s} 8. exf6 {-0.13/29 9.1s} Bxf6 {-0.58/20 2.7s}
9. N@h5 {+0.02/25 9.0s} Re8 {-1.12/24 2.8s} 10. Nxf6+ {+1.45/26 9.2s}
gxf6 {-1.04/21 2.7s} 11. Nxd5 {-0.28/24 9.2s} Rxe2+ {-1.77/23 2.9s}
12. Bxe2 {+1.57/22 9.1s} cxd5 {-1.70/20 2.8s} 13. d4 {+1.12/23 8.9s}
N@b4 {+0.11/19 2.7s} 14. P@g7 {+0.70/27 9.0s} Nxc2+ {-0.79/22 2.6s}
15. Kf1 {+0.02/35 9.5s} N@g6 {-0.25/21 2.5s} 16. Bh6 {-0.09/27 9.2s}
Nxa1 {-0.81/23 2.9s} 17. R@f8+ {+1.51/31 9.5s} Nxf8 {-0.85/20 2.8s}
18. gxf8=Q+ {+1.34/28 9.1s} Qxf8 {-0.75/1 0.003s} 19. Bxf8 {+1.69/27 9.0s}
R@c1+ {-1.19/20 2.7s} 20. N@e1 {+2.00/27 8.9s} R@g6 {-0.88/18 2.7s}
21. B@g7 {+2.79/29 8.5s} Rxg7 {-2.47/25 2.8s} 22. Bxg7 {+2.65/25 8.6s}
Kxg7 {-1.27/22 2.7s} 23. R@e8 {+4.50/27 7.4s} B@f8 {-3.41/22 2.6s}
24. Rxf8 {+6.64/25 8.2s} Kxf8 {-4.44/22 2.6s} 25. Q@d8+ {+8.76/23 7.2s}
Kg7 {-6.28/22 2.4s} 26. B@f8+ {+7.93/21 7.2s} Kg6 {-6.95/16 2.3s}
27. Qxc8 {+10.87/22 6.3s} Rxe1+ {-9.68/14 2.1s} 28. Nxe1 {+10.49/21 7.6s}
N@d2+ {-10.90/13 2.5s} 29. Kg1 {+11.90/1 0.004s} R@e6 {-9.08/17 2.3s}
30. B@h5+ {+15.52/17 5.8s} Kf5 {-15.16/12 1.6s} 31. Beg4+ {+19.62/14 4.8s}
Ke4 {-15.56/9 1.1s} 32. R@e3+ {+33.47/12 2.6s} Kxd4 {-33.26/7 0.51s}
33. Qc3# {+M1/8 1.8s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.69/16 2.4s} Bb7 {-2.56/26 7.7s}
3. Nc3 {+1.99/17 2.3s} e6 {-2.04/27 8.0s} 4. Bd3 {+2.26/16 2.3s}
Nc6 {-1.61/19 7.7s} 5. Nge2 {+1.69/19 2.4s} Nce7 {-2.20/21 8.0s}
6. O-O {+1.07/17 2.4s} Ng6 {-3.05/21 7.9s} 7. f3 {+1.37/18 2.4s}
a6 {-1.52/19 8.0s} 8. Be3 {+0.77/15 2.4s} h5 {-0.72/20 8.0s}
9. e5 {+0.90/17 2.4s} Nh4 {-0.86/21 8.3s} 10. Nf4 {+0.48/20 2.5s}
g5 {-0.13/24 8.3s} 11. Nh3 {+0.34/18 2.6s} Nxg2 {+0.35/27 9.2s}
12. Kxg2 {-0.77/21 2.7s} g4 {+0.53/25 8.9s} 13. Ng5 {-0.67/18 2.5s}
Bh6 {+0.89/27 8.9s} 14. N@e4 {-0.57/21 2.8s} Bxg5 {+1.03/24 8.9s}
15. Bxg5 {-0.98/21 2.8s} Qxg5 {+0.12/25 9.3s} 16. Nxg5 {-0.86/27 2.9s}
gxf3+ {+0.57/26 8.9s} 17. Rxf3 {-0.57/20 2.8s} P@g4 {-0.70/26 9.1s}
18. P@g7 {-0.70/21 2.8s} gxf3+ {+1.39/23 9.2s} 19. Nxf3 {-0.47/20 2.7s}
R@g4+ {+1.08/25 9.3s} 20. B@g3 {-1.43/18 2.7s} Rxg7 {+2.56/23 9.1s}
21. P@f6 {-1.94/20 2.7s} N@e3+ {+5.04/25 7.8s} 22. Kf2 {-6.25/19 2.2s}
Nxd1+ {+6.31/22 7.3s} 23. Nxd1 {-3.37/21 2.4s} Bxf3 {+8.42/21 6.5s}
24. Kxf3 {-5.28/19 2.3s} B@g4+ {+5.28/25 8.5s} 25. Ke3 {-5.04/20 2.4s}
N@d5+ {+6.74/25 7.9s} 26. Kd2 {-5.14/20 2.5s} Bxd1 {+7.10/23 7.9s}
27. B@f4 {-4.97/16 2.4s} P@e3+ {+7.17/25 8.3s} 28. Bxe3 {-8.35/20 2.3s}
Nxe3 {+5.48/23 8.1s} 29. Q@f8+ {-7.67/19 2.6s} Kxf8 {+6.94/1 0.005s}
30. fxg7+ {-6.73/21 2.7s} Kxg7 {+9.03/27 8.1s} 31. P@f6+ {-9.21/22 2.7s}
Kf8 {+11.57/25 7.7s} 32. Be1 {-6.51/21 2.7s} B@b4+ {+6.83/24 7.8s}
33. c3 {-11.52/20 2.1s} Nc4+ {+18.51/17 4.6s} 34. Bxc4 {-18.97/14 1.2s}
Q@c2+ {+38.13/13 2.9s} 35. Ke3 {-23.36/1 0.014s}
Q@e4# {+M1/13 2.5s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "97"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.78/25 7.7s} Bb7 {-1.75/19 2.4s}
3. Nc3 {+1.81/25 8.1s} e6 {-1.94/17 2.4s} 4. Bd3 {+1.28/21 7.9s}
Nf6 {-2.23/15 2.3s} 5. Nge2 {+1.82/25 8.0s} Be7 {-2.32/22 2.3s}
6. O-O {+1.81/26 8.0s} d6 {-1.77/18 2.4s} 7. f4 {+1.99/25 8.3s}
Nbd7 {-1.86/20 2.5s} 8. f5 {+2.26/26 8.2s} e5 {-1.89/19 2.5s}
9. dxe5 {+2.64/32 8.9s} Nxe5 {-2.92/21 2.6s} 10. Nf4 {+2.21/27 8.5s}
O-O {-3.80/18 2.5s} 11. P@e6 {+2.49/29 8.9s} fxe6 {-3.68/24 2.7s}
12. Nxe6 {+1.14/27 8.9s} Qd7 {-3.30/22 2.7s} 13. P@h6 {+2.15/26 8.8s}
gxh6 {-2.30/25 2.8s} 14. Bxh6 {+2.37/24 8.9s} P@f7 {-1.60/23 2.7s}
15. Nxf8 {+2.72/26 9.3s} Bxf8 {-2.14/20 2.8s} 16. Bxf8 {+1.57/23 8.9s}
Rxf8 {-2.06/19 2.7s} 17. B@h4 {+3.07/26 9.1s} P@g7 {-3.11/19 2.7s}
18. Bxf6 {+2.14/25 9.0s} gxf6 {-3.24/18 2.8s} 19. R@g3+ {+1.80/27 9.0s}
P@g6 {-2.99/16 2.6s} 20. P@g7 {+2.02/21 9.0s} Re8 {-3.28/18 2.8s}
21. Nd5 {+2.26/24 9.1s} B@d8 {-2.87/17 2.8s} 22. Qh5 {+2.51/24 8.6s}
Kxg7 {-3.91/20 2.5s} 23. fxg6 {+1.90/24 9.3s} fxg6 {-3.01/22 2.9s}
24. N@f5+ {+0.94/22 8.6s} Kh8 {-2.37/20 2.7s} 25. Kh1 {+2.91/26 8.9s}
B@f8 {-2.78/20 2.6s} 26. P@g7+ {+3.36/25 9.6s} Bxg7 {-3.67/24 3.0s}
27. Nxg7 {+3.99/29 9.7s} Qxg7 {-4.11/20 2.9s} 28. B@h6 {+2.51/32 9.7s}
Qf7 {-3.40/22 3.0s} 29. Qxe5 {+2.88/26 9.6s} dxe5 {-3.44/23 2.9s}
30. N@g5 {+3.04/29 9.5s} Qd7 {-1.95/25 3.0s} 31. Nxf6 {+1.92/28 9.5s}
Bxf6 {-2.35/23 2.9s} 32. Rxf6 {+4.18/24 9.0s} P@g7 {-2.59/24 3.0s}
33. B@e6 {+6.45/24 9.1s} Qe7 {-5.97/20 2.7s} 34. Nf7+ {+6.33/25 8.8s}
Qxf7 {-7.46/19 2.7s} 35. Rxf7 {+6.97/29 8.7s} N@h5 {-6.49/24 2.7s}
36. Q@f8+ {+6.73/30 8.8s} Q@g8 {-6.59/17 2.5s} 37. Qxe8 {+6.82/30 9.1s}
Qxe8 {-5.85/28 3.0s} 38. R@f8+ {+5.83/30 9.2s} Q@g8 {-6.05/22 2.8s}
39. Rxe8 {+6.97/26 9.2s} Qxe8 {-6.61/24 2.8s} 40. Q@f8+ {+7.19/28 9.0s}
R@g8 {-5.90/22 2.7s} 41. Bxg7+ {+5.54/28 9.2s} Nxg7 {-3.86/1 0.004s}
42. P@h6 {+7.93/26 8.5s} N@h5 {-5.56/21 2.7s} 43. hxg7+ {+6.04/24 9.3s}
Nxg7 {-10.50/1 0.014s} 44. Qxe8 {+10.37/22 7.9s} Rxe8 {-6.47/19 2.8s}
45. P@h6 {+10.46/23 8.2s} N@h5 {-8.11/20 2.6s} 46. hxg7+ {+12.77/21 6.0s}
Nxg7 {-9.41/17 2.4s} 47. Q@f6 {+17.32/16 6.8s} N@h5 {-13.97/14 1.7s}
48. Rf8+ {+30.52/16 3.5s} B@g8 {-25.67/11 0.78s}
49. N@f7# {+M1/12 2.4s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.89/17 2.3s}
e6 {-1.88/24 7.7s} 4. Bd3 {+2.23/17 2.4s} Nc6 {-1.52/24 7.9s}
5. Nge2 {+1.77/18 2.4s} Qh4 {-0.78/20 8.0s} 6. Nb5 {+2.47/13 2.4s}
Rc8 {-2.77/23 8.2s} 7. Bf4 {+2.65/17 2.5s} Qd8 {-2.27/22 8.1s}
8. d5 {+2.58/19 2.5s} exd5 {-1.85/22 8.8s} 9. exd5 {+1.61/15 2.7s}
Nb4 {-1.60/21 8.5s} 10. Nxa7 {+1.28/14 2.6s} Bxd5 {-1.44/21 8.9s}
11. P@e4 {+1.75/18 2.7s} Bb7 {-1.54/20 8.9s} 12. Nxc8 {+1.08/16 2.7s}
Qxc8 {-0.31/24 8.9s} 13. O-O {+0.74/21 2.7s} Nxd3 {-1.10/24 9.0s}
14. cxd3 {+0.55/21 2.8s} P@h3 {+0.75/32 9.4s} 15. gxh3 {-0.61/25 2.9s}
N@f3+ {+1.33/30 9.7s} 16. Kh1 {-0.73/21 2.9s} Nh4 {+0.69/30 9.9s}
17. P@g2 {-1.45/27 3.0s} P@f3 {+2.07/28 9.7s} 18. gxf3 {-1.40/20 2.8s}
B@g2+ {+1.94/29 10.0s} 19. Kg1 {-1.31/1 0.003s} Bxf3 {+2.04/26 9.3s}
20. N@e5 {-1.50/22 2.9s} P@g2 {+2.67/26 9.5s} 21. Re1 {-2.42/20 2.8s}
Bd6 {+3.97/28 9.3s} 22. Bg5 {-2.96/23 2.8s} Bxe5 {+6.39/27 8.8s}
23. Bxh4 {-3.00/22 2.8s} N@d4 {+7.08/25 8.6s} 24. Nxd4 {-6.93/24 2.6s}
Bxd1 {+5.98/26 8.9s} 25. Kxg2 {-7.68/22 2.4s} Bxd4 {+5.50/24 8.6s}
26. Raxd1 {-9.24/20 2.5s} N@f4+ {+13.02/22 5.4s} 27. Kf3 {-9.97/18 2.0s}
Q@g2+ {+13.70/19 5.4s} 28. Kxf4 {-10.12/1 0.003s} g5+ {+17.81/20 4.3s}
29. Bxg5 {-14.84/16 1.3s} Qxf2+ {+17.19/15 4.8s} 30. R@f3 {-13.37/12 1.6s}
P@e5+ {+22.09/16 3.9s} 31. Kg4 {-19.71/12 1.4s} h5+ {+24.46/14 3.9s}
32. Kf5 {-16.52/1 0.014s} Qxf3+ {+24.71/13 3.0s} 33. P@f4 {-24.70/10 1.2s}
d6+ {+35.51/11 3.0s} 34. P@d7+ {-40.04/4 0.58s} Qxd7+ {+56.53/8 2.2s}
35. P@e6 {-41.83/2 0.54s} Qxe6# {+M1/3 1.7s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.77/25 7.7s}
e6 {-1.84/17 2.3s} 4. Bd3 {+1.32/25 8.1s} Nf6 {-2.14/20 2.4s}
5. Nge2 {+1.90/26 7.9s} Be7 {-2.47/18 2.3s} 6. O-O {+1.75/26 8.2s}
d6 {-1.68/20 2.4s} 7. f4 {+1.41/22 8.1s} Nbd7 {-1.84/21 2.5s}
8. f5 {+1.19/26 8.7s} e5 {-2.04/21 2.6s} 9. dxe5 {+2.84/29 8.3s}
Nxe5 {-2.69/21 2.5s} 10. Nf4 {+3.04/31 9.1s} O-O {-3.90/24 2.5s}
11. P@e6 {+1.86/29 8.8s} fxe6 {-3.88/24 2.5s} 12. Nxe6 {+1.79/28 9.0s}
Qd7 {-3.02/24 2.7s} 13. Bf4 {+1.68/23 8.7s} P@f7 {-4.22/14 2.6s}
14. Nxg7 {+3.04/31 9.5s} Kxg7 {-3.84/23 2.8s} 15. P@g5 {+2.99/29 9.4s}
Rg8 {-3.34/20 2.7s} 16. gxf6+ {+2.60/32 10s} Bxf6 {-2.66/26 2.9s}
17. P@g5 {+2.46/26 9.3s} Bxg5 {-2.36/21 2.7s} 18. Bxg5 {+2.94/29 9.6s}
Kh8 {-2.41/22 2.9s} 19. B@f6+ {+2.72/23 9.3s} P@g7 {-2.15/20 2.8s}
20. Qh5 {+3.11/27 9.5s} gxf6 {-2.69/20 2.8s} 21. Bxf6+ {+2.68/25 9.2s}
P@g7 {-2.68/18 2.8s} 22. Bxe5 {+3.16/27 9.2s} dxe5 {-2.72/20 2.7s}
23. P@e6 {+3.72/21 8.7s} N@f4 {-2.30/19 2.5s} 24. Qxh7+ {+6.04/30 8.6s}
Kxh7 {-3.69/1 0.003s} 25. N@g5+ {+5.44/25 8.4s} Kh6 {-4.60/21 2.5s}
26. exd7 {+7.34/28 8.0s} B@e3+ {-5.57/20 2.6s} 27. Kh1 {+6.83/26 8.2s}
Kxg5 {-7.04/18 2.5s} 28. Rxf4 {+11.56/21 6.7s} Bxf4 {-12.76/13 2.2s}
29. N@f3+ {+17.11/24 4.9s} Kh6 {-12.93/18 1.4s} 30. N@g4+ {+20.65/23 3.5s}
Kh7 {-17.74/19 0.99s} 31. P@g6+ {+22.94/20 3.5s} fxg6 {-20.48/17 1.1s}
32. fxg6+ {+24.53/19 2.6s} Kxg6 {-22.44/17 0.67s}
33. Q@f5# {+M1/16 2.7s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} Nf6 {-1.50/16 2.7s}
4. Nc3 {+1.81/25 8.3s} e6 {-2.09/20 2.3s} 5. Nh3 {+2.23/26 8.2s}
Nc6 {-1.61/22 2.4s} 6. Be3 {+0.81/22 8.0s} Nb4 {-1.87/20 2.5s}
7. f3 {+1.23/25 8.4s} Nxd3+ {-2.49/17 2.5s} 8. cxd3 {+0.49/22 8.3s}
Be7 {-2.32/16 2.5s} 9. O-O {+1.89/23 8.3s} O-O {-2.27/14 2.5s}
10. Ne2 {+2.19/18 8.2s} Nh5 {-1.65/14 2.5s} 11. N@g3 {+2.32/18 8.2s}
Nxg3 {-2.27/17 2.5s} 12. Nxg3 {+2.42/18 8.1s} B@g6 {-1.88/15 2.5s}
13. N@h5 {+2.23/20 8.4s} f5 {-2.07/19 2.6s} 14. Nxg7 {+2.29/25 8.6s}
Kxg7 {-2.34/18 2.6s} 15. exf5 {+2.26/24 8.8s} exf5 {-2.56/22 2.7s}
16. P@h5 {+1.62/22 8.6s} Be8 {-2.13/17 2.6s} 17. P@e4 {+2.16/24 8.7s}
P@e6 {-2.21/18 2.7s} 18. exf5 {+1.68/25 8.7s} exf5 {-1.73/19 2.6s}
19. h6+ {+1.52/22 8.9s} Kg8 {-1.86/19 2.8s} 20. P@e4 {+1.71/21 8.7s}
P@g6 {-1.83/18 2.7s} 21. exf5 {+1.80/23 9.0s} gxf5 {-1.64/21 2.8s}
22. P@g7 {+1.67/20 8.8s} Rf7 {-1.54/17 2.7s} 23. Qd2 {+3.14/24 8.9s}
N@h4 {-1.10/16 2.7s} 24. Ng5 {+4.14/23 9.0s} Rf6 {-2.66/21 2.8s}
25. Nxh7 {+4.55/27 9.3s} Kxh7 {-4.08/19 2.7s} 26. Bg5 {+4.84/23 8.8s}
Ng6 {-4.42/18 2.8s} 27. Bxf6 {+4.07/26 9.1s} Bxf6 {-3.55/21 2.8s}
28. P@h5 {+3.85/24 8.9s} Bxd4+ {-4.47/23 2.8s} 29. Kh1 {+3.91/27 9.2s}
B@g5 {-3.78/20 2.6s} 30. hxg6+ {+4.10/27 9.2s} Bxg6 {-4.06/24 2.9s}
31. N@f8+ {+4.86/25 8.8s} Kxh6 {-5.88/17 2.5s} 32. g8=Q {+13.26/17 4.8s}
P@h7 {-8.42/17 1.8s} 33. Qxg6+ {+35.57/16 2.1s} hxg6 {-6.83/1 0.014s}
34. R@h7# {+M1/7 1.7s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "78"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} Nc6 {-1.48/23 7.4s}
4. Nf3 {+1.52/15 2.3s} e6 {-1.65/22 7.8s} 5. O-O {+1.35/18 2.5s}
Nb4 {-1.89/20 7.6s} 6. Nc3 {+1.52/19 2.5s} Nf6 {-1.43/19 8.2s}
7. Bg5 {+0.95/17 2.5s} Be7 {-0.99/21 8.2s} 8. e5 {+1.45/15 2.5s}
Nxd3 {-1.90/26 8.9s} 9. cxd3 {+0.53/21 2.7s} B@h5 {-0.69/34 9.0s}
10. exf6 {-0.12/23 2.6s} Bxf6 {-0.47/32 9.6s} 11. Bxf6 {+0.32/29 2.8s}
Qxf6 {-0.45/30 9.2s} 12. B@g5 {+0.44/24 2.7s} Bhxf3 {-0.90/31 9.0s}
13. Bxf6 {+0.42/27 2.9s} gxf6 {-0.39/26 9.1s} 14. N@g7+ {+0.35/24 2.7s}
Kd8 {-0.34/27 9.0s} 15. gxf3 {+0.39/23 2.8s} Rg8 {-1.78/22 8.5s}
16. B@g2 {+0.32/19 2.7s} Rxg7 {-0.79/24 9.1s} 17. N@g3 {+0.68/19 2.7s}
B@e7 {+1.41/18 8.6s} 18. Nce4 {-1.38/14 2.6s} N@h4 {+1.14/20 8.9s}
19. Q@h8+ {-1.30/17 2.6s} N@e8 {+1.53/21 8.8s} 20. Rc1 {-1.16/17 2.7s}
Nxg2 {+0.88/22 8.8s} 21. Kxg2 {-1.08/18 2.7s} B@c6 {+0.85/20 8.6s}
22. N@h5 {-1.60/18 2.7s} B@f8 {+1.27/20 8.7s} 23. h4 {-0.21/17 2.7s}
f5 {+2.24/24 9.2s} 24. Nxg7 {-1.76/20 2.8s} Bxg7 {+2.55/23 9.6s}
25. Qg8 {-1.86/18 2.9s} N@h6 {+3.00/23 9.4s} 26. Qxh7 {-2.71/19 3.0s}
P@g4 {+2.87/21 9.3s} 27. P@e2 {-2.94/19 2.8s} fxe4 {+4.37/21 9.2s}
28. dxe4 {-3.90/19 2.9s} N@f6 {+3.65/27 9.3s} 29. Qxg7 {-4.56/16 2.7s}
Nxg7 {+3.57/25 9.2s} 30. R@h8+ {-3.58/18 2.9s} Nge8 {+5.00/30 9.1s}
31. Kg1 {-3.38/20 2.9s} Nxe4 {+5.11/28 9.2s} 32. fxe4 {-6.30/18 2.9s}
P@h2+ {+7.56/22 8.4s} 33. Kh1 {-8.04/18 2.4s} Bxe4+ {+5.95/21 8.3s}
34. f3 {-7.82/17 2.5s} P@h3 {+6.02/23 8.3s} 35. N@f4 {-5.86/19 2.6s}
Bxh4 {+6.34/19 8.7s} 36. fxe4 {-8.95/14 2.6s} P@g2+ {+15.42/19 5.4s}
37. Nxg2 {-13.91/13 1.6s} hxg2+ {+15.76/19 4.8s} 38. Kxg2 {-15.97/18 1.8s}
Q@h3+ {+22.95/16 2.7s} 39. Kf2 {-26.97/9 0.83s} Qxg3# {+M1/9 1.9s, Black mates}
0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "31"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Nc3 {+1.49/22 7.7s} Nf6 {-2.25/15 2.3s} 5. Nge2 {+1.89/25 8.0s}
Ng4 {-0.34/15 2.4s} 6. O-O {+0.11/23 8.0s} Bd6 {-0.56/18 2.4s}
7. Bf4 {+1.56/26 8.6s} Bxf4 {-2.16/17 2.5s} 8. Nxf4 {+0.66/20 8.5s}
h5 {-2.69/18 2.6s} 9. Nxh5 {+4.00/30 8.9s} Rxh5 {-2.70/18 2.6s}
10. Qxg4 {+4.11/28 8.9s} B@g6 {-3.03/17 2.7s} 11. B@e5 {+6.55/25 8.3s}
N@f6 {-4.46/18 2.6s} 12. Bxf6 {+8.38/25 7.5s} Qxf6 {-5.14/17 2.5s}
13. N@g8 {+10.87/25 7.5s} Qxd4 {-9.43/18 1.9s} 14. Qxh5 {+12.15/23 6.9s}
Bxh5 {-14.93/16 2.0s} 15. P@e7 {+37.99/11 2.4s} Nc6 {-37.95/4 0.86s}
16. R@f8# {+M1/5 1.7s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "82"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {+1.81/22 2.3s} Na6 {-1.35/24 7.9s} 5. Nd2 {+0.99/20 2.5s}
Nb4 {-1.25/21 8.3s} 6. Nh3 {+0.61/20 2.5s} Nxd3+ {-0.73/24 8.4s}
7. cxd3 {+0.55/18 2.5s} B@a6 {-1.38/25 8.3s} 8. N@c4 {+0.75/17 2.6s}
Nf6 {-0.73/19 8.2s} 9. O-O {+0.62/16 2.5s} Be7 {-2.13/22 8.1s}
10. f4 {+0.21/16 2.4s} d5 {-0.92/22 8.6s} 11. Ne5 {+0.47/19 2.6s}
dxe4 {-1.09/27 9.0s} 12. dxe4 {-0.13/20 2.7s} O-O {-0.24/24 8.9s}
13. Rf2 {+0.06/18 2.6s} Nxe4 {-0.01/27 9.1s} 14. Nxe4 {-0.03/24 2.8s}
Bxe4 {-0.09/25 9.0s} 15. N@g5 {+0.27/21 2.7s} P@e2 {+0.05/25 9.3s}
16. Rxe2 {+0.07/21 2.8s} Bxe2 {-0.48/25 9.3s} 17. Qxe2 {+0.19/19 2.8s}
P@d3 {+0.61/22 9.3s} 18. Nxd3 {-0.21/19 3.0s} Bxg2 {+0.35/24 9.6s}
19. Qxg2 {-1.04/20 3.0s} Bxg5 {+0.46/27 9.6s} 20. fxg5 {-0.25/18 2.9s}
N@h4 {+0.08/32 9.6s} 21. B@e4 {-0.26/23 3.0s} Nxg2 {+1.11/36 10.0s}
22. Bxg2 {-0.25/20 3.0s} P@g4 {+0.84/27 9.5s} 23. P@f6 {+0.35/21 2.9s}
N@e2+ {+1.72/32 9.6s} 24. Kh1 {-0.39/27 3.0s} gxh3 {+1.83/30 9.8s}
25. Bxh3 {-1.61/29 3.0s} Q@f3+ {+2.35/31 10s} 26. B@g2 {-1.06/23 3.0s}
N@g3+ {+2.05/26 9.5s} 27. hxg3 {-1.58/1 0.003s} Nxg3+ {+2.31/27 10s}
28. Kh2 {-2.70/23 2.7s} Nf1+ {+2.30/23 9.1s} 29. Rxf1 {-3.93/21 2.7s}
P@g3+ {+4.16/27 9.2s} 30. Kg1 {-3.43/22 2.8s} Qxe3+ {+3.99/24 9.0s}
31. P@f2 {-3.37/17 2.7s} gxf2+ {+5.21/25 9.1s} 32. Nxf2 {-4.11/18 2.7s}
P@g3 {+6.65/22 7.9s} 33. N@g4 {-5.49/15 2.6s} gxf2+ {+11.37/23 5.3s}
34. Nxf2 {-6.33/20 2.2s} B@g3 {+7.41/21 7.6s} 35. N@g4 {-5.95/20 2.5s}
Bxf2+ {+12.02/20 4.7s} 36. Kh2 {-8.21/18 1.5s} Bg3+ {+11.91/19 5.1s}
37. Kh1 {-2.92/1 0.015s} N@f2+ {+15.06/18 3.6s} 38. Rxf2 {-9.40/14 1.3s}
R@g1+ {+16.46/15 3.8s} 39. Kxg1 {-14.67/1 0.002s} Bxf2+ {+19.44/15 2.8s}
40. Nxf2 {-16.72/11 0.92s} N@e2+ {+24.58/11 2.7s} 41. Kf1 {-23.45/9 0.67s}
R@g1# {+M1/9 1.8s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.42/21 2.4s} 5. Nd2 {+1.16/25 8.1s} c5 {-1.20/22 2.6s}
6. dxc5 {+1.65/25 8.4s} bxc5 {-2.18/19 2.5s} 7. Ngf3 {+2.37/24 8.0s}
d6 {-1.78/19 2.5s} 8. Bb5+ {+2.93/23 8.3s} P@d7 {-2.32/19 2.6s}
9. Bd3 {+2.55/26 8.3s} Nc6 {-2.94/20 2.6s} 10. O-O {+2.02/23 8.2s}
Be7 {-2.80/15 2.5s} 11. Nc4 {+3.34/23 8.1s} Na5 {-0.84/20 2.6s}
12. Nxa5 {+1.71/22 9.0s} Qxa5 {-1.22/21 2.7s} 13. N@c4 {+2.04/26 9.0s}
Qc7 {-2.10/19 2.7s} 14. Bf4 {+2.38/23 8.8s} N@g6 {-1.45/23 2.8s}
15. Bg5 {+1.56/24 9.0s} Nxe4 {-2.50/21 2.7s} 16. Bxe7 {+2.81/35 9.3s}
Nxe7 {-3.74/24 2.8s} 17. Bxe4 {+2.57/35 9.7s} Bxe4 {-3.23/28 2.9s}
18. Nxd6+ {+2.81/31 9.6s} Qxd6 {-2.63/30 3.0s} 19. Qxd6 {+2.90/31 9.8s}
N@f5 {-2.60/28 2.9s} 20. Qxd7+ {+5.74/31 8.5s} Kxd7 {-7.28/30 2.5s}
21. Ne5+ {+9.50/33 6.5s} Ke8 {-5.24/28 2.5s} 22. P@d7+ {+8.09/31 7.4s}
Kf8 {-7.37/26 2.3s} 23. Q@e8+ {+12.22/29 5.7s} Rxe8 {-6.51/1 0.015s}
24. dxe8=Q+ {+10.75/27 6.0s} Kxe8 {-6.35/1 0.015s} 25. P@d7+ {+13.02/26 5.0s}
Kd8 {-7.88/20 1.9s} 26. R@e8+ {+13.77/23 5.6s} Kc7 {-12.15/22 1.6s}
27. d8=Q+ {+19.08/20 4.1s} Kb7 {-11.47/1 0.016s} 28. Qb8+ {+24.11/17 4.1s}
Ka6 {-12.88/1 0.015s} 29. N@c7+ {+40.32/13 2.6s} Ka5 {-15.72/1 0.014s}
30. Qb5# {+M1/5 1.8s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "1-0"]
[PlyCount "95"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Qf6 {-0.94/21 7.8s} 5. Nd2 {+0.71/17 2.4s} Qg6 {-1.42/23 8.3s}
6. Qf3 {+0.87/22 2.4s} Nf6 {-1.17/20 8.2s} 7. Nh3 {+0.66/19 2.5s}
Bd6 {-1.68/21 8.5s} 8. O-O-O {+0.21/19 2.5s} Na6 {+0.02/22 8.3s}
9. c3 {+0.42/16 2.5s} e5 {-0.36/21 8.4s} 10. d5 {-0.04/15 2.5s}
Nc5 {-0.95/21 8.2s} 11. Bxc5 {+0.21/15 2.5s} Bxc5 {-0.52/22 8.7s}
12. N@h4 {+0.86/18 2.6s} Qg4 {-0.34/23 8.6s} 13. Nf5 {+0.40/16 2.7s}
B@a3 {-0.37/25 8.9s} 14. Nc4 {+0.29/20 2.7s} Qxf3 {-1.35/26 8.7s}
15. gxf3 {+0.15/19 2.7s} Bxb2+ {-1.49/37 8.8s} 16. Kxb2 {+1.50/21 2.6s}
P@d4 {-0.71/33 8.8s} 17. cxd4 {+0.89/22 2.9s} Q@b4+ {-2.10/23 8.9s}
18. B@b3 {+0.78/18 2.7s} Bxd4+ {-1.82/31 9.3s} 19. Nxd4 {+0.74/28 2.9s}
exd4 {-2.31/32 9.3s} 20. B@a3 {+1.00/27 2.9s} N@a4+ {-2.69/30 9.3s}
21. Kc2 {+2.10/28 2.9s} Qc3+ {-3.37/29 9.5s} 22. Kb1 {+1.92/1 0.012s}
P@b4 {-3.19/26 9.2s} 23. Q@e5+ {+2.67/22 2.8s} Kf8 {-3.67/29 9.6s}
24. P@b2 {+3.35/21 2.9s} bxa3 {-3.80/28 9.4s} 25. bxc3 {+3.31/22 2.9s}
Nxc3+ {-3.37/27 9.4s} 26. Kc2 {+3.58/22 2.9s} P@e7 {-3.04/24 9.1s}
27. Qxc7 {+3.80/17 2.8s} Bxd5 {-2.66/25 9.3s} 28. exd5 {+2.67/22 2.9s}
Ncxd5 {-3.02/20 9.1s} 29. Qe5 {+2.81/16 2.8s} P@d6 {-4.00/20 9.3s}
30. Qxd4 {+3.29/19 2.9s} B@e5 {-5.50/22 9.4s} 31. Nxe5 {+1.58/19 3.0s}
dxe5 {-3.25/23 9.6s} 32. Qxe5 {+2.94/18 2.8s} N@b4+ {-3.84/18 9.2s}
33. Kb1 {+4.11/15 3.0s} Nxd3 {-5.12/20 9.5s} 34. Rxd3 {+4.49/17 3.0s}
P@c2+ {-4.68/20 9.3s} 35. Kxc2 {+4.57/19 2.9s} d6 {-4.92/20 9.4s}
36. Qg5 {+6.03/16 2.9s} B@g6 {-6.50/20 9.5s} 37. P@f5 {+6.82/16 3.1s}
Nb4+ {-7.14/20 9.2s} 38. Kd2 {+6.35/15 3.0s} Nxd3 {-11.56/18 9.1s}
39. Kxd3 {+7.32/14 2.8s} b5 {-12.02/17 8.8s} 40. P@h6 {+12.53/17 2.9s}
Bxf5+ {-10.95/22 8.7s} 41. Qxf5 {+10.98/21 3.0s} P@c4+ {-11.55/22 9.1s}
42. Ke3 {+12.67/21 3.0s} Rg8 {-10.47/21 9.0s} 43. hxg7+ {+9.73/19 3.0s}
Rxg7 {-14.33/20 9.0s} 44. B@h6 {+9.49/18 3.0s} P@d4+ {-15.21/18 8.8s}
45. Kd2 {+15.33/13 2.7s} c3+ {-17.17/18 8.5s} 46. Ke2 {+15.46/17 3.0s}
R@g8 {-14.83/19 9.0s} 47. N@d7+ {+15.24/14 2.5s} Nxd7 {-M1/16 4.8s}
48. Qxf7# {+M1/12 1.2s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "51"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.52/23 2.3s} 2. Bb2 {-0.24/26 8.0s} Nc6 {+0.29/23 2.5s}
3. e3 {-0.49/28 8.3s} d5 {+0.31/21 2.5s} 4. Bb5 {-0.17/26 8.4s}
Bd6 {+0.13/25 2.6s} 5. Nf3 {0.00/30 9.0s} Qe7 {+0.51/21 2.5s}
6. Nc3 {+0.41/29 8.9s} Nf6 {-0.26/23 2.8s} 7. d4 {+0.38/27 9.3s}
e4 {-0.17/21 2.7s} 8. Ne5 {+0.10/25 9.0s} Bd7 {-0.44/24 2.8s}
9. Nxd7 {+0.85/25 8.9s} Nxd7 {-0.18/21 2.6s} 10. B@g3 {+0.31/21 8.6s}
O-O {-0.23/20 2.6s} 11. Nxd5 {+1.13/23 8.8s} Qg5 {-0.42/18 2.6s}
12. P@e5 {+1.99/21 8.5s} Bb4+ {-1.66/18 2.5s} 13. c3 {+1.29/23 8.6s}
a6 {-1.39/19 2.7s} 14. Be2 {+0.50/27 8.6s} Ndxe5 {-1.13/20 2.7s}
15. dxe5 {+3.16/23 9.0s} P@d3 {-2.40/21 2.7s} 16. N@f6+ {+5.59/22 8.9s}
Kh8 {-4.84/20 2.7s} 17. Nxe4 {+4.64/24 9.3s} dxe2 {-6.47/21 2.8s}
18. Qxe2 {+4.88/22 8.9s} Qg6 {-6.65/16 2.7s} 19. P@f6 {+5.60/22 8.9s}
Qxe4 {-8.26/19 2.7s} 20. fxg7+ {+8.65/21 8.6s} Kxg7 {-7.71/16 2.7s}
21. P@f6+ {+8.75/20 8.3s} Kg8 {-8.89/16 2.6s} 22. Nxb4 {+7.40/18 8.2s}
Nxb4 {-10.91/16 2.6s} 23. cxb4 {+11.51/25 7.8s} N@d3+ {-11.87/13 2.0s}
24. Qxd3 {+7.24/22 7.2s} Qxd3 {-26.49/16 1.7s} 25. N@e7+ {+45.72/3 2.0s}
Kh8 {-31.01/1 0.002s} 26. P@g7# {+M1/2 1.6s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "60"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.18/25 7.8s} 2. Bb2 {-0.28/23 2.4s} Nc6 {+0.01/29 8.1s}
3. e3 {-0.21/23 2.5s} Nh6 {+0.32/23 7.9s} 4. Nf3 {-0.99/19 2.3s}
e4 {+1.06/24 8.0s} 5. Nd4 {-1.70/17 2.4s} d5 {+1.91/25 8.4s}
6. Bb5 {-2.14/18 2.5s} Qg5 {+0.84/25 8.5s} 7. O-O {-1.66/19 2.5s}
Bh3 {+1.32/22 8.4s} 8. g3 {-2.54/18 2.5s} a6 {+3.05/24 8.8s}
9. Bxc6+ {-3.60/19 2.6s} bxc6 {+3.28/23 8.4s} 10. N@f4 {-3.20/18 2.5s}
Bg4 {+2.39/24 8.8s} 11. f3 {-3.20/21 2.7s} exf3 {+2.48/24 8.8s}
12. Nxf3 {-2.89/17 2.7s} Bxf3 {+2.52/25 8.9s} 13. Rxf3 {-2.65/20 2.7s}
B@e4 {+0.64/22 8.5s} 14. B@b7 {-1.61/18 2.6s} N@h4 {+4.00/27 8.5s}
15. Bxc6+ {-3.81/21 2.6s} P@d7 {+4.65/28 8.6s} 16. P@g2 {-3.47/23 2.7s}
Bxf3 {+5.77/27 8.3s} 17. gxf3 {-3.90/21 2.6s} Qxf4 {+7.02/27 8.6s}
18. exf4 {-5.92/23 2.4s} N@h3+ {+7.97/26 8.4s} 19. Kh1 {-5.41/22 2.5s}
Nf2+ {+3.71/27 8.7s} 20. Kg1 {-5.83/1 0.003s} Nxd1 {+3.27/21 8.6s}
21. Bxd7+ {-9.46/20 2.7s} Kxd7 {+11.10/20 8.1s} 22. B@h3+ {-9.42/18 2.6s}
B@e6 {+14.04/20 8.0s} 23. Bxe6+ {-12.63/16 2.5s} fxe6 {+15.84/19 6.9s}
24. P@c6+ {-11.46/14 2.5s} Kxc6 {+17.00/17 6.9s} 25. B@a4+ {-16.40/15 2.0s}
P@b5 {+18.86/17 5.9s} 26. Bxb5+ {-18.85/12 1.8s} axb5 {+17.72/16 5.6s}
27. Q@e2 {-20.60/12 1.6s} B@f2+ {+32.76/14 4.4s} 28. Qxf2 {-27.96/11 1.2s}
R@h1+ {+38.32/11 3.4s} 29. Kxh1 {-34.11/1 0.003s} Nxf2+ {+44.40/14 2.3s}
30. Kg1 {-39.45/1 0.002s} Q@g2# {+M1/10 2.4s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.33/25 8.0s}
d5 {+0.51/21 2.4s} 4. Bb5 {-0.22/28 8.7s} Bd6 {+0.19/22 2.5s}
5. Nf3 {+0.04/26 8.7s} Qe7 {+0.48/20 2.5s} 6. Nc3 {+0.33/29 9.2s}
Nf6 {-0.24/23 2.7s} 7. d4 {+0.13/27 9.1s} e4 {-0.19/21 2.8s}
8. Ne5 {+0.15/27 9.3s} Bd7 {-0.44/24 2.8s} 9. Nxd7 {-0.05/23 8.8s}
Nxd7 {-0.16/21 2.7s} 10. B@h3 {+0.51/24 8.8s} O-O {-0.94/20 2.6s}
11. Bxd7 {+0.31/29 8.7s} N@h4 {-1.50/19 2.6s} 12. Qg4 {+1.45/27 9.2s}
f5 {-1.01/21 2.8s} 13. Bxf5 {+1.87/26 9.3s} Rxf5 {-1.36/24 2.9s}
14. N@h6+ {+2.56/26 9.5s} Kh8 {-1.62/20 2.9s} 15. Nxf5 {+2.13/21 9.3s}
Nxf5 {-1.90/20 2.9s} 16. Nxd5 {+2.90/23 9.0s} Qf7 {-1.35/17 2.8s}
17. P@f6 {+3.56/21 9.1s} N@h6 {-3.32/17 2.8s} 18. fxg7+ {+2.63/24 9.5s}
Nxg7 {-3.18/16 2.7s} 19. Qg5 {+2.21/20 8.7s} Nb4 {-3.35/17 2.8s}
20. P@f6 {+0.95/21 9.3s} Rg8 {-2.42/17 2.8s} 21. Qxh6 {+4.94/30 8.9s}
Nxc2+ {-3.41/24 2.8s} 22. Kd2 {+5.54/25 8.6s} Nxa1 {-3.28/22 2.7s}
23. N@g5 {+6.97/26 8.1s} R@c2+ {-5.94/25 2.5s} 24. Kd1 {+10.53/28 6.4s}
B@h5+ {-5.19/23 2.6s} 25. P@e2 {+10.82/25 6.7s} Qg6 {-8.17/21 1.9s}
26. fxg7+ {+14.30/26 5.2s} Rxg7 {-11.45/15 1.8s} 27. R@d8+ {+22.29/18 4.1s}
Rg8 {-19.61/12 1.0s} 28. N@f7+ {+27.27/12 2.7s} Qxf7 {-11.53/1 0.012s}
29. Nxf7+ {+31.07/7 2.3s} Bxf7 {-12.85/1 0.013s}
30. Q@g7# {+M1/7 1.9s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "32"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.32/22 2.4s}
d5 {-0.16/27 8.0s} 4. Bb5 {-0.14/25 2.7s} Qg5 {+0.18/27 8.5s}
5. Qf3 {-0.36/17 2.5s} Nf6 {-0.22/21 8.2s} 6. Qg3 {-0.15/19 2.5s}
Qxg3 {+1.25/24 9.0s} 7. hxg3 {-0.35/18 2.6s} a6 {+1.44/22 8.7s}
8. Bxc6+ {-1.66/20 2.7s} bxc6 {+1.14/26 8.9s} 9. Bxe5 {-1.58/15 2.6s}
Q@c1+ {+0.09/24 8.5s} 10. N@d1 {-1.50/19 2.7s} Qxc2 {+1.77/24 8.4s}
11. Bxc7 {-1.08/17 2.6s} Bg4 {+0.69/26 8.4s} 12. P@f3 {-1.79/22 2.5s}
B@d3 {+2.54/27 7.8s} 13. Q@e5+ {-1.88/23 2.4s} Be6 {+2.91/25 7.7s}
14. Nbc3 {-3.77/19 2.0s} P@b2 {+3.78/25 7.6s} 15. P@b7 {-6.80/16 1.7s}
Qxd1+ {+35.87/9 2.3s} 16. Rxd1 {-22.75/8 0.69s} N@c2# {+M1/3 1.6s, Black mates}
0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {+0.36/21 2.3s}
4. Bb5 {-0.12/26 8.3s} Bd6 {+0.13/25 2.7s} 5. Nf3 {+0.02/29 8.9s}
Qe7 {+0.50/19 2.5s} 6. Nc3 {+0.41/28 8.9s} Nf6 {-0.24/23 2.8s}
7. d4 {+0.36/27 9.2s} e4 {-0.19/21 2.7s} 8. Ne5 {+0.11/25 9.0s}
Bd7 {-0.42/23 2.8s} 9. Nxd7 {+0.84/24 8.8s} Nxd7 {-0.17/21 2.6s}
10. B@g3 {+0.36/21 8.6s} O-O {-0.04/17 2.7s} 11. Nxd5 {+1.04/23 8.7s}
Qg5 {-0.32/19 2.7s} 12. Bc4 {+0.68/24 8.6s} Nb6 {-0.27/20 2.7s}
13. h4 {+1.12/26 9.3s} Qxd5 {-0.47/21 2.7s} 14. Bxd5 {+0.82/23 8.8s}
Nxd5 {-0.47/18 2.8s} 15. Bxd6 {+0.35/23 9.0s} cxd6 {-0.79/18 2.8s}
16. Q@g5 {+0.22/26 9.0s} B@a5+ {-1.27/19 2.7s} 17. P@d2 {+0.01/30 9.2s}
B@e6 {-1.44/19 2.7s} 18. B@h6 {+2.56/27 9.4s} N@g6 {-2.12/24 2.9s}
19. Bxg7 {+2.33/27 9.3s} Kxg7 {-2.47/22 2.8s} 20. P@f6+ {+3.54/25 9.0s}
Nxf6 {-3.47/22 2.8s} 21. d5 {+4.18/25 9.1s} P@e5 {-3.95/20 2.7s}
22. dxc6 {+4.19/23 9.0s} N@g4 {-3.35/18 2.7s} 23. cxb7 {+4.99/24 8.9s}
Rae8 {-3.43/19 2.8s} 24. P@f5 {+4.45/22 8.8s} B@h6 {-5.07/17 2.7s}
25. Qdxg4 {+9.46/20 6.5s} Nxg4 {-7.84/15 2.3s} 26. N@h5+ {+12.78/17 5.8s}
Kg8 {-9.53/14 1.9s} 27. N@f6+ {+14.22/17 5.2s} Kh8 {-13.08/16 1.9s}
28. Qxh6 {+17.21/13 4.8s} Bxd2+ {-15.34/10 1.5s} 29. Kxd2 {+15.15/13 4.5s}
Q@a5+ {-19.86/11 1.4s} 30. B@c3 {+24.61/12 4.1s} Qd5+ {-19.21/9 1.1s}
31. Nxd5 {+33.55/14 3.8s} Nxh6 {-37.00/8 0.77s}
32. Q@g7# {+M1/9 2.0s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "74"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} Nf6 {+0.22/27 7.8s}
4. Nf3 {-0.03/17 2.4s} e4 {+0.37/22 8.2s} 5. Ne5 {-0.40/17 2.5s}
Nxe5 {+0.01/20 8.2s} 6. Bxe5 {-0.24/16 2.5s} N@g4 {-0.30/23 8.3s}
7. Bg3 {-0.27/21 2.5s} d5 {+0.20/21 8.3s} 8. Nc3 {+0.19/19 2.6s}
a6 {-0.46/20 8.5s} 9. Be2 {-0.66/16 2.5s} h5 {-0.26/20 8.3s}
10. h3 {-1.35/16 2.5s} Nxf2 {+1.25/29 9.0s} 11. Bxf2 {-1.95/20 2.7s}
h4 {+1.27/27 8.5s} 12. N@h5 {-0.86/23 2.7s} Qd6 {+1.17/26 8.7s}
13. Bxh4 {-0.97/19 2.7s} P@f3 {+1.71/28 9.6s} 14. Bxf3 {-1.27/22 2.8s}
exf3 {+1.80/26 9.4s} 15. Qxf3 {-1.08/20 2.9s} Rxh5 {+2.18/25 9.1s}
16. Bxf6 {-1.63/19 2.9s} gxf6 {+1.93/22 9.1s} 17. Qxh5 {-2.32/18 2.7s}
N@g3 {-0.32/25 9.1s} 18. P@e5 {+0.06/23 2.9s} fxe5 {+1.02/26 9.8s}
19. Qh4 {-0.25/22 3.1s} B@f6 {+1.04/24 9.7s} 20. Qxg3 {-1.24/23 3.1s}
B@h4 {+1.03/26 10.0s} 21. P@f2 {-1.24/20 3.0s} Bxg3 {+0.37/24 9.6s}
22. fxg3 {-1.12/22 3.0s} e4 {+1.33/27 9.3s} 23. B@f4 {-0.99/17 2.9s}
Qxf4 {+2.32/27 9.1s} 24. gxf4 {-2.10/26 2.8s} B@h4+ {+1.99/34 9.4s}
25. P@f2 {-2.19/24 2.8s} Bxc3 {+2.55/32 9.2s} 26. dxc3 {-1.78/32 3.0s}
Bxf2+ {+5.33/32 7.8s} 27. Kf1 {-0.77/22 2.7s} N@g3+ {+4.42/30 8.6s}
28. Kxf2 {-1.12/1 0.002s} Nxh1+ {+6.93/28 6.6s} 29. Rxh1 {-2.91/26 2.6s}
R@d2+ {+5.97/26 7.8s} 30. B@e2 {-3.27/24 2.7s} Rxe2+ {+9.13/25 5.6s}
31. Kxe2 {-6.57/23 1.8s} P@d3+ {+8.89/22 6.0s} 32. cxd3 {-5.67/21 2.1s}
exd3+ {+10.73/22 4.6s} 33. Kxd3 {-7.69/19 1.9s} Bf5+ {+10.66/20 5.7s}
34. Ke2 {-8.21/17 2.0s} P@d3+ {+16.69/15 3.1s} 35. Kf2 {-14.42/13 0.89s}
Q@e2+ {+19.16/13 2.8s} 36. Kg3 {-16.08/9 0.81s} B@f2+ {+38.89/8 2.0s}
37. Kh2 {-28.72/1 0.001s} P@g3# {+M1/3 1.6s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {+0.23/20 2.4s} 5. Nf3 {+0.06/26 8.6s} Qe7 {+0.26/23 2.7s}
6. Nc3 {+0.35/29 9.3s} Nf6 {-0.08/23 2.7s} 7. d4 {+0.12/27 9.2s}
e4 {-0.31/25 2.9s} 8. Ne5 {+0.12/27 9.4s} Bd7 {-0.26/19 2.8s}
9. Nxd7 {+0.72/23 8.7s} Nxd7 {-0.19/22 2.7s} 10. B@h3 {+0.49/24 8.9s}
O-O {-0.89/19 2.6s} 11. Bxd7 {+0.53/25 8.8s} N@h4 {-1.49/19 2.7s}
12. Qg4 {+1.43/26 9.3s} f5 {-1.03/20 2.7s} 13. Bxf5 {+1.87/25 9.4s}
Rxf5 {-1.40/20 2.9s} 14. N@h6+ {+2.61/25 9.6s} Kh8 {-1.59/20 2.9s}
15. Nxf5 {+1.52/21 8.9s} Nxf5 {-1.89/20 3.0s} 16. Nxd5 {+2.69/21 9.2s}
Qf7 {-1.36/17 2.8s} 17. P@f6 {+3.49/20 9.1s} N@h6 {-3.41/16 2.8s}
18. fxg7+ {+2.69/23 9.3s} Nxg7 {-3.17/16 2.8s} 19. Qg5 {+2.03/20 8.8s}
Nb4 {-3.21/17 2.7s} 20. P@f6 {+0.40/21 9.1s} Rg8 {-2.48/16 2.7s}
21. Qxh6 {+4.69/30 8.8s} Nxc2+ {-3.39/23 2.8s} 22. Kd2 {+5.64/28 8.4s}
Nxa1 {-3.43/21 2.7s} 23. N@g5 {+7.19/26 8.3s} R@c2+ {-6.17/25 2.5s}
24. Kd1 {+10.45/27 6.3s} B@h5+ {-4.98/23 2.5s} 25. P@e2 {+10.90/22 6.4s}
Qg6 {-8.06/23 1.9s} 26. fxg7+ {+14.35/25 5.1s} Rxg7 {-11.94/14 1.6s}
27. R@d8+ {+22.11/18 4.0s} Rg8 {-19.84/12 0.99s} 28. N@f7+ {+27.18/12 2.6s}
Qxf7 {-11.53/1 0.014s} 29. Nxf7+ {+30.78/7 2.2s} Bxf7 {-12.85/1 0.015s}
30. Q@g7# {+M1/5 1.8s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {-0.34/25 8.1s} 5. Nf3 {-0.16/20 2.5s} Qe7 {-0.35/29 8.9s}
6. Nc3 {+0.24/24 2.8s} Nf6 {-0.53/28 9.0s} 7. d4 {+0.35/22 2.7s}
e4 {-1.27/26 9.2s} 8. Ne5 {+0.43/25 2.9s} Bd7 {-0.32/24 8.9s}
9. Nxd7 {+0.44/22 2.6s} Nxd7 {-0.79/23 8.6s} 10. B@g3 {+0.62/21 2.6s}
Qg5 {+0.21/22 8.5s} 11. h4 {+0.22/16 2.7s} Qg6 {-0.73/23 9.0s}
12. h5 {+0.11/17 2.7s} Qg5 {-0.78/25 8.9s} 13. Bxd6 {-0.16/16 2.7s}
Qxg2 {-0.87/26 9.3s} 14. Rh2 {+0.63/20 2.9s} N@f3+ {-1.57/24 9.1s}
15. Qxf3 {+0.56/18 2.7s} Qxf3 {-0.60/25 8.9s} 16. B@e2 {+0.77/21 2.8s}
cxd6 {+0.21/24 8.9s} 17. Bxf3 {-0.30/21 2.8s} Q@g1+ {-0.10/28 9.3s}
18. Bf1 {-0.50/20 2.8s} exf3 {+0.27/24 9.1s} 19. N@c7+ {-0.59/18 2.9s}
Kf8 {+0.92/22 9.0s} 20. O-O-O {-0.37/15 2.8s} Qxh2 {0.00/26 9.4s}
21. Nxa8 {-0.54/19 2.9s} B@a5 {-0.33/24 9.3s} 22. R@c8+ {-0.88/18 2.8s}
B@d8 {+0.11/27 9.5s} 23. Rxd8+ {-0.22/22 2.9s} Bxd8 {-0.23/25 9.4s}
24. Q@c8 {-0.37/18 2.8s} Qxf2 {+1.34/29 9.2s} 25. Qxd7 {-0.99/25 2.9s}
P@e2 {+0.24/27 9.0s} 26. Nc7 {-0.90/24 2.9s} Bxc7 {+2.75/30 9.5s}
27. Bxe2 {-3.45/19 2.9s} fxe2 {+4.33/26 9.6s} 28. Nxe2 {-3.36/17 2.9s}
Qxe2 {+3.30/22 9.1s} 29. P@e7+ {-4.59/20 2.9s} Nxe7 {+6.42/22 9.1s}
30. N@c3 {-4.50/19 2.9s} Qxd1+ {+10.81/22 8.0s} 31. Kxd1 {-7.92/19 2.6s}
B@g4+ {+7.17/21 9.2s} 32. Qxg4 {-10.75/18 3.0s} N@f2+ {+12.08/21 9.3s}
33. Kc1 {-10.82/18 2.9s} Nxg4 {+11.59/19 9.1s} 34. P@d7 {-10.83/17 2.8s}
Q@e1+ {+13.49/23 7.3s} 35. B@d1 {-15.77/18 2.0s} P@d2+ {+17.84/22 5.7s}
36. Kb1 {-3.90/1 0.014s} R@c1+ {+23.88/19 4.4s} 37. Bxc1 {-7.47/1 0.016s}
dxc1=Q+ {+22.74/18 3.8s} 38. Kxc1 {-12.70/1 0.017s} B@a3+ {+29.73/15 2.8s}
39. P@b2 {-29.87/10 0.94s} P@d2+ {+39.24/12 2.2s} 40. Kb1 {-37.23/1 0.001s}
R@c1# {+M1/3 1.6s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.73/22 8.0s} Nf6 {-0.74/19 2.4s}
3. d4 {+0.90/26 8.4s} e6 {-0.87/22 2.5s} 4. Be3 {+0.50/29 8.3s}
Bb4 {-1.33/18 2.4s} 5. Bd3 {+0.74/24 8.7s} e5 {-0.40/18 2.6s}
6. d5 {+0.43/24 8.4s} Nd4 {-0.68/20 2.5s} 7. Ne2 {+0.98/27 8.9s}
Nxe2 {-0.79/22 2.7s} 8. Qxe2 {+1.00/26 8.8s} N@a4 {-0.43/17 2.6s}
9. O-O {+0.85/24 9.0s} Nxb2 {-1.12/19 2.7s} 10. N@f5 {+0.24/20 8.7s}
Rg8 {-1.15/18 2.7s} 11. Rab1 {+1.21/32 9.1s} Bxc3 {-1.37/27 2.7s}
12. Rxb2 {+1.22/30 9.1s} Bxb2 {-1.44/25 2.8s} 13. d6 {+1.89/31 9.5s}
cxd6 {-1.23/27 2.8s} 14. Nxd6+ {+1.27/26 9.2s} Kf8 {-1.25/25 2.7s}
15. N@f5 {+2.69/25 8.8s} P@e7 {-1.41/24 2.8s} 16. Nxf7 {+1.50/23 8.9s}
Kxf7 {-3.70/17 2.7s} 17. P@g5 {+2.17/24 9.3s} Ne8 {-5.09/19 2.7s}
18. Qh5+ {+3.59/26 8.7s} P@g6 {-5.53/20 2.6s} 19. Qxh7 {+4.15/25 8.8s}
R@h5 {-3.18/25 2.8s} 20. Qxh5 {+3.39/23 8.7s} gxh5 {-3.92/20 2.6s}
21. Nh4 {+3.59/23 8.9s} d5 {-3.21/16 2.6s} 22. P@g6+ {+3.99/21 8.6s}
Ke6 {-3.85/17 2.7s} 23. P@f7 {+4.45/27 9.1s} Nd6 {-3.53/20 2.8s}
24. exd5+ {+4.21/28 9.2s} Kxd5 {-3.98/23 2.8s} 25. fxg8=Q+ {+6.62/29 8.0s}
Qxg8 {-3.60/20 2.7s} 26. R@c5+ {+5.79/27 8.8s} Ke6 {-4.21/1 0.003s}
27. R@c7 {+8.99/25 6.3s} P@c6 {-5.33/24 2.7s} 28. P@f5+ {+8.63/23 7.7s}
Nxf5 {-14.03/1 0.014s} 29. Bxf5+ {+10.47/23 5.7s} Kd6 {-10.29/1 0.014s}
30. N@b5+ {+9.62/19 7.1s} cxb5 {-6.11/1 0.014s} 31. Bxc8 {+12.30/19 5.2s}
Rxc8 {-9.88/14 1.9s} 32. Nf5+ {+16.76/18 3.7s} Ke6 {-7.13/1 0.013s}
33. B@d7# {+M1/18 1.9s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "66"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.56/22 2.4s} e6 {-0.65/27 8.1s}
3. Nf3 {+0.64/26 2.5s} Nf6 {-1.52/30 8.4s} 4. d4 {+0.66/24 2.6s}
Bb4 {-1.10/30 9.3s} 5. Bd3 {+0.48/27 2.9s} d5 {-0.70/37 9.8s}
6. e5 {+0.53/25 2.8s} Ne4 {-0.91/30 9.4s} 7. O-O {+1.07/24 2.9s}
Bxc3 {-0.67/33 9.4s} 8. bxc3 {+0.66/21 2.8s} Nxc3 {-0.85/26 9.0s}
9. Bg5 {+1.13/21 2.8s} Nxd1 {-0.67/29 9.0s} 10. Bxd8 {+1.18/20 2.7s}
P@e4 {-0.59/27 8.8s} 11. Bb5 {+0.16/20 2.7s} Q@d7 {-1.76/25 8.6s}
12. Bxc6 {-0.20/19 2.7s} bxc6 {-2.44/26 8.5s} 13. N@f6+ {+1.31/19 2.6s}
gxf6 {-0.90/30 8.9s} 14. Q@g7 {+1.68/23 2.6s} N@g6 {-1.06/28 8.7s}
15. Qxh8+ {+1.68/23 2.8s} B@f8 {-0.27/35 9.3s} 16. Qxf8+ {+1.24/21 2.7s}
Nxf8 {+0.11/33 8.9s} 17. R@e7+ {+0.67/23 2.6s} Qxe7 {-1.06/25 8.7s}
18. Bxe7 {+1.02/17 2.6s} Q@d7 {-1.22/29 8.5s} 19. Rfxd1 {+2.03/19 2.6s}
R@g8 {-1.49/24 8.8s} 20. exf6 {+1.49/18 2.8s} N@h3+ {-0.06/28 9.0s}
21. Kf1 {+0.27/22 2.7s} exf3 {-0.24/28 9.0s} 22. gxh3 {+0.92/25 2.8s}
Ba6+ {+0.26/28 9.0s} 23. P@d3 {+0.19/21 2.8s} Bxd3+ {+1.63/29 8.8s}
24. cxd3 {-1.73/19 2.7s} P@g2+ {+5.69/23 8.9s} 25. Ke1 {-2.86/23 2.8s}
g1=Q+ {+7.27/25 8.2s} 26. N@f1 {-4.37/19 2.7s} N@c2+ {+9.16/22 8.0s}
27. Kd2 {-1.40/1 0.014s} Nxa1 {+9.23/23 7.2s} 28. Rxa1 {-7.40/16 2.4s}
Qxf2+ {+10.34/24 6.9s} 29. Kc3 {-8.76/18 2.1s} R@c2+ {+12.35/23 5.2s}
30. Kb3 {-9.69/16 2.0s} Rb2+ {+14.58/21 4.6s} 31. Ka3 {-12.13/19 1.1s}
Qxe7+ {+20.39/21 3.4s} 32. fxe7 {-16.73/17 1.3s} B@b4+ {+29.92/17 2.6s}
33. Ka4 {-33.87/1 0.002s} P@b5# {+M1/8 1.7s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "95"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {+2.14/26 8.3s} exd4 {-2.63/18 2.6s} 5. Nxd4 {+1.49/28 8.7s}
Bg7 {-2.57/22 2.6s} 6. Be3 {+1.85/24 8.4s} d6 {-2.20/21 2.6s}
7. Bb5 {+2.09/24 8.8s} Bd7 {-1.99/23 2.8s} 8. Bxc6 {+2.10/22 8.7s}
bxc6 {-2.16/21 2.7s} 9. P@d5 {+0.84/23 8.9s} c5 {-1.99/19 2.7s}
10. Nc6 {+1.15/21 8.7s} Bxc6 {-2.48/17 2.6s} 11. dxc6 {+1.28/22 8.7s}
N@h4 {-1.53/17 2.7s} 12. B@h3 {+1.12/20 8.4s} P@d4 {-1.99/16 2.6s}
13. O-O {+2.51/23 8.6s} Nf6 {-2.72/17 2.6s} 14. Bg5 {+2.58/23 8.7s}
dxc3 {-3.27/18 2.6s} 15. Bxh4 {+2.72/23 8.6s} O-O {-2.58/20 2.7s}
16. Bxf6 {+2.79/28 8.7s} Bxf6 {-2.86/22 2.7s} 17. N@d5 {+2.48/27 8.8s}
B@g7 {-2.22/25 2.8s} 18. Nxf6+ {+2.26/24 8.9s} Bxf6 {-2.26/18 2.7s}
19. bxc3 {+1.70/21 8.8s} N@f4 {-1.45/15 2.7s} 20. B@g4 {+1.14/19 8.7s}
h5 {-1.12/17 2.7s} 21. N@h6+ {+1.66/23 9.1s} Kh8 {-1.33/17 2.7s}
22. N@d5 {+2.04/23 9.3s} hxg4 {-1.40/20 2.9s} 23. Nxg4 {+1.89/21 9.3s}
Nxh3+ {-2.30/18 2.9s} 24. gxh3 {+2.40/23 9.3s} B@g7 {-2.54/18 2.8s}
25. Ngxf6 {+2.63/21 9.1s} Bxf6 {-2.83/18 2.8s} 26. Nxf6 {+3.36/23 9.3s}
B@g7 {-2.32/19 2.8s} 27. B@g5 {+3.52/21 9.1s} Bxf6 {-3.20/19 2.9s}
28. Bxf6+ {+2.51/25 9.4s} Qxf6 {-3.81/21 2.8s} 29. N@g4 {+2.41/22 9.1s}
B@g7 {-3.16/18 2.6s} 30. Nxf6 {+1.99/24 9.5s} Bxf6 {-3.16/19 2.9s}
31. B@e3 {+3.85/21 9.2s} B@h5 {-2.20/18 2.9s} 32. Q@h6+ {+5.09/24 9.0s}
N@h7 {-3.27/21 2.7s} 33. B@g5 {+5.56/22 9.0s} Bg7 {-5.13/21 2.7s}
34. Qxg7+ {+3.60/23 9.5s} Kxg7 {-4.68/1 0.013s} 35. B@f6+ {+3.53/19 9.2s}
Kg8 {-6.59/17 2.7s} 36. P@g4 {+3.81/20 9.2s} N@e8 {-3.61/21 3.0s}
37. gxh5 {+3.64/22 9.8s} Nexf6 {-3.75/17 3.0s} 38. Bxf6 {+3.16/23 9.7s}
Nxf6 {-3.58/17 3.1s} 39. P@g2 {+2.29/21 9.6s} N@h4 {-2.79/20 3.0s}
40. B@g5 {+2.42/25 9.7s} N@f3+ {-2.49/21 3.1s} 41. Kh1 {+2.87/24 9.7s}
Nxh5 {-2.31/17 3.0s} 42. N@f6+ {+4.07/28 9.6s} Nxf6 {-3.54/27 3.0s}
43. Bxf6 {+4.03/28 9.7s} P@g7 {-3.53/25 3.0s} 44. Bxg7 {+5.05/30 9.2s}
Kxg7 {-6.25/23 2.9s} 45. P@h6+ {+9.44/25 7.9s} Kh8 {-7.47/21 2.6s}
46. Qxd6 {+11.38/22 6.5s} cxd6 {-20.98/15 2.2s} 47. P@g7+ {+23.98/9 2.3s}
Kh7 {-23.71/7 0.63s} 48. N@f6# {+M1/9 1.9s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "1-0"]
[PlyCount "99"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. Bc4 {+1.46/19 2.4s} Bg7 {-1.92/18 7.7s} 5. d3 {+1.63/17 2.4s}
h6 {-1.65/24 8.2s} 6. Nd5 {+1.08/12 2.4s} d6 {-1.05/20 8.0s}
7. c3 {+0.86/16 2.5s} Nf6 {-1.18/23 8.4s} 8. O-O {+0.70/18 2.4s}
O-O {-1.07/21 8.4s} 9. Nxf6+ {+0.60/19 2.6s} Qxf6 {-0.92/24 9.0s}
10. N@d5 {+0.49/18 2.5s} Qd8 {-4.79/22 8.5s} 11. h3 {+1.11/19 2.6s}
N@h5 {-0.69/24 8.4s} 12. Be3 {+0.75/16 2.5s} Be6 {-0.63/21 8.6s}
13. Qd2 {+0.74/16 2.6s} Kh7 {-2.67/21 8.4s} 14. Rae1 {+0.93/14 2.5s}
a6 {-1.23/25 8.5s} 15. d4 {+1.38/16 2.6s} Bxd5 {-0.77/25 9.1s}
16. Bxd5 {+0.63/19 2.8s} exd4 {-1.38/30 9.7s} 17. cxd4 {+0.85/24 3.1s}
P@f4 {-1.16/30 9.8s} 18. Bxf4 {+0.50/22 3.0s} Nxf4 {-1.74/32 10s}
19. Qxf4 {+0.86/24 3.2s} Nxd4 {-2.62/28 9.6s} 20. Nxd4 {+0.45/21 2.9s}
B@e5 {-1.20/26 9.6s} 21. Qd2 {+1.56/24 3.0s} Bxd4 {-1.89/25 9.3s}
22. Bxf7 {+2.97/22 2.9s} Rxf7 {-3.07/35 9.9s} 23. P@f5 {+3.65/26 3.0s}
Rf6 {-4.42/27 9.6s} 24. fxg6+ {+2.43/26 2.9s} Rxg6 {-3.22/34 10s}
25. B@f5 {+3.05/25 3.1s} N@f3+ {-3.64/25 9.5s} 26. Kh1 {-1.95/1 0.014s}
N@h4 {-3.37/32 10s} 27. Bxg6+ {+2.10/21 3.0s} Nxg6 {-3.61/30 10.0s}
28. P@f5 {+3.08/27 3.2s} P@f7 {-3.29/32 10s} 29. P@h5 {+3.94/27 3.1s}
B@e8 {-2.49/26 9.5s} 30. hxg6+ {+2.78/24 2.9s} fxg6 {-4.58/27 10s}
31. gxf3 {+2.06/23 3.2s} Qh4 {-4.35/25 9.5s} 32. P@g2 {+1.58/21 3.0s}
Bxf2 {-2.53/30 10s} 33. fxg6+ {+1.52/21 3.1s} Bxg6 {-1.93/26 10.0s}
34. P@f5 {+1.42/18 3.1s} P@f7 {-4.19/30 10s} 35. Rxf2 {+2.13/23 3.1s}
P@e3 {-1.87/22 9.8s} 36. fxg6+ {+1.89/21 3.0s} fxg6 {-5.34/26 9.5s}
37. B@f7 {+3.11/21 3.1s} exd2 {-6.43/26 9.3s} 38. Bxg6+ {+5.27/24 2.8s}
Kxg6 {-6.98/28 8.6s} 39. B@f5+ {+3.95/21 2.8s} Kf7 {-6.63/25 8.5s}
40. P@g6+ {+6.46/21 2.5s} Kg8 {-10.04/27 7.5s} 41. Be6+ {+6.31/19 2.8s}
Kf8 {-11.63/25 8.4s} 42. R@g8+ {+8.48/21 2.8s} Ke7 {-9.07/1 0.005s}
43. Rxg7+ {+9.27/19 2.9s} Kxe6 {-15.16/24 7.0s} 44. B@d5+ {+12.16/19 2.1s}
Kf6 {-12.86/17 6.0s} 45. Rf7+ {+11.51/15 2.1s} Kxg6 {-17.91/14 4.3s}
46. N@e7+ {+15.79/13 1.3s} Kg5 {-35.36/12 3.7s} 47. N@e6+ {+22.60/11 0.96s}
Kh5 {-23.36/1 0.002s} 48. N@f4+ {+27.59/9 0.72s} Qxf4 {-33.36/1 0.003s}
49. Nxf4+ {+31.65/11 0.81s} Kg5 {-M1/16 2.1s}
50. Q@g4# {+M1/15 0.56s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "33"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. N@g4 {+3.90/23 8.3s} Bg7 {-5.05/20 2.5s} 8. P@h6 {+5.52/25 8.6s}
Nxh6 {-4.75/23 2.7s} 9. Nxh6 {+5.14/22 8.5s} N@d6 {-3.57/19 2.6s}
10. e5 {+7.17/22 8.2s} Bxe5 {-5.90/20 2.5s} 11. Qe2 {+6.50/24 8.2s}
P@f6 {-8.88/17 2.5s} 12. f4 {+10.88/23 8.2s} Qe7 {-11.97/19 2.5s}
13. fxe5 {+7.56/20 7.8s} fxe5 {-13.49/18 2.4s} 14. Nd5 {+14.12/21 7.7s}
Qh4+ {-10.88/19 2.4s} 15. B@f2 {+14.38/21 7.6s} Qd8 {-26.31/17 2.2s}
16. Qxe5+ {+34.94/19 3.8s} P@e6 {-31.10/14 0.84s}
17. Qxh8# {+M1/17 3.3s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. Bc4 {+3.90/17 2.5s} d6 {-4.59/24 8.2s} 8. N@g5 {+3.90/17 2.5s}
Nh6 {-3.18/30 8.9s} 9. P@e6 {+4.68/26 2.6s} f6 {-3.55/32 9.1s}
10. Nf7 {+1.97/31 2.9s} Nxf7 {-2.24/30 9.2s} 11. exf7+ {+2.70/28 2.9s}
Kf8 {-2.35/28 9.0s} 12. Bh6+ {+1.86/27 2.8s} P@g7 {-5.45/27 9.0s}
13. Bxg7+ {+1.78/25 2.9s} Kxg7 {-0.83/27 9.0s} 14. N@e8+ {+0.83/26 2.8s}
Rxe8 {-0.63/28 9.6s} 15. fxe8=Q {+1.48/23 2.8s} Qxe8 {-0.07/25 9.1s}
16. P@f7 {-0.05/23 2.8s} Bxc3+ {+0.37/26 9.2s} 17. Kf1 {+1.37/18 2.8s}
Qxf7 {-0.31/31 9.4s} 18. Bxf7 {-0.02/19 2.7s} Bh3 {+0.15/24 8.7s}
19. bxc3 {-0.12/17 2.7s} Bxg2+ {-0.19/33 9.3s} 20. Ke1 {-0.07/25 2.9s}
B@h6 {+0.51/31 8.9s} 21. B@e3 {-0.22/22 2.8s} Bxe3 {+0.79/31 8.8s}
22. fxe3 {-0.01/26 2.9s} P@f2+ {+1.03/29 9.4s} 23. Kxf2 {-0.01/24 2.9s}
N@h3+ {-1.28/28 9.3s} 24. Kxg2 {-1.04/26 2.8s} N@h4+ {+1.21/27 9.2s}
25. Kxh3 {-1.14/24 2.7s} N@g5+ {+2.26/26 9.3s} 26. Kg3 {-1.21/22 2.8s}
Nxe4+ {+2.00/24 9.3s} 27. Kxh4 {-1.24/20 2.8s} P@g5+ {+2.88/22 9.4s}
28. Kh3 {-1.72/19 2.9s} N@f2+ {+2.11/20 9.0s} 29. Kg2 {-1.68/1 0.013s}
B@h3+ {+2.93/18 9.2s} 30. Kg1 {-1.22/15 2.7s} Nxd1 {+2.13/16 9.0s}
31. P@h6+ {-2.26/14 2.8s} Kxh6 {+4.33/17 8.8s} 32. R@h5+ {-2.05/13 2.7s}
gxh5 {+6.10/21 8.3s} 33. B@g7+ {-4.96/15 2.9s} Kxg7 {+6.52/1 0.004s}
34. N@e8+ {-4.94/16 2.8s} Rxe8 {+11.33/18 7.4s} 35. B@h6+ {-10.20/16 2.6s}
Kxh6 {+13.10/17 6.7s} 36. Q@g2 {-8.46/11 2.1s} Q@e1+ {+41.12/15 4.0s}
37. N@f1 {-39.24/6 0.59s} P@f2+ {+46.63/7 2.2s} 38. Qxf2 {-23.80/1 0.015s}
Qxf2# {+M1/7 2.0s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "61"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. Bb5+ {+1.22/22 7.9s} c6 {-1.13/16 2.5s}
6. Be2 {+1.33/22 8.1s} O-O {-1.56/19 2.4s} 7. e5 {+1.85/22 8.0s}
Ng4 {-1.72/21 2.5s} 8. exd6 {+1.70/25 8.7s} exd6 {-1.91/20 2.6s}
9. O-O {+1.89/23 8.5s} h6 {-1.84/18 2.6s} 10. P@g5 {+2.60/22 8.9s}
hxg5 {-1.88/21 2.7s} 11. Nxg5 {+2.84/24 8.7s} Nxh2 {-2.30/19 2.6s}
12. Kxh2 {+2.95/25 9.0s} P@h6 {-2.63/21 2.8s} 13. Nge4 {+3.31/23 8.7s}
f5 {-2.48/19 2.6s} 14. Nxd6 {+2.07/26 9.3s} Qxd6+ {-3.88/22 2.8s}
15. P@e5 {+1.06/25 9.0s} Qd8 {-3.54/20 2.7s} 16. P@f6 {+3.36/32 9.5s}
Bxf6 {-3.42/23 2.8s} 17. exf6 {+3.14/30 9.2s} Qxf6 {-3.29/24 2.8s}
18. B@e5 {+3.89/26 9.3s} Qh4+ {-3.56/25 2.8s} 19. Kg1 {+3.70/26 9.0s}
N@g4 {-3.75/21 2.7s} 20. Bg3 {+4.40/23 9.1s} P@h2+ {-4.42/18 2.8s}
21. Kh1 {+4.36/24 9.2s} Qe7 {-4.20/19 2.9s} 22. Bxg4 {+2.17/25 9.4s}
fxg4 {-3.96/22 2.8s} 23. Bxh6 {+5.15/23 9.2s} P@f3 {-5.50/22 2.9s}
24. Bxf8 {+5.19/22 9.2s} fxg2+ {-6.54/20 2.8s} 25. Kxg2 {+2.40/20 8.9s}
B@f3+ {-8.54/19 2.6s} 26. Kxh2 {+10.39/22 7.8s} Kxf8 {-6.04/16 2.6s}
27. P@f6 {+7.42/18 7.5s} Qh7+ {-13.42/16 2.3s} 28. P@h4 {+15.33/22 6.5s}
Bxd1 {-15.87/14 2.4s} 29. P@g7+ {+21.13/15 4.9s} Kf7 {-22.37/12 1.3s}
30. N@g5+ {+26.05/12 3.0s} Kxf6 {-26.39/9 0.88s}
31. R@f7# {+M1/13 2.7s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "78"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. h3 {+0.67/19 2.4s} O-O {-1.35/23 8.0s}
6. Be3 {+0.74/22 2.4s} Nc6 {-1.05/22 8.0s} 7. Qd2 {+0.68/20 2.4s}
a6 {-1.55/20 7.9s} 8. a4 {+1.21/18 2.5s} Bd7 {-0.93/18 8.0s}
9. Bc4 {+1.03/18 2.5s} Nh5 {-0.07/20 8.1s} 10. g4 {+0.12/16 2.5s}
Nf6 {-0.14/25 8.7s} 11. g5 {+0.09/16 2.5s} Nh5 {+0.04/21 8.2s}
12. O-O-O {-0.08/18 2.5s} b5 {+0.22/28 8.6s} 13. Bb3 {-0.49/24 2.6s}
Na5 {+0.28/27 8.6s} 14. Ba2 {-0.67/26 2.8s} bxa4 {+0.65/29 9.4s}
15. Nxa4 {-0.18/19 2.7s} Bxa4 {+0.35/26 9.2s} 16. Qxa5 {-0.26/23 2.9s}
Bxc2 {-0.60/26 9.4s} 17. Kxc2 {-0.64/21 2.8s} c5 {-0.14/24 9.2s}
18. P@c7 {-0.37/21 2.8s} Qd7 {-0.89/25 9.4s} 19. dxc5 {-0.65/16 2.8s}
Qb5 {+2.75/26 8.8s} 20. B@c3 {-2.32/18 2.7s} Qxa5 {+2.57/27 9.4s}
21. Bxa5 {-2.86/19 2.8s} Q@e2+ {+2.14/28 9.1s} 22. Rd2 {-2.16/20 2.8s}
P@d3+ {+2.65/23 8.8s} 23. Kb1 {-1.92/18 2.8s} N@a3+ {+4.93/23 8.8s}
24. bxa3 {-6.78/20 2.4s} P@c2+ {+2.36/31 9.2s} 25. Kc1 {-4.46/25 2.8s}
Qxf3 {+1.91/29 9.0s} 26. N@h6+ {-4.57/18 2.7s} Bxh6 {+3.81/24 9.3s}
27. Re1 {-2.30/26 3.0s} N@e2+ {+1.55/25 9.4s} 28. Rdxe2 {-1.73/24 2.9s}
dxe2 {+2.55/28 9.4s} 29. gxh6 {-2.30/23 2.9s} R@d1+ {+3.52/23 9.2s}
30. Kxc2 {-2.18/20 2.9s} Qxe4+ {+4.85/32 8.9s} 31. Kb2 {-4.40/20 2.7s}
Rxe1 {+5.96/23 8.7s} 32. Q@h8+ {-5.15/22 2.7s} Kxh8 {+5.04/1 0.005s}
33. P@g7+ {-6.79/21 2.7s} Nxg7 {+7.02/22 8.0s} 34. hxg7+ {-7.72/16 2.6s}
Kxg7 {+10.27/20 7.7s} 35. Bc3+ {-8.44/18 2.3s} R@e5 {+10.27/24 7.5s}
36. Bxe5+ {-10.80/16 2.4s} Qxe5+ {+17.08/17 5.5s} 37. B@d4 {-15.30/13 1.9s}
B@a1+ {+19.74/15 4.8s} 38. Kb3 {-18.69/12 1.2s} Q@c3+ {+35.08/12 2.8s}
39. Ka4 {-47.55/4 0.47s} P@b5# {+M1/4 1.6s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "51"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.40/22 8.2s} Be7 {-0.14/20 2.5s} 8. c3 {-0.50/22 8.4s}
d6 {-0.22/19 2.6s} 9. Nbd2 {-0.55/19 8.1s} Na5 {-0.10/16 2.4s}
10. Bxf7+ {+0.53/26 8.5s} Rxf7 {-1.03/19 2.6s} 11. P@f5 {+0.95/24 8.2s}
B@h5 {-0.54/16 2.5s} 12. h3 {+0.68/20 8.1s} Rf8 {-0.25/15 2.5s}
13. g4 {+0.53/22 8.2s} Nxg4 {-0.51/21 2.7s} 14. hxg4 {+0.77/26 9.3s}
Bxg4 {-0.63/21 2.7s} 15. Bxe7 {+1.13/25 9.2s} Qxe7 {-0.91/23 2.9s}
16. N@g6 {+1.22/27 9.0s} Qf6 {-0.97/18 2.7s} 17. B@h4 {+1.59/25 8.8s}
Bgxf5 {-0.85/18 2.7s} 18. exf5 {+1.78/21 9.0s} Qxf5 {-1.12/20 2.7s}
19. B@e4 {+2.30/26 8.9s} Qg4+ {-2.82/17 2.7s} 20. Bg3 {+3.03/19 8.7s}
P@g2 {-2.17/14 2.7s} 21. Nfxe5 {+7.48/21 7.7s} gxf1=Q+ {-6.28/18 2.5s}
22. Nxf1 {+6.95/25 7.7s} dxe5 {-9.80/18 2.3s} 23. P@h7+ {+10.34/24 7.5s}
Kf7 {-11.70/19 2.1s} 24. Qxg4 {+16.11/18 5.3s} R@g2+ {-9.38/14 1.9s}
25. Kxg2 {+12.36/18 5.9s} Bxg4 {-17.21/15 1.9s}
26. Q@e7# {+M1/13 2.3s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "48"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.85/20 2.5s} Be7 {-0.35/21 8.2s} 8. c3 {+0.24/19 2.5s}
d6 {-0.66/25 8.4s} 9. Nbd2 {+0.28/17 2.4s} Nh5 {-0.60/23 8.1s}
10. Bxe7 {-0.09/20 2.6s} Qxe7 {-0.05/22 8.6s} 11. B@h4 {+0.50/21 2.5s}
B@f6 {-0.01/22 8.5s} 12. Bxf6 {+0.09/16 2.6s} Qxf6 {-0.03/21 8.7s}
13. B@h4 {+0.10/14 2.5s} Qg6 {+0.20/24 8.5s} 14. Bg3 {+0.13/21 2.6s}
B@g4 {+0.02/26 8.6s} 15. Nh4 {-0.14/19 2.5s} Qf6 {+0.47/20 8.4s}
16. f3 {-1.02/15 2.6s} Nxg3 {+0.96/21 8.7s} 17. hxg3 {-1.03/16 2.6s}
Bge6 {+1.43/18 8.5s} 18. Bxe6 {-0.71/16 2.7s} Bxe6 {+0.75/23 9.0s}
19. B@f5 {-0.75/14 2.6s} B@e3+ {+3.57/25 8.7s} 20. Kh1 {-5.37/16 2.5s}
B@f4 {+5.43/26 9.0s} 21. N@g4 {-8.43/15 2.4s} Qxh4+ {+16.40/21 5.7s}
22. gxh4 {-14.98/16 1.8s} N@g3+ {+19.07/21 4.4s} 23. Kh2 {-8.63/1 0.014s}
Nxf1+ {+25.99/18 4.4s} 24. Kh3 {-26.29/14 1.0s} R@g3# {+M1/12 2.3s, Black mates}
0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "41"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {-1.67/20 2.5s} 9. Nbd2 {+0.62/26 8.4s}
Na5 {-0.82/19 2.5s} 10. Bxf7+ {+1.36/24 8.9s} Rxf7 {-1.49/18 2.6s}
11. b4 {+2.15/20 8.6s} B@h5 {-1.78/20 2.8s} 12. bxc5 {+2.14/22 8.7s}
dxc5 {-2.02/18 2.6s} 13. B@f5 {+3.10/20 8.5s} Qxd3 {-2.99/19 2.6s}
14. P@g6 {+6.22/25 8.8s} Rff8 {-5.56/17 2.7s} 15. Nxe5 {+6.04/23 8.4s}
Bxd1 {-7.93/22 2.6s} 16. Nxd3 {+10.22/25 7.6s} P@e2 {-8.53/20 2.5s}
17. Bxf6 {+14.96/25 6.3s} exf1=Q+ {-14.60/19 2.0s} 18. Nxf1 {+17.28/23 4.8s}
Rxf6 {-13.48/18 1.8s} 19. P@f7+ {+18.23/21 5.1s} Kf8 {-17.09/15 1.5s}
20. N@h7+ {+25.58/15 3.4s} Ke7 {-24.95/1 0.002s}
21. Q@d7# {+M1/13 2.3s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Na5 {-0.53/26 8.3s} 9. Bb5 {+0.51/25 2.6s}
c6 {-0.22/32 9.4s} 10. Ba4 {-0.04/22 2.8s} b5 {-0.41/30 9.0s}
11. Bc2 {+0.02/21 2.6s} b4 {-0.11/26 9.0s} 12. cxb4 {-0.19/21 2.7s}
Bxb4 {-0.15/26 8.9s} 13. P@f5 {+0.42/19 2.6s} P@g6 {+0.37/22 8.8s}
14. d4 {+0.35/18 2.6s} exd4 {+0.18/20 8.7s} 15. Nxd4 {-0.28/19 2.6s}
Bc5 {+1.03/22 8.8s} 16. Nb3 {-0.10/18 2.7s} Nxb3 {+1.25/31 9.2s}
17. Bxb3 {-0.64/22 2.8s} N@f4 {+1.71/31 9.7s} 18. fxg6 {-1.32/24 2.9s}
P@e2 {+0.96/29 9.3s} 19. gxf7+ {-1.37/21 2.8s} Kh8 {+2.25/30 9.6s}
20. Qxe2 {-1.93/25 2.8s} Nxe2+ {+2.65/26 8.6s} 21. Kh1 {+2.37/1 0.014s}
Q@g4 {+1.13/27 8.4s} 22. P@g3 {-3.04/19 2.6s} Qxe4 {+5.92/31 8.4s}
23. P@f3 {-5.60/22 2.4s} P@h3 {+7.27/32 7.9s} 24. fxe4 {-6.28/28 2.8s}
hxg2+ {+7.82/32 7.8s} 25. Kxg2 {+0.52/1 0.012s} P@h3+ {+10.21/33 6.4s}
26. Kh1 {-5.48/24 2.5s} Rxf7 {+8.37/29 8.0s} 27. N@e1 {-6.71/24 2.5s}
P@g2+ {+11.29/31 7.2s} 28. Nxg2 {-8.82/1 0.014s} hxg2+ {+10.33/28 7.6s}
29. Kxg2 {-5.49/1 0.014s} Bh3+ {+13.92/27 6.8s} 30. Kxh3 {-10.83/21 2.3s}
N@f4+ {+14.09/25 6.2s} 31. gxf4 {-13.17/1 0.003s} Nxf4+ {+11.20/20 6.1s}
32. Kg3 {-13.86/1 0.002s} N6h5+ {+14.80/21 5.6s} 33. Kg4 {-13.51/18 1.5s}
Qxh4+ {+18.30/19 3.3s} 34. Kxh4 {-14.73/17 1.3s} g5+ {+20.40/17 3.4s}
35. Kg4 {-17.96/1 0.002s} B@h3+ {+26.65/10 2.3s} 36. Kf3 {-23.85/1 0.002s}
g4# {+M1/6 1.8s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "87"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.43/21 8.1s} a6 {-1.28/16 2.4s} 11. h3 {+1.45/24 8.2s}
Bh5 {-1.44/18 2.5s} 12. Kh1 {+1.54/22 8.2s} Bxf2 {-0.56/17 2.5s}
13. Bxf2 {+1.13/23 8.6s} P@g4 {-0.78/22 2.7s} 14. hxg4 {+0.55/23 9.1s}
Nxg4 {-0.94/20 2.7s} 15. B@h4 {+0.07/21 8.8s} P@g5 {-1.22/19 2.8s}
16. P@h3 {+0.62/21 8.9s} Nxf2+ {-1.28/18 2.8s} 17. Bxf2 {+0.51/21 8.8s}
B@f4 {-1.31/16 2.6s} 18. N@f5 {+1.36/20 8.9s} Ne7 {-1.37/19 2.7s}
19. Nxg7 {+2.95/25 9.1s} Kxg7 {-2.43/17 2.8s} 20. P@g3 {+2.60/26 9.1s}
Ng6 {-2.76/18 2.8s} 21. Rc1 {+3.05/24 8.9s} Re8 {-2.00/16 2.7s}
22. Qe1 {+3.46/19 8.9s} g4 {-2.06/17 2.7s} 23. hxg4 {+3.39/24 9.6s}
Bxg4 {-3.17/19 2.9s} 24. P@h3 {+2.99/21 9.3s} Bxd2 {-3.95/16 2.8s}
25. Nxd2 {+2.62/23 9.5s} Bxh3 {-3.21/19 2.9s} 26. gxh3 {+2.61/21 9.3s}
P@g2+ {-2.76/17 2.9s} 27. Kxg2 {+2.72/23 9.4s} P@f4 {-2.14/16 2.8s}
28. B@h4 {+4.49/23 9.3s} Nxh4+ {-5.89/17 2.9s} 29. gxh4 {+5.42/29 9.4s}
Rg8 {-5.10/17 2.8s} 30. B@g4 {+5.45/28 9.2s} Kh8 {-5.59/17 2.9s}
31. Bxf7 {+4.94/24 9.6s} B@f6 {-5.74/20 2.9s} 32. N@g6+ {+7.83/20 9.2s}
Rxg6 {-9.43/18 3.0s} 33. Bxg6 {+6.36/29 9.5s} f3+ {-7.47/17 2.9s}
34. Nxf3 {+7.70/29 9.5s} N@f4+ {-7.60/26 3.0s} 35. Kh2 {+7.70/26 9.6s}
Nxg6 {-8.23/15 2.9s} 36. P@g3 {+9.57/20 9.5s} B@f4 {-8.32/16 3.0s}
37. P@f5 {+10.60/20 9.5s} Nxh4 {-11.14/16 2.9s} 38. Nxh4 {+14.33/19 9.1s}
Bxh4 {-13.07/15 2.9s} 39. N@f7+ {+19.50/17 7.8s} Kg7 {-18.47/14 2.4s}
40. Nxd8 {+23.24/17 5.7s} Bhxg3+ {-21.18/12 2.0s} 41. Bxg3 {+25.34/17 5.4s}
Bxg3+ {-22.30/10 1.9s} 42. Qxg3 {+30.40/15 4.5s} B@f4 {-32.17/11 1.6s}
43. Q@f7+ {+43.54/9 2.5s} Kh8 {-19.17/1 0.015s}
44. R@g8# {+M1/5 1.7s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "62"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.84/18 2.4s} Na5 {-0.79/23 8.2s} 11. Ba2 {+0.82/20 2.6s}
c6 {-0.87/24 8.8s} 12. b4 {+0.65/22 2.7s} Bxf2+ {-1.31/25 9.0s}
13. Rxf2 {+0.85/24 2.8s} P@e3 {-1.18/28 9.4s} 14. Rf1 {+0.59/22 2.8s}
exd2 {-1.40/26 9.3s} 15. bxa5 {+1.21/24 2.9s} N@g6 {-1.43/25 9.2s}
16. B@g3 {+1.53/18 2.7s} Bxf3 {-1.22/23 9.0s} 17. Qxf3 {+1.74/22 2.8s}
Nxh4 {-1.46/31 9.3s} 18. Bxh4 {+1.99/24 2.8s} B@h5 {-1.69/26 8.9s}
19. Qf5 {+0.69/19 2.7s} N@e3 {-4.02/29 8.8s} 20. Qxh5 {+1.01/25 2.7s}
Nxh5 {-6.34/27 8.6s} 21. Bxd8 {+0.78/25 2.7s} Nxf1 {+0.61/27 9.1s}
22. Rxf1 {-0.05/24 2.8s} R@f4 {+2.12/24 8.8s} 23. B@f3 {-0.92/18 2.7s}
Q@e1 {+3.04/22 8.5s} 24. Q@e2 {-2.99/21 2.6s} Qxe2 {+4.69/24 8.7s}
25. Bxe2 {-3.76/18 2.6s} Q@e3+ {+7.02/27 9.0s} 26. B@f2 {-7.53/21 2.4s}
Qxe2 {+6.02/25 8.6s} 27. N@e3 {-6.02/17 2.5s} Qxf1+ {+8.87/21 8.3s}
28. Nxf1 {-8.45/19 2.5s} Rxf2 {+9.49/19 8.0s} 29. Kxf2 {-9.34/18 2.5s}
B@e1+ {+12.93/22 5.2s} 30. Ke2 {-14.70/17 1.7s} Nf4+ {+20.75/20 4.5s}
31. Kd1 {-30.92/14 1.1s} R@c1# {+M1/13 1.8s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.49/25 8.2s} a5 {-0.63/18 2.5s}
12. b5 {+0.26/28 8.9s} Ne7 {-0.19/22 2.7s} 13. Bxf6 {+0.13/26 8.7s}
gxf6 {-0.22/20 2.6s} 14. N@e3 {-0.06/23 8.4s} Bh5 {-0.05/16 2.6s}
15. Qb3 {-0.67/20 8.4s} Qe8 {+1.06/16 2.5s} 16. d4 {-0.70/26 8.9s}
Rg8 {+0.73/19 2.7s} 17. dxe5 {-1.75/22 9.0s} dxe5 {+0.73/21 2.8s}
18. P@g4 {-3.08/31 9.3s} Bxe3 {+1.28/20 2.9s} 19. fxe3 {-2.08/25 9.4s}
Rxg4 {+1.68/17 2.8s} 20. B@h3 {-1.63/26 9.3s} Rg7 {+1.69/22 2.9s}
21. Nxe5 {-0.40/25 9.3s} N@g5 {+1.53/20 2.8s} 22. Bg4 {-2.61/32 9.5s}
fxe5 {+0.68/26 2.9s} 23. P@f6 {-3.00/33 9.7s} Qf8 {+1.51/25 2.9s}
24. Bce2 {-0.62/26 9.4s} Bxg4 {-0.47/20 2.9s} 25. Bxg4 {-0.34/24 10s}
N@h3+ {-0.84/23 3.0s} 26. Kh1 {+0.23/27 9.5s} B@e6 {-0.18/22 2.9s}
27. fxg7+ {-0.40/28 10s} Qxg7 {-0.36/23 3.2s} 28. B@f6 {-0.58/26 10.0s}
Qxf6 {-0.23/21 3.1s} 29. Bxh3 {-0.41/31 9.6s} P@f3 {+0.27/18 3.0s}
30. Qxe6 {-0.19/22 9.6s} fxe6 {-1.38/18 2.9s} 31. N@g4 {+0.25/24 9.7s}
Nxh3 {-3.20/16 2.9s} 32. R@h7+ {+13.00/19 5.8s} Kxh7 {-11.35/17 1.6s}
33. Nxf6+ {+14.83/19 4.2s} Kg7 {-10.31/14 1.6s} 34. Nh5+ {+15.56/17 4.7s}
Kf7 {-13.32/14 1.3s} 35. Q@g7+ {+21.91/16 3.2s} Ke8 {-7.94/1 0.014s}
36. Nf6+ {+21.82/13 2.8s} Kd8 {-4.10/1 0.015s} 37. Qf8+ {+39.25/9 2.0s}
B@e8 {-35.23/2 0.53s} 38. Qxe8# {+M1/2 1.6s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.71/19 2.4s} Nxb4 {+0.22/30 8.9s}
12. cxb4 {-0.22/20 2.6s} P@e3 {+0.24/36 9.9s} 13. fxe3 {-1.30/25 2.9s}
Bxe3+ {+0.32/33 9.5s} 14. Kh1 {-0.74/24 2.7s} P@h3 {+0.12/32 10s}
15. N@e1 {-0.03/24 3.0s} Bg5 {+1.19/27 9.2s} 16. gxh3 {-1.04/24 2.8s}
Bxh3 {+0.99/26 9.7s} 17. P@g2 {-1.80/23 2.9s} Bxg2+ {+1.54/30 9.7s}
18. Nxg2 {-1.90/19 2.8s} P@h3 {+2.38/27 9.6s} 19. Nge1 {-1.23/26 3.0s}
P@g2+ {+1.89/26 9.4s} 20. Nxg2 {-1.62/24 2.9s} hxg2+ {+1.23/25 9.4s}
21. Kxg2 {-1.77/23 3.0s} N@f4+ {+2.42/22 9.4s} 22. Kg1 {-2.66/20 2.8s}
Bxh4 {+2.89/25 9.3s} 23. Nxh4 {-2.32/20 2.9s} N6d5 {+2.88/24 8.8s}
24. Nf5 {-3.80/19 2.7s} Qg5+ {+2.64/27 9.2s} 25. B@g3 {-2.99/19 2.7s}
Nc3 {+4.29/25 8.9s} 26. P@g2 {-3.10/20 2.8s} Nxd1 {+4.13/28 9.2s}
27. Raxd1 {-4.16/25 2.9s} B@h3 {+5.08/27 9.1s} 28. B@f3 {-5.72/23 2.9s}
Bxf5 {+4.54/27 9.4s} 29. Kh1 {-2.84/22 2.9s} N@e2 {+2.64/22 9.4s}
30. Bxf4 {-3.13/18 2.9s} Qxf4 {+4.04/24 9.3s} 31. Bxe2 {-3.32/20 2.9s}
Qxh2+ {+5.24/26 8.8s} 32. Kxh2 {-5.61/1 0.015s} B@f4+ {+5.19/30 8.8s}
33. Rxf4 {-5.24/17 2.7s} P@g3+ {+1.93/28 8.6s} 34. Kxg3 {-5.02/20 2.6s}
exf4+ {+2.77/26 9.0s} 35. Kf2 {-4.14/19 2.4s} Q@h4+ {+11.44/24 7.9s}
36. Kf1 {-9.89/22 2.0s} R@f2+ {+12.37/20 6.8s} 37. Kg1 {-10.26/19 2.2s}
Rxe2 {+12.77/19 7.0s} 38. B@d4 {-9.51/13 2.4s} B@f2+ {+19.97/19 5.2s}
39. Kf1 {-16.53/16 1.4s} Bxd4 {+23.41/17 4.9s} 40. Kxe2 {-33.29/15 1.6s}
Qf2# {+M1/7 1.8s, Black mates} 0-1

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-1.64/25 7.7s}
Nf6 {+0.70/23 2.4s} 4. e4 {-1.31/24 8.4s} Nxe4 {+1.60/22 2.6s}
5. fxe4 {-1.25/25 8.6s} Bxe4 {+1.45/18 2.6s} 6. N@g5 {-0.96/23 8.6s}
P@c2 {+1.28/19 2.7s} 7. Qh5 {-1.64/29 8.7s} Bg6 {+0.57/20 2.6s}
8. Qf3 {-1.73/28 8.8s} cxb1=Q {+1.03/27 2.6s} 9. Rxb1 {-1.85/26 8.5s}
e6 {+1.22/16 2.5s} 10. P@h5 {-1.17/26 8.4s} N@c2+ {+1.22/25 2.6s}
11. Ke2 {-0.74/25 8.5s} Bf5 {+1.55/21 2.6s} 12. Qxa8 {-2.21/28 8.6s}
P@d3+ {+1.59/19 2.6s} 13. Kf2 {-1.37/25 8.5s} Be7 {+0.85/18 2.6s}
14. N5f3 {-1.28/28 8.8s} O-O {+1.03/21 2.7s} 15. h6 {-0.99/26 8.7s}
gxh6 {+0.87/21 2.7s} 16. Bxh6 {-2.49/25 8.7s} P@g7 {+1.50/21 2.7s}
17. P@e4 {-0.54/24 8.9s} Bxe4 {+0.10/18 2.7s} 18. Qxe4 {-0.60/28 9.4s}
gxh6 {+0.48/21 2.9s} 19. Bxd3 {-2.01/27 9.0s} B@g6 {+0.66/19 2.8s}
20. R@g3 {+0.11/25 9.2s} P@e3+ {+0.86/18 2.7s} 21. Ke2 {+0.30/28 9.3s}
Bg5 {+0.26/21 2.8s} 22. Bxc2 {-0.67/29 9.4s} Bxe4 {-0.81/21 2.8s}
23. Bxe4 {-0.90/23 9.0s} Q@f2+ {-1.54/19 2.7s} 24. Kd1 {+2.01/27 9.3s}
f5 {-2.36/24 2.9s} 25. Bd3 {+0.70/27 9.2s} Nc6 {-2.40/21 2.9s}
26. Nh3 {+3.78/25 9.7s} Qxg3 {-3.06/24 2.9s} 27. hxg3 {+3.55/21 9.6s}
Nxd4 {-2.98/20 2.9s} 28. cxd4 {+6.89/23 9.3s} P@e4 {-5.35/22 2.9s}
29. P@g7 {+8.69/27 8.9s} Kxg7 {-7.33/19 2.8s} 30. N@h5+ {+9.01/25 8.6s}
Kf7 {-8.24/24 2.6s} 31. Q@g7+ {+8.57/23 8.8s} Ke8 {-8.83/1 0.014s}
32. Nhxg5 {+8.82/22 7.4s} Qxg5 {-6.00/20 2.4s} 33. N@f6+ {+13.88/21 5.7s}
Rxf6 {-10.91/20 1.7s} 34. Nxf6+ {+14.88/21 5.5s} Qxf6 {-9.95/18 2.0s}
35. R@g8+ {+15.78/20 6.7s} N@f8 {-14.78/17 1.9s} 36. Rxf8+ {+18.86/19 4.7s}
Qxf8 {-9.26/1 0.015s} 37. Qxf8+ {+18.24/17 4.8s} Kxf8 {-8.46/1 0.015s}
38. B@g7+ {+24.65/15 3.4s} Kxg7 {-19.66/13 1.3s} 39. N@h5+ {+27.79/13 3.6s}
Kf7 {-26.75/10 0.64s} 40. Q@g7+ {+31.52/11 2.5s} Ke8 {-11.97/1 0.014s}
41. Nf6+ {+36.89/7 2.1s} Kd8 {-15.91/1 0.015s}
42. Qxd7# {+M1/9 1.7s, White mates} 1-0

[Event "QFuture-depth5-2400sim-vs-800sim"]
[Site "?"]
[Date "2019.05.27"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-2400sim"]
[Result "0-1"]
[PlyCount "66"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-0.47/25 2.3s}
Nf6 {+0.86/24 7.9s} 4. e4 {-0.71/21 2.5s} Nxe4 {+0.71/27 8.4s}
5. fxe4 {-1.49/19 2.5s} Bxe4 {+0.43/24 8.5s} 6. N@g5 {-0.75/20 2.7s}
P@c2 {+0.66/29 8.8s} 7. Qh5 {-0.52/20 2.6s} Bg6 {+0.02/29 8.5s}
8. Qf3 {-0.84/28 2.7s} cxb1=Q {+0.89/29 8.7s} 9. Rxb1 {-0.40/18 2.6s}
e6 {+1.17/25 8.5s} 10. P@h5 {-1.12/23 2.5s} N@c2+ {+0.95/26 8.5s}
11. Ke2 {+0.06/22 2.6s} Bf5 {+0.79/23 8.5s} 12. Qxa8 {-1.26/19 2.6s}
Be7 {+1.75/29 8.5s} 13. N5f3 {-0.89/18 2.5s} Bf6 {+1.18/34 8.5s}
14. h6 {-1.52/18 2.6s} P@d3+ {+1.07/25 8.7s} 15. Kf2 {-1.52/21 2.7s}
gxh6 {+0.86/24 8.7s} 16. Bxh6 {-1.43/21 2.7s} Rg8 {+1.84/23 8.7s}
17. P@e5 {-1.69/21 2.7s} P@e3+ {+2.71/33 9.3s} 18. Bxe3 {-0.41/1 0.013s}
Nxe3 {+3.16/25 9.5s} 19. exf6 {-2.69/19 2.7s} Ng4+ {+2.94/29 9.1s}
20. Ke1 {-2.91/21 2.9s} B@f2+ {+3.12/24 9.0s} 21. Kd2 {-1.89/17 2.6s}
Nxf6 {+3.08/25 8.8s} 22. B@a3 {-2.61/21 2.7s} P@e3+ {+4.08/24 8.9s}
23. Kd1 {-2.67/19 2.7s} d6 {+4.15/20 8.7s} 24. R@b7 {-3.58/20 2.7s}
Nc6 {+5.55/25 8.7s} 25. Qxd8+ {-5.40/17 2.6s} Nxd8 {+5.71/23 8.5s}
26. Q@b5+ {-4.32/20 2.7s} Q@d7 {+6.19/25 9.0s} 27. Bxd3 {-5.32/19 2.7s}
Bxd3 {+6.14/23 9.2s} 28. Qxd3 {-5.95/21 2.9s} Bxg1 {+4.97/26 9.2s}
29. B@h4 {-6.71/19 2.8s} B@e4 {+6.00/22 9.2s} 30. Qe2 {-6.37/18 2.7s}
N@f4 {+13.65/21 8.2s} 31. Bxf6 {-12.78/14 2.6s} Nxe2 {+10.67/18 6.5s}
32. Kxe2 {-19.51/16 2.3s} Q@d3+ {+32.10/18 3.9s} 33. Ke1 {-21.17/1 0.014s}
Bf2# {+M1/13 2.6s, Black mates} 0-1




==> anc/self_elo_increase/with_q-values/800sim_vs_800sim_100_matches.pgn <==
Score of CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim vs CrazyAra-Dev-0.4.1-No-Q-800sim: 57 - 41 - 2 [0.580]
Elo difference: 56.07 +/- 69.14

100 of 100 games finished.


[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "93"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {+0.56/16 2.8s} e5 {-0.61/16 2.8s} 2. Nf3 {+0.62/19 2.4s}
Nc6 {-0.56/21 2.4s} 3. Bc4 {+0.57/20 2.4s} Be7 {-0.35/21 2.4s}
4. d4 {+0.16/20 2.6s} exd4 {-0.79/22 2.6s} 5. Nxd4 {+0.20/21 2.6s}
Nxd4 {-0.59/20 2.6s} 6. Qxd4 {+0.25/23 2.8s} Bf6 {-0.23/22 2.8s}
7. e5 {+0.48/18 2.6s} N@c6 {-0.48/19 2.7s} 8. Qe3 {+0.03/20 2.8s}
Nxe5 {-0.36/20 2.8s} 9. P@d4 {-1.82/18 2.7s} d6 {-0.20/17 2.7s}
10. dxe5 {-0.49/20 2.7s} dxe5 {-0.26/19 2.7s} 11. N@f3 {+1.03/14 2.6s}
Bg4 {+0.60/15 2.5s} 12. Nc3 {+0.35/16 2.6s} P@d4 {+0.03/18 2.7s}
13. Qe4 {+0.44/20 2.7s} Bxf3 {-0.27/19 2.7s} 14. Qxf3 {+0.40/19 2.7s}
dxc3 {-0.51/23 2.8s} 15. bxc3 {+0.53/23 2.9s} P@b2 {+0.02/17 2.7s}
16. Bxf7+ {+0.43/23 2.8s} Kxf7 {-0.52/22 2.8s} 17. N@g5+ {+0.49/21 2.9s}
Ke7 {-0.63/20 2.7s} 18. B@a3+ {+0.49/19 2.8s} B@d6 {-0.90/18 2.8s}
19. Baxb2 {+1.29/22 2.8s} Nh6 {-0.34/18 2.7s} 20. Qxb7 {+1.63/17 2.7s}
N@c5 {-1.48/18 2.7s} 21. Qd5 {+2.11/21 2.8s} N@b6 {-1.53/20 2.7s}
22. Qf3 {+2.41/19 2.8s} Nc4 {+0.02/18 2.8s} 23. Ne4 {-1.30/18 2.8s}
Nxe4 {+0.32/20 3.0s} 24. Qxe4 {-1.08/19 2.9s} P@d2+ {+0.55/20 2.9s}
25. Bxd2 {-2.08/18 3.0s} Nxd2 {+0.90/20 2.9s} 26. Kxd2 {-0.39/16 2.8s}
B@f5 {+1.00/15 2.8s} 27. N@c6+ {-0.41/17 2.8s} Kf8 {+0.40/18 2.9s}
28. Qxf5 {+0.36/19 2.9s} Nxf5 {-0.89/19 2.9s} 29. N@e6+ {-0.18/22 3.0s}
Ke8 {-0.87/21 2.9s} 30. P@f7+ {+0.27/20 2.9s} Kd7 {-0.43/19 2.9s}
31. Nexd8 {+0.74/19 2.9s} N@c4+ {-1.22/19 2.9s} 32. Kc1 {+1.53/19 2.8s}
Q@d2+ {-1.69/18 2.9s} 33. Kb1 {+1.77/1 0.005s} Raxd8 {-3.20/23 2.8s}
34. P@e6+ {+0.47/20 2.7s} Kxe6 {-2.88/22 2.5s} 35. Nxd8+ {-0.07/18 2.6s}
Bxd8 {-1.50/18 2.9s} 36. Q@e8+ {+1.90/17 2.9s} B8e7 {-1.62/16 2.8s}
37. B@d7+ {+1.39/20 2.8s} Kf6 {-3.09/24 2.7s} 38. P@g5+ {+3.38/23 2.7s}
Kxg5 {-3.36/22 2.7s} 39. h4+ {+3.72/21 2.9s} Kh6 {-4.33/23 2.5s}
40. P@g5+ {+6.02/22 1.9s} Kh5 {-3.94/21 2.5s} 41. f8=Q+ {+6.08/20 2.5s}
P@g6 {-7.48/16 1.8s} 42. P@g4+ {+9.04/17 1.4s} Kxg4 {-6.64/1 0.013s}
43. R@e4+ {+10.25/12 1.7s} P@f4 {-10.34/14 1.4s} 44. Bxf5+ {+16.04/14 1.0s}
gxf5 {-16.41/14 0.91s} 45. N@h2+ {+22.96/10 0.83s} Kxh4 {-15.00/1 0.014s}
46. Nf3+ {+32.66/10 0.68s} Kg4 {-14.38/1 0.014s}
47. Rh4# {+M1/3 0.49s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "87"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {-0.79/15 2.3s} 2. Nf3 {+0.64/17 2.4s} Nc6 {-1.12/21 2.4s}
3. Bc4 {+0.60/20 2.5s} Be7 {-0.87/20 2.4s} 4. d4 {+0.94/20 2.5s}
exd4 {-0.79/22 2.7s} 5. Nxd4 {+0.77/21 2.7s} Nxd4 {-0.63/20 2.6s}
6. Qxd4 {+0.58/20 2.7s} Bf6 {-0.45/22 2.7s} 7. e5 {+0.35/22 2.8s}
N@c6 {-0.50/19 2.7s} 8. Qe3 {+0.76/19 2.6s} Nxe5 {-0.40/20 2.8s}
9. P@f4 {+0.56/20 2.7s} d6 {-0.18/17 2.7s} 10. fxe5 {+0.27/16 2.7s}
dxe5 {-0.25/19 2.7s} 11. Qb3 {+1.78/16 2.7s} P@e6 {-2.88/16 2.7s}
12. Nc3 {+2.26/20 2.7s} P@d5 {-2.36/19 2.7s} 13. Bb5+ {+2.55/20 2.6s}
P@c6 {-2.26/19 2.7s} 14. Be2 {+2.01/17 2.6s} Ne7 {-1.94/17 2.6s}
15. N@h5 {+1.82/16 2.5s} Nf5 {-2.06/17 2.6s} 16. O-O {+1.51/15 2.6s}
Rg8 {-2.77/17 2.5s} 17. N@g4 {+1.53/17 2.6s} Nd4 {-1.17/15 2.6s}
18. Be3 {+2.44/17 2.7s} Nxb3 {-4.80/21 2.8s} 19. axb3 {+2.64/22 2.9s}
Q@g6 {-2.82/23 2.9s} 20. Nhxf6+ {+2.48/19 2.8s} gxf6 {-3.57/20 2.8s}
21. N@h6 {+3.80/21 2.9s} N@h4 {-4.22/19 2.8s} 22. Nxg8 {+3.40/20 2.8s}
Qxg8 {-4.38/19 2.7s} 23. B@h3 {+4.83/18 2.8s} N@f5 {-4.06/18 2.7s}
24. Kh1 {+4.86/18 2.7s} Qe7 {-3.03/17 2.7s} 25. R@g3 {+3.37/16 2.7s}
Qgf8 {-2.88/15 2.7s} 26. Rad1 {+3.17/15 2.6s} Bd7 {-3.76/14 2.7s}
27. Bd3 {+3.71/14 2.6s} Rb8 {-2.38/15 2.7s} 28. Bxa7 {+5.18/18 2.7s}
Rc8 {-4.91/17 2.8s} 29. Bxf5 {+4.42/15 2.8s} exf5 {-4.30/20 2.9s}
30. P@g7 {+4.59/20 2.9s} fxg4 {-4.53/23 3.2s} 31. gxf8=Q+ {+3.15/22 3.1s}
Qxf8 {-3.03/21 3.2s} 32. Bxg4 {+2.47/21 3.0s} Bxg4 {-9.65/21 3.0s}
33. Rxg4 {+2.95/20 3.1s} P@f3 {-8.52/19 3.0s} 34. P@d7+ {+5.90/16 2.8s}
Kxd7 {-8.88/18 2.4s} 35. Nxd5 {+9.40/18 2.5s} fxg2+ {-15.31/16 2.4s}
36. Rxg2 {+10.23/17 2.3s} B@h3 {-8.44/18 2.3s} 37. Nxf6+ {+10.73/22 2.1s}
Ke7 {-9.03/19 2.0s} 38. N@g8+ {+9.82/20 2.2s} Qxg8 {-13.62/21 2.0s}
39. Nxg8+ {+11.66/20 2.0s} Rxg8 {-23.43/19 2.4s} 40. P@f6+ {+10.82/16 2.3s}
Kxf6 {-M1/16 1.7s} 41. Q@h6+ {+18.32/16 1.8s} P@g6 {-20.90/13 1.9s}
42. Qg5+ {+25.23/13 1.5s} Kg7 {-M1/14 0.95s} 43. B@f6+ {+44.02/13 0.94s}
Kf8 {-21.31/1 0.014s} 44. Q@e7# {+M1/9 0.61s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "58"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {-0.58/15 2.2s} 2. Nc3 {+0.94/16 2.3s} d5 {-0.93/22 2.4s}
3. exd5 {+1.07/18 2.4s} exd5 {-0.98/19 2.4s} 4. Nf3 {+1.13/20 2.4s}
Nf6 {-1.01/15 2.5s} 5. Bb5+ {+0.97/18 2.5s} c6 {-1.17/17 2.5s}
6. Qe2+ {+0.62/20 2.5s} Be7 {-1.19/23 2.7s} 7. P@e5 {+1.02/22 2.7s}
O-O {-0.64/21 2.7s} 8. exf6 {+0.54/21 2.8s} Bxf6 {-0.84/25 2.9s}
9. N@h5 {+1.25/24 2.9s} Re8 {-0.84/22 2.8s} 10. Nxf6+ {+1.00/22 2.8s}
gxf6 {-1.37/24 2.9s} 11. Nxd5 {+1.34/23 2.8s} Rxe2+ {-1.73/22 2.8s}
12. Bxe2 {+1.27/21 2.9s} cxd5 {-1.59/21 3.0s} 13. d4 {+1.47/20 2.8s}
Nc6 {-1.33/19 2.8s} 14. P@e5 {+2.19/18 2.8s} N@b4 {-0.10/19 2.7s}
15. B@d1 {-0.70/15 2.7s} Bf5 {+0.54/19 2.8s} 16. Bh6 {-1.15/20 2.9s}
P@g7 {+1.82/23 2.9s} 17. Bxg7 {-2.98/26 2.9s} Kxg7 {+1.52/22 2.9s}
18. exf6+ {-3.55/19 2.8s} Qxf6 {+1.72/21 2.9s} 19. O-O {-0.95/19 2.8s}
P@h3 {+1.47/19 2.7s} 20. R@g3+ {-2.15/18 2.8s} P@g4 {+1.59/17 2.9s}
21. gxh3 {-1.37/18 2.8s} B@f4 {+1.80/15 2.9s} 22. P@g5 {-1.39/16 2.8s}
Qe6 {+3.31/17 2.8s} 23. hxg4 {-4.39/17 2.9s} Bxg3 {+4.12/19 2.9s}
24. gxf5 {-3.02/18 2.8s} Bxh2+ {+6.59/17 2.3s} 25. Kh1 {-9.91/16 2.2s}
P@g2+ {+7.32/17 2.4s} 26. Kxh2 {-12.19/16 2.3s} R@h3+ {+10.35/16 1.6s}
27. Kxh3 {-M1/15 1.1s} N@f4+ {+13.11/14 1.4s} 28. Kg3 {-M1/13 0.98s}
Q@h3+ {+17.69/13 0.71s} 29. Kxf4 {-15.30/1 0.002s}
Qe4# {+M1/10 0.57s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {+0.62/16 2.3s} d5 {-0.49/20 2.4s}
3. Nc3 {+0.89/16 2.4s} dxe4 {-0.68/21 2.5s} 4. Nxe4 {+0.76/18 2.5s}
Nc6 {-0.59/16 2.5s} 5. Nf3 {+0.72/18 2.6s} Nf6 {-0.69/20 2.6s}
6. Neg5 {+0.67/19 2.5s} Bb4+ {-0.83/20 2.6s} 7. P@c3 {+1.18/20 2.6s}
Bd6 {-0.88/17 2.5s} 8. Bd3 {+1.48/17 2.5s} P@g4 {-1.27/17 2.6s}
9. Nxf7 {+1.21/21 2.7s} Kxf7 {-1.19/23 2.8s} 10. Ng5+ {+1.21/22 2.8s}
Ke7 {-1.15/21 2.7s} 11. P@e5 {+1.60/22 2.9s} Bxe5 {-2.79/21 2.9s}
12. dxe5 {+1.36/20 2.8s} Nxe5 {-4.05/19 2.8s} 13. Bf4 {+1.54/19 2.8s}
Nxd3+ {-2.19/18 2.8s} 14. Qxd3 {+1.90/16 2.7s} N@d5 {-1.09/16 2.7s}
15. B@e5 {+1.80/21 2.7s} P@d6 {-1.04/21 2.7s} 16. N@f7 {+1.61/21 2.7s}
B@g6 {-4.03/21 2.6s} 17. Bxf6+ {+3.64/24 2.9s} gxf6 {-5.15/23 2.8s}
18. Nxd8 {+2.28/20 2.8s} Bxd3 {-7.28/21 2.7s} 19. cxd3 {+4.08/20 2.7s}
P@f7 {-2.88/18 2.7s} 20. Q@g7 {+4.21/20 2.7s} Q@f8 {-5.21/19 2.8s}
21. N@c6+ {+4.44/17 2.8s} bxc6 {-6.60/19 2.7s} 22. Nxc6+ {+5.13/18 2.6s}
Kd7 {-4.50/17 2.7s} 23. Qxf8 {+4.93/16 2.5s} Rxf8 {-7.89/19 2.3s}
24. B@a4 {+5.56/19 2.4s} fxg5 {-7.59/15 2.4s} 25. Ne5+ {+7.50/17 2.6s}
Ke7 {-7.20/19 2.5s} 26. Bxg5+ {+6.44/19 2.2s} f6 {-5.92/21 2.5s}
27. Q@g7+ {+5.49/21 2.5s} N@f7 {-5.02/18 2.6s} 28. Nxf7 {+10.77/17 2.5s}
Rxf7 {-13.75/16 2.4s} 29. N@g8+ {+15.73/17 1.9s} Kd8 {-14.11/1 0.014s}
30. Qxf7 {+17.06/14 2.0s} N@f3+ {-14.63/13 1.9s} 31. gxf3 {+17.36/18 1.8s}
N@g2+ {-17.23/16 1.7s} 32. Kd2 {+19.93/15 1.7s} B@e3+ {-17.22/15 1.5s}
33. Bxe3 {+30.51/18 1.5s} Bd7 {-M1/7 0.96s} 34. Qxd7# {+M1/4 0.53s, White mates}
1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "120"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.91/19 2.3s} d5 {-0.92/22 2.4s}
3. exd5 {+1.07/18 2.5s} exd5 {-0.99/21 2.5s} 4. Nf3 {+1.11/20 2.5s}
Nf6 {-0.97/13 2.4s} 5. Bb5+ {+1.04/18 2.5s} c6 {-1.17/18 2.6s}
6. Qe2+ {+0.56/20 2.6s} Be7 {-1.14/23 2.6s} 7. P@e5 {+1.11/22 2.7s}
O-O {-0.64/23 2.7s} 8. exf6 {+0.65/21 2.7s} Bxf6 {-0.56/20 2.7s}
9. N@h5 {+1.20/25 2.9s} Re8 {-1.16/23 2.8s} 10. Nxf6+ {+0.99/22 2.8s}
gxf6 {-1.02/21 2.7s} 11. Nxd5 {+1.34/23 2.9s} Rxe2+ {-1.74/23 2.9s}
12. Bxe2 {+1.70/21 2.9s} cxd5 {-1.68/20 2.7s} 13. d4 {+0.79/20 2.8s}
Nc6 {-1.55/19 2.8s} 14. P@g7 {+1.49/18 2.8s} N@g6 {-2.13/21 2.7s}
15. B@h6 {+2.11/20 2.8s} N@e6 {-1.06/19 2.8s} 16. Nh4 {+1.40/19 2.8s}
Nxg7 {+0.01/20 2.9s} 17. Bxg7 {-1.35/22 2.9s} Kxg7 {-0.23/21 2.8s}
18. N@h5+ {+0.44/18 2.9s} Kh8 {-0.35/20 2.8s} 19. Nxg6+ {-0.80/20 2.8s}
hxg6 {+0.84/22 2.9s} 20. N@h6 {-1.95/17 2.7s} B@a5+ {+0.78/16 2.7s}
21. c3 {-1.19/26 2.9s} N@c2+ {+1.72/25 2.9s} 22. Kd1 {-3.15/22 2.7s}
Q@h7 {+1.79/22 2.8s} 23. Nxf7+ {-1.34/29 3.0s} Qxf7 {+0.51/27 3.1s}
24. P@g7+ {-0.68/26 3.0s} Qxg7 {+0.63/25 3.0s} 25. Nxg7 {-0.70/26 3.1s}
Nxa1 {+0.82/25 3.0s} 26. Q@h6+ {-0.62/22 2.9s} P@h7 {+0.49/21 2.9s}
27. R@e8+ {-1.19/26 3.1s} Qxe8 {+1.04/25 3.1s} 28. Nxe8 {-1.38/20 2.9s}
P@c2+ {+0.59/19 2.8s} 29. Kd2 {-18.95/22 2.4s} N@b1+ {+1.99/24 2.6s}
30. Ke3 {-4.60/20 2.9s} R@e7+ {+2.72/20 2.9s} 31. Kf4 {-5.46/22 2.8s}
g5+ {+5.96/21 2.7s} 32. Kf3 {-9.33/24 2.5s} P@g4+ {+8.65/25 2.5s}
33. Kg3 {-9.71/1 0.015s} P@h4+ {+9.57/21 2.4s} 34. Qxh4 {-12.50/1 0.015s}
gxh4+ {+9.17/23 2.6s} 35. Kxh4 {-13.73/18 2.3s} R@h5+ {+13.82/17 2.2s}
36. Kxh5 {-10.55/20 2.6s} Q@g6+ {+10.87/19 2.6s} 37. Kh4 {-5.70/1 0.013s}
Rxe8 {+13.36/17 2.1s} 38. Bd3 {-8.92/17 2.0s} N@f5+ {+6.64/20 2.8s}
39. Bxf5 {-7.02/1 0.004s} Bxf5 {+6.71/20 2.8s} 40. P@f4 {-5.09/20 2.8s}
B@g5+ {+3.60/25 3.1s} 41. fxg5 {-3.44/24 3.2s} fxg5+ {+3.28/22 3.1s}
42. Bxg5 {-3.14/22 3.1s} P@f6 {+4.27/23 3.1s} 43. Bxf6+ {-3.95/24 3.2s}
Qxf6+ {+3.12/22 3.1s} 44. P@g5 {-4.63/21 3.1s} c1=Q {+5.69/20 2.5s}
45. Rxc1 {-2.75/18 2.4s} Qxg5+ {+3.61/21 3.2s} 46. Kxg5 {-5.43/20 3.1s}
Rg8+ {+3.11/19 3.0s} 47. Kxf5 {-5.34/18 3.0s} B@e4+ {+5.47/19 2.9s}
48. Kf4 {-6.71/18 2.9s} Raf8+ {+6.01/17 3.0s} 49. Ke3 {-6.59/16 2.9s}
P@f4+ {+6.54/20 3.0s} 50. Ke2 {-5.51/1 0.004s} f3+ {+6.86/17 3.0s}
51. Kd1 {-6.27/19 2.9s} fxg2 {+7.76/16 3.0s} 52. R@g1 {-6.23/15 2.9s}
P@c2+ {+8.43/17 2.9s} 53. Ke2 {-8.48/18 2.7s} Bxc3 {+11.28/17 2.6s}
54. bxc3 {-13.31/14 2.5s} P@d3+ {+16.30/17 2.2s} 55. Ke1 {-16.30/18 1.6s}
d2+ {+14.73/19 2.4s} 56. Ke2 {-14.32/1 0.013s} dxc1=N+ {+14.94/15 2.6s}
57. Rxc1 {-42.69/17 2.0s} Nxc3+ {+18.27/18 1.8s} 58. Kd2 {-M1/17 1.5s}
R@d3+ {+39.28/13 1.6s} 59. Ke1 {-19.53/1 0.015s} Rd1+ {+51.36/6 0.65s}
60. Rxd1 {-19.70/1 0.015s} cxd1=Q# {+M1/5 0.55s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "112"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-1.17/22 2.4s} 3. Bc4 {+0.56/18 2.4s}
Be7 {-0.78/22 2.5s} 4. d4 {+0.82/20 2.6s} exd4 {-0.73/22 2.6s}
5. Nxd4 {+0.74/21 2.6s} Nxd4 {-0.71/22 2.7s} 6. Qxd4 {+0.48/23 2.7s}
Bf6 {-0.49/19 2.7s} 7. e5 {+0.49/18 2.6s} N@c6 {-0.34/21 2.8s}
8. Qe3 {+0.52/20 2.7s} Nxe5 {-0.29/18 2.7s} 9. P@d4 {+0.23/18 2.7s}
d6 {-1.59/18 2.8s} 10. dxe5 {+0.29/18 2.7s} dxe5 {-0.16/15 2.7s}
11. N@f3 {+0.96/14 2.6s} Bg4 {-0.36/15 2.6s} 12. Nc3 {+0.36/16 2.6s}
P@d4 {-0.80/18 2.8s} 13. Qe4 {+0.43/20 2.8s} Bxf3 {-1.54/19 2.7s}
14. Qxf3 {+0.38/19 2.8s} dxc3 {-1.00/22 2.9s} 15. bxc3 {+0.67/23 2.8s}
P@b2 {-1.28/17 2.7s} 16. Bxf7+ {+0.45/22 2.8s} Kxf7 {-1.06/22 2.9s}
17. N@g5+ {+0.89/21 2.9s} Ke7 {-0.63/20 2.8s} 18. B@a3+ {+0.78/19 2.8s}
B@d6 {-2.10/21 2.9s} 19. Baxb2 {+1.27/22 2.8s} Nh6 {-0.40/18 2.7s}
20. Qxb7 {+1.54/17 2.7s} N@c5 {-1.98/18 2.8s} 21. Qd5 {+2.09/21 2.8s}
N@b6 {-4.15/20 2.8s} 22. Qf3 {+2.52/20 2.7s} Nc4 {-0.14/19 2.8s}
23. P@d4 {+0.41/18 2.8s} P@d2+ {+1.13/20 3.0s} 24. Bxd2 {-1.21/19 2.9s}
Nxd2 {+0.67/18 2.9s} 25. Qe2 {-0.92/17 2.9s} Bxg5 {-1.45/20 2.9s}
26. dxc5 {-1.33/19 2.9s} Bxc5 {+0.76/14 2.9s} 27. Qxe5+ {-0.98/16 2.9s}
Kf7 {+3.66/20 3.0s} 28. P@e6+ {-3.49/19 3.0s} Kf8 {+2.39/22 3.1s}
29. e7+ {-3.23/17 2.9s} Qxe7 {+3.62/21 3.0s} 30. Qxe7+ {-3.72/20 3.0s}
Bcxe7 {+4.49/19 3.0s} 31. N@e6+ {-4.51/18 3.0s} Kg8 {+4.88/18 3.1s}
32. Nxg5 {-4.59/17 3.1s} Q@e5+ {+4.33/19 3.1s} 33. B@e3 {-5.62/15 3.0s}
Bxg5 {+5.54/15 3.1s} 34. Q@e2 {-4.48/18 3.0s} Bxe3 {+4.62/18 3.0s}
35. fxe3 {-4.55/16 2.9s} Ne4 {+3.98/15 3.0s} 36. O-O-O {-5.13/16 2.9s}
P@a3 {+6.09/16 3.0s} 37. Bxa3 {-6.51/15 2.9s} Nxc3 {+7.95/15 3.0s}
38. B@c4+ {-5.56/14 3.0s} B@f7 {+7.58/17 3.0s} 39. Qf3 {-6.71/17 2.9s}
N@e2+ {+8.61/25 2.6s} 40. Bxe2 {-8.23/23 2.5s} Nxa2+ {+9.23/26 2.3s}
41. Kb1 {-7.06/24 2.4s} Nc3+ {+6.14/28 3.0s} 42. Kc1 {-7.17/27 2.9s}
Na2+ {+5.53/25 2.7s} 43. Kb1 {-5.69/26 2.7s} Nc3+ {+7.05/25 3.0s}
44. Kc1 {-6.44/20 2.9s} Nxe2+ {+7.41/19 2.9s} 45. Kd2 {-5.57/21 2.9s}
B@c3+ {+6.73/22 3.2s} 46. Kxe2 {-8.31/22 3.0s} B@g4 {+6.30/18 3.2s}
47. N@e7+ {-7.04/20 3.1s} Qxe7 {+7.11/22 3.2s} 48. Bxe7 {-8.06/21 3.0s}
Bxf3+ {+7.82/19 3.1s} 49. gxf3 {-7.56/18 3.1s} Q@g2+ {+7.92/19 3.0s}
50. P@f2 {-7.66/16 2.8s} P@d3+ {+6.69/15 2.9s} 51. Kxd3 {-8.47/14 2.9s}
Qxf3 {+7.03/15 3.1s} 52. B@e4 {-8.01/14 3.0s} N@e5+ {+10.43/13 2.9s}
53. Kxc3 {-10.89/1 0.015s} N@b5+ {+14.58/15 2.0s} 54. Kb2 {-14.89/11 1.9s}
P@c3+ {+22.94/10 1.3s} 55. Kc1 {-22.38/12 0.77s} P@b2+ {+41.09/11 0.81s}
56. Kb1 {-13.93/1 0.015s} P@a2# {+M1/5 0.54s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "108"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-0.57/19 2.4s} 3. Bc4 {+0.57/19 2.4s}
Be7 {-0.49/20 2.5s} 4. d4 {+0.17/20 2.6s} exd4 {-0.74/22 2.6s}
5. Nxd4 {+0.19/21 2.6s} Nxd4 {-0.60/22 2.7s} 6. Qxd4 {+0.30/23 2.8s}
Bf6 {-0.27/18 2.7s} 7. e5 {+0.45/19 2.6s} N@c6 {-0.32/21 2.8s}
8. Qe3 {+0.23/20 2.8s} Nxe5 {-0.30/18 2.6s} 9. P@f4 {-0.32/18 2.6s}
d6 {-0.31/18 2.8s} 10. fxe5 {-0.03/18 2.8s} dxe5 {-0.14/16 2.7s}
11. N@f3 {+1.09/14 2.6s} Bg4 {+0.23/17 2.6s} 12. N@d4 {+0.24/17 2.6s}
Qe7 {+1.29/18 2.6s} 13. Nb5 {-1.25/18 2.6s} P@c6 {+2.08/19 2.7s}
14. N1c3 {-2.45/19 2.8s} cxb5 {+2.34/18 2.7s} 15. Bxb5+ {-3.02/19 2.7s}
P@c6 {+2.66/20 2.8s} 16. Nd5 {-2.43/19 2.7s} Qd6 {+2.10/18 2.7s}
17. Nxf6+ {-3.03/18 2.6s} Nxf6 {+2.37/23 2.6s} 18. B@c5 {-2.53/22 2.7s}
Qd7 {+2.42/20 2.5s} 19. Qxe5+ {-1.92/20 2.6s} N@e6 {+2.87/19 2.8s}
20. Be2 {-3.01/22 2.8s} P@d6 {+3.13/21 2.9s} 21. Qxf6 {-3.07/18 2.8s}
gxf6 {+2.79/21 2.9s} 22. B5e3 {-2.76/20 3.0s} Bxf3 {+2.98/20 2.8s}
23. Bxf3 {-5.49/18 2.9s} N@d4 {+3.30/19 3.0s} 24. B@d1 {-4.22/18 3.0s}
Nxf3+ {+3.36/17 2.8s} 25. Bxf3 {-5.14/18 2.9s} N@d4 {+4.44/17 2.9s}
26. Bd1 {-6.02/17 2.9s} B@e4 {+5.15/14 2.8s} 27. N@h5 {-3.68/17 2.9s}
O-O-O {+3.35/18 2.9s} 28. P@a6 {-5.71/18 2.9s} Bxc2 {+3.60/17 2.9s}
29. axb7+ {-6.01/18 2.9s} Kxb7 {+3.46/18 2.9s} 30. P@a6+ {-5.51/19 2.9s}
Kb8 {+4.54/18 2.7s} 31. Nxf6 {-10.67/14 2.8s} Qe7 {+6.89/18 2.9s}
32. O-O {-9.10/17 2.9s} P@e2 {+9.02/18 2.9s} 33. Bxe2 {-8.58/18 2.9s}
Nxe2+ {+10.42/19 3.0s} 34. Kh1 {-9.06/1 0.002s} P@h3 {+11.37/16 2.9s}
35. Bxa7+ {-9.91/17 2.9s} Kxa7 {+9.56/18 3.0s} 36. Be3+ {-8.90/17 3.0s}
B@b6 {+8.55/16 3.0s} 37. Bxb6+ {-10.12/18 3.0s} cxb6 {+8.76/18 3.1s}
38. B@f3 {-9.43/16 3.0s} hxg2+ {+7.38/15 3.0s} 39. Bxg2 {-9.66/18 3.0s}
Qxf6 {+11.68/18 2.9s} 40. N@b4 {-10.65/14 2.9s} P@f3 {+11.46/17 2.7s}
41. Nxc6+ {-16.25/18 2.5s} Kxa6 {+14.06/19 2.6s} 42. Nb4+ {-13.58/16 2.6s}
Kb5 {+15.01/15 2.6s} 43. Rg1 {-13.83/16 2.2s} fxg2+ {+14.73/16 2.9s}
44. Rxg2 {-14.32/14 2.7s} B@f3 {+15.54/14 2.8s} 45. a4+ {-15.51/14 2.6s}
Bxa4 {+16.87/14 2.9s} 46. P@c4+ {-15.08/12 2.6s} Kxb4 {+14.89/14 2.9s}
47. P@c3+ {-14.98/16 2.8s} Kxc4 {+13.57/13 2.8s} 48. Rxa4+ {-13.22/13 2.8s}
Kd3 {+13.62/13 2.8s} 49. B@e4+ {-12.85/15 2.6s} Bxe4 {+10.69/15 2.8s}
50. Rxe4 {-30.78/16 2.7s} Q@f1+ {+18.02/15 2.5s} 51. B@g1 {-M1/15 2.0s}
Qxg2+ {+22.94/12 1.8s} 52. Kxg2 {-15.45/1 0.015s} B@f3+ {+29.67/10 1.4s}
53. Kf1 {-M1/10 1.1s} R@d1+ {+32.60/9 0.79s} 54. Q@e1 {-31.50/1 0.003s}
P@g2# {+M1/7 0.61s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "98"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Bc5 {-0.77/16 2.4s} 4. O-O {+0.68/18 2.4s} Nf6 {-0.83/22 2.6s}
5. d3 {+0.69/21 2.5s} O-O {-0.99/20 2.4s} 6. Bg5 {+0.25/17 2.4s}
Be7 {-0.54/21 2.5s} 7. c3 {-0.23/21 2.5s} d6 {-0.78/20 2.4s}
8. Nbd2 {-0.10/20 2.4s} h6 {+0.35/21 2.4s} 9. Bh4 {-0.39/18 2.4s}
Nh5 {+1.50/17 2.4s} 10. Bg3 {-0.58/15 2.5s} Nxg3 {+0.01/14 2.4s}
11. hxg3 {-0.75/15 2.4s} B@h5 {-0.51/14 2.5s} 12. Ba4 {+0.07/18 2.5s}
d5 {+0.89/19 2.6s} 13. N@f5 {-0.63/21 2.8s} dxe4 {+0.68/20 2.7s}
14. dxe4 {-0.72/21 2.7s} P@f4 {-0.02/17 2.7s} 15. P@h2 {-0.76/20 2.8s}
Bxf5 {+0.86/16 2.9s} 16. exf5 {-1.18/18 2.8s} fxg3 {-0.12/15 2.7s}
17. hxg3 {-0.29/16 2.7s} P@d3 {+0.01/16 2.8s} 18. B@c4 {+0.79/18 2.7s}
N@b6 {+0.04/17 2.7s} 19. Bxc6 {+1.07/19 2.7s} Nxc4 {-0.76/18 2.9s}
20. Nxc4 {+1.03/19 2.9s} bxc6 {-1.00/20 2.8s} 21. Ncxe5 {+1.15/19 2.8s}
B@e4 {-4.40/18 2.9s} 22. P@g6 {+1.05/22 3.0s} Bxf5 {-0.02/19 2.9s}
23. P@h7+ {+0.56/25 3.0s} Kh8 {-0.22/1 0.005s} 24. Nxf7+ {+0.17/20 3.0s}
Rxf7 {-0.53/1 0.002s} 25. gxf7 {+0.17/19 3.0s} P@e2 {-0.46/18 3.0s}
26. N@e5 {+0.33/20 3.0s} Kxh7 {-0.61/21 3.0s} 27. g4 {+1.23/18 3.0s}
Bfxg4 {-0.32/19 3.0s} 28. Nxg4 {+0.44/18 3.1s} exd1=Q {-0.65/22 3.0s}
29. B@g8+ {-0.13/16 2.9s} Qxg8 {-0.51/19 3.0s} 30. fxg8=Q+ {-0.18/23 3.1s}
Rxg8 {-1.30/25 3.2s} 31. Q@e4+ {+0.28/18 3.0s} B@g6 {-1.39/21 3.1s}
32. P@f5 {+0.87/19 3.1s} P@f7 {-1.09/20 3.2s} 33. fxg6+ {-0.92/23 3.2s}
Bxg6 {-0.83/22 3.1s} 34. Qxg6+ {-0.61/21 3.0s} fxg6 {0.00/25 3.3s}
35. B@f7 {-0.28/24 3.2s} Qxf3 {+0.20/23 3.1s} 36. Bxg6+ {-0.14/23 3.1s}
Kxg6 {+0.58/23 3.3s} 37. N@e5+ {-0.58/27 3.2s} Kf5 {+0.42/20 3.2s}
38. B@g6+ {-0.55/20 3.1s} Ke6 {+1.30/24 3.2s} 39. Nxf3 {-1.28/23 3.2s}
N@e2+ {+1.20/18 3.0s} 40. Kh2 {-1.17/21 3.1s} Q@f4+ {+2.99/23 3.2s}
41. P@g3 {-2.98/22 3.2s} Qxg4 {+3.03/21 3.2s} 42. P@f5+ {-2.44/20 3.1s}
Kd6 {+2.38/22 3.2s} 43. R@e6+ {-3.10/21 3.1s} Kc5 {+1.53/20 3.0s}
44. b4+ {-3.16/19 3.0s} Kb6 {+4.05/21 3.1s} 45. Ne5 {-3.54/21 3.0s}
Q@h4+ {+11.44/19 2.3s} 46. gxh4 {-5.96/1 0.003s} Qxh4+ {+16.76/21 1.4s}
47. Q@h3 {-7.99/1 0.001s} B@f4+ {+23.70/14 1.1s} 48. Kh1 {-28.57/8 0.79s}
Qxh3+ {+38.32/7 0.58s} 49. gxh3 {-12.63/1 0.016s}
Q@h2# {+M1/5 0.53s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Bc5 {-0.32/21 2.3s} 4. O-O {+0.68/21 2.4s} Nf6 {-0.73/20 2.5s}
5. d3 {+0.65/21 2.5s} Be7 {0.00/17 2.3s} 6. Nc3 {-0.06/19 2.5s}
O-O {-0.14/19 2.6s} 7. Bxc6 {-0.11/21 2.6s} dxc6 {-0.15/23 2.6s}
8. Nxe5 {-0.67/22 2.6s} B@h5 {+0.07/21 2.6s} 9. P@f3 {-0.44/21 2.6s}
Bd6 {+0.14/18 2.5s} 10. Nc4 {+0.04/20 2.5s} Bxh2+ {+0.42/23 2.6s}
11. Kxh2 {-0.28/23 2.5s} P@g4 {+0.39/21 2.5s} 12. B@g5 {-0.08/17 2.3s}
gxf3 {-0.12/21 2.1s} 13. gxf3 {-0.15/21 2.0s} P@g4 {+0.10/20 1.9s}
14. P@g2 {0.00/20 1.7s} gxf3 {-0.12/20 1.6s} 15. gxf3 {0.00/19 1.7s}
h6 {+0.13/16 1.4s} 16. Bxh6 {-0.19/19 2.7s} gxh6 {-0.71/20 2.7s}
17. Rg1+ {+0.36/24 2.8s} P@g7 {-1.05/23 2.7s} 18. Bxh6 {+0.74/23 2.8s}
Ng4+ {-0.56/26 2.9s} 19. fxg4 {+0.82/27 3.0s} Qh4+ {-1.13/28 3.1s}
20. P@h3 {+0.14/24 2.9s} Qxf2+ {-0.66/24 2.9s} 21. Rg2 {+1.94/25 3.0s}
P@g3+ {-1.34/24 3.0s} 22. Kh1 {-3.46/1 0.014s} B@f3 {-0.93/20 2.9s}
23. P@h7+ {+0.96/19 2.9s} Kh8 {-1.97/21 2.9s} 24. Bxg7+ {+2.28/21 2.9s}
Kxg7 {-2.17/19 2.8s} 25. P@f6+ {+2.50/18 2.8s} Kh6 {-2.90/20 2.6s}
26. N@g8+ {+3.63/19 2.6s} Kg5 {-3.67/18 2.5s} 27. P@f4+ {+6.27/19 2.4s}
Kg6 {-6.28/21 2.3s} 28. Qxf3 {+9.70/21 2.7s} Qxf3 {-9.21/19 2.6s}
29. Ne5+ {+13.80/19 2.5s} Kxh7 {-13.43/1 0.003s} 30. Nxf3 {+16.81/19 2.0s}
Rxg8 {-18.48/16 1.8s} 31. N@g5+ {+19.10/15 1.7s} Kg6 {-17.73/14 1.4s}
32. B@f5+ {+27.77/13 1.4s} Kxf6 {-27.33/12 0.71s}
33. Q@e5# {+M1/11 0.65s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "85"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.91/19 2.4s} 4. d4 {+0.92/20 2.5s} exd4 {-0.81/22 2.6s}
5. Nxd4 {+0.77/21 2.7s} Nxd4 {-0.64/20 2.5s} 6. Qxd4 {+0.58/18 2.7s}
Bf6 {-0.24/22 2.8s} 7. e5 {+0.36/22 2.8s} N@c6 {-0.47/20 2.7s}
8. Qe3 {+0.76/19 2.7s} Nxe5 {-0.63/21 2.8s} 9. P@d4 {+0.37/20 2.8s}
d6 {-0.19/17 2.8s} 10. dxe5 {+0.17/16 2.7s} dxe5 {-0.28/19 2.7s}
11. N@f3 {+0.43/18 2.6s} Bg4 {-0.80/16 2.5s} 12. Nc3 {+0.39/18 2.7s}
P@d4 {-0.78/19 2.8s} 13. Qe4 {+0.36/18 2.7s} Bxf3 {-1.54/19 2.7s}
14. Qxf3 {+0.53/20 2.8s} dxc3 {-1.02/22 2.9s} 15. bxc3 {+0.73/17 2.8s}
P@b2 {-1.15/17 2.8s} 16. Bxf7+ {+0.57/23 2.8s} Kxf7 {-1.07/22 2.9s}
17. N@g5+ {+0.80/21 2.8s} Ke7 {-0.65/20 2.8s} 18. B@a3+ {+1.02/21 2.9s}
B@d6 {-1.77/18 2.8s} 19. Baxb2 {+0.99/19 2.8s} Nh6 {-0.33/18 2.7s}
20. Qxb7 {+1.57/19 2.7s} N@c5 {-1.97/18 2.8s} 21. Qd5 {+2.12/20 2.8s}
N@b6 {-3.55/20 2.8s} 22. Qf3 {+1.69/20 2.7s} Nc4 {-0.11/18 2.8s}
23. Ne4 {-0.17/17 2.8s} Nxe4 {+0.32/21 3.0s} 24. Qxe4 {-0.13/20 2.9s}
P@d2+ {+0.56/19 2.9s} 25. Bxd2 {-0.78/21 3.0s} Nxd2 {+0.44/17 2.9s}
26. Kxd2 {-0.41/16 2.8s} B@f5 {+0.95/15 2.8s} 27. N@c6+ {-0.39/16 2.8s}
Kf8 {-0.67/18 3.0s} 28. Qxf5 {+0.47/17 2.8s} Nxf5 {-1.41/19 2.9s}
29. N@e6+ {+1.16/22 3.0s} Ke8 {-0.69/22 2.9s} 30. P@f7+ {+0.76/20 2.9s}
Kd7 {-0.33/19 2.9s} 31. Nexd8 {+1.02/19 2.9s} N@c4+ {-1.74/19 2.8s}
32. Kc1 {+1.73/19 2.8s} Q@d2+ {-2.12/19 2.9s} 33. Kb1 {+1.73/1 0.002s}
Rhxd8 {-4.51/22 2.8s} 34. B@e8+ {+4.08/22 2.9s} Rxe8 {-5.77/21 2.8s}
35. fxe8=Q+ {+3.43/20 2.8s} Rxe8 {-5.25/21 2.7s} 36. Q@f7+ {+4.36/20 2.8s}
P@e7 {-5.40/18 2.8s} 37. P@e6+ {+8.10/17 2.6s} Kxc6 {-10.60/16 2.1s}
38. Qxe8+ {+10.08/16 1.9s} Kd5 {-14.04/13 2.1s} 39. P@e4+ {+10.31/13 2.0s}
Kxe4 {-M1/14 1.5s} 40. P@d3+ {+13.90/14 1.4s} Kf4 {-M1/12 1.5s}
41. R@f3+ {+18.43/12 1.2s} Kg5 {-M1/15 0.78s} 42. R@h5+ {+45.45/15 0.64s}
Kg4 {-15.32/1 0.014s} 43. h3# {+M1/4 0.48s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.35/19 2.4s} 4. d4 {+0.15/20 2.5s} exd4 {-0.80/22 2.6s}
5. Nxd4 {+0.41/21 2.7s} Nxd4 {-0.61/20 2.5s} 6. Qxd4 {+0.43/20 2.7s}
Bf6 {-0.21/22 2.7s} 7. e5 {+0.41/22 2.8s} N@c6 {-0.50/20 2.6s}
8. Qe3 {-0.04/19 2.7s} Nxe5 {-0.35/20 2.8s} 9. P@f4 {+0.12/20 2.8s}
d6 {-0.18/17 2.7s} 10. fxe5 {-0.25/16 2.7s} dxe5 {-0.26/20 2.7s}
11. N@f3 {+0.24/19 2.7s} Bg4 {+0.60/15 2.6s} 12. Nc3 {+0.33/17 2.7s}
P@d4 {+0.06/18 2.8s} 13. Qe4 {+0.35/18 2.7s} Bxf3 {-0.25/19 2.7s}
14. Qxf3 {+0.31/20 2.8s} dxc3 {-0.48/23 2.9s} 15. bxc3 {+0.57/17 2.7s}
P@b2 {+0.02/17 2.7s} 16. Bxf7+ {+0.58/23 2.8s} Kxf7 {-0.54/22 2.8s}
17. N@g5+ {+0.30/21 2.8s} Ke7 {-0.69/20 2.7s} 18. B@a3+ {+0.99/21 2.9s}
B@d6 {-0.94/19 2.7s} 19. Baxb2 {+1.01/19 2.8s} Nh6 {-0.34/18 2.7s}
20. Qxb7 {+1.59/18 2.7s} N@c5 {-1.51/18 2.7s} 21. Qd5 {0.00/20 2.8s}
N@b6 {-1.46/18 2.7s} 22. Qf3 {+0.13/19 2.8s} Nc4 {-0.23/19 2.7s}
23. P@b7 {+0.97/18 2.9s} P@d2+ {+0.93/22 2.9s} 24. Bxd2 {-2.70/25 3.0s}
Nxd2 {+2.08/23 3.0s} 25. bxa8=Q {-3.27/22 3.0s} Nxf3+ {+1.50/19 3.0s}
26. Qxf3 {-0.78/21 3.0s} B@d2+ {+1.13/20 3.0s} 27. Kxd2 {-0.83/22 3.0s}
Bxg5+ {+0.77/19 2.9s} 28. P@e3 {-0.47/18 2.9s} N@c4+ {+0.56/17 2.9s}
29. Kc1 {-0.13/16 2.9s} Q@d2+ {+0.44/16 2.9s} 30. Kb1 {-0.33/1 0.004s}
Nxb2 {+0.61/19 2.9s} 31. N@c6+ {-2.42/17 3.0s} Kd7 {+0.21/19 2.9s}
32. B@h3+ {-0.80/23 2.9s} B@e6 {-0.23/22 2.8s} 33. Nxd8 {-0.88/21 2.9s}
Bxh3 {+0.07/19 2.8s} 34. Qxh3+ {-1.48/16 2.8s} B@f5 {-1.64/18 2.4s}
35. Qxf5+ {+6.23/18 1.9s} Nxf5 {-7.58/12 1.7s} 36. B@e6+ {+20.33/9 1.2s}
Ke7 {-21.16/9 0.69s} 37. Q@f7+ {+30.61/7 0.58s} Kxd8 {-13.85/1 0.014s}
38. R@c8# {+M1/3 0.48s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+0.99/24 2.5s} Nf6 {-0.91/23 2.5s} 5. d3 {+0.91/25 2.6s}
O-O {-0.68/22 2.5s} 6. Bg5 {+0.45/19 2.4s} Be7 {-0.19/21 2.5s}
7. c3 {-0.03/23 2.5s} d6 {-0.09/22 2.5s} 8. Nbd2 {0.00/19 2.4s}
Na5 {-0.09/21 2.5s} 9. Bb5 {-0.02/20 2.6s} c6 {0.00/19 2.5s}
10. Ba4 {-0.02/19 2.5s} b5 {-0.28/17 2.5s} 11. Bc2 {-0.13/20 2.6s}
Nb7 {+0.35/18 2.6s} 12. d4 {-0.14/17 2.5s} exd4 {-0.07/21 2.7s}
13. Nxd4 {+1.02/21 2.8s} P@h3 {-0.94/19 2.8s} 14. gxh3 {+0.91/18 2.8s}
Bxh3 {-0.97/17 2.8s} 15. Nxc6 {+1.10/20 3.0s} Bxf1 {-0.69/19 2.9s}
16. Qxf1 {+0.74/18 2.9s} R@g4+ {-0.60/17 2.8s} 17. P@g3 {+0.68/21 2.9s}
Rxg5 {-0.71/20 2.9s} 18. Nxd8 {+0.44/18 2.8s} Raxd8 {-0.94/18 2.8s}
19. B@h4 {+0.42/20 2.9s} Rg6 {-0.71/19 2.9s} 20. P@f5 {+0.15/17 2.8s}
B@g4 {+0.45/16 2.9s} 21. fxg6 {-0.23/20 2.8s} hxg6 {-0.92/21 2.9s}
22. P@g2 {+0.15/19 2.9s} P@e2 {-1.37/20 2.9s} 23. Qe1 {+0.34/23 3.0s}
Nc5 {-0.31/22 2.9s} 24. R@f4 {+0.60/20 2.8s} P@h3 {+0.14/21 3.1s}
25. gxh3 {-0.49/20 2.9s} Bxh3 {+0.60/19 3.0s} 26. Qxe2 {-0.52/18 2.9s}
P@g2 {+0.93/17 2.9s} 27. P@h6 {+1.08/22 3.0s} gxh6 {-2.23/21 2.9s}
28. P@g7 {+1.64/20 2.9s} Kh7 {-6.10/19 2.8s} 29. e5 {+4.34/19 2.9s}
P@g5 {-4.10/21 3.0s} 30. gxf8=Q {+8.53/22 2.9s} Rxf8 {-8.94/21 2.6s}
31. exf6 {+7.22/20 2.8s} Bxf6 {-18.09/19 2.8s} 32. Rxf6 {+8.92/16 2.5s}
N@e5 {-9.50/15 2.6s} 33. Bxg6+ {+19.08/19 2.0s} fxg6 {-23.91/18 1.3s}
34. Rxf8 {+25.87/17 1.3s} B@g8 {-22.60/16 1.4s} 35. N@f6+ {+22.33/15 1.9s}
Kg7 {-22.98/16 1.4s} 36. Rxg8+ {+20.22/17 1.4s} Kxf6 {-29.62/16 2.3s}
37. Q@g7+ {+21.36/15 2.2s} Ke6 {-29.21/18 1.8s} 38. R@f6+ {+24.96/17 2.0s}
Kd5 {-17.89/1 0.014s} 39. B@e4+ {+26.98/13 1.7s} Nxe4 {-21.79/1 0.014s}
40. Qxe4+ {+24.77/13 1.4s} Kc5 {-19.99/1 0.016s} 41. Qd4+ {+40.10/9 1.3s}
Kc6 {-19.47/1 0.013s} 42. Qxd6# {+M1/1 0.42s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1/2-1/2"]
[PlyCount "156"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. Nc3 {+1.07/19 2.5s} Nf6 {-0.89/23 2.4s} 5. O-O {+0.98/23 2.7s}
O-O {-1.04/24 2.7s} 6. d3 {+0.97/21 2.6s} d6 {-1.15/20 2.5s}
7. Bg5 {+1.22/24 2.7s} h6 {-1.21/24 2.6s} 8. Bxf6 {+1.33/23 2.7s}
Qxf6 {-1.34/18 2.6s} 9. Nd5 {+1.35/19 2.7s} Qd8 {-1.42/18 2.6s}
10. Qd2 {+1.09/15 2.5s} Kh7 {-1.35/14 2.5s} 11. N@g5+ {+0.38/16 2.6s}
Kh8 {-0.38/17 2.6s} 12. c3 {-1.45/16 2.5s} hxg5 {+0.66/24 2.7s}
13. Nxg5 {-0.44/28 2.8s} B@f4 {+0.02/22 2.7s} 14. P@e7 {+0.15/24 2.8s}
Nxe7 {0.00/24 2.8s} 15. Nxe7 {+0.22/30 3.0s} Bxg5 {+0.32/27 3.1s}
16. N@g6+ {+0.03/24 2.9s} fxg6 {-0.27/25 2.9s} 17. Nxg6+ {-0.26/30 3.1s}
Kh7 {-0.16/1 0.003s} 18. Nxf8+ {-0.37/22 2.8s} Qxf8 {-0.05/23 2.9s}
19. Qxg5 {+0.28/30 2.9s} N@h3+ {+0.59/19 2.7s} 20. Kh1 {-0.95/17 2.7s}
Nxg5 {+1.24/19 2.7s} 21. R@h5+ {-1.07/19 2.7s} Kg6 {+1.60/17 2.5s}
22. Rxg5+ {-2.14/18 2.4s} Kxg5 {+1.55/18 2.7s} 23. P@f5 {-0.73/15 2.6s}
N@h3 {+2.35/19 2.7s} 24. N@f3+ {-5.33/18 2.7s} Kh6 {+2.23/22 2.6s}
25. B@g4 {-1.10/22 2.7s} N@g5 {+1.68/21 2.7s} 26. Bxh3 {-2.66/20 2.7s}
Nxh3 {+0.45/22 2.9s} 27. N@g4+ {-0.26/21 2.9s} Kh5 {+0.33/19 2.7s}
28. d4 {-1.41/18 2.8s} Nf4 {+0.45/17 2.8s} 29. Rg1 {+0.59/23 2.9s}
Kxg4 {-1.41/24 2.8s} 30. dxc5 {+2.33/22 2.8s} P@g3 {-1.62/21 2.7s}
31. hxg3 {+0.72/21 2.9s} Q@h5+ {-2.07/17 2.7s} 32. Nh4 {+1.49/17 2.7s}
Kg5 {-2.08/19 2.8s} 33. B@f3 {+1.96/21 2.9s} B@g4 {-1.65/20 2.9s}
34. Bxg4 {+0.62/19 2.9s} Qxg4 {-0.75/17 2.8s} 35. B@e3 {+1.75/16 2.8s}
N@h5 {-0.59/17 2.9s} 36. P@h2 {+2.65/16 3.0s} Kh6 {-2.70/17 3.0s}
37. cxd6 {+4.30/15 3.0s} cxd6 {-4.02/15 2.9s} 38. P@h3 {+4.15/19 3.0s}
Qg5 {-4.57/19 3.0s} 39. gxf4 {+3.34/19 3.0s} exf4 {-5.55/17 2.9s}
40. N@g4+ {+5.12/20 3.0s} Kh7 {-4.74/23 3.1s} 41. Ng6 {+3.66/22 3.2s}
Qxg6 {-4.06/20 3.1s} 42. fxg6+ {+3.42/22 3.1s} Kxg6 {-3.56/23 3.1s}
43. Bxf4 {+2.30/22 3.2s} Nxf4 {-3.72/19 3.1s} 44. P@f5+ {+2.58/19 3.1s}
Kh7 {-2.44/20 3.0s} 45. Q@g5 {+2.57/19 3.1s} N@h5 {-1.95/17 3.0s}
46. f6 {+2.61/16 3.1s} Bxg4 {-1.66/19 3.1s} 47. hxg4 {+1.56/19 3.2s}
Qxf6 {-0.40/20 3.1s} 48. B@f5+ {+0.25/23 3.3s} P@g6 {-0.08/26 3.3s}
49. gxh5 {+0.34/25 3.3s} Qxg5 {-0.45/20 3.2s} 50. hxg6+ {+0.52/20 3.3s}
Nxg6 {-0.55/22 3.3s} 51. N@h3 {+0.92/18 3.2s} Qh4 {-0.52/16 3.1s}
52. Bf7 {+0.47/19 3.3s} B@h5 {-0.67/21 3.4s} 53. B7xg6+ {+0.33/17 3.3s}
Bxg6 {-1.01/19 3.3s} 54. N@g5+ {+0.64/18 3.3s} Kh6 {-1.73/17 3.2s}
55. P@g3 {+1.19/16 3.2s} Qh5 {-1.58/18 3.3s} 56. Bxg6 {+1.49/19 3.3s}
Qxg6 {-1.55/17 3.3s} 57. B@f5 {+1.51/15 3.3s} Qf6 {-1.67/14 3.3s}
58. Rad1 {+2.09/18 3.4s} B@e8 {-1.53/17 3.3s} 59. Ne6 {+2.50/18 3.3s}
P@g5 {-2.53/17 3.3s} 60. Nexg5 {+1.18/19 3.4s} g6 {-1.86/18 3.3s}
61. Ne6 {+3.10/14 3.4s} P@g5 {-2.86/19 3.3s} 62. P@f4 {+1.31/20 3.4s}
gxf4 {-3.20/20 3.2s} 63. gxf4 {+1.10/18 3.3s} Kh7 {-2.29/18 3.2s}
64. P@g5 {+2.55/18 3.4s} Qe7 {-2.63/18 3.4s} 65. Bxg6+ {+2.86/17 3.3s}
Bxg6 {-2.87/20 3.3s} 66. f5 {+3.37/23 3.4s} Bh5 {-3.10/22 3.3s}
67. g6+ {+3.82/21 3.3s} Bxg6 {-3.70/20 3.2s} 68. fxg6+ {+3.88/23 3.4s}
Kxg6 {-3.79/22 3.3s} 69. Nhf4+ {+4.79/21 3.3s} Kh6 {-1.80/25 3.2s}
70. B@g7+ {+1.08/27 3.2s} Qxg7 {-0.32/27 3.1s} 71. Nxg7 {-0.27/27 3.1s}
N@g3+ {+0.15/29 2.9s} 72. hxg3 {+0.07/28 2.3s} R@h2+ {-0.13/25 2.2s}
73. Kxh2 {+3.58/1 0.015s} N@g4+ {+0.10/25 2.7s} 74. Kh3 {-0.03/24 2.6s}
Nxf2+ {-0.09/22 1.9s} 75. Kh2 {+0.16/21 1.8s} Ng4+ {-0.05/21 2.2s}
76. Kh3 {0.00/20 2.2s} Nf2+ {-0.07/18 1.4s} 77. Kh2 {0.00/17 1.1s}
Ng4+ {-0.11/17 1.5s} 78. Kh3 {0.00/16 1.4s}
Nf2+ {0.00/14 0.78s, Draw by 3-fold repetition} 1/2-1/2

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "101"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.65/15 2.3s} 2. Bf4 {+0.70/18 2.3s} Bf5 {-0.58/19 2.4s}
3. e3 {+0.67/19 2.5s} e6 {-0.63/20 2.4s} 4. Bd3 {+0.75/18 2.4s}
Bg6 {-0.57/20 2.6s} 5. Ne2 {+0.73/20 2.5s} Bd6 {-1.26/23 2.5s}
6. O-O {+0.58/23 2.5s} Ne7 {-1.00/23 2.6s} 7. Nbc3 {+0.51/23 2.5s}
O-O {-1.96/22 2.5s} 8. Bxd6 {+1.00/20 2.5s} cxd6 {-0.83/21 2.6s}
9. Nf4 {+0.95/19 2.6s} Nbc6 {-1.04/19 2.5s} 10. B@h4 {+1.26/17 2.5s}
Qd7 {-1.10/18 2.6s} 11. Ncxd5 {+3.33/18 2.6s} Nxd5 {-2.17/24 2.9s}
12. Nxd5 {+2.17/25 2.9s} exd5 {-2.23/22 2.8s} 13. P@f6 {+2.48/22 2.8s}
gxf6 {-2.01/25 3.0s} 14. Bxf6 {+1.87/24 2.9s} P@g7 {-1.91/21 2.8s}
15. Bxg7 {+1.82/20 2.8s} Kxg7 {-2.10/23 2.9s} 16. P@g5 {+1.98/22 2.9s}
f6 {-2.57/20 2.8s} 17. gxf6+ {+1.35/20 2.8s} Rxf6 {-0.22/20 2.8s}
18. P@g5 {+0.16/19 2.9s} N@h3+ {-0.18/18 2.9s} 19. gxh3 {-0.43/20 2.9s}
N@f3+ {+0.41/23 3.0s} 20. Qxf3 {-0.95/22 2.8s} Rxf3 {-1.25/19 2.9s}
21. P@g2 {-0.01/18 2.8s} P@e4 {-0.33/19 2.8s} 22. Be2 {-0.33/18 2.7s}
Rxh3 {-0.33/15 2.8s} 23. N@f6 {+0.38/20 2.8s} Qf7 {-0.17/21 2.9s}
24. Bg4 {+0.36/21 2.9s} Rh4 {-0.99/19 2.9s} 25. N@h6 {+0.93/22 2.9s}
Rxh6 {-0.58/28 3.1s} 26. gxh6+ {+0.05/29 3.1s} Kxh6 {+0.11/23 3.0s}
27. R@h3+ {+0.12/24 3.0s} Kg7 {-0.36/29 3.1s} 28. Nxh7 {-0.02/28 3.2s}
P@f3 {-0.18/27 3.0s} 29. P@f6+ {-0.21/26 3.1s} Qxf6 {+0.10/29 3.3s}
30. Nxf6 {-0.29/28 3.3s} N@e2+ {+1.11/23 3.1s} 31. Kh1 {-1.90/1 0.015s}
fxg2+ {+0.12/25 3.2s} 32. Kxg2 {-2.77/1 0.015s} P@f3+ {+1.40/19 2.9s}
33. Bxf3 {-1.27/19 2.9s} exf3+ {-1.89/21 3.0s} 34. Rxf3 {-0.06/20 3.0s}
P@h3+ {+0.21/16 2.8s} 35. Rxh3 {+0.16/21 2.9s} Q@g5+ {-0.94/21 3.0s}
36. Q@g4 {+4.06/20 3.0s} B@f3+ {-6.11/18 2.9s} 37. Rxf3 {+4.81/19 3.0s}
P@h3+ {-7.65/17 2.9s} 38. Rxh3 {+8.23/20 3.0s} Qxg4+ {-8.49/18 3.0s}
39. Nxg4 {+8.01/16 2.9s} B@e4+ {-11.27/15 2.8s} 40. f3 {+10.68/18 2.9s}
Nf4+ {-10.63/17 2.8s} 41. exf4 {+9.75/18 2.9s} Q@e2+ {-14.90/17 2.8s}
42. Rf2 {+11.65/18 2.8s} Bxf3+ {-20.23/17 2.7s} 43. Rxf3 {+12.19/16 2.8s}
P@h3+ {-17.03/15 2.8s} 44. Kg1 {+17.71/18 2.6s} Qxf2+ {-21.97/14 2.4s}
45. Rxf2 {+21.29/15 2.5s} R@g2+ {-22.19/14 2.4s} 46. Rxg2 {+21.88/17 2.1s}
B@e3+ {-20.05/14 2.1s} 47. Nxe3 {+20.85/17 2.7s} hxg2 {-M1/14 2.6s}
48. P@h6+ {+28.13/18 2.2s} Kxh6 {-M1/16 1.4s} 49. B@g5+ {+30.16/11 1.5s}
Kg7 {-M1/10 1.1s} 50. Q@f6+ {+42.48/10 0.99s} Kg8 {-M1/7 0.66s}
51. Q@g7# {+M1/7 0.65s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.40/15 2.3s} 2. Bf4 {+0.61/18 2.3s} Bf5 {-0.55/19 2.4s}
3. e3 {+0.53/20 2.6s} e6 {-0.65/20 2.4s} 4. Bd3 {+0.54/17 2.5s}
Bg6 {-0.57/20 2.6s} 5. Ne2 {+0.68/23 2.5s} Bd6 {-0.65/23 2.5s}
6. O-O {+0.62/22 2.5s} Ne7 {-0.57/23 2.6s} 7. Nbc3 {+0.34/24 2.6s}
O-O {-0.60/22 2.5s} 8. Bxd6 {+1.03/20 2.4s} cxd6 {-0.83/21 2.6s}
9. Nf4 {+0.64/20 2.6s} Nbc6 {-1.04/20 2.5s} 10. B@h4 {+0.30/18 2.6s}
Qd7 {-1.26/17 2.6s} 11. Ncxd5 {+2.47/21 2.7s} Nxd5 {-2.14/24 2.9s}
12. Nxd5 {+1.80/25 3.0s} exd5 {-2.24/23 2.8s} 13. P@f6 {+1.80/22 2.8s}
gxf6 {-1.86/24 2.9s} 14. Bxf6 {+1.61/24 3.0s} P@g7 {-1.87/21 2.9s}
15. Bxg7 {+1.85/20 2.9s} Kxg7 {-1.81/23 2.9s} 16. P@g5 {+1.96/22 2.9s}
f6 {-1.59/19 2.7s} 17. Bxg6 {+1.85/19 2.8s} hxg6 {-2.06/22 2.9s}
18. B@h6+ {+2.21/21 2.9s} Kf7 {-2.20/20 2.8s} 19. Bxf8 {+2.94/22 2.8s}
Rxf8 {-3.47/22 2.9s} 20. R@h7+ {+4.40/23 3.0s} B@g7 {-4.44/22 2.8s}
21. P@h6 {+5.19/22 2.9s} B@h8 {-5.26/23 2.8s} 22. hxg7 {+4.17/26 3.0s}
Bxg7 {-5.25/23 2.9s} 23. gxf6 {+2.31/23 2.9s} Kxf6 {-5.58/23 2.9s}
24. B@h4+ {+6.50/22 2.8s} P@g5 {-5.92/19 2.8s} 25. Bxg5+ {+3.57/19 2.9s}
Kxg5 {-5.97/20 2.9s} 26. f4+ {+0.99/19 2.9s} Kf6 {-7.05/18 2.9s}
27. P@e5+ {+6.31/19 2.9s} Kf7 {-6.80/19 2.9s} 28. P@f6 {+7.98/20 3.0s}
B@h6 {-7.47/18 2.9s} 29. fxg7 {+7.82/18 2.9s} Bxg7 {-8.60/18 2.9s}
30. N@g5+ {+8.54/18 3.0s} Ke8 {-8.37/19 2.9s} 31. B@e6 {+9.30/16 2.9s}
Qe7 {-9.06/16 3.0s} 32. exd6 {+9.56/16 3.0s} Qxd6 {-10.87/15 2.8s}
33. Rxg7 {+8.56/15 2.9s} B@f6 {-12.48/15 2.8s} 34. P@d7+ {+12.86/15 2.7s}
Kd8 {-12.95/14 2.4s} 35. Nf7+ {+15.46/14 2.5s} Rxf7 {-16.77/17 2.0s}
36. Rxf7 {+15.32/19 1.6s} Qxe6 {-27.69/16 1.6s}
37. R@c8# {+M1/9 0.63s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "54"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.70/18 2.3s} Bf5 {-0.67/23 2.4s}
3. e3 {+0.67/19 2.5s} e6 {-0.61/22 2.6s} 4. Bd3 {+0.76/17 2.5s}
Bg6 {-0.53/18 2.5s} 5. Ne2 {+0.78/21 2.5s} Bd6 {-1.35/23 2.5s}
6. O-O {+0.61/21 2.4s} Ne7 {-1.29/22 2.4s} 7. Nbc3 {+0.58/23 2.5s}
O-O {-1.17/21 2.6s} 8. Bxd6 {+1.08/21 2.5s} cxd6 {-0.96/19 2.5s}
9. Nf4 {+0.89/21 2.6s} Nbc6 {-0.91/19 2.6s} 10. B@h4 {+1.27/19 2.6s}
Qd7 {-0.79/17 2.5s} 11. Ncxd5 {+3.38/19 2.6s} Nxd5 {-2.20/24 2.8s}
12. Nxd5 {+2.25/25 3.0s} exd5 {-2.17/22 2.9s} 13. P@f6 {+2.51/22 2.8s}
gxf6 {-2.02/24 2.9s} 14. Bxf6 {+1.88/25 3.0s} P@g7 {-1.88/21 2.9s}
15. Bxg7 {+1.81/20 2.8s} Kxg7 {-2.10/23 2.9s} 16. P@g5 {+1.94/22 2.9s}
f6 {-2.57/19 2.8s} 17. gxf6+ {+1.32/20 2.8s} Rxf6 {-0.26/21 2.9s}
18. P@g5 {+0.08/20 2.8s} N@f3+ {-0.66/18 2.8s} 19. Qxf3 {-3.01/20 2.8s}
Rxf3 {+3.77/19 2.9s} 20. P@f6+ {-3.71/19 2.7s} Kf8 {+4.47/18 2.7s}
21. Bxg6 {-5.04/18 2.8s} hxg6 {+5.91/17 2.7s} 22. B@g7+ {-7.30/16 2.6s}
Ke8 {+3.05/20 2.7s} 23. N@e6 {-5.20/20 2.6s} P@h3 {+12.47/19 2.4s}
24. N@c7+ {-12.26/16 2.1s} Kf7 {+14.71/18 1.9s} 25. gxh3 {-12.88/17 1.8s}
B@g2 {+31.38/13 1.0s} 26. Kxg2 {-44.66/8 0.86s} N@h4+ {+36.93/3 0.62s}
27. Kg1 {-40.00/2 0.52s} Q@g2# {+M1/2 0.44s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.58/18 2.3s} Bf5 {-0.55/19 2.3s}
3. e3 {+0.58/19 2.5s} e6 {-0.63/19 2.5s} 4. Bd3 {+0.45/19 2.5s}
Bg6 {-0.52/17 2.4s} 5. Ne2 {+0.54/19 2.5s} Bd6 {-0.65/23 2.5s}
6. O-O {+0.60/22 2.5s} Ne7 {-0.62/21 2.4s} 7. Nbc3 {+0.59/21 2.5s}
O-O {-0.55/22 2.6s} 8. Bxd6 {+1.03/20 2.5s} cxd6 {-0.90/21 2.5s}
9. Nf4 {+0.78/20 2.5s} Nbc6 {-0.96/23 2.5s} 10. B@h4 {+0.17/21 2.6s}
Qd7 {-0.91/17 2.6s} 11. Ncxd5 {+2.78/19 2.7s} Nxd5 {-2.14/24 2.8s}
12. Nxd5 {+1.82/25 2.9s} exd5 {-2.24/23 2.8s} 13. P@f6 {+1.80/23 2.7s}
gxf6 {-1.87/24 2.9s} 14. Bxf6 {+1.60/25 2.9s} P@g7 {-1.81/21 2.8s}
15. Bxg7 {+1.83/20 2.8s} Kxg7 {-1.81/23 2.9s} 16. P@g5 {+1.93/22 3.0s}
f6 {-1.57/19 2.8s} 17. Bxg6 {+1.82/19 2.8s} hxg6 {-2.05/22 2.9s}
18. B@h6+ {+2.23/21 2.9s} Kh7 {-2.64/20 2.7s} 19. Bxf8 {+2.68/20 2.8s}
Rxf8 {-2.85/21 2.8s} 20. R@h6+ {+3.49/23 2.9s} Kg7 {-2.77/18 2.7s}
21. Rxg6+ {+2.27/17 2.6s} Kxg6 {-2.16/20 2.7s} 22. N@f4+ {+0.64/20 2.7s}
Kg7 {-1.91/18 2.7s} 23. Qh5 {+1.70/17 2.7s} B@e4 {-2.49/25 2.6s}
24. P@e6 {+4.93/24 2.6s} N@e2+ {-3.50/24 2.7s} 25. Kh1 {+3.93/18 2.8s}
Nxf4 {-4.53/17 2.2s} 26. Qh6+ {+11.38/11 1.1s} Kg8 {-7.01/1 0.001s}
27. P@f7+ {+19.08/9 0.77s} Rxf7 {-19.98/8 0.69s} 28. exf7+ {+16.52/6 0.73s}
Kxf7 {-17.02/6 0.63s} 29. Qxf6+ {+25.59/6 0.60s} Ke8 {-28.24/6 0.56s}
30. R@f8# {+M1/3 0.49s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "116"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. Bf4 {-0.39/18 2.3s}
e6 {+0.47/23 2.4s} 4. e3 {-0.48/23 2.4s} Bd6 {-0.07/23 2.5s}
5. Bg3 {-0.18/21 2.4s} Ne7 {+0.14/19 2.4s} 6. Bd3 {-0.27/19 2.4s}
O-O {+0.35/18 2.5s} 7. O-O {-0.23/17 2.4s} Nbc6 {+0.09/16 2.4s}
8. Nc3 {-0.18/19 2.4s} Bxd3 {-0.38/18 2.5s} 9. cxd3 {-0.45/21 2.6s}
Nf5 {-0.13/20 2.6s} 10. Ne5 {+0.26/18 2.6s} f6 {-0.36/17 2.6s}
11. Nxc6 {-0.08/20 2.6s} bxc6 {-0.04/17 2.6s} 12. Bxd6 {+0.13/19 2.7s}
cxd6 {-0.18/18 2.7s} 13. B@h3 {+0.26/16 2.6s} B@g6 {-0.04/20 2.6s}
14. N@f4 {-0.07/21 2.6s} B@f7 {+0.12/17 2.7s} 15. B@g4 {-0.04/16 2.6s}
N@g5 {+0.63/16 2.6s} 16. Qe2 {-0.38/18 2.6s} Nxh3+ {+0.72/18 2.6s}
17. Bxh3 {-0.88/18 2.7s} B@h6 {+1.03/17 2.7s} 18. Nxg6 {-0.89/20 2.8s}
Bxg6 {+0.79/19 2.8s} 19. B@g4 {-0.86/18 2.6s} N@g5 {+0.29/17 2.6s}
20. N@f4 {-1.38/17 2.7s} Nxh3+ {+0.37/17 2.7s} 21. Nxh3 {-0.60/14 2.7s}
B@f7 {+0.16/16 2.6s} 22. N@f4 {-0.66/15 2.7s} Nh4 {+1.64/14 2.7s}
23. Nxe6 {-0.96/17 2.8s} Bxe6 {-0.17/24 2.9s} 24. Bxe6+ {-0.57/18 2.9s}
Kh8 {-0.40/17 2.9s} 25. f4 {+0.32/22 3.0s} Qe7 {-0.91/21 3.0s}
26. B@g4 {+0.37/20 2.9s} f5 {-1.34/20 3.0s} 27. Bexf5 {+0.23/24 3.1s}
Bxf5 {-0.05/25 3.2s} 28. Bxf5 {+0.14/21 3.1s} Nxf5 {-0.01/23 3.1s}
29. B@g5 {+0.44/22 3.0s} B@f6 {-1.43/18 3.1s} 30. Bxf6 {+0.45/16 3.1s}
gxf6 {+0.09/20 3.1s} 31. B@g4 {+0.19/22 3.1s} Qxe3+ {-0.95/21 3.2s}
32. Qxe3 {+0.27/20 3.1s} Nxe3 {-1.71/19 3.1s} 33. Q@e2 {+0.88/19 3.1s}
Nxg4 {-0.78/19 3.2s} 34. Qxg4 {+0.74/17 3.1s} B@g7 {-0.39/16 3.0s}
35. P@e7 {+1.46/18 3.0s} Rf7 {-1.18/17 3.1s} 36. Rae1 {+3.09/16 3.1s}
P@f5 {-3.66/15 3.0s} 37. e8=Q+ {+3.27/21 3.2s} Rxe8 {-3.82/19 3.2s}
38. Rxe8+ {+3.83/15 3.1s} B@f8 {-4.36/15 3.1s} 39. P@g6 {+4.86/22 3.2s}
B@g8 {-3.52/21 3.2s} 40. gxf7 {+3.23/20 3.3s} Bxf7 {-3.26/25 3.2s}
41. Rxf8+ {+3.41/24 3.1s} Bxf8 {-3.20/21 3.1s} 42. Qxf5 {+2.74/20 3.1s}
P@e3 {-1.33/24 3.2s} 43. Qxf6+ {+1.02/23 3.2s} Q@g7 {-0.45/22 3.2s}
44. Qxg7+ {+0.59/21 3.2s} Bhxg7 {+0.14/23 3.2s} 45. N@g5 {-0.22/21 3.2s}
Q@g6 {+0.28/18 3.1s} 46. R@d8 {-0.65/22 3.1s} P@f2+ {+0.34/23 3.1s}
47. Nxf2 {-0.71/22 3.3s} exf2+ {+0.67/21 3.3s} 48. Rxf2 {-0.77/20 3.2s}
N@g4 {+0.36/21 3.1s} 49. B@g3 {-1.03/21 3.0s} R@c1+ {+1.90/19 3.2s}
50. R@f1 {-2.78/19 3.1s} Nxf2 {+3.33/19 3.0s} 51. Rxc1 {-4.08/18 2.9s}
R@h1+ {+3.97/17 3.0s} 52. Kxf2 {-2.60/1 0.014s} Rxc1 {+4.83/19 2.8s}
53. Nxf7+ {-5.79/16 2.8s} Qxf7 {+6.17/17 2.9s} 54. N@g5 {-6.84/16 2.8s}
Bxd4+ {+10.45/17 2.0s} 55. P@e3 {-9.65/16 2.1s} R@f1+ {+12.45/15 1.8s}
56. Ke2 {-11.28/1 0.003s} N@g1+ {+17.74/17 0.97s} 57. Kd2 {-14.70/1 0.003s}
Bxc3+ {+24.78/11 0.95s} 58. bxc3 {-23.30/1 0.002s}
Rfd1# {+M1/13 0.49s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "121"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. g4 {-0.39/17 2.4s}
Bg6 {+0.14/16 2.3s} 4. h4 {+0.07/17 2.4s} h5 {+0.03/18 2.5s}
5. Ne5 {+0.68/16 2.4s} hxg4 {-0.63/17 2.5s} 6. Nxg6 {+1.11/23 2.7s}
fxg6 {-1.17/24 2.7s} 7. Qd3 {+1.58/19 2.5s} P@f7 {-1.39/20 2.5s}
8. Qb5+ {+1.19/22 2.6s} Nc6 {-1.78/21 2.7s} 9. Qxb7 {+0.60/21 2.7s}
Nxd4 {-1.46/23 2.7s} 10. B@a4+ {+1.55/23 2.8s} P@d7 {-1.34/23 2.7s}
11. Qxd5 {+0.39/17 2.5s} e5 {-0.16/17 2.6s} 12. Qxe5+ {+0.05/21 2.7s}
N@e6 {+0.39/20 2.7s} 13. P@d5 {+0.09/19 2.7s} Bd6 {+0.12/21 2.7s}
14. Qe3 {-0.05/20 2.9s} Nf5 {+0.08/21 2.9s} 15. dxe6 {-0.51/21 2.9s}
Nxe3 {-0.03/20 2.8s} 16. exd7+ {-0.35/21 2.9s} Kf8 {-0.25/22 2.9s}
17. Bxe3 {+0.31/20 2.8s} Q@b4+ {+0.04/20 2.8s} 18. Nc3 {-0.18/22 3.0s}
Qxb2 {+0.09/21 3.0s} 19. Rb1 {+0.33/18 2.8s} Qxc3+ {-0.28/19 2.8s}
20. P@d2 {-0.04/18 3.0s} Qxe3 {+0.04/21 2.9s} 21. fxe3 {+0.03/19 2.9s}
Nf6 {+0.24/18 2.8s} 22. P@b7 {-1.01/19 2.9s} Rb8 {+0.35/20 2.9s}
23. N@c6 {-1.22/20 2.8s} Bg3+ {+0.67/23 2.8s} 24. Kd1 {-0.97/22 2.8s}
N@f2+ {-0.02/24 2.8s} 25. Kc1 {-0.24/23 2.7s} Qxd7 {+0.63/22 2.8s}
26. P@e7+ {-1.67/23 3.0s} Qxe7 {+0.39/21 2.9s} 27. Nxe7 {-1.53/20 2.9s}
B@a3+ {+0.68/20 2.8s} 28. N@b2 {-1.20/23 2.9s} Nxh1 {+1.74/21 2.9s}
29. Q@c8+ {-1.44/17 2.8s} R@d8 {+1.77/18 2.8s} 30. Nxg6+ {-3.44/21 2.9s}
fxg6 {+2.28/21 2.8s} 31. Qxb8 {-1.94/22 2.8s} Rxb8 {+2.82/20 2.8s}
32. R@c8+ {-3.16/19 2.8s} Ke7 {+2.87/21 3.0s} 33. c3 {-2.75/17 2.8s}
Rhxc8 {+2.12/19 2.9s} 34. bxc8=N+ {-1.36/25 3.1s} Rxc8 {+1.25/26 3.1s}
35. P@g5 {-1.04/20 3.0s} R@e1+ {+0.71/23 3.0s} 36. R@d1 {-2.09/23 2.9s}
Bxb2+ {+1.23/26 3.2s} 37. Rxb2 {-1.93/25 3.1s} Q@a1+ {+1.11/24 3.1s}
38. Q@b1 {-0.71/29 3.3s} Qxb1+ {+0.52/28 3.2s} 39. Rxb1 {-1.49/26 3.1s}
Q@a3+ {+1.08/26 3.1s} 40. B@b2 {-0.42/27 3.2s} Qxa4 {+0.07/26 3.1s}
41. gxf6+ {-0.81/18 2.9s} gxf6 {+0.72/20 2.9s} 42. Rxe1 {+0.12/25 3.1s}
B@e4 {+0.75/24 3.1s} 43. Q@a3+ {+0.92/23 3.1s} Qxa3 {-0.99/22 3.0s}
44. Bxa3+ {+0.73/26 3.1s} P@d6 {-1.26/20 2.9s} 45. R@h7+ {+2.88/21 2.8s}
P@g7 {-2.13/23 2.9s} 46. Rxg7+ {+2.72/22 3.0s} P@f7 {-3.01/23 2.8s}
47. Rxf7+ {+3.63/22 2.8s} Kxf7 {-2.58/20 2.9s} 48. Q@d7+ {+2.15/20 3.0s}
N@e7 {-4.94/19 2.3s} 49. N@h6+ {+6.06/21 2.2s} Kg7 {-7.38/19 2.1s}
50. Qxe7+ {+5.29/19 2.1s} P@f7 {-6.33/23 2.4s} 51. Qxf7+ {+6.05/23 2.3s}
Kxh6 {-6.24/21 2.5s} 52. P@g5+ {+6.12/20 2.4s} fxg5 {-8.18/19 1.5s}
53. hxg5+ {+8.55/19 1.8s} Kh5 {-6.07/17 2.4s} 54. Qh7+ {+8.28/17 2.5s}
Kxg5 {-8.86/20 2.3s} 55. P@f4+ {+10.17/19 2.2s} Bxf4 {-8.29/16 2.2s}
56. exf4+ {+8.43/16 2.6s} Kxf4 {-9.87/16 2.3s} 57. B@e3+ {+12.62/15 2.1s}
Ke5 {-10.79/14 2.2s} 58. Qe7+ {+13.80/13 2.4s} R@e6 {-13.65/13 2.0s}
59. P@f4+ {+18.50/13 1.9s} Kd5 {-17.45/12 1.4s} 60. P@c4+ {+20.74/12 1.5s}
Kc6 {-22.93/8 0.75s} 61. N@a5# {+M1/6 0.48s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "117"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.54/20 2.4s} 3. Nc3 {+0.90/16 2.4s}
dxe4 {-1.35/21 2.5s} 4. Nxe4 {+0.71/18 2.6s} Nc6 {-0.59/19 2.5s}
5. Nf3 {+0.73/17 2.5s} Qd5 {-0.77/20 2.6s} 6. Bd3 {+0.91/19 2.7s}
P@g4 {-1.18/20 2.6s} 7. Nfg5 {+1.20/16 2.6s} Nxd4 {-2.36/16 2.6s}
8. Be3 {+2.27/18 2.6s} Nf5 {-2.25/16 2.6s} 9. Qxg4 {+1.80/18 2.6s}
Ngh6 {-1.31/18 2.6s} 10. Qe2 {+1.16/19 2.6s} Nxe3 {-0.59/19 2.6s}
11. fxe3 {+0.81/20 2.7s} B@h4+ {-0.87/19 2.9s} 12. P@g3 {+0.62/21 2.9s}
Bxg5 {-0.64/17 2.8s} 13. O-O {+1.25/15 2.7s} N@g4 {+0.15/21 2.8s}
14. Nxg5 {-0.03/20 2.7s} Qxg5 {-0.07/19 2.8s} 15. B@f4 {+0.05/18 2.7s}
Qxf4 {+0.34/23 2.9s} 16. Rxf4 {-0.68/23 2.8s} P@f2+ {+0.43/23 2.8s}
17. Kh1 {-0.80/22 2.8s} Bd6 {+2.60/22 2.8s} 18. Rxf2 {-1.51/23 2.8s}
Nxf2+ {+0.98/21 3.0s} 19. Qxf2 {-1.79/20 2.9s} N@g4 {-0.18/24 3.0s}
20. N@h3 {-0.27/18 3.0s} Nxf2+ {+0.24/17 3.0s} 21. Nxf2 {-0.20/16 2.9s}
R@d2 {-0.31/18 3.0s} 22. P@e2 {-0.26/20 3.0s} Rxd3 {-0.05/19 2.9s}
23. cxd3 {-0.51/18 3.0s} B@e5 {+0.14/18 3.0s} 24. N@e4 {-0.46/18 3.0s}
B@e7 {+1.00/17 2.9s} 25. d4 {-0.45/18 3.0s} Bxg3 {-1.76/18 3.2s}
26. hxg3 {-0.12/18 3.1s} Bxg3 {+0.13/16 3.0s} 27. Nxg3 {+0.82/26 3.0s}
Q@h4+ {-0.52/25 3.1s} 28. P@h2 {+1.57/20 3.1s} Ng4 {-2.42/21 3.1s}
29. Nxg4 {+1.72/25 3.2s} Qxg4 {-2.21/19 3.1s} 30. N@f2 {+2.32/19 3.0s}
Qxg3 {-3.19/17 3.0s} 31. hxg3 {+2.29/16 3.1s} N@f5 {-2.08/19 3.1s}
32. B@h2 {+2.26/15 3.0s} h5 {-1.55/15 3.0s} 33. B@f4 {+1.88/20 3.1s}
N@g4 {-0.79/19 3.0s} 34. Nxg4 {+0.88/20 3.0s} hxg4 {-4.04/19 2.9s}
35. N@e5 {+2.53/25 3.1s} P@h3 {-2.59/24 3.1s} 36. gxh3 {+2.59/22 3.1s}
N@f2+ {-2.89/21 3.0s} 37. Kg2 {+2.62/20 3.1s} Nxh3 {-3.72/20 3.1s}
38. P@g6 {+2.41/18 3.0s} Nxf4+ {-3.34/17 2.9s} 39. exf4 {+3.76/19 3.1s}
B@e4+ {-3.96/19 3.0s} 40. Kf1 {+4.73/18 3.0s} P@g2+ {-4.84/18 3.0s}
41. Kg1 {+6.26/23 3.0s} Nd6 {-5.43/22 2.9s} 42. gxf7+ {+4.70/18 3.1s}
Nxf7 {-4.93/18 3.1s} 43. Nxf7 {+6.33/18 3.1s} Rf8 {-6.09/17 2.9s}
44. Ne5 {+6.81/14 2.8s} P@f7 {-6.24/13 2.8s} 45. N@f2 {+9.66/17 3.1s}
Bc6 {-7.07/22 3.1s} 46. Nxc6 {+8.20/15 3.1s} bxc6 {-12.82/15 3.1s}
47. N@e5 {+9.50/14 3.1s} N@h3+ {-13.81/14 3.1s} 48. Nxh3 {+9.60/17 3.0s}
gxh3 {-21.02/17 2.9s} 49. P@b7 {+10.88/16 2.8s} N@b6 {-9.79/18 2.6s}
50. bxa8=Q {+15.29/22 2.4s} Nxa8 {-14.49/21 2.4s} 51. R@b8 {+16.32/20 2.3s}
P@d7 {-13.54/19 2.0s} 52. Rxc8+ {+15.72/19 2.6s} Bd8 {-13.47/1 0.005s}
53. Rxd8+ {+14.23/17 2.7s} Kxd8 {-16.09/17 2.4s} 54. R@b8+ {+16.48/17 2.2s}
R@c8 {-25.30/15 2.3s} 55. N@b7+ {+22.49/18 2.3s} Ke7 {-29.11/12 1.6s}
56. Rxc8 {+23.99/11 1.4s} Rxc8 {-M1/10 1.7s} 57. B@h4+ {+24.54/8 1.3s}
P@f6 {-M1/15 1.4s} 58. N@g6+ {+33.45/18 1.3s} fxg6 {-M1/10 0.67s}
59. Q@f7# {+M1/9 0.63s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "138"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.54/19 2.4s} 3. Nc3 {+0.35/15 2.4s}
dxe4 {-0.78/20 2.5s} 4. Nxe4 {+0.35/23 2.6s} Nc6 {-0.46/17 2.4s}
5. Nf3 {+0.67/17 2.6s} Qd5 {-0.61/20 2.6s} 6. Bd3 {+0.90/20 2.7s}
P@c4 {-1.07/20 2.6s} 7. Nc3 {+1.37/20 2.7s} cxd3 {-0.17/22 2.7s}
8. Nxd5 {-0.78/22 2.8s} exd5 {+0.02/21 2.7s} 9. cxd3 {-1.52/20 2.7s}
B@g4 {+0.13/21 2.7s} 10. O-O {-0.78/20 2.7s} Be7 {+0.48/18 2.8s}
11. P@h6 {-0.29/17 2.7s} Nxd4 {+0.79/21 2.7s} 12. Nxd4 {+0.17/21 2.8s}
Bxd1 {+0.02/19 2.7s} 13. Rxd1 {+0.58/18 2.7s} Q@g4 {+0.28/25 2.9s}
14. Be3 {-1.76/22 2.8s} N@h3+ {+0.23/19 2.8s} 15. Kh1 {-2.09/19 2.8s}
Nxh6 {+0.29/20 2.8s} 16. N@e5 {+0.36/19 2.8s} P@f3 {+0.57/18 2.7s}
17. Ndxf3 {+0.05/21 2.8s} Nxf2+ {-0.11/21 2.8s} 18. Bxf2 {+0.02/20 2.9s}
P@h3 {+0.45/19 2.9s} 19. gxh3 {+0.77/20 2.9s} P@g2+ {-1.33/21 2.9s}
20. Kg1 {+1.33/1 0.004s} Qxh3 {-1.04/19 2.8s} 21. N@f4 {+0.76/23 2.8s}
P@f6 {+0.45/27 2.8s} 22. B@a4+ {+0.10/19 2.7s} c6 {-0.71/20 2.9s}
23. Nxc6 {-0.18/19 2.8s} bxc6 {-0.96/16 2.7s} 24. Bxc6+ {+0.34/18 2.8s}
Qd7 {+0.32/21 2.9s} 25. Bxd7+ {-0.09/20 2.9s} Bxd7 {+0.05/19 2.8s}
26. Q@g3 {-1.05/17 2.8s} B@g5 {-0.01/16 2.9s} 27. Re1 {+1.25/15 2.9s}
N@f5 {-0.59/19 2.9s} 28. Nxg5 {+1.66/22 3.0s} fxg5 {-1.14/26 3.0s}
29. Qxg2 {+0.61/24 3.1s} gxf4 {-1.88/20 3.1s} 30. P@d6 {+3.10/19 3.1s}
f3 {-1.17/24 3.0s} 31. Rxe7+ {-0.31/23 3.0s} Nxe7 {-1.27/22 3.0s}
32. Qxf3 {+0.64/18 3.1s} N@g5 {-0.49/19 3.1s} 33. Qe3 {+0.77/16 3.0s}
O-O {+1.44/22 3.0s} 34. dxe7 {-2.20/21 3.1s} N@f3+ {+0.86/23 3.2s}
35. Kh1 {-1.02/24 3.2s} Ng4 {+0.64/22 3.1s} 36. exf8=Q+ {-2.83/19 3.0s}
Rxf8 {+1.21/21 3.1s} 37. R@g3 {-1.13/19 2.8s} R@h6 {+3.75/18 2.8s}
38. B@g1 {-0.92/19 3.1s} Nxe3 {+1.31/19 3.1s} 39. Bxe3 {-3.35/18 3.1s}
Bh3 {+1.93/17 3.1s} 40. N@f4 {-2.18/20 3.2s} P@g2+ {+1.19/24 3.2s}
41. Nxg2 {-1.08/23 3.1s} Bxg2+ {+1.23/21 3.1s} 42. Rxg2 {-2.03/21 3.2s}
Q@h3 {+1.38/22 3.1s} 43. Q@g3 {-2.06/19 3.0s} Qxg3 {+1.95/18 3.2s}
44. Rxg3 {-12.91/17 3.1s} Nxg1 {+4.06/22 2.8s} 45. Q@d2 {-4.61/19 2.9s}
B@f3+ {+2.07/18 3.2s} 46. B@g2 {-0.69/20 3.2s} Rxh2+ {+2.27/19 3.3s}
47. Kxh2 {-4.68/16 3.3s} Q@h4+ {+3.46/15 3.2s} 48. P@h3 {-3.03/14 3.2s}
Qxg3+ {+3.41/19 3.1s} 49. Kxg3 {-3.91/20 3.1s} N@f5+ {+2.92/18 3.0s}
50. Kf4 {-3.14/18 3.1s} Nxe3 {+2.68/18 3.3s} 51. Qxe3 {-2.49/17 3.2s}
B@h6 {+5.51/16 3.2s} 52. Rxg1 {-3.09/14 3.1s} Ne6+ {+3.06/15 3.1s}
53. Kxf3 {-3.51/22 3.1s} Bxe3 {+3.51/17 3.1s} 54. N@f6+ {-4.42/20 3.1s}
gxf6 {+3.10/19 3.1s} 55. Q@g3+ {-3.73/19 3.2s} P@g7 {+5.97/20 3.2s}
56. N@e7+ {-7.07/14 3.0s} Kh8 {+5.22/1 0.016s} 57. N@g6+ {-11.21/12 2.9s}
fxg6 {+10.20/15 3.1s} 58. Nxg6+ {-12.66/14 3.1s} hxg6 {+10.04/15 3.3s}
59. R@h4+ {-9.28/14 3.2s} N@h6 {+13.04/15 3.2s} 60. Rxh6+ {-13.58/16 3.1s}
Bxh6 {+15.69/14 2.9s} 61. N@f7+ {-13.71/13 2.8s} Rxf7 {+19.43/14 2.5s}
62. Qb8+ {-17.74/13 2.4s} R@f8 {+19.93/13 2.7s} 63. Qxf8+ {-19.62/12 2.6s}
Rxf8 {+23.56/11 2.0s} 64. P@e3 {-19.60/10 2.0s} N@e5+ {+22.01/13 2.6s}
65. Ke2 {-30.21/16 2.5s} N@d4+ {+31.72/13 2.2s} 66. Kf2 {-37.66/10 0.97s}
Q@e2+ {+31.97/11 1.6s} 67. Kg3 {-22.04/1 0.016s} N@f5+ {+43.29/9 1.1s}
68. Kh2 {-22.28/1 0.019s} Q@g3+ {+44.78/7 0.88s} 69. Kh1 {-23.16/1 0.015s}
R@h2# {+M1/8 0.78s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.37/21 2.5s}
4. Nf3 {+0.85/20 2.5s} dxe4 {-0.85/23 2.6s} 5. Nxe4 {+0.77/21 2.6s}
Nf6 {-0.69/16 2.6s} 6. Neg5 {+0.72/19 2.6s} Qd5 {-1.74/21 2.6s}
7. Be2 {+0.85/21 2.6s} P@g4 {-1.23/21 2.6s} 8. O-O {+1.08/21 2.6s}
gxf3 {-1.41/21 2.7s} 9. Bxf3 {+1.02/19 2.8s} Qxf3 {-1.19/18 2.6s}
10. Nxf3 {+0.66/15 2.6s} B@h5 {-0.70/15 2.6s} 11. P@e2 {+1.01/16 2.6s}
Be7 {-1.09/15 2.6s} 12. c3 {+1.31/15 2.6s} h6 {-0.38/15 2.6s}
13. Bf4 {+0.81/17 2.6s} Nd5 {+0.48/18 2.7s} 14. Bg3 {-0.53/18 2.7s}
N@f4 {+0.44/22 2.7s} 15. P@e4 {-0.41/24 2.9s} Nxg2 {-1.13/25 2.9s}
16. exd5 {+0.05/25 2.8s} exd5 {-1.58/24 2.8s} 17. Kxg2 {+0.29/23 2.9s}
P@e4 {-0.57/22 2.9s} 18. N@f4 {+0.85/21 2.7s} Bcg4 {-0.48/20 2.8s}
19. Nxh5 {+0.31/23 2.9s} Bxh5 {-1.12/25 2.9s} 20. N@f4 {+0.73/23 2.8s}
exf3+ {-2.59/23 2.8s} 21. exf3 {+1.45/22 2.8s} Bxf3+ {-2.24/21 2.8s}
22. Qxf3 {+1.47/20 2.7s} P@e4 {-1.72/19 2.7s} 23. P@d7+ {+2.65/20 2.8s}
Kxd7 {-5.62/20 2.8s} 24. Qg4+ {+3.38/18 2.8s} P@e6 {-5.88/18 2.7s}
25. Nxe6 {+6.08/19 2.6s} P@f3+ {-3.53/22 2.5s} 26. Kh3 {+3.82/17 2.6s}
N@f6 {-4.10/21 2.6s} 27. Nc5+ {+2.24/20 2.8s} Ke8 {-4.95/24 2.8s}
28. Qxg7 {+3.87/17 2.6s} N@g5+ {-5.18/18 2.6s} 29. Kh4 {+5.48/19 2.7s}
Bxc5 {-4.16/18 2.7s} 30. Qxh8+ {+4.07/17 2.9s} N@g8 {-5.14/17 2.9s}
31. B@f5 {+5.46/17 2.8s} Ne6 {-4.08/16 2.8s} 32. Bxe6 {+4.40/17 2.9s}
fxe6 {-16.02/15 2.9s} 33. Qxg8+ {+11.06/17 2.2s} Nxg8 {-29.03/16 1.9s}
34. P@f7+ {+13.84/15 2.2s} Ke7 {-15.53/14 2.0s} 35. N@g6+ {+19.14/15 1.6s}
Kf6 {-30.39/14 1.6s} 36. B@e5+ {+23.88/14 1.6s} Kxg6 {-M1/13 1.3s}
37. Q@g7+ {+42.59/11 0.79s} Kf5 {-36.60/1 0.003s}
38. N@e3# {+M1/4 0.50s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.35/21 2.5s}
4. Nf3 {+0.90/18 2.4s} dxe4 {-0.78/23 2.6s} 5. Nxe4 {+0.60/21 2.6s}
Nf6 {-0.68/16 2.5s} 6. Neg5 {+0.70/19 2.5s} Qd5 {-0.33/21 2.6s}
7. Be2 {+0.88/21 2.6s} P@g4 {-0.77/22 2.6s} 8. O-O {+1.12/21 2.7s}
gxf3 {-1.05/21 2.7s} 9. Bxf3 {+0.62/20 2.8s} Qxd4 {-1.48/18 2.7s}
10. Bxc6+ {+1.24/22 2.8s} bxc6 {-0.89/22 2.7s} 11. Nxf7 {-0.62/23 2.8s}
B@d5 {-1.00/21 2.7s} 12. P@f3 {+0.73/23 2.7s} Kxf7 {+0.04/26 2.9s}
13. Qxd4 {-0.03/25 3.0s} N@e2+ {-0.12/24 2.8s} 14. Kh1 {+2.76/1 0.013s}
Nxd4 {-0.48/25 2.8s} 15. N@e5+ {+0.22/21 2.8s} Ke8 {-1.15/21 2.6s}
16. Q@f7+ {+0.12/21 2.5s} Kd8 {-1.71/1 0.002s} 17. Bg5 {-3.21/18 2.6s}
Nxf3 {+0.16/19 2.7s} 18. Bxf6+ {+0.70/24 2.7s} P@e7 {-0.23/21 2.6s}
19. Rad1 {+0.97/19 2.7s} Nxe5 {-1.81/21 2.7s} 20. Bxe5 {+1.32/20 2.8s}
N@g5 {-1.38/19 2.6s} 21. Rxd5+ {+1.51/22 2.7s} exd5 {-1.80/19 2.8s}
22. Bxc7+ {+2.57/17 2.9s} Kxc7 {-2.31/15 2.7s} 23. P@d6+ {+3.25/14 2.7s}
Kxd6 {-3.59/18 2.7s} 24. B@g3+ {+3.42/17 2.7s} e5 {-2.44/18 2.7s}
25. Bxe5+ {+1.07/17 2.7s} Kxe5 {-2.32/18 2.7s} 26. f4+ {+2.79/15 2.7s}
Kd6 {-2.81/14 2.7s} 27. fxg5 {+4.34/15 2.8s} P@h3 {-3.20/15 2.7s}
28. P@e5+ {+3.89/17 2.7s} Kc5 {-3.61/17 2.6s} 29. N@b3+ {+4.45/15 2.5s}
Kc4 {-3.67/16 2.3s} 30. P@d3+ {+3.53/16 2.4s} Kb5 {-7.25/16 2.0s}
31. N@c7+ {+13.03/15 1.7s} Kb6 {-14.77/14 1.1s} 32. Nxa8+ {+23.24/15 1.0s}
Kb5 {-21.48/8 0.88s} 33. R@a5+ {+32.76/7 0.81s} Kb4 {-38.42/1 0.002s}
34. P@c3# {+M1/2 0.43s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "95"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.59/20 2.3s}
Be7 {-0.87/20 2.4s} 4. d4 {+0.88/20 2.6s} exd4 {-0.81/22 2.7s}
5. Nxd4 {+0.75/21 2.6s} Nxd4 {-0.65/20 2.5s} 6. Qxd4 {+0.50/23 2.7s}
Bf6 {-0.24/22 2.8s} 7. e5 {+0.47/18 2.6s} N@c6 {-0.81/19 2.6s}
8. Qe3 {+0.56/20 2.7s} Nxe5 {-0.27/20 2.7s} 9. P@d4 {+0.30/18 2.6s}
d6 {-0.18/17 2.7s} 10. dxe5 {+0.27/18 2.6s} dxe5 {-0.28/19 2.7s}
11. N@f3 {+1.07/14 2.6s} Bg4 {-0.29/15 2.6s} 12. Nc3 {+0.33/16 2.6s}
P@d4 {-0.91/18 2.8s} 13. Qe4 {+0.45/20 2.7s} Bxf3 {-1.52/19 2.7s}
14. Qxf3 {+0.41/19 2.7s} dxc3 {-0.96/21 2.8s} 15. bxc3 {+0.73/23 2.9s}
P@b2 {-1.17/17 2.7s} 16. Bxf7+ {+0.43/22 2.7s} Kxf7 {-1.03/22 2.9s}
17. N@g5+ {+0.91/21 2.9s} Ke7 {-0.69/20 2.7s} 18. B@a3+ {+0.79/19 2.8s}
c5 {-0.04/18 2.7s} 19. Baxb2 {+0.20/18 2.7s} B@c6 {-1.57/17 2.8s}
20. P@e4 {+0.19/19 2.8s} Nh6 {+0.11/17 2.7s} 21. P@d5 {-0.65/17 2.8s}
Bb5 {+0.91/17 2.8s} 22. Ne6 {-1.92/16 2.7s} N@h4 {+3.19/18 2.7s}
23. Qg3 {-3.01/16 2.7s} N@h5 {+3.28/23 2.8s} 24. Qh3 {-3.92/23 2.7s}
P@g4 {+3.18/21 2.7s} 25. Qxh4 {-3.87/20 2.6s} Bxh4 {+2.85/28 2.8s}
26. P@d3 {-3.14/26 2.7s} Rf8 {+4.26/18 2.7s} 27. Nxd8 {-2.83/27 2.5s}
Bxf2+ {+1.96/27 2.6s} 28. Kd1 {-1.80/28 2.8s} P@e2+ {+2.96/24 2.3s}
29. Kxe2 {-3.36/23 2.3s} Bxd3+ {+1.67/28 2.9s} 30. Kxd3 {-1.56/27 2.8s}
c4+ {+1.33/22 2.6s} 31. Kxc4 {-0.83/26 2.5s} b5+ {+1.41/28 2.8s}
32. Kd3 {+4.98/26 2.7s} Q@c4+ {-2.93/23 2.7s} 33. Kd2 {-6.91/1 0.014s}
P@e3+ {-4.92/23 2.5s} 34. Kd1 {-2.33/1 0.013s} e2+ {-5.69/20 2.6s}
35. Kd2 {-6.53/1 0.014s} e1=Q+ {-5.75/18 2.5s} 36. Rxe1 {-2.22/1 0.014s}
Bxe1+ {-13.48/16 2.4s} 37. Kd1 {+6.70/16 2.3s} R@d3+ {-4.04/22 2.8s}
38. P@d2 {+4.21/20 2.7s} Rxd2+ {-6.29/27 2.7s} 39. Bxd2 {+3.46/25 2.9s}
P@e2+ {-6.94/24 2.7s} 40. Kc1 {+4.10/23 2.6s} Bxd2+ {-3.69/23 2.9s}
41. Kb1 {+4.40/20 2.9s} e1=Q+ {-6.20/20 2.7s} 42. B@c1 {+5.30/20 2.6s}
B@d7 {-3.85/18 2.8s} 43. P@d6+ {+3.93/17 2.7s} Kxd8 {-5.27/21 2.3s}
44. P@c7+ {+5.66/23 2.5s} Qxc7 {-22.05/16 2.2s} 45. Q@e7+ {+10.86/16 2.3s}
Kc8 {-10.08/1 0.004s} 46. dxc7 {+12.28/13 2.3s} Bxc1 {-M1/16 2.4s}
47. N@d6+ {+24.90/13 1.3s} Kxc7 {-15.05/1 0.014s}
48. R@b7# {+M1/11 0.77s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "95"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.56/21 2.4s}
Be7 {-0.34/21 2.4s} 4. d4 {+0.18/20 2.6s} exd4 {-0.81/22 2.6s}
5. Nxd4 {+0.23/21 2.6s} Nxd4 {-0.61/20 2.6s} 6. Qxd4 {+0.27/23 2.8s}
Bf6 {-0.24/22 2.7s} 7. e5 {+0.36/19 2.6s} N@c6 {-0.54/19 2.6s}
8. Qe3 {-0.15/20 2.7s} Nxe5 {-0.28/19 2.8s} 9. P@d4 {-0.35/18 2.6s}
d6 {-0.17/17 2.7s} 10. dxe5 {+0.33/18 2.7s} dxe5 {-0.29/19 2.7s}
11. N@d5 {+0.12/14 2.6s} P@e6 {+0.40/19 2.7s} 12. Nxf6+ {-0.37/17 2.7s}
Nxf6 {+0.22/21 2.8s} 13. B@g5 {+0.14/15 2.7s} N@g4 {-0.19/16 2.6s}
14. Qe2 {-1.10/21 2.7s} P@d5 {-0.70/20 2.7s} 15. N@h5 {+1.58/18 2.7s}
Rg8 {-1.26/19 2.7s} 16. Qxg4 {+0.84/22 2.8s} Nxg4 {-1.49/22 2.8s}
17. Bxd8 {+0.85/20 2.8s} Kxd8 {-1.92/25 2.9s} 18. Q@h4+ {+2.38/21 3.0s}
B@e7 {-1.32/20 2.8s} 19. Qxg4 {+1.86/19 2.8s} dxc4 {-2.14/17 2.7s}
20. N@h6 {+2.96/20 2.8s} B@g6 {-2.89/16 2.7s} 21. Nxg8 {+1.68/21 2.7s}
Bxh5 {-3.09/23 2.8s} 22. Qxh5 {+3.60/23 2.9s} Q@e4+ {-2.19/18 2.6s}
23. N@e3 {+3.12/20 2.7s} N@d4 {-3.98/18 2.7s} 24. B@d1 {+3.59/16 2.7s}
P@e2 {-6.08/20 2.8s} 25. Qxe2 {+8.15/19 2.9s} Nxe2 {-8.41/19 2.9s}
26. Bxe2 {+9.33/18 2.9s} Bd7 {-9.62/18 2.9s} 27. Nxe7 {+8.12/18 2.9s}
Kxe7 {-9.03/19 2.9s} 28. Nc3 {+11.54/19 2.9s} Qd4 {-10.96/18 2.9s}
29. N@d5+ {+14.55/15 2.8s} exd5 {-15.46/16 2.4s} 30. Ncxd5+ {+16.18/17 2.2s}
Ke8 {-13.39/17 2.5s} 31. R@g8+ {+15.16/16 2.8s} N@f8 {-15.41/17 2.5s}
32. P@e7 {+16.35/21 2.8s} N@g6 {-16.01/19 2.6s} 33. exf8=Q+ {+15.95/18 2.8s}
Nxf8 {-18.11/1 0.015s} 34. P@e7 {+14.06/19 2.6s} P@d2+ {-17.40/16 2.4s}
35. Bxd2 {+13.70/19 2.6s} Qxd2+ {-16.58/18 2.3s} 36. Kxd2 {+15.22/18 2.6s}
B@b4+ {-14.57/16 2.5s} 37. B@c3 {+14.43/18 2.8s} Bxe7 {-14.25/20 2.6s}
38. Nxc7+ {+14.81/26 3.0s} Kd8 {-13.62/1 0.016s} 39. Nxa8 {+15.32/25 3.0s}
Q@d6+ {-15.12/24 2.9s} 40. R@d5 {+16.07/16 3.0s} Qxd5+ {-18.99/17 2.9s}
41. Nxd5 {+15.77/15 2.9s} P@c7 {-18.85/14 2.7s} 42. Q@b8+ {+15.68/17 2.6s}
R@c8 {-18.66/16 2.1s} 43. Qxc8+ {+18.06/15 2.7s} Bxc8 {-18.20/19 2.6s}
44. Rxf8+ {+19.73/17 2.4s} Bxf8 {-20.34/16 1.9s} 45. R@e8+ {+26.13/15 1.9s}
Kxe8 {-27.24/14 1.3s} 46. Naxc7+ {+37.58/10 0.90s} Kd7 {-35.13/9 0.56s}
47. Q@e8+ {+35.81/7 0.81s} Kd6 {-19.17/1 0.015s}
48. N@e4# {+M1/7 0.58s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.67/17 2.4s} d5 {-0.68/16 2.3s}
3. exd5 {+0.77/19 2.6s} Nxd5 {-1.16/18 2.5s} 4. Nxd5 {+0.69/17 2.5s}
Qxd5 {-1.39/20 2.6s} 5. Nf3 {+0.84/18 2.6s} Nc6 {-1.20/19 2.6s}
6. d4 {+0.92/18 2.5s} e6 {-0.29/17 2.6s} 7. Be2 {+0.74/17 2.6s}
P@e4 {-0.90/17 2.6s} 8. N@e3 {+0.75/20 2.7s} Qd8 {+0.09/18 2.7s}
9. Ne5 {-0.05/21 2.7s} Qxd4 {-0.96/21 2.8s} 10. Qxd4 {+0.03/20 2.8s}
Nxd4 {-1.11/20 2.8s} 11. Q@a4+ {+0.70/19 2.9s} N@c6 {-1.25/20 2.9s}
12. Nxc6 {+0.94/17 2.8s} Nxc6 {-1.10/16 2.8s} 13. Qxe4 {+0.98/17 2.8s}
N@f6 {-0.72/17 2.8s} 14. Qh4 {+1.22/15 2.7s} P@d4 {-0.30/15 2.7s}
15. Nc4 {+0.60/15 2.7s} Bb4+ {-0.15/19 2.8s} 16. P@d2 {+0.18/18 2.7s}
b5 {+0.34/18 2.7s} 17. P@h6 {+1.39/20 2.8s} Q@g6 {-0.26/22 2.8s}
18. N@f4 {+0.86/21 2.8s} bxc4 {-0.90/21 2.8s} 19. hxg7 {+1.26/21 2.9s}
Qxg7 {-1.54/20 2.9s} 20. P@h6 {+1.44/19 2.8s} Qg8 {-2.25/18 2.8s}
21. Qxf6 {+0.72/20 2.8s} N@e4 {-0.63/19 2.8s} 22. N@g7+ {+0.87/19 2.8s}
Kd7 {-0.80/19 2.8s} 23. Qh4 {+0.77/20 2.9s} P@e3 {-1.96/20 2.9s}
24. fxe3 {+1.23/18 2.7s} dxe3 {-1.20/16 2.8s} 25. O-O {+0.85/16 2.8s}
P@g5 {-0.01/15 2.8s} 26. Qg4 {+0.21/13 2.8s} Ne5 {-0.29/15 2.8s}
27. Qh3 {+0.03/20 2.8s} exd2 {-1.18/18 2.8s} 28. Nd5 {+0.48/16 2.7s}
Bc5+ {+0.02/21 2.9s} 29. P@e3 {+0.08/20 2.9s} Bb7 {+0.01/17 2.9s}
30. Nc3 {-0.34/18 2.9s} Nxc3 {+1.82/20 3.1s} 31. bxc3 {-1.65/20 3.0s}
N@f4 {+2.33/19 3.0s} 32. Rxf4 {-1.76/26 3.2s} dxc1=Q+ {+1.03/25 3.1s}
33. Rxc1 {-2.27/20 3.0s} gxf4 {+1.09/20 3.0s} 34. Rd1+ {-2.78/22 3.0s}
B@d5 {+2.54/21 2.9s} 35. N@f6+ {-4.26/15 2.9s} Kc8 {+5.75/16 3.0s}
36. Nxg8 {-6.28/15 2.9s} Rxg8 {+8.21/16 2.6s} 37. P@d4 {-6.48/15 2.8s}
R@h1+ {+21.38/13 1.7s} 38. Kxh1 {-22.15/12 1.1s} N@f2+ {+25.57/11 0.90s}
39. Kg1 {-10.67/1 0.013s} Nxh3+ {+36.99/7 0.79s} 40. gxh3 {-41.44/4 0.55s}
Q@g2# {+M1/5 0.53s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.06/18 2.4s} Nc6 {-0.69/17 2.4s}
3. d4 {+1.14/21 2.5s} d5 {-1.07/19 2.4s} 4. e5 {+0.98/22 2.6s}
Ne4 {-0.94/23 2.5s} 5. Be3 {+0.14/22 2.6s} Bf5 {-1.01/22 2.7s}
6. Bd3 {-0.01/21 2.6s} e6 {-1.03/20 2.6s} 7. Nge2 {-0.09/23 2.7s}
Nxc3 {-0.55/22 2.6s} 8. bxc3 {-0.66/19 2.6s} Bxd3 {-0.43/21 2.6s}
9. cxd3 {-0.47/24 2.8s} N@h4 {-0.05/26 2.7s} 10. O-O {-0.06/19 2.6s}
Nxg2 {+0.08/20 2.6s} 11. Kxg2 {+0.37/23 2.8s} P@e4 {-0.10/22 2.8s}
12. f3 {+0.41/20 2.7s} exf3+ {-0.58/21 2.7s} 13. Rxf3 {+0.46/21 2.9s}
P@e4 {-0.31/22 2.8s} 14. Rg3 {+0.72/21 2.7s} exd3 {-0.84/18 2.7s}
15. Nf4 {+1.40/20 2.8s} B@e4+ {-2.34/20 2.7s} 16. P@f3 {+0.44/17 2.7s}
P@h4 {-0.78/19 2.7s} 17. fxe4 {+0.88/20 3.0s} hxg3 {-1.01/21 2.9s}
18. exd5 {+1.13/18 2.9s} R@e2+ {-0.46/18 2.8s} 19. P@f2 {+1.78/19 2.9s}
Rxe3 {-1.15/18 2.8s} 20. fxe3 {+0.26/21 3.0s} B@e4+ {-0.86/19 2.8s}
21. B@f3 {+0.09/20 2.8s} exd5 {-0.50/25 3.0s} 22. hxg3 {+0.65/25 3.1s}
Bxf3+ {-0.39/22 2.9s} 23. Qxf3 {+0.64/19 2.9s} B@e4 {-0.95/19 3.0s}
24. B@g4 {+1.37/18 2.9s} P@f5 {-1.29/16 2.8s} 25. B@h5 {+2.40/18 2.9s}
g6 {-2.35/20 2.9s} 26. N@f6+ {+1.59/19 3.1s} Qxf6 {-2.48/18 2.9s}
27. exf6 {+0.49/20 3.0s} O-O-O {-2.44/19 3.0s} 28. P@a6 {+4.61/19 2.9s}
bxa6 {-4.61/18 2.9s} 29. Q@a8+ {+5.59/21 2.8s} N@b8 {-6.74/20 2.8s}
30. Qxe4 {+8.70/22 2.6s} dxe4 {-7.63/22 2.8s} 31. B@b7+ {+7.53/21 2.7s}
Kd7 {-7.98/1 0.002s} 32. Bxc6+ {+7.84/21 2.2s} Nxc6 {-8.82/20 2.1s}
33. Qxc6+ {+7.68/18 2.4s} Kxc6 {-8.45/19 2.0s} 34. N@a5+ {+11.02/21 1.7s}
Kd7 {-10.33/20 1.4s} 35. Bxf5+ {+11.54/19 1.9s} gxf5 {-13.04/15 1.8s}
36. N@e5+ {+25.18/15 0.75s} Kc8 {-37.47/14 0.61s} 37. P@b7+ {+36.87/3 0.64s}
Kb8 {-17.40/1 0.013s} 38. R@a8# {+M1/2 0.42s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "124"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+1.09/19 2.5s}
d5 {-2.00/19 2.4s} 4. e5 {+0.98/24 2.6s} Ne4 {-0.92/23 2.6s}
5. Be3 {+1.18/22 2.5s} Bf5 {-1.01/21 2.6s} 6. Bd3 {+0.86/22 2.7s}
e6 {-0.88/24 2.7s} 7. Nge2 {+0.90/20 2.7s} Nxc3 {-0.36/19 2.6s}
8. bxc3 {+0.37/21 2.7s} N@h4 {-0.06/21 2.6s} 9. Rg1 {+0.48/18 2.6s}
Bxd3 {-0.20/24 2.6s} 10. cxd3 {+0.31/25 2.7s} B@f3 {-2.17/23 2.7s}
11. B@h3 {+0.86/23 2.6s} Bxg2 {-2.49/19 2.7s} 12. Bxg2 {+0.69/20 2.9s}
Nxg2+ {-0.15/20 2.8s} 13. Rxg2 {+0.14/18 2.8s} P@f3 {-1.88/17 2.8s}
14. Rg3 {0.00/20 2.7s} fxe2 {-0.09/20 2.9s} 15. Qxe2 {-0.09/19 2.7s}
B@a5 {+0.12/17 2.7s} 16. B@d2 {+0.21/21 2.7s} N@c2+ {-0.25/20 2.8s}
17. Kf1 {+0.28/19 2.7s} Nxa1 {-0.23/18 2.7s} 18. P@h6 {+0.19/22 2.8s}
gxh6 {+0.18/21 2.9s} 19. N@f6+ {-1.32/17 2.8s} Qxf6 {+2.22/19 2.8s}
20. exf6 {-2.33/20 2.8s} O-O-O {+2.04/24 2.9s} 21. N@e5 {-1.84/18 2.7s}
R@b1+ {0.00/22 2.8s} 22. Kg2 {-1.91/18 2.8s} Nxe5 {+1.93/21 2.9s}
23. dxe5 {-2.15/19 2.8s} N@h4+ {+2.38/18 2.7s} 24. Kh3 {-2.15/1 0.002s}
Nf5 {+1.81/18 2.8s} 25. Bxa7 {-0.68/24 2.7s} Nxg3 {+2.33/22 2.7s}
26. Q@a8+ {+0.98/25 2.7s} Kd7 {-1.12/25 2.8s} 27. Qxd8+ {+0.67/29 3.0s}
Kxd8 {-1.85/22 2.6s} 28. P@e7+ {+0.99/21 2.7s} Bxe7 {-0.58/26 2.9s}
29. fxe7+ {+0.32/25 2.9s} Kxe7 {-1.33/19 2.6s} 30. B@h4+ {+1.71/17 2.6s}
Kd7 {-0.12/22 2.9s} 31. N@f6+ {+0.31/21 2.7s} Kd8 {-3.41/18 2.6s}
32. Nxd5+ {+0.57/19 2.7s} Kc8 {+0.42/21 3.0s} 33. P@d7+ {-0.79/25 2.9s}
Kxd7 {-2.09/1 0.013s} 34. Nf6+ {-0.27/23 2.7s} Kd8 {+0.85/22 2.8s}
35. R@g8+ {+1.78/20 2.7s} R@f8 {-4.65/16 2.6s} 36. Nxh7+ {+2.59/16 2.4s}
P@e7 {-1.58/15 2.4s} 37. Bxe7+ {+5.06/16 2.1s} Kxe7 {-4.26/17 2.1s}
38. P@f6+ {+9.24/15 1.2s} Ke8 {-17.58/13 1.5s} 39. P@d7+ {+8.77/19 1.6s}
Kd8 {-10.35/20 1.4s} 40. Rxf8+ {+6.15/22 1.8s} Kxd7 {-9.59/18 1.5s}
41. Rxf7+ {+8.33/16 1.7s} Kd8 {-11.02/20 1.8s} 42. P@e7+ {+4.99/25 2.1s}
Kd7 {-2.83/29 3.0s} 43. e8=Q+ {+4.36/25 2.1s} Kxe8 {-7.67/1 0.014s}
44. R@f8+ {+1.60/29 3.2s} Rxf8 {-5.64/1 0.014s} 45. Rxf8+ {+3.72/22 2.0s}
Kd7 {-5.31/1 0.015s} 46. Rf7+ {+1.63/25 3.0s} Kd8 {-1.50/19 1.5s}
47. Rf8+ {+0.05/21 2.8s} B@e8 {-1.40/21 2.7s} 48. Rxe8+ {+0.45/22 2.9s}
Kxe8 {-0.97/20 2.7s} 49. R@f8+ {+0.82/19 2.8s} Kd7 {-0.97/1 0.005s}
50. Rf7+ {+0.41/21 3.0s} Kc8 {-0.26/20 3.1s} 51. Rf8+ {-0.45/19 3.1s}
N@d8 {-0.31/18 3.0s} 52. Rxd8+ {-0.75/20 3.0s} Kxd8 {+0.37/1 0.005s}
53. N@f7+ {-0.25/18 3.0s} Kc8 {+1.06/19 3.1s} 54. Qg4 {-1.52/20 3.0s}
Q@f1+ {+2.53/18 3.0s} 55. B@g2 {-2.62/22 2.9s} Qxg2+ {+5.75/23 2.4s}
56. Kxg2 {-5.53/22 2.4s} R@g1+ {+4.94/21 2.7s} 57. Kh3 {-4.97/20 2.5s}
B@f1+ {+9.07/21 2.1s} 58. Kh4 {-9.09/20 2.0s} R@h3+ {+10.37/18 2.0s}
59. Qxh3 {-3.50/1 0.016s} R@h5+ {+14.91/17 1.5s} 60. Kg4 {-6.42/1 0.015s}
Bxh3+ {+17.84/15 1.6s} 61. Kf3 {-18.44/13 1.4s} Q@g4+ {+21.74/13 1.0s}
62. Ke3 {-20.60/1 0.002s} Nc2# {+M1/11 0.88s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+1.08/19 2.5s}
d5 {-1.11/19 2.4s} 4. e5 {+0.91/24 2.6s} Ne4 {-0.85/23 2.6s}
5. Be3 {+0.19/22 2.5s} Bf5 {-1.04/21 2.6s} 6. Bd3 {+0.05/22 2.7s}
e6 {-0.86/23 2.7s} 7. Nge2 {-0.37/19 2.6s} Nxc3 {-0.37/19 2.6s}
8. bxc3 {-1.04/21 2.7s} N@h4 {-0.01/21 2.7s} 9. Rg1 {-0.56/18 2.6s}
Bxd3 {-0.20/23 2.6s} 10. cxd3 {-0.16/24 2.7s} B@f3 {-0.45/24 2.7s}
11. B@h3 {+0.92/23 2.7s} Bxg2 {-0.45/19 2.7s} 12. Bxg2 {+0.16/20 2.8s}
P@f3 {-1.26/19 2.8s} 13. Bh1 {+1.51/21 2.8s} Nxe5 {-0.48/18 2.7s}
14. dxe5 {+0.58/18 2.7s} P@g2 {-0.54/20 2.8s} 15. Qa4+ {+2.41/24 2.8s}
c6 {-2.57/26 2.9s} 16. B@g5 {+3.43/23 2.8s} gxh1=Q {-3.20/24 2.7s}
17. Bxd8 {+3.49/25 2.8s} fxe2 {-3.12/24 2.8s} 18. Kxe2 {+3.17/24 2.8s}
Qf3+ {-4.29/19 2.8s} 19. Kd2 {+3.19/20 2.8s} Qxe3+ {-3.37/21 2.9s}
20. fxe3 {+2.77/22 2.9s} Rxd8 {-3.21/21 2.8s} 21. P@c7 {+1.52/18 2.7s}
Nf3+ {-4.46/21 2.7s} 22. Kc2 {+5.32/20 2.8s} N@a3+ {-4.12/19 2.7s}
23. Kb2 {+5.60/18 2.7s} Nc4+ {-5.39/22 2.5s} 24. Qxc4 {+7.22/21 2.3s}
B@a3+ {-6.08/20 2.4s} 25. Kc2 {+7.11/19 2.3s} B@d6 {-2.32/21 2.7s}
26. cxd8=Q+ {+1.58/17 2.9s} Kxd8 {-2.31/1 0.003s} 27. R@a8+ {+3.81/19 2.8s}
B@b8 {-3.32/18 2.8s} 28. Qb3 {+5.05/18 2.8s} P@b2 {-5.16/18 2.7s}
29. Rab1 {+11.37/17 2.4s} Nxg1 {-10.73/16 2.4s} 30. Qxb7 {+10.47/15 2.2s}
R@c1+ {-11.69/14 2.1s} 31. Kb3 {+15.71/16 2.0s} Rxc3+ {-13.80/15 1.8s}
32. Kxc3 {+13.71/13 2.3s} Bxe5+ {-11.75/12 2.2s} 33. Kc2 {+20.07/14 1.9s}
P@b3+ {-17.56/11 1.5s} 34. axb3 {+23.38/12 1.7s} P@a2 {-38.70/11 1.4s}
35. Q@d7# {+M1/3 0.43s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.40/20 2.4s} 4. exd5 {+0.41/19 2.5s} Nxd5 {-0.39/19 2.6s}
5. d4 {+0.68/19 2.6s} e6 {-0.78/17 2.6s} 6. Nxd5 {+0.61/18 2.6s}
exd5 {-0.20/18 2.7s} 7. Bb5 {+0.15/17 2.6s} Bb4+ {+0.27/16 2.6s}
8. c3 {-0.26/15 2.6s} Qe7+ {-0.34/18 2.7s} 9. N@e5 {-0.15/18 2.6s}
P@h3 {-0.35/18 2.7s} 10. Rg1 {-0.26/17 2.6s} hxg2 {+0.50/16 2.6s}
11. Rxg2 {-0.49/19 2.7s} P@g4 {+0.77/18 2.6s} 12. Ng5 {-0.83/17 2.6s}
Bd7 {+1.55/19 2.8s} 13. Bxc6 {-1.20/18 2.8s} bxc6 {+1.29/17 2.7s}
14. Nxf7 {-1.44/17 2.6s} N@f3+ {+1.03/21 2.9s} 15. Kf1 {-1.14/21 2.9s}
Nxe5 {+2.13/15 2.7s} 16. Nxe5 {-1.49/19 2.7s} B@h3 {-0.59/22 2.8s}
17. P@f7+ {+0.08/24 2.9s} Kd8 {-0.73/21 2.7s} 18. N@g8 {+0.59/20 2.7s}
N@h4 {-0.37/21 2.8s} 19. Nxe7 {+0.07/18 2.8s} Bxg2+ {-0.04/19 2.8s}
20. Ke2 {-0.25/20 2.7s} Bxe7 {-0.20/23 2.8s} 21. P@b7 {-0.32/22 2.8s}
Bf3+ {+0.01/21 2.8s} 22. Nxf3 {+0.26/20 2.7s} gxf3+ {-0.70/25 2.9s}
23. Kd2 {+0.46/21 2.8s} N@c4+ {-0.20/19 2.7s} 24. Kc2 {+0.36/18 2.7s}
Rb8 {-2.20/22 2.8s} 25. Q@a8 {+1.18/21 2.8s} Bf5+ {-4.11/20 2.7s}
26. B@d3 {+2.10/19 2.8s} Bxd3+ {-3.31/19 2.7s} 27. Qxd3 {+2.67/21 2.8s}
N@e1+ {-4.51/17 2.7s} 28. Kb1 {+5.82/18 2.5s} Kd7 {-8.99/20 2.4s}
29. B@c8+ {+8.25/21 2.2s} Rhxc8 {-7.19/18 2.2s} 30. bxc8=Q+ {+6.74/19 2.3s}
Kxc8 {-7.16/18 2.1s} 31. P@b7+ {+9.80/14 2.1s} Kd7 {-8.74/12 2.0s}
32. Qxb8 {+10.80/11 2.0s} R@a8 {-1.82/22 2.7s} 33. Qxa8 {+16.15/13 1.7s}
Nxd3 {-M1/12 1.6s} 34. Qc8+ {+32.98/11 0.68s} Kd6 {-28.99/1 0.002s}
35. R@e6# {+M1/9 0.56s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "51"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.39/20 2.4s} 4. exd5 {+0.43/19 2.5s} Nxd5 {-0.39/19 2.6s}
5. d4 {+0.59/19 2.6s} e6 {-0.28/17 2.6s} 6. Nxd5 {-0.04/19 2.7s}
exd5 {-0.21/18 2.6s} 7. Bb5 {-1.14/17 2.7s} Bb4+ {+0.23/16 2.6s}
8. c3 {-0.23/16 2.7s} Qe7+ {+0.45/18 2.7s} 9. N@e5 {-0.15/18 2.7s}
P@h3 {+0.81/18 2.6s} 10. Rg1 {-1.28/17 2.6s} hxg2 {+0.49/16 2.6s}
11. Rxg2 {-1.86/19 2.7s} P@g4 {+0.68/18 2.7s} 12. Bg5 {-0.67/17 2.6s}
N@f6 {-0.86/22 2.6s} 13. Bxf6 {+0.88/22 2.6s} Qxf6 {-0.98/23 2.6s}
14. N@h5 {+1.71/21 2.8s} Qh6 {-2.01/22 2.8s} 15. Bxc6+ {+2.75/21 2.8s}
bxc6 {-2.63/22 2.7s} 16. cxb4 {+1.14/21 2.7s} B@h3 {-2.93/18 2.7s}
17. P@b7 {+6.16/18 2.7s} Bxb7 {-5.66/20 2.5s} 18. P@d7+ {+4.38/30 2.7s}
Kf8 {-4.45/30 2.6s} 19. B@e7+ {+5.00/31 2.6s} Kxe7 {-7.98/32 2.2s}
20. N@f5+ {+8.14/31 2.2s} Kf8 {-5.95/30 2.4s} 21. Nhxg7 {+10.31/27 2.4s}
Bxg2 {-12.55/19 2.2s} 22. P@e7+ {+17.59/21 1.9s} Kg8 {-14.51/1 0.002s}
23. e8=Q+ {+19.59/19 1.8s} R@f8 {-18.93/18 1.4s} 24. Nxh6+ {+24.82/15 1.4s}
Kxg7 {-16.22/1 0.014s} 25. Nf5+ {+32.45/11 1.1s} Kf6 {-34.06/8 0.91s}
26. Q@g5# {+M1/9 0.73s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "30"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.32/17 2.2s} 2. d4 {+0.13/16 2.2s} Bf5 {+0.19/18 2.4s}
3. Nc3 {-0.30/18 2.4s} e6 {+0.24/22 2.4s} 4. e3 {+0.24/19 2.4s}
Bd6 {-0.46/20 2.5s} 5. Bd3 {+0.66/23 2.6s} Ne7 {-0.56/19 2.6s}
6. O-O {+0.47/21 2.6s} Nbc6 {-1.19/18 2.6s} 7. Re1 {+0.47/19 2.6s}
Bxd3 {+0.07/19 2.6s} 8. cxd3 {-0.49/20 2.6s} B@h5 {+0.38/22 2.8s}
9. B@e2 {-0.18/19 2.6s} Nf5 {+0.95/20 2.7s} 10. e4 {-1.25/21 2.7s}
Bxf3 {+2.28/22 2.8s} 11. exf5 {-2.48/22 2.6s} Bxh2+ {+2.38/21 2.7s}
12. Kxh2 {-4.12/21 2.6s} N@g4+ {+10.12/22 2.1s} 13. Kg3 {-8.66/19 2.0s}
Nxd4 {+11.49/15 1.7s} 14. Bxf3 {-14.27/20 2.0s} Nxf5+ {+16.11/14 1.1s}
15. Kxg4 {-18.71/12 1.2s} Qh4# {+M1/8 0.52s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "62"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.37/14 2.2s} 2. d3 {+0.86/17 2.2s} Nc6 {-0.57/18 2.3s}
3. g3 {-0.20/22 2.4s} e5 {-0.54/20 2.3s} 4. Bg2 {-1.14/20 2.4s}
Nf6 {-0.26/19 2.4s} 5. O-O {-0.78/19 2.4s} h6 {+0.54/15 2.3s}
6. Nc3 {-0.74/17 2.4s} Be6 {+0.85/17 2.4s} 7. h3 {-1.62/17 2.5s}
Qd7 {+0.82/16 2.5s} 8. Kh2 {-0.82/15 2.4s} Bc5 {+1.23/17 2.4s}
9. a3 {-3.53/17 2.5s} a5 {+1.42/18 2.4s} 10. Rb1 {-2.73/15 2.5s}
h5 {+2.93/17 2.5s} 11. Bg5 {-3.06/16 2.7s} Ng4+ {+2.69/21 2.8s}
12. hxg4 {-2.43/21 2.7s} hxg4+ {+2.30/18 2.7s} 13. Nh4 {-1.98/19 2.8s}
f6 {+2.69/19 2.7s} 14. Nxd5 {-2.64/18 2.7s} fxg5 {+2.23/25 2.8s}
15. N@f6+ {-2.63/28 2.8s} gxf6 {+2.13/30 2.9s} 16. Nxf6+ {-2.14/25 2.7s}
Kd8 {+2.34/23 2.7s} 17. Nxd7 {-2.31/27 2.9s} gxh4 {+2.33/27 2.9s}
18. Kg1 {-5.18/22 2.6s} hxg3 {+1.98/24 2.7s} 19. Nxc5 {-3.45/27 2.8s}
gxf2+ {+3.01/26 2.7s} 20. Rxf2 {-2.10/21 2.7s} P@h2+ {+2.97/23 2.7s}
21. Kf1 {-4.07/24 2.6s} h1=Q+ {+5.64/23 2.3s} 22. Bxh1 {-4.69/22 2.6s}
N@e3+ {+4.36/21 2.4s} 23. Ke1 {-8.80/22 2.0s} Rxh1+ {+6.70/21 2.1s}
24. B@f1 {-6.02/18 2.4s} N@g2+ {+7.91/19 1.9s} 25. Kd2 {-10.02/20 1.8s}
Nxf1+ {+10.40/20 1.7s} 26. Kc1 {-12.25/17 1.8s} P@d2+ {+15.23/16 1.6s}
27. Qxd2 {-14.09/1 0.003s} Nxd2+ {+18.50/15 1.1s} 28. Q@f1 {-38.82/13 1.3s}
Q@e1+ {+25.25/11 1.4s} 29. Qxe1 {-26.14/1 0.003s} Rxe1+ {+32.06/12 0.72s}
30. Kxd2 {-M1/6 0.68s} B@e3+ {+36.76/5 0.73s} 31. Kc3 {-17.63/1 0.015s}
Q@d4# {+M1/3 0.42s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "92"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. d4 {+0.53/16 2.2s} d5 {-0.74/16 2.3s}
3. Nc3 {+0.77/20 2.3s} Bf5 {-0.76/19 2.4s} 4. Bg5 {+0.76/23 2.4s}
e6 {-1.01/24 2.5s} 5. e3 {+0.66/27 2.7s} Be7 {-0.83/32 2.8s}
6. Bb5+ {+0.83/25 2.6s} Nbd7 {-1.09/28 2.7s} 7. Ne5 {+1.29/29 2.9s}
O-O {-1.42/28 2.9s} 8. Bxd7 {+1.01/27 2.8s} Nxd7 {-1.80/26 2.9s}
9. Bxe7 {+1.45/27 3.0s} Qxe7 {-2.35/28 3.0s} 10. Nxd7 {+1.32/24 2.8s}
B@h6 {+0.50/22 2.8s} 11. Nxf8 {-0.24/16 2.7s} Rxf8 {+0.06/16 2.7s}
12. N@e5 {+0.31/17 2.7s} N@h4 {-0.09/18 2.6s} 13. Rg1 {+0.22/16 2.7s}
B@e4 {+0.04/18 2.7s} 14. Nxe4 {+0.08/19 2.7s} Bxe4 {-0.07/16 2.7s}
15. B@f3 {+0.22/16 2.7s} Bxf3 {-1.39/21 2.7s} 16. gxf3 {+0.38/21 2.7s}
N@g2+ {-2.44/19 2.7s} 17. Kf1 {+0.73/19 2.8s} B@h3 {-0.95/21 2.8s}
18. Ke2 {+1.10/21 2.8s} Nxf3 {-0.61/16 2.7s} 19. Nxf3 {+0.49/19 2.8s}
Bg4 {+0.27/18 2.8s} 20. Rxg2 {-0.51/21 2.9s} Bxf3+ {+0.22/19 2.9s}
21. Kxf3 {-0.19/18 2.7s} Qf6+ {+0.01/21 2.9s} 22. R@f4 {-0.21/20 2.8s}
Bxf4 {+0.11/22 2.8s} 23. N@h5 {+0.39/24 2.8s} N@h4+ {+0.25/26 3.0s}
24. Ke2 {-0.02/26 2.9s} P@f3+ {+0.05/23 2.9s} 25. Kd2 {-0.19/22 2.8s}
Qxd4+ {-2.05/23 2.8s} 26. B@d3 {+0.29/23 2.7s} Nxg2 {-1.79/21 2.8s}
27. Nxf4 {+0.38/20 2.7s} Qxb2 {-0.75/17 2.6s} 28. Bxh7+ {0.00/18 2.9s}
Kxh7 {+0.01/18 2.9s} 29. N@g5+ {-0.51/17 2.8s} Kh6 {-1.20/18 2.8s}
30. N@g4+ {-0.81/17 2.8s} Kxg5 {-0.41/1 0.014s} 31. B@e7+ {-0.25/16 2.6s}
P@f6 {+1.42/15 2.7s} 32. h4+ {-1.99/18 2.8s} Kxg4 {+1.78/16 2.8s}
33. B@h3+ {-2.21/16 2.7s} Kxh4 {-3.86/1 0.013s} 34. Nxg2+ {-3.45/20 3.0s}
Kg5 {+4.81/19 2.9s} 35. Bxf6+ {-3.62/18 2.9s} Kxf6 {+5.50/18 2.9s}
36. B@h4+ {-5.03/19 2.9s} Kg6 {+8.68/20 2.9s} 37. Nf4+ {-7.90/19 2.8s}
Kh7 {+8.90/20 3.0s} 38. N@g5+ {-9.47/24 3.0s} Kh8 {+9.88/23 3.0s}
39. Qxf3 {-8.01/22 3.0s} B@c3+ {+9.08/21 3.2s} 40. Ke2 {-11.67/22 2.7s}
R@d2+ {+15.99/21 2.7s} 41. Kf1 {-14.97/20 2.8s} Qxa1+ {+15.16/19 2.7s}
42. Kg2 {-15.84/19 2.2s} N@e1+ {+15.78/18 2.4s} 43. Kg3 {-15.64/16 2.5s}
Nxf3 {+12.25/15 2.5s} 44. Kxf3 {-14.33/14 2.4s} B@e4+ {+17.40/14 2.1s}
45. Kg3 {-17.81/15 2.1s} N@h1+ {+20.43/13 1.8s} 46. Kh2 {-21.12/11 0.83s}
Q@g1# {+M1/10 0.86s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "90"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. d4 {+0.62/14 2.3s} d5 {-0.73/15 2.3s}
3. Nc3 {+0.81/20 2.4s} Bf5 {-0.77/19 2.4s} 4. Bg5 {+0.48/24 2.5s}
e6 {-0.58/24 2.5s} 5. e3 {+0.76/29 2.7s} Be7 {-0.71/32 2.7s}
6. Bb5+ {+0.81/25 2.6s} Nbd7 {-0.70/26 2.7s} 7. Ne5 {+1.27/29 2.9s}
O-O {-1.12/29 3.0s} 8. Bxd7 {+1.09/27 2.8s} Nxd7 {-1.20/26 2.9s}
9. Bxe7 {+1.42/27 3.1s} Qxe7 {-1.48/28 3.1s} 10. Nxd7 {+1.40/24 2.9s}
Qxd7 {-1.39/22 2.8s} 11. N@h6+ {+1.97/25 2.9s} Kh8 {-1.87/24 2.9s}
12. N@e5 {+1.99/20 2.8s} Qe7 {-2.20/22 2.8s} 13. Nxf5 {+1.50/22 2.9s}
exf5 {-2.06/21 2.8s} 14. Nxd5 {+0.12/19 2.7s} Qg5 {-1.88/19 2.7s}
15. P@e7 {+0.81/23 2.8s} N@h4 {-1.52/22 2.9s} 16. exf8=Q+ {+1.11/25 2.9s}
Rxf8 {-1.59/22 2.8s} 17. B@h3 {+3.07/23 2.9s} B@h5 {-1.41/23 2.8s}
18. R@g3 {+1.05/19 2.9s} Bxd1 {-0.53/18 2.8s} 19. Rxd1 {-0.42/17 2.8s}
B@g4 {-0.40/18 2.9s} 20. B@f3 {+0.73/19 3.0s} Bxf3 {-0.34/17 2.8s}
21. Nxf3 {-0.73/21 2.9s} Nxf3+ {+0.19/26 3.2s} 22. gxf3 {-1.80/27 3.2s}
P@e2 {+1.23/25 3.0s} 23. Kxe2 {-1.69/25 3.1s} B@c4+ {+1.63/27 3.2s}
24. B@d3 {-2.73/28 3.2s} Bxd5 {+1.72/25 3.0s} 25. Rxg5 {-3.28/24 2.9s}
Bxf3+ {+2.70/24 3.0s} 26. Kxf3 {-4.22/25 3.0s} P@e4+ {+3.47/22 3.0s}
27. Ke2 {-3.99/22 3.0s} Q@f3+ {+3.80/24 3.2s} 28. Kd2 {-3.76/23 3.1s}
exd3 {+3.95/22 3.0s} 29. cxd3 {-3.70/21 3.1s} Qxf2+ {+4.16/22 3.0s}
30. B@e2 {-5.15/23 3.1s} N@f3+ {+3.45/18 3.0s} 31. Kc1 {-5.17/22 3.1s}
Qxe3+ {+4.77/21 3.1s} 32. B@d2 {-5.24/20 3.2s} Nxd2 {+5.46/19 3.1s}
33. Rxd2 {-5.38/18 3.0s} Qxg5 {+5.66/19 3.0s} 34. N@f3 {-5.46/18 3.1s}
R@a1+ {+5.08/19 3.1s} 35. N@b1 {-5.38/18 3.0s} Qxd2+ {+4.48/20 3.0s}
36. Nxd2 {-3.85/17 3.0s} P@c2 {+4.21/18 3.0s} 37. Q@e7 {-3.72/18 3.0s}
cxb1=Q+ {+3.31/20 3.1s} 38. Nxb1 {-2.66/1 0.003s} B@d6 {+5.53/16 3.1s}
39. Qxf8+ {-6.40/20 3.1s} Bxf8 {+6.69/19 3.1s} 40. R@e8 {-6.66/17 3.1s}
Rxb1+ {+9.03/18 3.0s} 41. Kxb1 {-9.87/19 2.7s} N@a3+ {+11.67/18 2.4s}
42. bxa3 {-29.12/17 2.0s} N@c3+ {+13.61/16 1.9s} 43. Kc1 {-15.45/17 1.8s}
Q@b1+ {+14.83/17 2.2s} 44. Kd2 {-11.77/1 0.015s} B@f4+ {+21.64/14 1.6s}
45. P@e3 {-M1/12 1.0s} R@c2# {+M1/7 0.59s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "42"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} d5 {-0.83/19 2.3s} 2. Nf3 {+0.80/19 2.3s} Nc6 {-0.63/20 2.4s}
3. g3 {+0.62/22 2.4s} e5 {-0.49/21 2.4s} 4. Bg2 {+0.39/20 2.4s}
Nf6 {-0.27/17 2.4s} 5. O-O {+0.15/19 2.4s} h6 {+0.51/15 2.4s}
6. Nc3 {-0.48/17 2.3s} Be6 {+0.44/17 2.4s} 7. h3 {-0.68/17 2.4s}
Qd7 {+0.24/16 2.5s} 8. Kh2 {-0.82/15 2.4s} Rd8 {+1.57/16 2.5s}
9. a3 {-1.20/18 2.4s} Bd6 {+0.43/17 2.5s} 10. e4 {+0.01/16 2.5s}
Bxh3 {+3.81/19 2.7s} 11. Bxh3 {-3.76/18 2.7s} Qxh3+ {+3.94/24 2.8s}
12. Kxh3 {-5.04/23 2.8s} P@g4+ {+3.66/20 2.7s} 13. Kh2 {-5.21/17 2.6s}
gxf3 {+5.43/21 2.6s} 14. Nxd5 {-4.43/20 2.5s} N@g4+ {+3.54/19 2.5s}
15. Kg1 {-5.02/15 2.4s} B@e2 {+0.54/15 2.5s} 16. P@g6 {-3.44/17 2.3s}
Nxd5 {+7.54/17 2.0s} 17. gxf7+ {-7.33/16 2.1s} Kf8 {+9.18/15 1.9s}
18. exd5 {-8.68/14 1.9s} N@h3+ {+14.91/15 0.84s} 19. Kh1 {-10.82/1 0.002s}
Nhxf2+ {+19.03/12 0.83s} 20. Rxf2 {-18.74/12 0.59s} Nxf2+ {+20.76/13 0.61s}
21. Kg1 {-20.95/9 0.64s} R@g2# {+M1/5 0.46s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} e5 {-0.17/19 2.2s} 2. Nf3 {+0.38/20 2.3s} Nc6 {-0.33/22 2.4s}
3. g3 {-0.47/24 2.5s} d5 {-0.53/19 2.4s} 4. Bg2 {-1.11/20 2.4s}
Nf6 {-0.24/19 2.4s} 5. O-O {-0.77/19 2.4s} h6 {+0.58/15 2.4s}
6. Nc3 {-0.72/17 2.4s} Be6 {+0.75/17 2.4s} 7. h3 {-0.66/17 2.5s}
Qd7 {+0.70/16 2.4s} 8. Kh2 {-0.83/15 2.5s} Rd8 {+1.51/16 2.4s}
9. a3 {-1.18/18 2.4s} Bd6 {+1.31/17 2.4s} 10. e4 {0.00/17 2.5s}
d4 {-0.14/20 2.6s} 11. Nd5 {-0.03/20 2.7s} Nxd5 {-0.28/20 2.7s}
12. exd5 {+0.23/20 2.7s} Bxd5 {-0.38/21 2.8s} 13. N@h5 {+0.09/20 2.8s}
Kf8 {-0.01/18 2.6s} 14. c4 {+0.03/20 2.7s} dxc3 {-0.13/23 2.8s}
15. bxc3 {+0.17/22 2.8s} P@g6 {+0.01/21 2.7s} 16. Nxg7 {-0.14/20 2.7s}
Kxg7 {+0.23/21 2.9s} 17. P@e4 {-1.23/20 2.8s} Be6 {+0.17/20 2.8s}
18. P@d5 {-1.93/19 2.8s} Bxh3 {+0.33/24 2.9s} 19. Bxh3 {-0.56/23 3.0s}
Qxh3+ {+0.92/17 2.8s} 20. Kxh3 {-0.62/18 2.8s} B@c8+ {+0.46/18 2.9s}
21. Kg2 {-0.03/18 2.9s} P@h3+ {-0.12/20 2.8s} 22. Kg1 {+0.55/19 2.9s}
P@g2 {-0.60/20 2.9s} 23. Re1 {+0.94/19 2.9s} N@g4 {-0.50/18 2.8s}
24. dxc6 {+1.06/17 2.9s} bxc6 {-1.15/20 2.9s} 25. N@h2 {+1.60/21 3.0s}
Nxh2 {-1.80/19 2.9s} 26. Nxh2 {+0.66/20 2.9s} P@f6 {-1.49/22 2.9s}
27. B@g4 {+1.54/21 3.0s} N@g5 {-2.01/19 3.0s} 28. Bxg5 {+1.92/20 3.0s}
hxg5 {-3.65/22 2.9s} 29. Bxc8 {+3.95/21 3.0s} Rxc8 {-4.05/20 2.8s}
30. N@f5+ {+6.92/19 2.8s} gxf5 {-9.37/20 2.2s} 31. N@h5+ {+11.04/19 2.1s}
Rxh5 {-11.35/17 2.2s} 32. Qxh5 {+13.34/16 1.8s} B@h6 {-12.30/14 1.6s}
33. R@h7+ {+23.65/17 0.90s} Kxh7 {-16.29/8 0.95s} 34. Qxf7+ {+18.93/9 0.94s}
R@g7 {-24.67/8 0.63s} 35. P@g6+ {+25.91/7 0.61s} Kh8 {-11.79/1 0.014s}
36. Q@h7+ {+27.09/3 0.60s} Rxh7 {-7.47/1 0.014s}
37. Qxh7# {+M1/1 0.45s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "52"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-0.87/19 2.3s} 5. O-O {+1.03/20 2.4s} O-O {-0.69/22 2.5s}
6. Nc3 {+0.98/21 2.4s} d6 {-1.14/20 2.5s} 7. Bg5 {+1.12/21 2.5s}
h6 {-2.10/24 2.7s} 8. Bxf6 {+1.39/26 2.7s} Qxf6 {-1.44/18 2.6s}
9. Nd5 {+1.37/17 2.6s} Qd8 {-1.48/18 2.7s} 10. Qd2 {+1.88/17 2.6s}
Kh7 {-1.44/14 2.5s} 11. N@g5+ {+1.20/14 2.5s} Kh8 {-0.46/17 2.6s}
12. c3 {+0.17/16 2.6s} hxg5 {+0.65/18 2.6s} 13. Qxg5 {-1.20/28 2.6s}
Qxg5 {+0.64/30 2.8s} 14. Nxg5 {-1.21/31 2.8s} Q@h5 {+3.09/26 2.6s}
15. P@f6 {-2.87/26 2.6s} Qxg5 {+6.67/28 2.4s} 16. fxg7+ {-6.39/27 2.3s}
Kxg7 {+8.21/23 2.5s} 17. P@f6+ {-6.96/22 2.3s} Kh7 {+9.53/24 2.1s}
18. Q@g7+ {-10.97/21 2.2s} Qxg7 {+0.97/1 0.013s} 19. fxg7 {-12.59/20 1.8s}
N@h3+ {+14.38/19 1.6s} 20. gxh3 {-16.73/18 1.2s} N@f3+ {+18.46/17 1.2s}
21. Kh1 {-15.79/16 1.4s} P@g2+ {+17.15/15 1.3s} 22. Kxg2 {-16.91/1 0.002s}
Nh4+ {+20.33/13 0.87s} 23. Kg3 {-20.21/12 0.81s} Q@g2+ {+20.04/11 1.1s}
24. Kxh4 {-8.51/1 0.013s} B@g5+ {+23.15/9 0.65s} 25. Kh5 {-8.00/1 0.014s}
Qxh3+ {+22.62/7 0.68s} 26. Kxg5 {-23.27/6 0.58s} Qh6# {+M1/6 0.46s, Black mates}
0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-0.85/17 2.3s} 5. O-O {+0.10/22 2.4s} O-O {-0.70/22 2.5s}
6. Nc3 {+0.88/21 2.5s} d6 {-1.15/20 2.5s} 7. Bg5 {+1.09/21 2.5s}
h6 {-1.19/24 2.7s} 8. Bxf6 {+1.22/26 2.7s} Qxf6 {-1.35/18 2.6s}
9. Nd5 {+1.12/17 2.6s} Qd8 {-1.45/18 2.6s} 10. Qd2 {+0.93/17 2.7s}
Kh7 {-1.36/13 2.5s} 11. N@g5+ {+0.20/14 2.5s} Kh8 {-0.40/17 2.6s}
12. Kh1 {+0.60/17 2.6s} B@h5 {+0.38/19 2.6s} 13. Rg1 {-0.99/19 2.6s}
Bcg4 {+0.48/21 2.7s} 14. Raf1 {-0.10/21 2.7s} hxg5 {+0.26/22 2.7s}
15. Nxg5 {+0.38/21 2.8s} N@f4 {-0.28/22 2.8s} 16. P@f6 {+0.74/22 2.9s}
gxf6 {-2.33/24 2.8s} 17. Nxf7+ {+4.69/24 2.8s} Rxf7 {-4.49/25 2.9s}
18. Nxf4 {+3.92/25 3.0s} exf4 {-4.41/23 2.8s} 19. Bxf7 {+4.33/23 2.8s}
Bxf7 {-4.63/22 2.8s} 20. Qxf4 {+0.51/23 2.9s} B@g5 {-4.75/20 2.7s}
21. Qxg4 {+4.66/21 2.9s} N@h6 {-4.23/22 2.9s} 22. P@g7+ {+4.75/22 3.0s}
Kxg7 {-4.45/19 2.9s} 23. N@f5+ {+4.13/20 2.9s} Nxf5 {-5.54/20 2.8s}
24. exf5 {+1.48/19 2.9s} Ne5 {-5.06/17 2.7s} 25. N@h5+ {+4.72/20 2.8s}
Kf8 {-4.91/20 2.8s} 26. B@g7+ {+5.45/22 2.9s} Ke7 {-6.43/20 2.8s}
27. Qxg5 {+7.64/19 2.9s} fxg5 {-7.32/19 2.7s} 28. P@e6 {+9.52/18 2.6s}
Bxe6 {-7.87/18 2.5s} 29. B@f6+ {+9.39/17 2.8s} Kd7 {-10.18/18 2.6s}
30. fxe6+ {+10.33/18 2.7s} Kxe6 {-11.33/15 2.5s} 31. Bxd8 {+13.56/16 2.3s}
Rxd8 {-13.01/17 2.1s} 32. B@f5+ {+21.20/17 1.6s} Kxf5 {-18.94/13 1.1s}
33. R@f6+ {+26.56/12 1.0s} Kg4 {-25.89/1 0.002s}
34. Q@h3# {+M1/9 0.57s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "60"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-0.95/18 2.4s} 6. Bg5 {+0.55/18 2.3s}
Be7 {+0.10/22 2.5s} 7. c3 {0.00/23 2.5s} d6 {-0.23/19 2.5s}
8. Nbd2 {+0.01/19 2.4s} Bg4 {-0.03/20 2.5s} 9. h3 {+0.18/19 2.4s}
Bh5 {-0.37/18 2.4s} 10. a4 {+0.32/18 2.4s} h6 {-0.84/18 2.4s}
11. Bh4 {+0.38/16 2.5s} Kh8 {-0.59/18 2.5s} 12. b4 {+0.18/14 2.4s}
a6 {-0.35/15 2.5s} 13. Qb3 {-0.17/15 2.5s} Nxe4 {+0.47/20 2.6s}
14. Nxe4 {-0.68/22 2.8s} Bxh4 {+1.02/26 2.8s} 15. Nxh4 {-1.20/25 2.8s}
Qxh4 {+1.07/24 2.8s} 16. B@g3 {-1.27/25 2.8s} N@f3+ {+2.18/24 2.8s}
17. Kh1 {-2.58/19 2.6s} P@e2 {+2.41/19 2.6s} 18. Rfb1 {-3.64/22 2.4s}
B@d1 {+11.27/29 2.5s} 19. N@g1 {-6.47/16 2.0s} Bxb3 {+9.86/21 2.3s}
20. Nxf3 {-8.75/23 2.4s} Bxf3 {+6.89/23 2.8s} 21. Bxh4 {-6.98/22 2.6s}
Bxg2+ {+6.64/22 2.7s} 22. Kxg2 {-6.02/24 2.8s} N@f4+ {+5.99/23 2.8s}
23. Kf3 {-6.67/19 2.6s} Bxc4 {+6.25/18 2.7s} 24. B@f6 {-6.85/20 2.6s}
B@g2+ {+8.94/22 2.3s} 25. Ke3 {-8.66/22 2.1s} Q@f3+ {+11.01/19 2.2s}
26. Kd2 {-10.88/1 0.003s} Qxd3+ {+13.10/21 1.6s} 27. Kc1 {-14.83/20 1.5s}
e1=Q+ {+15.08/19 1.4s} 28. Kb2 {-15.14/18 1.4s} Qexb1+ {+37.38/14 0.74s}
29. Rxb1 {-39.29/6 0.61s} R@a2+ {+37.94/7 0.78s} 30. Kc1 {-22.42/1 0.015s}
Qc2# {+M1/3 0.44s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "90"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-0.73/21 2.4s} 6. Bg5 {+0.37/21 2.3s}
Be7 {+0.24/22 2.6s} 7. c3 {-0.01/21 2.5s} d6 {+0.01/20 2.4s}
8. Nbd2 {-0.66/21 2.4s} Bg4 {-0.05/21 2.5s} 9. h3 {+0.22/18 2.5s}
Bh5 {-0.15/18 2.4s} 10. a4 {+0.31/18 2.4s} h6 {-0.12/18 2.5s}
11. Bh4 {+0.36/16 2.5s} Kh8 {+0.06/17 2.4s} 12. b4 {+0.19/14 2.4s}
a6 {-0.17/15 2.4s} 13. Qb3 {-0.76/15 2.5s} Nxe4 {+1.39/15 2.6s}
14. Nxe4 {-0.90/22 2.8s} Bxh4 {+1.14/26 2.8s} 15. Nxh4 {-1.81/25 2.8s}
Qxh4 {+1.17/24 2.8s} 16. B@g3 {-1.21/25 2.9s} N@f3+ {+2.73/23 2.8s}
17. gxf3 {-3.49/20 2.7s} Qxh3 {+5.90/20 2.4s} 18. N@h2 {-4.75/19 2.3s}
B@g2 {+6.91/18 2.5s} 19. Rfe1 {-5.77/19 2.4s} Bgxf3 {+5.92/23 2.7s}
20. N@h4 {-9.84/22 2.6s} Bxe4 {+4.85/21 2.6s} 21. dxe4 {-10.22/20 2.7s}
Qxh4 {+9.99/23 2.5s} 22. Bxh4 {-12.43/22 2.5s} N@h3+ {+10.42/21 2.3s}
23. Kh1 {-10.12/20 2.3s} P@g2+ {+10.08/23 2.4s} 24. Kxg2 {-10.91/1 0.003s}
Nf4+ {+11.42/19 2.1s} 25. Kg3 {-11.28/20 2.1s} P@g5 {+10.33/19 2.6s}
26. P@g4 {-12.09/18 2.5s} gxh4+ {+10.28/21 2.6s} 27. Kxh4 {-15.91/20 2.5s}
P@g5+ {+13.92/20 2.4s} 28. Kg3 {-8.68/1 0.013s} B@h4+ {+13.67/17 2.3s}
29. Kf3 {-7.85/1 0.015s} N@d4+ {+17.58/16 2.0s} 30. Ke3 {-16.86/14 2.1s}
Nxb3 {+17.12/14 2.1s} 31. Q@c2 {-13.67/14 2.1s} Nxa1 {+13.51/17 2.6s}
32. Rxa1 {-13.34/16 2.8s} Ng2+ {+12.42/15 2.8s} 33. Ke2 {-11.70/17 2.8s}
Nf4+ {+12.27/18 2.8s} 34. Kd2 {-11.56/15 2.9s} Bxf2 {+12.31/14 2.8s}
35. Kc1 {-12.74/16 2.7s} Be3+ {+11.59/17 3.0s} 36. B@d2 {-12.90/17 3.0s}
Bxd2+ {+10.06/15 3.1s} 37. Qxd2 {-11.28/18 3.1s} P@e3 {+11.76/17 3.0s}
38. Qxe3 {-10.02/18 2.9s} B@d4 {+11.75/17 3.0s} 39. cxd4 {-10.79/17 2.8s}
Nxd4 {+13.88/16 2.7s} 40. Ra2 {-10.35/16 2.3s} R@h1+ {+10.54/15 3.0s}
41. B@g1 {-14.91/14 2.9s} Rxg1+ {+11.72/15 2.9s} 42. Qxg1 {-28.68/17 2.8s}
Q@c3+ {+14.36/16 2.6s} 43. R@c2 {-38.60/19 2.3s} Nxc2 {+18.31/14 2.3s}
44. Rxc2 {-M1/14 2.3s} P@b2+ {+40.35/16 1.2s} 45. Kb1 {-M1/8 0.54s}
R@a1# {+M1/4 0.49s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "34"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.86/20 2.4s} d5 {+0.06/20 2.4s} 5. Bb5 {-0.42/19 2.5s}
Be7 {+0.57/17 2.6s} 6. N@a5 {-0.08/17 2.5s} Qd6 {+2.58/22 2.6s}
7. Bxc6+ {-2.85/19 2.5s} bxc6 {+2.45/19 2.8s} 8. N@b7 {-2.52/17 2.7s}
Bxb7 {+3.11/18 2.7s} 9. Nxb7 {-3.04/16 2.7s} Qe6+ {+3.71/21 2.7s}
10. Qe2 {-3.68/20 2.7s} N@d4 {+4.14/18 2.7s} 11. Qxe6 {-4.33/18 2.6s}
Nxc2+ {+7.96/18 2.4s} 12. Kd1 {-7.71/18 2.3s} fxe6 {+7.81/16 2.4s}
13. Kxc2 {-7.79/14 2.3s} P@d3+ {+10.79/19 1.6s} 14. Kxd3 {-10.56/18 1.5s}
B@c4+ {+13.00/15 1.6s} 15. Kc2 {-11.53/14 1.3s} Q@d3+ {+19.60/15 1.00s}
16. Kd1 {-17.17/1 0.002s} P@c2+ {+27.57/8 0.69s} 17. Ke1 {-38.31/1 0.002s}
Qf1# {+M1/3 0.44s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.88/16 2.4s} d5 {+0.79/20 2.4s} 5. Bb5 {-0.41/18 2.6s}
Be7 {+0.86/17 2.5s} 6. d4 {-0.95/17 2.6s} O-O {+0.65/18 2.6s}
7. Nge2 {-1.13/19 2.6s} Re8 {+0.64/21 2.6s} 8. O-O {-0.96/20 2.6s}
P@h3 {+1.06/19 2.6s} 9. gxh3 {-0.74/20 2.8s} Bxh3 {+0.74/21 2.7s}
10. Nf4 {-0.64/16 2.7s} Bxf1 {+0.51/17 2.7s} 11. Bxf1 {-2.99/17 2.8s}
Bb4 {+0.56/17 2.7s} 12. B@g2 {-0.67/18 2.7s} Bxc3 {-0.01/20 2.7s}
13. bxc3 {+0.50/19 2.8s} R@e1 {-0.34/19 2.7s} 14. Qg4 {-0.33/17 2.7s}
P@g6 {-0.23/20 2.7s} 15. P@e6 {+1.72/25 2.9s} fxe6 {-1.66/25 2.8s}
16. Nxg6 {+2.10/24 2.7s} P@e2 {-1.92/22 2.6s} 17. N@h6+ {+2.58/27 2.8s}
gxh6 {-2.36/1 0.003s} 18. Ne5+ {+3.47/23 2.8s} N@g5 {-3.58/22 2.7s}
19. P@f7+ {+4.51/24 2.9s} Kf8 {-5.47/18 2.6s} 20. Bxg5 {+4.01/20 2.8s}
exf1=Q+ {-5.37/20 2.8s} 21. Bxf1 {+5.77/1 0.005s} Nxe5 {-4.07/22 2.7s}
22. Bxh6+ {+3.80/21 2.8s} Ke7 {-3.83/20 2.7s} 23. dxe5 {+2.50/19 2.9s}
N@e2+ {-3.51/20 2.9s} 24. Qxe2 {+3.92/19 3.0s} N@h3+ {-3.08/18 2.9s}
25. Kh1 {+3.75/17 2.9s} Rxe2 {-4.28/22 2.9s} 26. fxe8=Q+ {+3.19/20 2.9s}
Qxe8 {-4.41/17 2.8s} 27. exf6+ {+2.63/17 2.9s} Kd7 {-4.27/21 2.9s}
28. Bxh3 {+2.86/19 2.9s} Q@e1+ {-3.58/15 2.8s} 29. R@f1 {+3.83/17 2.8s}
B@e4+ {-5.03/17 2.9s} 30. P@g2 {+6.30/19 2.9s} Qxa1 {-5.60/18 2.9s}
31. B@b5+ {+8.91/18 2.9s} c6 {-9.35/17 2.8s} 32. Bxe2 {+9.80/18 2.9s}
Qxf1+ {-11.51/16 2.8s} 33. Bxf1 {+12.93/16 2.8s} R@e1 {-14.91/16 2.7s}
34. N@e5+ {+19.16/17 2.1s} Kc7 {-19.13/16 2.1s} 35. P@d6+ {+21.45/15 1.8s}
Kxd6 {-24.42/14 1.0s} 36. N@c4+ {+25.81/13 1.2s} dxc4 {-22.67/12 1.3s}
37. Nxc4+ {+24.51/11 1.5s} Kc7 {-25.93/12 1.1s} 38. Q@d6+ {+24.87/12 1.1s}
Kc8 {-17.56/1 0.014s} 39. R@c7+ {+25.08/10 1.1s} Kb8 {-17.12/1 0.013s}
40. Rxb7+ {+26.18/11 0.80s} Kxb7 {-25.31/10 0.85s} 41. N@c5+ {+36.83/10 0.90s}
Kc8 {-41.45/1 0.001s} 42. P@b7# {+M1/6 0.51s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "71"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Bb5 {-2.05/20 2.4s} Bb4+ {+1.93/21 2.5s}
6. c3 {-2.12/21 2.6s} Bd6 {+0.05/20 2.6s} 7. Qe2+ {-1.46/19 2.5s}
P@e4 {+0.35/18 2.5s} 8. N@h5 {-1.00/17 2.6s} O-O {+0.58/16 2.6s}
9. h4 {-0.31/15 2.5s} a6 {+0.71/15 2.5s} 10. Bxc6 {-0.42/18 2.6s}
bxc6 {-0.55/18 2.7s} 11. Nxg7 {-0.26/18 2.6s} Kxg7 {-1.13/16 2.5s}
12. P@g5 {+0.09/21 2.7s} N@d3+ {-0.32/19 2.7s} 13. Kd1 {+0.42/19 2.6s}
B@g4 {-0.24/18 2.6s} 14. f3 {+0.60/23 2.7s} Nxc1 {-0.58/22 2.7s}
15. Kxc1 {+0.66/22 2.6s} Bh5 {-0.13/21 2.6s} 16. g4 {+0.44/20 2.7s}
B@f4+ {-0.43/17 2.7s} 17. Nd2 {+0.05/19 2.6s} e3 {+0.83/21 2.6s}
18. Nf1 {+0.07/21 2.7s} Bg6 {-3.00/20 2.7s} 19. Nxe3 {+0.90/18 2.6s}
fxg5 {-1.09/16 2.7s} 20. P@e5 {+1.45/19 2.7s} Be7 {-1.08/20 2.7s}
21. Nh3 {+2.06/19 2.7s} Bxe3+ {-2.73/20 2.7s} 22. Qxe3 {+3.56/19 2.5s}
P@g2 {-10.62/19 2.4s} 23. Rd1 {+5.10/18 2.6s} f6 {-5.02/17 2.5s}
24. hxg5 {+3.06/20 2.9s} N@c4 {-1.82/20 2.9s} 25. exf6+ {+1.72/22 2.9s}
Bxf6 {-5.33/21 2.8s} 26. gxf6+ {+2.97/23 2.8s} Rxf6 {-4.92/24 2.9s}
27. B@h6+ {+2.71/23 2.9s} Kg8 {-5.69/22 2.9s} 28. N@e7+ {+5.54/18 2.6s}
Kf7 {-6.74/18 2.5s} 29. N@e5+ {+6.48/19 2.8s} Nxe5 {-7.70/16 2.7s}
30. Qxe5 {+8.38/19 2.6s} N@d7 {-7.95/15 2.5s} 31. Ng5+ {+10.13/18 2.4s}
Ke8 {-7.75/1 0.004s} 32. N@g7+ {+12.97/17 1.7s} Kf8 {-8.43/1 0.004s}
33. Qxf6+ {+17.46/15 1.8s} Nxf6 {-M1/14 1.3s} 34. Ngf5+ {+27.70/14 0.95s}
Ke8 {-M1/15 0.88s} 35. R@f8+ {+27.31/12 0.79s} Kd7 {-15.26/1 0.014s}
36. B@e6# {+M1/12 0.58s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "46"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Bb5 {-2.00/20 2.5s} Bb4+ {+2.31/21 2.5s}
6. c3 {-2.52/21 2.7s} Bd6 {+2.05/20 2.6s} 7. Qe2+ {-1.44/19 2.5s}
P@e4 {+1.81/18 2.5s} 8. N@h5 {-1.72/17 2.6s} O-O {+1.02/17 2.5s}
9. h4 {-0.67/15 2.5s} a6 {+0.71/15 2.5s} 10. Bxc6 {-0.42/18 2.6s}
bxc6 {+0.25/19 2.7s} 11. Nxg7 {-0.25/17 2.6s} Kxg7 {+0.41/16 2.6s}
12. P@g5 {+0.09/21 2.7s} N@d3+ {0.00/20 2.6s} 13. Kd1 {+0.26/19 2.6s}
Kh8 {+2.72/22 2.6s} 14. gxf6 {-4.66/20 2.6s} Qxf6 {+3.16/24 2.6s}
15. N@h5 {-3.02/23 2.5s} B@g4 {+3.93/24 2.4s} 16. Nxf6 {-6.38/23 2.4s}
Bxe2+ {+4.70/31 2.7s} 17. Nxe2 {-6.56/30 2.6s} Nxf2+ {+3.91/21 2.3s}
18. Ke1 {-4.51/25 2.5s} Q@d1+ {+8.06/27 2.0s} 19. Kxf2 {-5.23/1 0.005s}
P@g3+ {+6.72/22 1.8s} 20. Nxg3 {-M1/24 1.3s} Bxg3+ {+10.44/8 0.68s}
21. Kxg3 {-M1/13 0.96s} N@e2+ {+25.78/8 0.81s} 22. Kf2 {-M1/6 0.49s}
P@g3+ {+31.52/4 0.51s} 23. Ke3 {-3.47/1 0.014s} Qd3# {+M1/2 0.43s, Black mates}
0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "58"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.84/18 2.4s} 3. d4 {+2.71/19 2.4s}
cxd4 {-2.44/23 2.6s} 4. Nxd4 {+2.25/23 2.6s} e5 {-1.90/20 2.5s}
5. Nxc6 {+1.57/21 2.5s} bxc6 {-0.97/22 2.7s} 6. P@d6 {+0.90/21 2.7s}
P@c7 {-2.11/18 2.7s} 7. dxc7 {+1.75/19 2.7s} Qxc7 {-1.88/23 2.8s}
8. Nc3 {+1.83/22 2.7s} P@d4 {-2.09/18 2.6s} 9. N@d5 {+1.82/19 2.6s}
cxd5 {-2.61/20 2.7s} 10. Nxd5 {+1.75/21 2.7s} Qa5+ {-1.98/17 2.6s}
11. Bd2 {+2.09/19 2.6s} Qc5 {-1.55/24 2.7s} 12. b4 {+2.30/23 2.7s}
Qc6 {-2.12/22 2.7s} 13. Bb5 {+2.43/21 2.6s} Qg6 {-0.49/21 2.7s}
14. Nc7+ {-0.23/19 2.7s} Kd8 {+0.09/23 2.7s} 15. Nxa8 {-0.25/23 2.7s}
Qxg2 {+0.02/26 2.8s} 16. P@c7+ {-0.48/25 2.8s} Ke7 {-0.32/23 2.7s}
17. Rf1 {+0.60/22 2.6s} Qxe4+ {+0.73/23 2.6s} 18. Qe2 {-1.04/22 2.7s}
N@f3+ {+1.32/19 2.6s} 19. Kd1 {-1.03/1 0.014s} Nxd2 {+3.03/19 2.7s}
20. Qxe4 {-3.23/18 2.6s} N@c3+ {+2.56/20 2.7s} 21. Kc1 {-3.43/22 2.7s}
B@a3+ {+4.50/21 2.7s} 22. P@b2 {-4.59/20 2.6s} Ndxe4 {+5.64/19 2.7s}
23. Q@d8+ {-5.94/20 2.6s} Ke6 {+4.13/19 2.6s} 24. Bc4+ {-6.68/18 2.5s}
P@d5 {+4.73/15 2.5s} 25. Bxd5+ {-8.25/16 2.5s} Kxd5 {+8.75/19 2.4s}
26. P@c4+ {-10.73/16 2.3s} Kxc4 {+12.46/15 1.8s} 27. bxa3 {-23.94/14 1.5s}
P@d2+ {+34.60/12 0.80s} 28. Kb2 {-12.95/1 0.015s} Na4+ {+34.29/7 0.68s}
29. Kb1 {-16.79/1 0.014s} Q@b2# {+M1/5 0.44s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.89/17 2.4s} 3. d4 {+1.91/19 2.5s}
cxd4 {-2.54/23 2.6s} 4. Nxd4 {+1.42/23 2.6s} e5 {-1.89/19 2.5s}
5. Nxc6 {+1.41/21 2.5s} bxc6 {-0.93/22 2.7s} 6. Nc3 {+0.98/22 2.7s}
P@d4 {-0.47/20 2.6s} 7. Bc4 {+0.86/19 2.6s} N@d6 {-0.47/19 2.7s}
8. Bd3 {-0.07/19 2.7s} dxc3 {-1.04/18 2.6s} 9. bxc3 {-0.69/17 2.6s}
Nf6 {-0.45/21 2.6s} 10. P@f3 {-1.34/20 2.6s} N@h4 {-0.10/16 2.5s}
11. Rg1 {+0.30/16 2.5s} Rb8 {+0.32/16 2.5s} 12. Bg5 {+0.13/19 2.6s}
Ng6 {-0.01/18 2.6s} 13. P@c5 {-0.75/18 2.6s} Nb7 {+0.34/20 2.6s}
14. Bxf6 {-2.33/19 2.6s} Qxf6 {+0.80/18 2.6s} 15. N@a6 {-0.40/16 2.6s}
Bxc5 {+0.86/21 2.8s} 16. Nxc5 {-0.58/20 2.9s} Nxc5 {+0.40/20 2.8s}
17. N@h5 {-0.13/19 2.8s} B@e7 {+0.68/19 2.9s} 18. Nxf6+ {-1.92/18 2.9s}
Bxf6 {+0.35/17 2.8s} 19. B@d6 {-2.10/16 2.8s} Nxd3+ {+0.76/19 2.8s}
20. cxd3 {-1.01/19 2.8s} B@a5 {+1.38/17 2.8s} 21. N@h5 {-1.71/19 2.8s}
Bxc3+ {+0.34/22 2.8s} 22. Kf1 {-0.13/21 2.8s} N@d4 {+0.21/18 2.7s}
23. Nxf6+ {+1.34/22 2.7s} gxf6 {-2.20/22 2.6s} 24. Q@g7 {+2.67/23 2.6s}
P@e7 {-1.85/21 2.6s} 25. Qxh8+ {+3.07/19 2.7s} Nxh8 {-5.16/20 2.3s}
26. R@g8+ {+6.65/23 1.9s} N@f8 {-4.69/15 2.2s} 27. B@h6 {+7.23/18 2.3s}
P@g7 {-7.05/23 2.1s} 28. Bxg7 {+11.68/23 1.8s} exd6 {-10.31/21 1.9s}
29. Rxf8+ {+10.73/21 1.9s} Ke7 {-10.58/1 0.002s} 30. N@g8+ {+14.05/21 1.4s}
Ke6 {-11.70/1 0.002s} 31. Re8+ {+21.39/18 1.4s} B@e7 {-21.60/17 1.0s}
32. Rxe7# {+M1/17 0.71s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {+1.19/22 2.3s} Nf6 {-2.26/22 2.4s}
3. d4 {+1.32/25 2.5s} g6 {-2.46/25 2.6s} 4. Bc4 {+1.57/22 2.4s}
Bg7 {-2.98/24 2.5s} 5. Bxf7+ {+2.31/24 2.7s} Kxf7 {-4.92/23 2.7s}
6. P@h6 {+2.68/22 2.5s} Bf8 {-2.90/16 2.6s} 7. Nf3 {+3.42/21 2.6s}
Ng8 {-3.27/21 2.5s} 8. Qd2 {+4.45/22 2.5s} Ke8 {-3.38/23 2.6s}
9. e5 {+3.95/25 2.7s} Nxh6 {-3.20/26 2.7s} 10. Qxh6 {+3.59/23 2.7s}
Bxh6 {-4.69/22 2.6s} 11. Bxh6 {+2.89/26 2.9s} B@f8 {-2.38/24 2.9s}
12. Bxf8 {+2.56/23 2.7s} Rxf8 {-3.42/23 2.7s} 13. N@g7+ {+2.90/23 2.8s}
Kf7 {-3.77/24 2.7s} 14. B@h6 {+2.94/22 2.6s} Kg8 {-3.15/21 2.5s}
15. B@b3+ {+4.45/23 2.6s} P@f7 {-6.30/21 2.6s} 16. e6 {+4.66/17 2.5s}
f6 {-5.91/16 2.5s} 17. h4 {+3.75/27 2.7s} Q@g4 {-3.63/28 2.7s}
18. O-O-O {+3.41/27 2.7s} Qxg2 {-3.40/26 2.7s} 19. h5 {+3.50/25 2.7s}
B@h3 {-2.39/25 2.7s} 20. Nh4 {+4.80/17 2.7s} Qxf2 {-6.32/18 2.8s}
21. hxg6 {+5.36/21 2.8s} Qxh4 {-7.33/22 2.7s} 22. Nf5 {+13.32/16 2.3s}
Qxh6+ {-11.11/15 2.2s} 23. Nxh6+ {+11.11/19 2.5s} Kg7 {-11.96/18 2.6s}
24. Rxh3 {+12.32/17 2.3s} B@g5+ {-M1/16 2.2s} 25. Kb1 {+11.63/16 2.1s}
Bxh6 {-9.48/15 2.2s} 26. Rxh6 {+9.35/14 2.6s} Kxh6 {-6.92/19 2.6s}
27. B@c1+ {+9.46/15 2.5s} P@g5 {-17.59/16 2.5s} 28. Rh1+ {+9.03/15 2.4s}
P@h5 {-16.13/14 2.4s} 29. B@f7 {+8.96/17 2.4s} hxg6 {-8.52/17 2.5s}
30. Bxg6 {+10.09/17 2.1s} R@g7 {-M1/17 2.0s} 31. Rxh5+ {+11.86/16 1.5s}
Kxg6 {-8.72/1 0.003s} 32. P@g4 {+18.76/13 1.7s} N@f5 {-4.10/14 1.5s}
33. gxf5+ {+10.23/16 1.9s} Kxh5 {-32.11/15 1.1s} 34. Q@h3+ {+24.89/7 0.74s}
P@h4 {-M1/6 0.95s} 35. P@g4+ {+25.32/5 0.76s} Kh6 {-28.34/1 0.003s}
36. Qxh4+ {+39.56/4 0.53s} B@h5 {-46.48/2 0.44s}
37. Qxh5# {+M1/5 0.52s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.13/20 2.3s} Nf6 {-1.02/22 2.4s}
3. Nc3 {+1.30/25 2.6s} g6 {-1.14/24 2.5s} 4. Bc4 {+1.61/22 2.5s}
Bg7 {-1.67/24 2.6s} 5. Bxf7+ {+2.31/24 2.7s} Kxf7 {-2.42/23 2.7s}
6. P@h6 {+2.63/21 2.6s} Bf8 {-3.06/16 2.5s} 7. Nf3 {+2.48/22 2.6s}
Ng8 {-3.32/20 2.6s} 8. Qd2 {+2.97/22 2.6s} Ke8 {-3.37/23 2.6s}
9. e5 {+2.79/25 2.6s} Nxh6 {-3.04/26 2.7s} 10. Qxh6 {+2.89/24 2.7s}
Bxh6 {-3.49/23 2.7s} 11. Bxh6 {+2.69/25 2.9s} B@f8 {-2.40/24 2.8s}
12. Bxf8 {+1.42/23 2.7s} Rxf8 {-2.65/22 2.7s} 13. B@h6 {+2.85/23 2.8s}
B@h8 {-2.94/23 2.8s} 14. Bxf8 {+2.77/19 2.8s} Kxf8 {-2.87/19 2.8s}
15. N@h6 {+3.42/19 2.8s} B@g8 {-2.86/22 2.7s} 16. Nxg8 {+2.79/23 2.8s}
Kxg8 {-2.68/23 2.8s} 17. B@b3+ {+2.89/22 2.8s} P@f7 {-2.89/20 2.8s}
18. Bxf7+ {+2.86/20 2.8s} Kxf7 {-4.09/21 2.7s} 19. Ng5+ {+4.94/24 2.8s}
Kg7 {-4.31/24 2.9s} 20. P@h6+ {+5.11/22 2.8s} Kxh6 {-5.20/21 2.8s}
21. Nf7+ {+3.84/21 2.9s} Kg7 {-5.29/20 2.7s} 22. Nxd8 {+3.03/18 2.8s}
P@d2+ {-4.90/17 2.7s} 23. Kd1 {+4.28/18 2.8s} B@c4 {-4.52/18 2.6s}
24. B@f6+ {+4.24/17 2.6s} exf6 {-4.36/17 2.5s} 25. exf6+ {+4.94/16 2.5s}
Kxf6 {-5.92/16 2.2s} 26. Q@f8+ {+2.04/14 2.5s} P@f7 {-7.18/14 2.3s}
27. Qxh8+ {+10.12/16 2.4s} B@g7 {-9.12/20 2.4s} 28. B@h4+ {+9.67/19 2.6s}
Kf5 {-7.37/17 2.5s} 29. Qxg7 {+9.26/23 2.5s} Q@g4+ {-12.35/17 2.3s}
30. P@f3 {+16.18/16 2.1s} Qxh4 {-17.80/17 1.8s} 31. B@g4+ {+28.18/13 1.4s}
Qxg4 {-25.69/12 1.4s} 32. fxg4+ {+27.54/11 1.3s} Kxg4 {-27.98/10 1.1s}
33. Q@f3+ {+31.57/11 1.1s} Kg5 {-34.31/8 0.91s}
34. R@h5# {+M1/7 0.72s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "143"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+2.01/20 2.4s}
Nf6 {-1.81/18 2.3s} 4. Nf3 {+1.62/16 2.4s} Nc6 {-1.31/18 2.5s}
5. Bb5 {+1.49/17 2.5s} a6 {-0.99/18 2.6s} 6. Bxc6+ {+0.74/19 2.6s}
bxc6 {-0.75/17 2.7s} 7. O-O {+0.63/16 2.6s} B@h5 {-0.07/17 2.5s}
8. N@g3 {+0.03/18 2.5s} Bxf3 {+0.11/19 2.6s} 9. Qxf3 {-0.26/18 2.5s}
N@h4 {+0.31/18 2.5s} 10. Qe2 {-0.22/22 2.6s} e5 {-1.34/19 2.7s}
11. d5 {+0.29/18 2.6s} cxd5 {-2.03/18 2.6s} 12. exd5 {+1.19/24 2.8s}
P@h3 {-2.65/23 2.8s} 13. Bg5 {+1.89/22 2.7s} hxg2 {-1.51/21 2.7s}
14. Bxh4 {+1.83/22 2.8s} gxf1=Q+ {-3.66/16 2.7s} 15. Qxf1 {+2.51/19 2.7s}
Be7 {-3.99/15 2.7s} 16. P@g2 {+2.48/15 2.8s} O-O {-2.44/16 2.8s}
17. B@g5 {+2.83/17 2.8s} P@h3 {-2.98/18 2.8s} 18. gxh3 {+3.50/20 2.9s}
Bxh3 {-3.17/18 2.8s} 19. Qxh3 {+2.94/18 3.0s} P@g4 {-3.61/19 2.9s}
20. Qf1 {+3.55/22 3.0s} Nxd5 {-4.56/18 3.0s} 21. Nxd5 {+3.04/17 2.9s}
Bxg5 {-5.70/19 2.9s} 22. Bxg5 {+4.83/18 2.8s} Qxg5 {-3.72/17 2.9s}
23. N@e4 {+4.74/16 2.9s} B@h4 {-3.30/21 2.9s} 24. Nxg5 {+2.77/20 3.0s}
Bxg5 {-4.59/25 3.0s} 25. P@f6 {+3.72/24 2.9s} B@h6 {-5.50/23 2.9s}
26. fxg7 {+3.49/22 2.8s} Bxg7 {-4.86/23 2.8s} 27. P@f6 {+4.60/22 2.9s}
B5xf6 {-4.74/20 2.7s} 28. Nxf6+ {+4.81/20 2.8s} Kh8 {-4.57/21 3.0s}
29. P@h6 {+4.60/20 3.0s} Bxh6 {-4.35/19 3.0s} 30. Nxg4 {+4.03/18 3.0s}
P@e2 {-2.09/18 3.0s} 31. Nxe2 {+2.34/19 3.1s} P@f3 {-4.13/23 3.1s}
32. B@f6+ {+3.25/22 2.9s} P@g7 {-8.45/22 2.9s} 33. Nxh6 {+3.76/24 3.1s}
R@h1+ {-3.06/25 3.2s} 34. Kxh1 {+5.64/1 0.014s} P@g2+ {-4.56/21 3.0s}
35. Qxg2 {+3.39/20 3.0s} fxg2+ {-3.49/24 3.2s} 36. Kxg2 {+3.45/23 3.2s}
Q@g6+ {-4.46/17 3.0s} 37. Q@g5 {+3.53/18 3.0s} Qxg5+ {-3.60/21 3.2s}
38. Bxg5 {+3.88/20 3.1s} Q@d5+ {-3.77/17 3.0s} 39. N@e4 {+5.77/17 2.9s}
Qxe4+ {-5.74/17 2.9s} 40. B@f3 {+5.76/21 3.0s} Qxf3+ {-5.09/20 3.0s}
41. Kxf3 {+4.73/16 3.0s} e4+ {-4.24/14 2.9s} 42. Kxe4 {+3.39/16 3.0s}
f5+ {-1.88/16 3.0s} 43. Kd3 {+2.08/15 3.0s} B@e4+ {-2.54/14 3.1s}
44. Kd2 {+3.86/19 3.1s} N@f3+ {-3.51/20 3.1s} 45. Kc1 {+4.60/19 3.1s}
Nxg5 {-3.92/17 3.1s} 46. B@d2 {+4.55/18 3.1s} B@f6 {-3.14/18 3.2s}
47. B@c3 {+4.27/17 3.2s} Bxc3 {-3.42/18 3.2s} 48. Nxc3 {+2.73/20 3.2s}
B@f6 {-1.56/24 3.3s} 49. Bxg5 {+1.78/22 3.2s} Bxg5+ {-1.70/22 3.3s}
50. B@e3 {+1.69/21 3.2s} Bxh6 {-1.40/21 3.2s} 51. Bxh6 {+1.20/20 3.2s}
B@e5 {-2.51/18 3.3s} 52. B@f4 {+3.17/19 3.3s} Bxf4+ {-2.37/18 3.2s}
53. Bxf4 {+1.99/24 3.3s} B@f6 {-1.24/23 3.3s} 54. N@g6+ {+1.82/22 3.2s}
hxg6 {-5.57/23 3.2s} 55. R@h3+ {+2.00/20 3.3s} N@h5 {-1.59/22 3.2s}
56. P@g5 {+3.47/20 3.3s} N@f3 {-1.68/20 3.2s} 57. gxf6 {+3.58/19 3.3s}
Rxf6 {-4.65/17 3.3s} 58. P@h6 {+4.04/17 3.2s} gxh6 {-4.23/15 3.3s}
59. Rxh5 {+4.06/19 3.4s} gxh5 {-4.61/22 3.4s} 60. P@g7+ {+3.16/19 3.3s}
Kxg7 {-5.39/20 3.3s} 61. Q@e7+ {+3.57/25 3.4s} R@f7 {-5.92/24 3.2s}
62. N@e6+ {+4.49/17 3.2s} Rxe6 {-5.09/21 3.2s} 63. Qxe6 {+5.16/21 3.2s}
N@g6 {-9.92/20 3.0s} 64. Bxh6+ {+5.56/19 3.3s} Kxh6 {-12.07/18 2.8s}
65. Qxg6+ {+10.90/17 2.3s} Kxg6 {-10.00/1 0.003s} 66. N@f4+ {+10.68/15 2.2s}
Kf6 {-16.84/15 1.8s} 67. Q@e6+ {+13.71/15 1.8s} Kg7 {-21.77/14 1.8s}
68. Qg6+ {+14.31/13 1.8s} Kh8 {-35.46/14 1.2s} 69. B@f6+ {+17.84/15 1.4s}
P@g7 {-M1/14 1.5s} 70. R@h7+ {+21.40/13 1.1s} Kg8 {-20.31/1 0.002s}
71. Rxg7+ {+30.72/12 0.63s} Kh8 {-24.58/4 0.49s}
72. Qh7# {+M1/5 0.56s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+1.53/19 2.3s}
Nf6 {-1.81/18 2.4s} 4. Nf3 {+0.69/19 2.5s} Nc6 {-1.28/18 2.4s}
5. Bd3 {+1.24/17 2.4s} Be7 {-1.48/23 2.5s} 6. e5 {+1.20/22 2.6s}
dxe5 {-0.93/21 2.7s} 7. dxe5 {+0.38/20 2.7s} Ng4 {-0.97/19 2.6s}
8. Bf4 {+0.15/20 2.7s} P@f6 {-0.55/19 2.7s} 9. exf6 {-0.02/18 2.6s}
Bxf6 {-0.63/18 2.6s} 10. O-O {+0.41/20 2.7s} e5 {-0.51/20 2.7s}
11. Bd2 {+0.45/18 2.6s} Nd4 {-0.06/21 2.7s} 12. Nxd4 {-0.47/19 2.8s}
exd4 {-0.25/24 2.9s} 13. Ne4 {-0.27/19 2.8s} Nxh2 {+0.26/20 2.7s}
14. Kxh2 {-0.74/22 2.8s} N@g4+ {-0.82/22 2.8s} 15. Kh1 {+0.71/21 2.7s}
P@e3 {-0.77/18 2.6s} 16. N@h5 {+1.54/22 2.8s} Be5 {-1.15/25 2.8s}
17. P@f6 {+1.88/21 2.7s} Nxf6 {-1.96/16 2.7s} 18. Nxg7+ {+2.93/27 2.9s}
Kf8 {-2.71/27 2.8s} 19. N@f5 {+1.15/20 2.7s} exf2 {-2.43/24 2.7s}
20. P@e7+ {+2.27/24 2.8s} Qxe7 {-3.53/25 2.8s} 21. Nxe7 {+2.85/22 2.7s}
Kxe7 {-2.00/21 2.6s} 22. P@h2 {+4.70/22 2.9s} P@h3 {-4.26/23 2.8s}
23. Nxf6 {+4.76/20 2.8s} hxg2+ {-4.98/21 2.7s} 24. Kxg2 {+4.85/1 0.004s}
N@h4+ {-5.56/20 2.8s} 25. Kxf2 {+4.10/18 2.7s} P@e3+ {-5.57/18 2.6s}
26. Ke2 {+8.00/16 2.6s} P@f3+ {-9.49/16 2.5s} 27. Rxf3 {+11.16/17 2.0s}
Nxf3 {-10.62/15 2.1s} 28. N@d5+ {+13.33/15 1.5s} Kf8 {-12.37/14 1.00s}
29. P@e7+ {+15.42/14 0.90s} Kxg7 {-6.30/1 0.014s} 30. P@h6+ {+26.92/11 0.89s}
Kxh6 {-3.25/1 0.014s} 31. Q@h5+ {+34.30/9 0.56s} Kg7 {-9.05/1 0.015s}
32. P@h6# {+M1/7 0.50s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "87"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {+0.58/15 2.2s} d6 {-0.27/15 2.2s}
3. Nc3 {+0.44/17 2.3s} g6 {-0.28/20 2.4s} 4. e4 {+0.21/16 2.4s}
Bg7 {-0.79/17 2.5s} 5. Bb5+ {+1.50/17 2.4s} c6 {-2.44/17 2.4s}
6. Be2 {+1.64/17 2.4s} O-O {-1.70/21 2.4s} 7. O-O {+1.58/20 2.4s}
h6 {-1.71/20 2.5s} 8. Nh4 {+1.58/18 2.4s} b5 {-0.45/17 2.4s}
9. e5 {+0.89/20 2.6s} Nbd7 {-0.84/19 2.6s} 10. e6 {+2.95/20 2.6s}
fxe6 {-2.42/20 2.7s} 11. Nxg6 {+2.05/20 2.8s} P@f7 {-2.75/18 2.7s}
12. Nxf8 {+1.92/18 2.7s} Qxf8 {-2.01/20 2.8s} 13. Bf3 {+1.70/18 2.7s}
e5 {+0.32/17 2.7s} 14. Bxc6 {-0.26/20 2.8s} exd4 {+0.57/24 2.8s}
15. Qxd4 {-0.59/24 2.8s} Ne5 {+0.81/26 2.8s} 16. Bxa8 {-1.03/26 2.9s}
P@h3 {+0.74/27 3.0s} 17. R@g3 {-0.98/23 2.8s} hxg2 {-0.31/22 2.8s}
18. Bxg2 {-0.72/24 2.9s} N@f5 {+0.22/23 3.0s} 19. Qf4 {-0.52/21 2.9s}
Nxg3 {+0.82/18 2.8s} 20. fxg3 {-0.77/20 2.9s} P@h3 {+0.58/22 2.9s}
21. Bh1 {-1.07/20 2.8s} R@c5 {+0.65/17 2.8s} 22. N@e4 {-1.27/18 2.8s}
Rxc3 {+1.34/19 2.9s} 23. Nxc3 {-1.31/21 2.8s} N@g2 {+1.36/17 2.8s}
24. Qf2 {-2.57/24 2.9s} b4 {+1.20/17 2.7s} 25. Nd1 {-2.34/17 2.7s}
Nfg4 {+2.04/19 2.8s} 26. Qe2 {-1.53/20 2.9s} Bb7 {+1.40/22 3.0s}
27. P@c7 {-0.12/20 2.9s} Nf3+ {+0.05/20 2.8s} 28. Rxf3 {+0.26/24 3.0s}
Bxf3 {-1.90/26 3.0s} 29. Qxf3 {-0.15/21 2.9s} R@e1+ {-0.97/20 2.9s}
30. B@f1 {+0.73/26 3.0s} Rxd1 {-1.05/25 3.1s} 31. R@d8 {+1.57/24 3.0s}
Rxf1+ {-1.56/23 3.0s} 32. Qxf1 {+2.89/21 3.0s} B@f2+ {-3.18/20 3.0s}
33. Qxf2 {+0.80/1 0.014s} Nxf2 {-7.99/22 2.8s} 34. Rxf8+ {+5.80/21 2.7s}
Bxf8 {-9.76/18 2.1s} 35. P@h7+ {+8.30/17 2.1s} Kxh7 {-9.72/16 2.2s}
36. Q@f5+ {+12.47/15 2.1s} Q@g6 {-8.77/18 2.4s} 37. Qxg6+ {+9.65/17 2.5s}
Kxg6 {-11.87/16 2.3s} 38. P@f5+ {+8.42/18 2.8s} Kg7 {-11.08/18 2.7s}
39. N@h5+ {+9.73/19 2.6s} Kh7 {-13.75/19 2.3s} 40. P@g6+ {+16.05/19 1.9s}
fxg6 {-45.15/19 1.6s} 41. Q@f7+ {+29.10/18 1.2s} R@g7 {-M1/9 0.99s}
42. fxg6+ {+30.53/9 0.87s} Kh8 {-33.66/1 0.003s} 43. R@h7+ {+34.48/10 0.65s}
Rxh7 {-42.73/1 0.002s} 44. Qxh7# {+M1/8 0.50s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "53"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {+0.54/14 2.2s} d6 {-0.29/15 2.2s}
3. Nc3 {+0.48/15 2.3s} g6 {-0.10/20 2.4s} 4. e4 {+0.25/19 2.4s}
Bg7 {-0.40/17 2.4s} 5. Bb5+ {+1.20/21 2.5s} c6 {-1.13/17 2.5s}
6. Be2 {+1.68/17 2.4s} O-O {-1.53/18 2.4s} 7. O-O {+1.58/20 2.5s}
h6 {-0.85/19 2.5s} 8. h3 {+1.36/18 2.5s} Nbd7 {-1.30/16 2.4s}
9. Be3 {+0.73/17 2.5s} e5 {-1.87/18 2.4s} 10. Qd2 {+1.33/19 2.7s}
exd4 {-0.93/17 2.6s} 11. Bxd4 {+1.37/19 2.8s} Ne5 {-1.21/20 2.8s}
12. Bxe5 {+1.88/20 2.8s} dxe5 {-1.97/22 2.8s} 13. Qxd8 {+2.36/24 3.0s}
Rxd8 {-2.33/23 3.0s} 14. N@e7+ {+2.42/20 2.8s} Kh7 {-2.87/20 2.7s}
15. P@f5 {+2.21/22 2.9s} B@h5 {-2.80/22 2.9s} 16. fxg6+ {+1.68/21 2.8s}
fxg6 {-2.55/22 2.8s} 17. P@f5 {+2.80/22 2.9s} P@f7 {-2.83/23 2.9s}
18. Nxe5 {+2.72/20 2.7s} Bxe2 {-2.94/17 2.9s} 19. Nxe2 {+3.61/18 2.9s}
B@h5 {-3.64/19 2.8s} 20. P@g4 {+2.56/18 2.8s} Nxg4 {-1.43/17 2.8s}
21. Nxg4 {+2.76/18 2.9s} Bxg4 {-3.40/18 2.9s} 22. fxg6+ {+3.56/17 2.9s}
fxg6 {-3.94/16 2.8s} 23. B@f7 {+3.13/16 2.5s} P@h2+ {-5.79/15 2.4s}
24. Kh1 {+8.70/15 2.4s} Bh5 {-7.75/14 2.1s} 25. Q@g8+ {+38.97/8 0.66s}
Rxg8 {-30.24/1 0.001s} 26. Bxg8+ {+31.18/3 0.65s} Kh8 {-41.00/1 0.002s}
27. R@h7# {+M1/3 0.42s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "101"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {-0.89/18 2.3s}
4. e4 {+0.26/17 2.4s} Bg7 {-0.84/22 2.5s} 5. Bb5+ {+1.36/17 2.4s}
c6 {-1.15/16 2.4s} 6. Be2 {+1.71/17 2.4s} O-O {-2.19/19 2.4s}
7. O-O {+1.61/19 2.5s} h6 {-2.51/19 2.4s} 8. h3 {+1.35/18 2.4s}
Nbd7 {-1.24/16 2.5s} 9. Be3 {+1.77/17 2.5s} Qa5 {-0.89/15 2.5s}
10. Qd2 {+1.80/18 2.5s} Kh7 {-2.10/18 2.6s} 11. a3 {+2.36/17 2.5s}
Qh5 {-1.71/18 2.5s} 12. Nh2 {+0.69/21 2.6s} Qa5 {-1.02/17 2.5s}
13. h4 {+2.40/17 2.6s} b5 {-1.60/18 2.6s} 14. Bxh6 {+1.94/22 2.6s}
Bxh6 {-1.62/21 2.9s} 15. P@g5 {+1.58/20 2.7s} Bg7 {-1.49/20 2.7s}
16. gxf6 {+1.51/19 2.8s} Nxf6 {-2.57/20 2.8s} 17. e5 {+2.02/22 2.7s}
Ne8 {-2.90/17 2.7s} 18. h5 {+1.93/21 2.8s} B@h6 {-2.08/21 2.8s}
19. hxg6+ {+2.33/20 2.8s} fxg6 {-2.93/20 2.9s} 20. P@g5 {+3.20/20 3.0s}
P@f4 {-3.17/19 2.9s} 21. gxh6 {+2.53/18 2.9s} Bxh6 {-3.66/18 2.8s}
22. N@g4 {+2.89/20 2.9s} Bxg4 {-2.82/19 2.9s} 23. Nxg4 {+2.81/18 2.8s}
P@h2+ {-1.94/17 2.8s} 24. Kh1 {+2.46/23 2.9s} P@e3 {-2.80/22 2.9s}
25. Qd3 {+2.66/18 2.8s} exf2 {-2.34/17 2.8s} 26. B@h4 {+3.07/18 2.9s}
N@f5 {-2.59/17 2.9s} 27. Bxf2 {+2.76/16 2.9s} P@e3 {-4.05/19 2.8s}
28. Be1 {+2.24/18 2.9s} dxe5 {-3.45/18 2.9s} 29. B@e4 {+2.82/17 2.8s}
Neg7 {-1.31/20 2.8s} 30. Bxf5 {+1.55/18 2.9s} Nxf5 {-2.42/20 3.0s}
31. Ne4 {+2.54/15 2.9s} B@d5 {-0.91/20 2.9s} 32. N@g5+ {+1.41/21 2.9s}
Bxg5 {-2.39/21 3.0s} 33. Nxg5+ {+2.19/23 3.1s} Kh8 {-3.34/19 2.9s}
34. Bxa5 {+2.87/21 2.9s} N@g3+ {-3.99/21 3.1s} 35. Kxh2 {+2.41/1 0.003s}
Nxf1+ {-5.06/20 3.0s} 36. Rxf1 {+3.85/20 3.0s} R@h5+ {-7.00/20 2.9s}
37. N@h3 {+4.35/20 3.0s} P@g3+ {-6.87/19 2.9s} 38. Kg1 {+6.27/19 2.8s}
Rf7 {-6.57/18 2.9s} 39. P@e4 {+7.30/16 3.0s} Rxh3 {-7.10/17 3.1s}
40. gxh3 {+8.05/16 3.0s} N@f2 {-10.86/15 2.9s} 41. exd5 {+8.52/19 3.0s}
Nxh3+ {-7.47/21 2.9s} 42. Nxh3 {+9.27/19 3.1s} P@f2+ {-9.25/19 3.0s}
43. Kh1 {+10.43/17 3.0s} cxd5 {-9.87/19 2.9s} 44. Ng5 {+14.75/16 2.7s}
g2+ {-13.30/15 2.7s} 45. Kxg2 {+17.00/15 2.5s} Raf8 {-13.30/13 2.6s}
46. Qxf5 {+22.50/16 2.4s} f3+ {-20.40/11 1.8s} 47. Bxf3 {+23.41/13 1.8s}
P@h7 {-22.66/12 1.7s} 48. Nxf7+ {+26.16/13 1.8s} Rxf7 {-25.00/11 1.5s}
49. Qxf7 {+27.64/15 1.6s} N@e1+ {-24.04/12 1.4s} 50. Kh3 {+35.97/13 1.5s}
h5 {-39.09/4 0.71s} 51. Q@g8# {+M1/3 0.53s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "55"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {+0.02/17 2.4s}
4. Ng5 {+1.40/20 2.4s} Bg7 {-1.37/21 2.5s} 5. Nxf7 {+1.66/20 2.7s}
Kxf7 {-1.70/22 2.7s} 6. e4 {+1.86/17 2.5s} Rf8 {-1.69/20 2.5s}
7. Bc4+ {+1.72/21 2.6s} e6 {-1.98/20 2.6s} 8. P@h6 {+0.06/19 2.6s}
Bh8 {-2.14/19 2.5s} 9. Bg5 {+2.32/23 2.6s} Kg8 {-3.15/22 2.5s}
10. e5 {+1.93/22 2.7s} Nc6 {-2.80/21 2.7s} 11. exd6 {+4.75/26 2.8s}
cxd6 {-4.70/25 2.8s} 12. P@g7 {+4.67/25 2.9s} Bxg7 {-4.44/24 2.8s}
13. hxg7 {+5.40/24 3.0s} Kxg7 {-5.34/23 2.8s} 14. B@h6+ {+2.44/21 2.8s}
Kg8 {-5.23/21 2.8s} 15. Bxf8 {+6.07/20 2.8s} Qxf8 {-5.89/20 2.8s}
16. Bxf6 {+4.77/19 2.8s} Qxf6 {-5.27/20 2.7s} 17. Ne4 {+6.07/19 2.8s}
Qg7 {-5.30/19 2.8s} 18. N@f6+ {+5.18/17 2.7s} Kh8 {-4.27/19 2.8s}
19. R@g8+ {+3.36/19 2.8s} Qxg8 {-4.68/1 0.003s} 20. Nxg8 {+3.56/17 2.8s}
Kxg8 {-4.34/19 2.7s} 21. d5 {+4.66/19 2.9s} R@e5 {-4.78/18 2.8s}
22. O-O {+6.65/19 2.8s} Rxe4 {-5.71/21 2.7s} 23. dxc6 {+6.42/20 2.8s}
Rxc4 {-6.33/16 2.7s} 24. Qxd6 {+10.19/16 2.6s} N@h3+ {-10.96/15 2.3s}
25. Kh1 {+12.70/16 2.1s} B@f8 {-12.28/15 2.2s} 26. Q@h8+ {+32.91/14 1.6s}
Kxh8 {-35.95/4 0.59s} 27. Qxf8+ {+45.63/3 0.51s} B@g8 {-37.25/2 0.54s}
28. P@g7# {+M1/3 0.47s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {+0.08/17 2.2s} 2. Nc3 {+0.20/17 2.2s} g6 {+0.58/17 2.3s}
3. d4 {-0.69/18 2.3s} Bg7 {+0.41/17 2.3s} 4. Nf3 {-0.89/15 2.3s}
O-O {+0.70/17 2.4s} 5. Bd3 {-0.68/16 2.4s} d6 {+1.12/18 2.4s}
6. O-O {-0.98/17 2.4s} Nc6 {+1.20/19 2.5s} 7. h3 {-1.02/18 2.5s}
Nb4 {+1.37/20 2.6s} 8. e4 {-1.09/19 2.5s} Nxd3 {-0.05/18 2.7s}
9. cxd3 {-0.73/19 2.7s} B@h5 {-0.06/19 2.8s} 10. N@h6+ {+0.07/17 2.5s}
Kh8 {-1.26/23 2.7s} 11. e5 {+0.05/22 2.8s} Ng8 {-0.19/21 2.8s}
12. Nxg8 {+0.27/22 2.8s} Kxg8 {-0.14/20 2.8s} 13. N@h6+ {+0.60/26 2.9s}
Bxh6 {-0.77/25 3.0s} 14. Bxh6 {+0.17/24 2.9s} N@f5 {-0.80/23 2.8s}
15. B@g5 {+0.92/23 2.9s} Nxh6 {-1.56/22 2.9s} 16. Bxh6 {+0.72/19 2.8s}
N@f5 {-0.92/19 2.9s} 17. Bxf8 {+1.18/18 2.9s} Qxf8 {-3.40/19 2.9s}
18. Nd5 {+2.27/17 2.8s} B@d8 {-3.04/18 2.8s} 19. N@f6+ {+3.05/24 2.8s}
exf6 {-2.79/26 2.9s} 20. exf6 {+3.22/22 2.8s} Bxf3 {-2.19/19 2.8s}
21. Qxf3 {+2.12/20 2.8s} N@g5 {-1.84/20 2.9s} 22. Qd1 {+2.39/19 2.8s}
B@f3 {-2.06/18 2.8s} 23. P@e7 {+5.28/23 2.4s} Nxe7 {-8.66/21 2.2s}
24. B@g7 {+9.79/21 2.3s} Qxg7 {-9.67/20 2.2s} 25. fxg7 {+11.13/22 1.9s}
Kxg7 {-12.02/21 1.8s} 26. Q@f6+ {+10.69/19 2.0s} Kf8 {-10.91/18 1.8s}
27. R@h8+ {+10.97/20 1.7s} B@g8 {-13.89/19 1.7s} 28. Nxe7 {+12.33/17 1.6s}
Bxe7 {-25.74/13 1.4s} 29. Rxg8+ {+15.11/16 0.85s} Kxg8 {-12.53/1 0.002s}
30. N@h6+ {+14.18/13 0.91s} Kf8 {-13.55/1 0.002s} 31. Qh8+ {+27.95/11 0.57s}
N@g8 {-M1/9 0.51s} 32. Qxg8# {+M1/5 0.47s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "109"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {+0.05/17 2.2s} 2. Nc3 {-1.22/17 2.2s} g6 {+0.89/17 2.3s}
3. h4 {+0.40/17 2.4s} Bg7 {-0.28/19 2.5s} 4. h5 {+0.22/18 2.5s}
gxh5 {+0.01/17 2.5s} 5. Rxh5 {+0.11/16 2.5s} Nxh5 {-0.52/15 2.4s}
6. Qxh5 {+0.37/17 2.6s} P@g6 {-0.61/16 2.5s} 7. Qh1 {+0.09/14 2.4s}
Nc6 {-0.55/14 2.5s} 8. P@h6 {+0.36/19 2.5s} Bf6 {-0.65/18 2.5s}
9. Nd5 {+1.51/17 2.4s} d6 {-0.78/19 2.5s} 10. Nf3 {+0.79/19 2.5s}
Be6 {-0.80/20 2.6s} 11. Nxf6+ {+0.76/19 2.6s} exf6 {-0.68/21 2.6s}
12. N@g7+ {+0.82/22 2.6s} Kd7 {-0.74/21 2.7s} 13. Nxe6 {-0.68/20 2.6s}
fxe6 {-0.84/19 2.6s} 14. B@b3 {+1.19/14 2.6s} Qe7 {-0.89/15 2.6s}
15. B@h3 {+0.96/14 2.6s} f5 {-0.68/16 2.6s} 16. Bfc4 {+1.12/17 2.7s}
N@c5 {-0.23/19 2.7s} 17. Bxe6+ {-0.18/19 2.7s} Nxe6 {-0.07/21 2.8s}
18. P@d5 {+0.03/21 2.8s} Nc5 {+0.40/20 2.8s} 19. dxc6+ {-0.34/17 2.8s}
bxc6 {+0.21/16 2.8s} 20. N@d4 {-0.80/19 2.9s} N@d3+ {+0.94/20 2.8s}
21. cxd3 {-1.27/19 2.7s} Nxd3+ {+0.77/18 2.8s} 22. Kf1 {-0.78/20 2.8s}
B@a6 {+0.91/21 2.8s} 23. Kg1 {-1.44/16 2.7s} P@e2 {+0.76/18 2.7s}
24. Nxe2 {-0.13/22 2.8s} P@g4 {+0.57/22 2.8s} 25. N@d4 {+0.64/20 2.8s}
gxf3 {+0.10/21 2.8s} 26. gxf3 {+0.23/23 2.8s} R@e1+ {-0.01/22 2.7s}
27. Bf1 {+0.36/20 2.7s} Nc5 {-0.01/22 2.7s} 28. P@d5 {-0.65/19 2.8s}
cxd5 {-0.14/18 2.8s} 29. Bxd5 {-1.34/18 2.8s} Bxe2 {+0.11/19 2.8s}
30. P@e6+ {-0.69/19 2.9s} Nxe6 {+0.24/17 2.9s} 31. Nxe2 {-1.44/17 2.9s}
c6 {+0.41/18 2.9s} 32. Bxe6+ {+0.15/19 3.0s} Qxe6 {+0.22/17 2.9s}
33. P@d5 {+1.30/16 2.9s} cxd5 {-1.17/20 2.9s} 34. N@f4 {+0.05/17 2.8s}
Qe7 {-0.72/18 2.9s} 35. B@e6+ {+0.16/19 3.0s} Kd8 {-0.06/19 3.0s}
36. Bxd5 {-0.12/20 3.1s} Rb8 {+0.36/17 3.0s} 37. P@g7 {-1.59/18 3.0s}
Re8 {+0.65/21 3.1s} 38. g8=Q {-0.15/18 3.1s} Rxg8 {+0.38/18 3.0s}
39. Bxg8 {-0.17/18 3.0s} B@e5 {+0.32/18 2.9s} 40. Bxh7 {-0.03/15 2.9s}
P@d3 {+0.63/18 3.0s} 41. P@c7+ {+0.24/18 2.9s} Qxc7 {+0.43/18 3.0s}
42. Ne6+ {-0.54/18 3.1s} Kc8 {+1.21/18 2.9s} 43. R@f8+ {-0.49/17 2.9s}
N@d8 {+1.73/18 3.0s} 44. Nxc7 {-0.62/21 3.0s} Rxf1+ {+0.77/22 3.0s}
45. Kg2 {+0.11/23 2.9s} Rxh1 {-0.88/27 3.1s} 46. Rxd8+ {+1.74/24 2.8s}
Kxd8 {-0.38/23 3.1s} 47. Ne6+ {+0.75/22 3.1s} Ke7 {-2.46/22 2.2s}
48. N@c6+ {+5.70/21 2.2s} Kxe6 {-4.08/16 2.2s} 49. Ned4+ {+8.23/15 1.9s}
Kd5 {-9.54/15 1.2s} 50. Ne7+ {+15.65/16 1.1s} Kc5 {-12.21/13 1.3s}
51. Q@c6+ {+14.82/12 1.1s} Kb4 {-14.89/1 0.003s} 52. a3+ {+20.45/14 0.86s}
Ka5 {-18.38/1 0.002s} 53. b4+ {+20.94/11 0.84s} Rxb4 {-24.84/1 0.002s}
54. axb4+ {+28.33/11 0.54s} Kxb4 {-31.52/1 0.002s}
55. R@b5# {+M1/7 0.51s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "125"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. d4 {-0.29/17 2.2s} g6 {+0.69/17 2.3s}
3. Nf3 {-1.34/16 2.3s} Bg7 {+0.97/17 2.4s} 4. Nc3 {-1.06/16 2.3s}
O-O {+0.97/16 2.3s} 5. Bd3 {-0.86/16 2.4s} d6 {+1.09/18 2.5s}
6. O-O {-0.92/19 2.4s} Nc6 {+1.16/17 2.4s} 7. h3 {-1.01/20 2.5s}
Nb4 {+1.45/20 2.6s} 8. e4 {-1.13/19 2.5s} Nxd3 {-0.07/18 2.7s}
9. cxd3 {-0.70/20 2.7s} B@h5 {-0.05/19 2.7s} 10. N@h6+ {+0.11/16 2.5s}
Kh8 {-1.38/21 2.7s} 11. e5 {+0.03/22 2.7s} dxe5 {+0.44/21 2.8s}
12. dxe5 {-0.55/19 2.7s} Bxf3 {+1.18/20 2.8s} 13. Qxf3 {-1.43/21 2.8s}
N@d4 {+0.77/21 2.9s} 14. Qe3 {-1.97/21 2.7s} Bxh6 {+1.04/22 2.8s}
15. Qxd4 {-0.48/22 2.9s} Qxd4 {+0.40/20 2.9s} 16. Bxh6 {-0.68/24 3.0s}
P@g7 {+0.93/23 3.0s} 17. Bxg7+ {-0.76/17 2.8s} Kxg7 {+0.85/17 2.8s}
18. exf6+ {-1.08/20 2.8s} Qxf6 {+0.80/17 2.7s} 19. P@h6+ {-1.60/14 2.7s}
Kxh6 {+1.54/17 2.8s} 20. B@d2+ {-1.60/20 2.8s} B@g5 {+3.61/18 2.7s}
21. N@e4 {-3.34/20 2.7s} Bxh3 {+3.57/24 2.7s} 22. Bxg5+ {-4.14/24 2.8s}
Qxg5 {+3.95/23 2.9s} 23. Nxg5 {-3.86/22 2.8s} P@h2+ {+4.16/21 2.7s}
24. Kxh2 {-3.91/20 2.7s} N@g4+ {+3.65/20 2.8s} 25. Kg3 {-3.76/17 2.6s}
B@e5+ {+2.18/19 2.7s} 26. Kf3 {-3.23/22 2.7s} Q@f4+ {+2.33/26 3.0s}
27. Ke2 {-7.14/1 0.012s} Qxg5 {+1.00/24 2.9s} 28. N@f3 {-1.86/26 2.9s}
N@d4+ {+1.18/25 3.1s} 29. Nxd4 {-1.68/22 3.0s} Bxd4 {+0.46/23 2.9s}
30. N@f3 {-1.58/22 2.9s} Bxc3 {+0.90/21 2.9s} 31. bxc3 {-0.70/22 3.0s}
N@f4+ {+0.88/23 3.0s} 32. Kd2 {-0.60/18 2.9s} Rad8 {+1.14/17 2.9s}
33. Nxg5 {-1.12/20 2.9s} Rxd3+ {+0.88/21 3.0s} 34. Kc2 {-1.05/20 2.8s}
N@e3+ {+0.92/18 2.8s} 35. fxe3 {-1.60/23 3.0s} Nxe3+ {+0.73/21 3.0s}
36. Kb1 {-0.31/21 2.8s} P@c2+ {-0.23/22 3.1s} 37. Kb2 {+0.05/25 3.1s}
Nd1+ {+0.51/20 2.9s} 38. Rfxd1 {-0.09/20 2.9s} cxd1=N+ {-0.60/22 3.1s}
39. Rxd1 {+0.60/21 3.0s} R@d2+ {-0.65/20 3.0s} 40. Rxd2 {+0.37/19 2.9s}
Rxd2+ {-3.61/21 3.2s} 41. P@c2 {+2.21/20 3.1s} Nd3+ {-3.45/16 3.0s}
42. Ka3 {+3.12/16 3.1s} P@b4+ {-4.13/16 3.2s} 43. cxb4 {+5.36/17 3.1s}
R@a6+ {-4.14/16 3.1s} 44. P@a5 {+4.38/15 3.0s} Rxa5+ {-4.44/16 3.1s}
45. bxa5 {+4.74/16 3.1s} P@b4+ {-4.16/14 3.0s} 46. Kb3 {+4.83/14 2.9s}
P@a4+ {-5.12/14 3.0s} 47. Kxa4 {+6.20/13 3.0s} b5+ {-4.82/12 2.9s}
48. Kxb5 {+4.54/15 2.9s} Rb8+ {-4.74/14 3.0s} 49. Kc4 {+4.94/18 3.0s}
Ne5+ {-4.61/17 3.0s} 50. Kb3 {+5.26/18 3.1s} P@c4+ {-4.90/18 3.2s}
51. Ka4 {+5.28/20 3.3s} Bd7+ {-5.22/16 3.2s} 52. P@b5 {+4.66/18 3.2s}
Bxb5+ {-5.06/17 3.2s} 53. Kxb4 {+4.79/1 0.003s} Bc6+ {-4.39/15 3.2s}
54. P@b6 {+5.55/19 3.2s} Rxg2 {-4.85/19 3.2s} 55. R@h4+ {+5.76/18 3.2s}
P@h5 {-5.98/18 2.9s} 56. B@f4 {+8.74/17 2.9s} Rxb6+ {-7.29/16 3.0s}
57. axb6 {+8.68/17 3.2s} P@c5+ {-8.91/15 3.1s} 58. Ka5 {+16.15/15 2.6s}
axb6+ {-22.33/14 2.6s} 59. Ka6 {+6.57/1 0.012s} P@b7+ {-23.59/13 2.5s}
60. Ka7 {+10.40/1 0.014s} Kg7 {-29.73/10 2.0s} 61. P@h6+ {+23.94/15 1.8s}
Kf6 {-M1/12 1.2s} 62. Q@g7+ {+33.17/12 1.4s} Kf5 {-18.56/1 0.064s}
63. Qxe5# {+M1/11 0.83s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. d4 {-1.27/17 2.2s} g6 {+1.36/17 2.3s}
3. Nf3 {-1.31/16 2.3s} Bg7 {+1.25/17 2.4s} 4. Nc3 {-0.99/16 2.3s}
O-O {+0.98/17 2.3s} 5. e4 {-0.33/16 2.4s} d6 {+0.27/18 2.3s}
6. h3 {+0.32/19 2.4s} Nc6 {-0.34/18 2.3s} 7. Be3 {+0.62/18 2.4s}
h6 {-0.52/17 2.4s} 8. Qd2 {+0.33/16 2.5s} Kh7 {-0.65/15 2.5s}
9. Rd1 {+1.37/18 2.5s} a6 {-1.16/17 2.4s} 10. Bd3 {+1.15/18 2.4s}
e5 {+0.06/16 2.5s} 11. d5 {-0.50/20 2.6s} Nd4 {+0.69/20 2.7s}
12. Nxd4 {-0.64/21 2.7s} exd4 {+0.38/17 2.7s} 13. Bxd4 {-1.66/17 2.6s}
N@h4 {+0.64/22 2.8s} 14. Kf1 {-0.32/21 2.8s} c5 {+0.76/18 2.7s}
15. dxc6 {-0.47/21 2.8s} bxc6 {+0.50/23 2.8s} 16. P@g3 {-0.36/23 3.0s}
Nxg2 {+0.29/21 2.7s} 17. Kxg2 {-0.51/21 2.8s} P@e5 {+0.06/20 2.9s}
18. Be3 {+0.06/23 2.9s} P@d4 {+0.12/20 2.8s} 19. Bxh6 {+0.24/20 2.9s}
Bxh6 {-0.11/24 2.9s} 20. Qxh6+ {-0.10/23 2.9s} Kxh6 {-0.48/17 2.8s}
21. B@c1+ {+0.29/17 2.8s} Kg7 {+0.13/19 2.8s} 22. P@h6+ {-0.18/18 2.9s}
Kg8 {+0.52/17 2.9s} 23. P@g7 {-0.91/17 2.8s} Re8 {+1.22/19 2.8s}
24. N@g5 {-2.53/18 2.9s} dxc3 {+1.16/19 2.9s} 25. bxc3 {-2.65/17 2.9s}
N@h7 {+1.64/21 3.0s} 26. P@f3 {-2.29/21 3.0s} Nxg5 {+1.39/20 2.9s}
27. Bxg5 {-2.80/20 2.9s} N@h7 {+2.21/22 2.9s} 28. Bxf6 {-3.19/24 2.8s}
Qxf6 {+2.41/20 2.9s} 29. N@g4 {-2.76/19 2.8s} Bxg4 {+3.76/21 2.8s}
30. hxg4 {-5.82/20 2.8s} Qxf3+ {+2.91/17 2.7s} 31. Kxf3 {-6.04/18 2.6s}
Ng5+ {+5.01/19 2.6s} 32. Ke2 {-6.56/18 2.3s} B@f3+ {+4.84/16 2.3s}
33. Ke1 {-6.66/15 2.3s} P@d2+ {+9.00/16 1.5s} 34. Kxd2 {-12.21/15 1.4s}
Nxe4+ {+8.16/14 1.8s} 35. Ke1 {-24.93/13 1.8s} N@g2+ {+13.61/15 1.0s}
36. Kf1 {-9.58/1 0.002s} Ne3+ {+16.07/11 1.0s} 37. Ke1 {-M1/10 0.74s}
Nxc2+ {+37.00/10 0.59s} 38. Kf1 {-32.45/4 0.58s}
Q@g2# {+M1/3 0.52s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {-0.29/14 2.4s} 5. Bxc6 {+0.07/16 2.4s} dxc6 {-0.42/17 2.5s}
6. O-O {+0.09/17 2.5s} B@h5 {-0.82/16 2.4s} 7. d4 {+0.32/15 2.4s}
Bb4 {-0.52/16 2.6s} 8. e5 {+1.23/18 2.5s} Bxc3 {-2.34/19 2.5s}
9. bxc3 {+1.92/19 2.6s} Rg8 {-0.88/19 2.6s} 10. N@f4 {+1.39/18 2.5s}
Bxf3 {-1.00/24 2.7s} 11. Qxf3 {+0.96/23 2.6s} N@g5 {-0.55/20 2.6s}
12. Qe2 {+0.94/21 2.6s} Nd5 {-1.97/21 2.7s} 13. Nxd5 {+1.24/22 2.8s}
exd5 {-1.71/19 2.7s} 14. Bxg5 {+1.34/20 2.7s} Qxg5 {-1.94/23 2.8s}
15. f4 {+1.80/22 2.9s} N@h3+ {-2.21/21 2.8s} 16. Kh1 {+0.46/1 0.013s}
Nxf4 {-2.13/23 2.7s} 17. Rxf4 {+2.22/21 2.8s} Qxf4 {-1.97/20 2.8s}
18. N@d6+ {+7.04/19 2.6s} cxd6 {-12.29/18 2.7s} 19. exd6+ {+7.83/17 2.5s}
R@e3 {-8.87/16 2.3s} 20. N@c7+ {+12.53/19 1.9s} Kd7 {-18.03/18 1.9s}
21. N@b6+ {+17.22/17 2.0s} Kxd6 {-17.06/16 1.6s} 22. B@e5+ {+17.87/18 1.5s}
Rxe5 {-18.71/16 1.2s} 23. Qxe5+ {+16.32/17 1.7s} Qxe5 {-6.55/1 0.012s}
24. dxe5+ {+18.24/21 1.2s} Kxe5 {-22.57/14 1.4s} 25. B@d4+ {+19.29/18 1.4s}
Kf5 {-47.58/19 0.94s} 26. Q@e5+ {+17.74/18 0.88s} Kg6 {-M1/17 1.0s}
27. R@g5+ {+20.65/16 0.92s} Kh6 {-20.71/1 0.003s} 28. Rh5+ {+43.61/9 0.73s}
Kg6 {-47.23/1 0.001s} 29. Qg5# {+M1/4 0.47s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "49"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {+0.08/15 2.3s} 5. Bxc6 {+0.05/15 2.4s} dxc6 {+0.05/17 2.5s}
6. O-O {+0.17/17 2.5s} B@h5 {+0.04/15 2.5s} 7. d4 {+0.36/15 2.4s}
Bb4 {-0.63/16 2.6s} 8. e5 {+0.84/18 2.5s} Bxc3 {-1.06/19 2.5s}
9. bxc3 {+1.56/19 2.6s} Ne4 {-2.36/20 2.6s} 10. B@g5 {+3.46/20 2.7s}
Qd7 {-2.29/18 2.5s} 11. N@c5 {+3.93/18 2.5s} Nxc5 {-4.14/20 2.6s}
12. dxc5 {+2.07/24 2.6s} N@d5 {-3.94/17 2.4s} 13. N@f4 {+5.18/18 2.5s}
Bxf3 {-4.32/18 2.6s} 14. Qxf3 {+4.67/20 2.7s} Nxf4 {-5.36/16 2.6s}
15. Bcxf4 {+5.95/21 2.7s} N@d5 {-6.24/21 2.6s} 16. N@h5 {+6.84/22 2.7s}
Rg8 {-7.41/21 2.5s} 17. B@e4 {+8.70/22 2.6s} Nxf4 {-7.91/23 2.6s}
18. Bxf4 {+8.45/19 2.7s} N@h4 {-7.54/16 2.6s} 19. Qg4 {+7.57/18 2.7s}
B@f5 {-9.06/19 2.6s} 20. N@f6+ {+7.77/22 2.6s} Kd8 {-9.97/20 2.4s}
21. Qxh4 {+9.76/20 2.4s} gxf6 {-12.05/19 2.3s} 22. exf6 {+19.83/18 1.5s}
Bxe4 {-17.03/12 1.5s} 23. P@e7+ {+20.73/12 0.89s} Ke8 {-25.09/12 0.58s}
24. N@g7+ {+33.75/9 0.51s} Rxg7 {-15.33/1 0.014s}
25. Nxg7# {+M1/2 0.45s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "90"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+1.01/14 2.2s} Nc6 {-0.65/22 2.3s}
3. Nf3 {+0.62/21 2.5s} Nf6 {-0.92/25 2.6s} 4. d4 {+0.61/24 2.5s}
Bb4 {-0.74/25 2.7s} 5. Bd3 {+0.43/27 2.9s} d5 {-0.90/26 3.0s}
6. e5 {+0.53/25 2.8s} Ne4 {-0.64/24 2.8s} 7. O-O {+1.08/24 2.9s}
Bxc3 {-1.07/23 2.9s} 8. bxc3 {+0.68/21 2.8s} Nxc3 {-0.68/20 2.8s}
9. Bg5 {+1.11/21 2.8s} Qd7 {-1.59/19 2.8s} 10. Qe1 {+0.98/18 2.7s}
Ne4 {-1.05/20 2.7s} 11. Bxe4 {+0.60/21 2.7s} dxe4 {-1.66/22 2.8s}
12. N@h5 {+0.97/19 2.7s} exf3 {-2.45/21 2.7s} 13. Nxg7+ {+1.93/26 2.7s}
Kf8 {-0.75/1 0.004s} 14. Nh5 {+1.99/18 2.6s} Rg8 {-3.37/26 2.6s}
15. P@g7+ {+2.98/27 2.7s} Rxg7 {-2.85/23 2.6s} 16. B@h6 {+3.09/24 2.6s}
B@h8 {-4.00/25 2.7s} 17. Nxg7 {+3.05/24 2.8s} Kg8 {-3.14/22 2.5s}
18. Nxe6 {+2.35/21 2.4s} N@g6 {+0.12/23 2.9s} 19. P@g7 {-0.22/22 2.8s}
Bxg7 {+0.11/17 2.7s} 20. Bxg7 {-0.02/16 2.7s} fxg2 {-0.36/18 2.8s}
21. B@h3 {+1.24/23 2.8s} gxf1=Q+ {-0.80/20 2.8s} 22. Qxf1 {+0.77/21 2.9s}
fxe6 {-1.46/22 3.0s} 23. B7f6 {+1.35/22 3.0s} P@g7 {-1.34/21 2.9s}
24. P@h6 {+1.27/22 2.9s} gxf6 {-0.85/20 2.9s} 25. exf6 {+0.27/23 2.9s}
B@d5 {+0.38/19 2.8s} 26. P@g2 {+0.57/19 2.8s} N@h5 {+0.82/18 2.9s}
27. R@g7+ {-0.15/22 3.0s} Nxg7 {+0.67/22 3.0s} 28. hxg7 {+0.12/19 2.9s}
N@f7 {+0.11/19 2.8s} 29. c4 {-0.72/21 2.9s} P@e2 {+1.86/22 3.1s}
30. Qxe2 {-2.09/19 2.9s} P@f3 {+2.61/17 2.9s} 31. gxf3 {-2.13/24 3.0s}
Nxd4 {+1.09/25 3.1s} 32. Qe3 {-1.72/20 2.9s} P@b2 {+4.70/21 2.9s}
33. Rf1 {-5.33/18 2.9s} Nxf3+ {+6.65/22 3.0s} 34. Kh1 {-2.80/19 3.0s}
R@a1 {+4.58/21 2.8s} 35. N@b1 {-3.83/17 2.8s} P@c2 {+8.20/24 2.7s}
36. cxd5 {-9.19/24 2.6s} cxb1=Q {+9.66/16 2.7s} 37. B@e1 {-7.96/15 2.5s}
Qxe1 {+12.16/21 2.3s} 38. Qxe1 {-9.97/20 2.3s} Nxe1 {+13.88/15 2.6s}
39. dxe6 {-14.28/14 2.5s} B@d5+ {+11.93/14 2.3s} 40. P@g2 {-8.19/21 2.8s}
Bxe6 {+2.82/20 2.9s} 41. P@f5 {-8.05/20 2.9s} P@e2 {+16.78/19 2.5s}
42. Rg1 {-15.61/17 1.6s} R@f1 {+30.13/17 1.6s} 43. Rxf1 {-28.15/13 1.4s}
exf1=Q+ {+31.29/13 1.0s} 44. R@g1 {-31.39/1 0.002s} Qxg1+ {+31.90/15 0.96s}
45. Kxg1 {-35.18/1 0.001s} Nf3# {+M1/9 0.68s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "98"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. Nf3 {+0.61/14 2.2s} Nc6 {-0.55/22 2.3s}
3. e4 {+0.55/21 2.4s} Nf6 {-0.65/25 2.6s} 4. d4 {+0.62/24 2.5s}
Bb4 {-0.35/25 2.7s} 5. Bd3 {+0.45/27 3.0s} d5 {-0.64/26 3.0s}
6. e5 {+0.55/25 2.8s} Ne4 {-0.55/24 2.8s} 7. O-O {+0.66/24 2.9s}
Bxc3 {-1.05/23 2.9s} 8. bxc3 {-0.19/21 2.8s} Nxc3 {-0.71/20 2.8s}
9. Bg5 {+0.80/21 2.8s} Qd7 {-0.93/19 2.7s} 10. Qe1 {+1.05/19 2.8s}
P@e4 {-1.14/20 2.7s} 11. Qxc3 {+1.81/23 2.7s} exf3 {-1.71/22 2.7s}
12. N@h5 {+1.71/21 2.6s} N@f5 {-0.98/20 2.6s} 13. gxf3 {+2.89/20 2.8s}
N@h3+ {-2.91/19 2.7s} 14. Kh1 {+2.87/20 2.8s} Nxg5 {-2.98/19 2.7s}
15. Bxf5 {+2.92/22 2.9s} exf5 {-3.18/21 2.9s} 16. Nxg7+ {+2.83/18 2.8s}
Kd8 {-2.94/16 2.7s} 17. P@g2 {+1.45/20 2.8s} Nxf3 {-1.59/19 2.8s}
18. Qxf3 {+0.57/17 2.6s} B@e4 {-1.61/18 2.6s} 19. B@h4+ {+0.90/19 2.7s}
B@e7 {-0.03/19 2.7s} 20. Qg3 {-1.46/19 2.8s} f4 {+1.63/19 2.8s}
21. Qxf4 {-5.86/19 2.7s} Bxg2+ {+3.09/20 2.6s} 22. Kg1 {-2.03/18 2.6s}
Bxf1 {+2.38/21 2.7s} 23. Bxe7+ {-4.20/19 2.7s} Qxe7 {+4.69/20 2.7s}
24. B@f6 {-5.62/19 2.6s} P@g2 {+6.90/20 2.6s} 25. Bxe7+ {-5.82/21 2.7s}
Nxe7 {+4.91/20 2.8s} 26. N@e6+ {-6.32/18 2.7s} Bxe6 {+5.55/18 2.8s}
27. Nxe6+ {-6.34/18 2.7s} fxe6 {+6.95/18 2.7s} 28. Q@f8+ {-5.33/15 2.8s}
R@e8 {+7.06/16 2.8s} 29. N@f7+ {-11.92/17 2.8s} Kd7 {+7.50/21 2.7s}
30. B@a4+ {-6.60/19 2.6s} P@c6 {+8.57/24 2.6s} 31. Qxe7+ {-6.27/25 2.7s}
Rxe7 {+6.07/26 2.8s} 32. Bxc6+ {-5.95/23 2.8s} Kxc6 {+5.40/22 2.8s}
33. P@b5+ {-5.81/19 2.7s} Bxb5 {+11.42/16 2.8s} 34. N@d8+ {-13.72/18 2.6s}
Kd7 {+15.13/18 2.8s} 35. Kxg2 {-14.21/14 2.4s} Rg8+ {+15.48/15 2.8s}
36. P@g3 {-15.93/14 2.7s} B@e4+ {+16.72/20 2.5s} 37. P@f3 {-15.99/17 2.6s}
Bxf3+ {+15.54/16 2.8s} 38. Qxf3 {-15.03/15 2.8s} N@h4+ {+15.24/17 2.8s}
39. Kh1 {-15.42/17 2.7s} Nxf3 {+14.01/16 2.9s} 40. B@g2 {-15.07/15 2.7s}
Nxh2 {+16.78/15 2.8s} 41. Nxe6 {-14.66/12 2.4s} Ng4 {+19.48/13 2.6s}
42. Nc5+ {-17.97/14 1.9s} Kc8 {+23.57/15 2.0s} 43. P@d7+ {-23.04/18 1.6s}
Rxd7 {+26.24/18 1.9s} 44. Nd6+ {-25.98/17 1.5s} cxd6 {+29.62/17 1.5s}
45. P@h2 {-27.37/16 1.1s} Nxf2+ {+25.99/15 2.2s} 46. Kg1 {-20.95/1 0.015s}
N@h3+ {+30.41/15 1.6s} 47. Bxh3 {-19.36/1 0.015s} Nxh3+ {+29.48/11 1.4s}
48. Kg2 {-M1/10 1.4s} N@f4+ {+39.68/11 1.0s} 49. Kf3 {-M1/6 0.60s}
Q@e2# {+M1/5 0.76s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.69/16 2.3s} Bb7 {-2.65/19 2.3s}
3. Nc3 {+2.01/17 2.4s} e6 {-2.68/21 2.4s} 4. Bd3 {+2.27/16 2.3s}
Nf6 {-2.71/15 2.3s} 5. Nge2 {+2.59/19 2.5s} d6 {-2.42/18 2.4s}
6. O-O {+1.87/19 2.5s} Nbd7 {-1.82/19 2.5s} 7. f4 {+1.97/19 2.5s}
Be7 {-1.89/20 2.6s} 8. f5 {+1.91/20 2.5s} e5 {-2.34/19 2.6s}
9. dxe5 {+2.62/22 2.6s} Nxe5 {-4.10/21 2.6s} 10. Nf4 {+4.02/20 2.5s}
O-O {-3.73/18 2.5s} 11. P@e6 {+3.78/25 2.7s} fxe6 {-3.72/24 2.7s}
12. Nxe6 {+3.57/23 2.7s} Qd7 {-3.25/22 2.7s} 13. P@h6 {+2.57/25 2.8s}
gxh6 {-2.33/25 2.8s} 14. Bxh6 {+2.29/24 2.8s} P@f7 {-1.62/23 2.8s}
15. Nxf8 {+2.45/20 2.8s} Bxf8 {-2.74/20 2.8s} 16. Bxf8 {+2.15/20 2.7s}
Rxf8 {-2.03/19 2.7s} 17. R@g3+ {+3.00/18 2.7s} P@g5 {-1.49/24 2.8s}
18. B@h6 {+3.22/23 2.8s} B@h4 {-2.80/18 2.8s} 19. Rxg5+ {+2.99/21 2.9s}
Bxg5 {-4.46/17 2.8s} 20. Bxg5 {+3.09/17 2.8s} Nfg4 {-3.13/19 2.9s}
21. B@g3 {+3.14/18 2.8s} f6 {-2.63/17 2.8s} 22. B5f4 {+3.16/16 2.8s}
P@e3 {-2.11/20 2.9s} 23. Bxe5 {+2.49/20 2.8s} Nxe5 {-2.22/19 2.8s}
24. P@e6 {+2.24/18 2.8s} Qg7 {-2.37/23 3.0s} 25. N@h5 {+1.72/22 3.0s}
B@f2+ {-2.60/20 2.9s} 26. Rxf2 {+1.54/21 2.9s} exf2+ {-1.54/21 2.9s}
27. Kxf2 {+1.16/19 2.9s} N@g4+ {-4.39/22 2.8s} 28. Kg1 {+2.28/22 2.8s}
Nxd3 {-9.95/24 2.9s} 29. Qxd3 {+3.42/23 3.0s} B@e3+ {-7.59/22 2.9s}
30. Qxe3 {+9.05/24 2.9s} Nxe3 {-11.21/24 2.8s} 31. Nxg7 {+8.62/24 2.7s}
R@g5 {-10.25/22 2.8s} 32. P@e7 {+15.77/21 2.6s} Rxg7 {-21.59/16 2.3s}
33. exf8=Q+ {+15.40/17 2.1s} Kxf8 {-15.21/1 0.005s} 34. N@d7+ {+18.42/16 2.1s}
Rxd7 {-25.69/14 1.5s} 35. R@e8+ {+23.52/15 1.9s} Kxe8 {-M1/14 1.6s}
36. exd7+ {+23.26/13 1.6s} Kxd7 {-M1/12 1.1s} 37. B@e6+ {+23.71/12 1.2s}
Kc6 {-M1/10 0.97s} 38. Q@b5# {+M1/9 1.1s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.65/16 2.4s} Bb7 {-1.73/18 2.3s}
3. Nc3 {+2.00/17 2.4s} e6 {-1.93/18 2.4s} 4. Bd3 {+2.27/17 2.3s}
Nf6 {-2.18/15 2.4s} 5. Nge2 {+2.57/17 2.5s} d6 {-2.08/20 2.4s}
6. O-O {+1.84/24 2.5s} Nbd7 {-1.82/20 2.4s} 7. f4 {+1.49/20 2.5s}
Be7 {-1.85/21 2.6s} 8. f5 {+1.51/18 2.5s} e5 {-1.97/19 2.5s}
9. dxe5 {+2.60/20 2.6s} Nxe5 {-2.93/21 2.6s} 10. Nf4 {+3.19/20 2.6s}
O-O {-3.66/17 2.5s} 11. P@e6 {+3.26/25 2.7s} fxe6 {-3.66/24 2.7s}
12. Nxe6 {+2.82/23 2.7s} Qd7 {-3.16/22 2.7s} 13. Bf4 {+2.11/25 2.8s}
Neg4 {-3.00/14 2.6s} 14. P@g5 {+2.70/14 2.6s} P@f2+ {-3.81/21 2.6s}
15. Kh1 {+2.29/21 2.8s} P@h5 {-2.76/21 2.8s} 16. gxf6 {+2.41/21 2.7s}
Bxf6 {-2.75/23 2.7s} 17. N@d5 {+1.28/23 2.8s} Bxc3 {-2.68/23 2.7s}
18. bxc3 {+0.59/24 2.9s} Bxd5 {-2.57/23 2.8s} 19. exd5 {+1.07/27 3.0s}
P@h3 {-1.60/26 2.9s} 20. B@f3 {+0.58/21 2.9s} N@e3 {-1.01/21 2.9s}
21. Bxe3 {+0.67/30 3.0s} Nxe3 {-1.59/29 3.0s} 22. Rxf2 {+1.54/23 2.9s}
Nxd1 {-1.90/22 2.9s} 23. Rxd1 {+2.76/22 3.0s} B@g4 {-2.56/22 2.9s}
24. P@g6 {+5.01/18 2.8s} hxg6 {-3.79/19 2.7s} 25. Nxf8 {+6.72/22 2.7s}
Bxf3 {-6.66/22 2.5s} 26. R@h8+ {+9.02/21 2.5s} Kxh8 {-8.74/20 2.2s}
27. Nxg6+ {+11.47/20 1.7s} Kg8 {-10.98/19 1.6s} 28. N@e7+ {+12.96/17 2.0s}
Kh7 {-12.19/16 1.7s} 29. N@f8+ {+14.34/19 1.3s} Kh6 {-14.98/18 1.2s}
30. P@g5+ {+15.63/14 1.4s} Kxg5 {-9.50/1 0.015s} 31. B@f4+ {+22.28/14 1.1s}
Kf6 {-20.23/13 1.1s} 32. Nxd7+ {+25.41/13 1.2s} Kf7 {-25.36/1 0.002s}
33. Q@e6+ {+31.01/13 0.76s} Ke8 {-29.84/1 0.001s} 34. Nc6+ {+40.71/9 0.76s}
P@e7 {-49.22/2 0.45s} 35. Qxe7# {+M1/4 0.45s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "97"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.90/17 2.3s}
e6 {-2.62/17 2.3s} 4. Bd3 {+2.25/18 2.4s} Nc6 {-1.66/20 2.4s}
5. Nge2 {+1.70/18 2.4s} Nce7 {-1.26/17 2.4s} 6. O-O {+0.92/17 2.4s}
Ng6 {-1.29/19 2.4s} 7. f4 {+0.65/16 2.4s} Nf6 {-0.06/19 2.5s}
8. Qe1 {+1.79/18 2.5s} Ng4 {-0.70/15 2.5s} 9. Qg3 {+1.46/21 2.6s}
Qh4 {-2.93/21 2.6s} 10. Qxh4 {+2.01/22 2.6s} Nxh4 {-3.24/21 2.6s}
11. Q@h3 {+2.21/20 2.7s} Nxg2 {-2.44/22 2.7s} 12. Qxg4 {+2.58/18 2.7s}
h5 {-2.51/18 2.7s} 13. Qxg2 {+2.71/21 2.8s} Q@g4 {-2.08/20 2.8s}
14. N@e5 {+3.33/19 2.6s} Qxg2+ {-2.82/20 2.7s} 15. Kxg2 {+3.33/1 0.003s}
P@f6 {-1.89/22 2.8s} 16. Nb5 {+2.63/21 2.7s} Rc8 {-1.16/23 2.7s}
17. Nxf7 {+1.47/25 2.7s} Kxf7 {-3.51/25 2.7s} 18. P@g6+ {+0.83/21 2.6s}
Ke7 {-2.52/20 2.6s} 19. Nxc7 {+2.52/22 2.6s} Q@g4+ {-2.63/19 2.6s}
20. Kf2 {+2.92/15 2.6s} Qxg6 {-2.69/16 2.6s} 21. f5 {+4.86/19 2.8s}
Qg4 {-4.91/19 2.7s} 22. P@d6+ {+3.81/17 2.7s} Kf7 {-3.22/19 2.7s}
23. fxe6+ {+4.07/21 2.8s} dxe6 {-4.55/21 2.8s} 24. Q@d7+ {+4.08/19 2.8s}
Kg8 {-3.47/20 2.8s} 25. P@f7+ {+3.44/19 2.8s} Kh7 {-3.32/1 0.003s}
26. Qxe6 {+3.85/17 2.8s} Qh4+ {-4.44/17 2.8s} 27. N@g3 {+4.48/16 2.7s}
N@g4+ {-4.07/19 2.7s} 28. Ke1 {+3.53/19 2.7s} P@e3 {-2.12/17 2.7s}
29. e5+ {+2.40/19 2.8s} P@e4 {-4.20/18 2.8s} 30. P@g6+ {+3.14/17 2.8s}
Kh6 {-6.66/17 2.8s} 31. Bxe3+ {+4.02/18 2.9s} Nxe3 {-4.80/19 2.9s}
32. Kd2 {+5.46/17 2.8s} Nxf1+ {-5.63/16 2.8s} 33. Rxf1 {+5.34/18 2.9s}
Qg5+ {-5.34/19 2.9s} 34. P@f4 {+4.79/15 2.9s} Qxg6 {-6.88/18 2.9s}
35. N@f5+ {+5.91/18 2.8s} Kh7 {-6.38/18 2.8s} 36. Nh4 {+7.74/17 2.8s}
B@d7 {-6.76/19 2.8s} 37. Qxd7 {+10.07/14 2.8s} exd3 {-17.62/13 2.8s}
38. Nxg6 {+12.15/17 2.5s} B@b4+ {-9.63/12 2.5s} 39. c3 {+11.90/15 2.7s}
Bxc3+ {-9.05/16 2.6s} 40. bxc3 {+10.58/19 2.9s} R@b2+ {-10.51/18 2.8s}
41. Kxd3 {+9.73/17 2.9s} P@e4+ {-14.26/16 2.9s} 42. Ke3 {+12.85/16 2.8s}
Rxe2+ {-14.20/13 2.8s} 43. Kxe2 {+12.37/13 2.9s} P@d3+ {-12.57/14 2.8s}
44. Kf2 {+16.58/13 2.7s} N@g4+ {-16.18/12 2.5s} 45. Ke1 {+16.22/11 2.4s}
Nxe5 {-14.34/13 2.3s} 46. B@g8+ {+24.37/13 2.0s} Kh6 {-35.45/12 1.2s}
47. P@g5+ {+25.33/11 1.4s} fxg5 {-M1/8 0.97s} 48. fxg5+ {+31.07/9 0.96s}
Kxg6 {-M1/8 0.66s} 49. Q@f5# {+M1/9 0.53s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "31"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.92/17 2.3s}
e6 {-1.88/17 2.3s} 4. Bd3 {+2.12/18 2.4s} Nf6 {-2.15/20 2.4s}
5. Nge2 {+2.59/19 2.4s} Ng4 {-0.69/14 2.3s} 6. O-O {+0.77/15 2.4s}
Bd6 {-0.63/18 2.4s} 7. Bf4 {+1.27/18 2.6s} Bxf4 {-2.58/19 2.5s}
8. Nxf4 {+2.91/17 2.7s} h5 {-2.59/16 2.6s} 9. Nxh5 {+0.91/20 2.8s}
Rxh5 {-3.32/19 2.7s} 10. Qxg4 {+0.36/18 2.7s} B@g6 {-2.49/17 2.7s}
11. B@e5 {+3.96/16 2.6s} N@f6 {-4.25/18 2.6s} 12. Bxf6 {+5.07/18 2.6s}
Qxf6 {-5.41/17 2.4s} 13. N@g8 {+8.67/16 2.4s} Qxd4 {-9.60/18 2.0s}
14. Qxh5 {+6.94/18 2.1s} Bxh5 {-14.96/17 1.9s} 15. P@e7 {+29.72/13 0.90s}
Nc6 {-36.72/4 0.88s} 16. R@f8# {+M1/3 0.43s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "109"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {-2.05/16 2.3s}
4. Be3 {+1.67/22 2.3s} Nf6 {-1.57/23 2.5s} 5. Nd2 {+1.66/23 2.6s}
c5 {-1.16/20 2.4s} 6. dxc5 {+2.15/18 2.5s} bxc5 {-2.19/19 2.5s}
7. Ngf3 {+2.34/20 2.5s} d6 {-2.40/20 2.5s} 8. O-O {+1.83/18 2.5s}
Be7 {-1.51/19 2.5s} 9. h3 {+1.99/17 2.5s} P@g4 {-1.29/17 2.5s}
10. hxg4 {+1.30/18 2.6s} Nxg4 {-1.41/17 2.6s} 11. P@h3 {+0.37/16 2.5s}
Nxe3 {-0.46/16 2.6s} 12. fxe3 {+0.35/16 2.7s} O-O {-0.01/17 2.7s}
13. e5 {+0.50/17 2.6s} P@g3 {+0.18/17 2.7s} 14. P@f6 {+0.48/18 2.7s}
gxf6 {-0.37/18 2.7s} 15. exf6 {+0.07/18 2.6s} Bxf6 {-1.44/19 2.7s}
16. N@g4 {+0.99/19 2.8s} B@g7 {-0.40/21 2.7s} 17. P@h6 {+0.55/20 2.6s}
P@f5 {-0.83/19 2.7s} 18. hxg7 {+0.52/18 2.8s} Bxg7 {-2.05/18 2.8s}
19. B@h4 {+0.87/16 2.7s} P@h2+ {-0.56/17 2.7s} 20. Kh1 {+1.62/21 2.9s}
fxg4 {-2.64/20 2.9s} 21. Bxd8 {+2.44/23 2.8s} gxf3 {-4.00/20 2.8s}
22. Nxf3 {+3.68/23 3.0s} N@f2+ {-4.47/22 3.0s} 23. Rxf2 {+2.30/1 0.014s}
gxf2 {-6.02/20 2.9s} 24. Kxh2 {+3.77/19 2.9s} Nd7 {-3.06/17 2.9s}
25. Bxh7+ {+1.91/16 2.8s} Kh8 {-1.75/16 2.9s} 26. Bd3 {+2.64/15 2.8s}
P@e4 {-6.28/18 2.8s} 27. Q@h4+ {+5.65/23 2.8s} R@h6 {-4.79/23 2.9s}
28. P@f6 {+5.33/22 2.9s} Nxf6 {-4.41/21 3.0s} 29. Bxf6 {+4.77/22 3.0s}
P@g3+ {-4.48/19 2.9s} 30. Qxg3 {+3.81/20 2.9s} Bxf6 {-3.67/22 3.0s}
31. P@g5 {+3.67/22 3.0s} Rg8 {-3.30/19 2.9s} 32. N@g4 {+3.74/20 2.9s}
B@g1+ {-2.01/21 3.1s} 33. Nxg1 {+2.29/23 3.1s} Rxg5 {-1.27/21 3.1s}
34. Qxf2 {+1.40/21 3.0s} exd3 {-1.95/19 3.1s} 35. Nxh6 {+1.68/20 3.1s}
B@e5+ {-1.85/20 3.1s} 36. P@f4 {+2.62/22 3.1s} Bxf4+ {-2.39/22 3.1s}
37. exf4 {+4.53/28 3.3s} P@g3+ {-6.90/26 3.2s} 38. Qxg3 {+3.98/23 3.2s}
Rxg3 {-4.90/25 3.2s} 39. Nxf7+ {+4.50/24 3.1s} Kg8 {-9.03/23 3.1s}
40. R@g4+ {+6.45/21 3.0s} Rxg4 {-5.05/22 3.1s} 41. Qxg4+ {+5.10/23 3.0s}
Kf8 {-3.67/19 3.0s} 42. N@h7+ {+5.84/21 3.0s} Ke7 {-5.48/25 2.9s}
43. Nxf6 {+5.41/24 3.1s} R@h1+ {-3.68/23 3.1s} 44. Kxh1 {+4.03/22 3.2s}
N@f2+ {-4.55/23 3.2s} 45. Kh2 {+4.17/1 0.002s} Q@h1+ {-4.26/19 3.1s}
46. Kg3 {+4.09/1 0.004s} Qxg2+ {-4.33/20 3.1s} 47. Kh4 {+3.78/1 0.002s}
Qxg4+ {-4.65/16 3.1s} 48. hxg4 {+3.94/17 3.1s} Rh8+ {-5.42/18 3.0s}
49. Nxh8 {+5.53/20 3.0s} Q@h6+ {-9.24/19 3.0s} 50. Nh5 {+7.93/17 3.1s}
Qxh8 {-8.20/16 3.0s} 51. R@f7+ {+14.87/15 2.8s} Kxf7 {-32.78/16 1.9s}
52. P@g6+ {+21.99/15 1.6s} Kxg6 {-M1/14 1.4s} 53. Q@g5+ {+29.34/13 1.4s}
Kf7 {-M1/8 0.70s} 54. R@e7+ {+40.82/7 0.61s} Kf8 {-15.60/1 0.016s}
55. R@e8# {+M1/5 0.55s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "35"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {-1.65/16 2.2s}
4. Be3 {+1.46/22 2.3s} Nf6 {-1.54/23 2.5s} 5. Nd2 {+1.57/22 2.6s}
c5 {-1.03/19 2.4s} 6. dxc5 {+0.55/18 2.5s} bxc5 {-2.21/19 2.5s}
7. Ngf3 {+2.32/21 2.5s} d6 {-1.70/20 2.5s} 8. Bb5+ {+2.95/18 2.4s}
P@d7 {-2.22/19 2.6s} 9. Bd3 {+2.04/18 2.6s} Nc6 {-3.05/18 2.5s}
10. O-O {+0.58/16 2.5s} Be7 {-2.84/16 2.5s} 11. Nc4 {+2.85/19 2.4s}
O-O {-3.21/22 2.5s} 12. P@h6 {+3.13/26 2.7s} gxh6 {-3.02/25 2.7s}
13. Bxh6 {+2.29/24 2.9s} Nd4 {-1.79/23 2.7s} 14. Nxd4 {+1.65/23 2.7s}
cxd4 {-2.36/21 2.8s} 15. P@e5 {+2.34/22 2.8s} dxe5 {-3.04/19 2.8s}
16. Nxe5 {+2.41/18 2.7s} P@d6 {-2.03/18 2.7s} 17. Ng4 {+1.50/22 2.9s}
Nxg4 {-1.65/24 2.8s} 18. Qxg4+ {+1.62/22 2.8s} P@g6 {-1.61/20 2.7s}
19. P@g7 {+3.39/18 2.5s} Re8 {-3.69/17 2.4s} 20. N@b5 {+6.69/17 2.2s}
N@f5 {-1.25/17 2.3s} 21. exf5 {+0.50/16 2.7s} exf5 {-2.83/17 2.6s}
22. Rae1 {+3.93/16 2.3s} N@e5 {-3.45/12 2.4s} 23. N@c7 {+5.25/22 2.4s}
fxg4 {-5.85/25 2.5s} 24. Nxe8 {+7.78/24 2.7s} Q@h1+ {-5.46/23 2.6s}
25. Kxh1 {+7.16/1 0.014s} Bxg2+ {-8.13/26 2.7s} 26. Kg1 {+8.08/20 2.7s}
Nf3+ {-8.15/22 2.7s} 27. Kxg2 {+8.21/1 0.004s} P@h3+ {-10.26/22 2.4s}
28. Kg3 {+9.89/21 2.6s} Bh4+ {-10.74/20 2.5s} 29. Kxg4 {+8.29/18 2.6s}
f5+ {-13.48/19 2.1s} 30. Kxh3 {+21.27/18 2.0s} P@g4+ {-17.61/16 1.7s}
31. Kg2 {+3.65/1 0.014s} Nxe1+ {-24.71/14 1.2s} 32. Rxe1 {+24.99/13 1.6s}
Qxe8 {-25.47/12 1.4s} 33. R@f8+ {+37.06/11 0.94s} Qxf8 {-32.33/1 0.001s}
34. gxf8=Q+ {+35.28/7 0.70s} Rxf8 {-39.73/1 0.002s}
35. Q@g7# {+M1/1 0.41s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "35"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "91"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {+1.80/22 2.3s} Nf6 {-1.55/24 2.4s} 5. Nd2 {+1.54/22 2.5s}
c5 {-1.86/22 2.6s} 6. dxc5 {+2.14/18 2.5s} bxc5 {-2.18/19 2.5s}
7. Ngf3 {+2.31/19 2.5s} d6 {-2.67/20 2.5s} 8. O-O {+1.80/19 2.5s}
Nbd7 {-1.86/17 2.5s} 9. P@f5 {+3.05/19 2.5s} exf5 {-3.62/20 2.5s}
10. exf5 {+2.80/20 2.6s} Be7 {-3.26/17 2.5s} 11. P@e6 {+2.33/21 2.7s}
O-O {-2.97/21 2.7s} 12. exf7+ {+1.94/19 2.7s} Kh8 {-1.66/19 2.7s}
13. P@h6 {+2.68/30 2.7s} Rxf7 {-2.98/29 2.8s} 14. Ng5 {+2.95/28 2.7s}
Qf8 {-4.05/29 2.7s} 15. Nxf7+ {+2.27/28 2.8s} Qxf7 {-3.48/28 2.8s}
16. hxg7+ {+2.70/24 2.7s} Qxg7 {-2.08/23 2.7s} 17. R@g3 {+2.35/23 2.7s}
N@h3+ {-1.71/18 2.8s} 18. Kh1 {+2.55/17 2.8s} P@g5 {-1.81/16 2.6s}
19. f3 {+2.26/16 2.7s} P@g4 {-5.67/20 2.8s} 20. fxg4 {+2.57/20 2.8s}
Nf4 {-1.99/26 2.8s} 21. Rxf4 {+2.52/23 2.8s} gxf4 {-4.79/20 2.8s}
22. Bxf4 {+3.76/23 2.8s} P@h3 {-2.99/20 2.8s} 23. P@h6 {+3.27/19 2.8s}
hxg2+ {-4.26/21 2.7s} 24. Kg1 {+5.47/23 2.8s} R@h1+ {-12.10/22 2.7s}
25. Kf2 {+3.11/1 0.013s} Qf7 {-5.26/20 2.7s} 26. P@g7+ {+5.69/21 2.8s}
Kg8 {-5.98/22 2.8s} 27. P@e6 {+6.72/22 2.8s} Rxd1 {-5.51/20 2.8s}
28. exf7+ {+5.80/20 2.9s} Kxf7 {-5.48/1 0.003s} 29. Q@e6+ {+7.23/18 2.8s}
Ke8 {-5.79/1 0.005s} 30. Rxd1 {+8.98/16 2.8s} Q@d4+ {-8.45/15 2.6s}
31. Be3 {+10.54/20 2.5s} Kd8 {-9.68/17 2.5s} 32. R@h8+ {+13.60/15 2.6s}
Kc7 {-16.79/14 2.5s} 33. Bxd4 {+16.34/14 2.3s} P@e3+ {-16.45/13 2.4s}
34. Bxe3 {+17.92/13 2.6s} Nxg4+ {-18.22/12 2.6s} 35. Rxg4 {+18.67/14 2.8s}
P@g3+ {-17.68/13 2.8s} 36. hxg3 {+19.28/17 2.8s} g1=Q+ {-19.59/12 2.5s}
37. Rxg1 {+21.44/11 2.7s} Ne5 {-20.42/11 2.5s} 38. Qxe7+ {+26.24/13 2.1s}
P@d7 {-23.04/13 2.0s} 39. N@b5+ {+26.43/15 1.9s} Kb6 {-25.35/14 1.9s}
40. Q@c7+ {+24.53/13 1.9s} Ka6 {-24.56/1 0.004s} 41. Nxd6+ {+24.93/13 1.8s}
Nxd3+ {-26.05/12 1.7s} 42. cxd3 {+26.71/12 2.4s} B@b6 {-28.38/11 2.1s}
43. Qxb7+ {+38.04/9 1.2s} Ka5 {-29.74/1 0.004s} 44. N2c4+ {+39.01/7 1.1s}
Kb4 {-M1/10 0.87s} 45. P@a3+ {+49.49/5 0.69s} Ka4 {-26.29/1 0.016s}
46. P@b3# {+M1/6 0.55s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "36"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {+1.55/22 2.3s} Nf6 {-1.57/21 2.4s} 5. Nd2 {+1.54/22 2.5s}
c5 {-1.11/21 2.5s} 6. dxc5 {+0.56/18 2.5s} bxc5 {-2.19/19 2.5s}
7. Ngf3 {+2.30/19 2.5s} d6 {-1.79/19 2.5s} 8. O-O {+1.81/18 2.5s}
Nbd7 {-1.60/17 2.4s} 9. P@f5 {+1.51/19 2.5s} exf5 {-3.29/20 2.5s}
10. exf5 {+2.68/20 2.6s} P@g4 {-2.55/17 2.5s} 11. P@e6 {+2.47/19 2.6s}
Qe7 {-1.76/18 2.6s} 12. exf7+ {+0.51/24 2.6s} Kd8 {-1.06/20 2.6s}
13. P@e6 {+0.94/22 2.6s} gxf3 {-1.02/22 2.7s} 14. Nxf3 {+0.76/21 2.7s}
P@g4 {-0.30/20 2.6s} 15. exd7 {-1.80/23 2.8s} gxf3 {-0.67/24 2.7s}
16. gxf3 {-0.74/17 2.6s} N@h3+ {-1.52/19 2.6s} 17. Kh1 {+1.42/20 2.8s}
Qxd7 {-1.16/18 2.7s} 18. N@e6+ {+1.73/18 2.7s} Kc8 {-1.98/18 2.7s}
19. P@a6 {+1.59/29 2.8s} Bc6 {-2.12/29 2.8s} 20. P@b7+ {+2.09/28 2.7s}
Kb8 {-0.90/27 2.7s} 21. bxa8=Q+ {+0.68/27 2.8s} Bxa8 {-0.91/27 2.9s}
22. R@d8+ {+1.16/25 2.7s} Qxd8 {-1.02/25 2.7s} 23. Nxd8 {-0.36/27 2.9s}
P@g4 {-0.09/26 2.9s} 24. Rg1 {-0.82/24 2.8s} Nxg1 {+0.23/23 2.8s}
25. Qxg1 {-0.32/24 3.0s} Bxf3+ {+0.31/23 2.9s} 26. N@g2 {-1.27/21 2.8s}
R@c7 {+0.50/20 2.8s} 27. Q@b7+ {-0.34/19 2.8s} Bxb7 {-0.88/17 2.7s}
28. axb7 {-0.69/18 2.9s} P@f3 {-0.12/22 2.8s} 29. B@c6 {+0.56/21 2.9s}
P@h3 {-0.51/17 2.8s} 30. Bde4 {-2.40/21 2.8s} Rxc6 {-1.15/20 2.5s}
31. Bxc6 {+9.16/18 1.9s} hxg2+ {-12.26/16 1.8s} 32. Qxg2 {+11.97/1 0.002s}
fxg2+ {-9.83/18 2.1s} 33. Bxg2 {+13.31/17 1.6s} Kc7 {-10.84/16 1.5s}
34. Ne6+ {+17.52/15 1.6s} Kb6 {-18.56/12 1.2s} 35. b8=Q+ {+20.65/12 1.1s}
Ka5 {-20.71/11 1.0s} 36. R@b5+ {+24.89/9 0.96s} Ka4 {-24.32/8 0.69s}
37. P@b3# {+M1/7 0.52s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "36"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "110"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.56/22 2.4s} 5. Nd2 {+1.56/23 2.5s} c5 {-2.12/22 2.6s}
6. dxc5 {+2.07/20 2.6s} bxc5 {-2.20/19 2.6s} 7. Ngf3 {+2.34/19 2.5s}
d6 {-2.47/19 2.5s} 8. O-O {+1.82/18 2.5s} Be7 {-1.43/17 2.5s}
9. h3 {+2.31/17 2.5s} Nbd7 {-1.38/17 2.5s} 10. c3 {+1.07/17 2.5s}
P@g4 {-0.65/22 2.6s} 11. hxg4 {+0.36/17 2.6s} Nxg4 {-0.41/17 2.6s}
12. P@h3 {-0.27/16 2.6s} Nxe3 {-0.47/19 2.7s} 13. fxe3 {-0.22/18 2.6s}
O-O {+0.58/16 2.8s} 14. Qe1 {-0.22/15 2.6s} P@h4 {+1.01/16 2.6s}
15. P@h2 {-0.30/17 2.6s} B@g6 {+0.93/18 2.6s} 16. N@f4 {-0.96/17 2.6s}
Ne5 {-0.01/18 2.7s} 17. Nxe5 {-0.79/20 2.8s} dxe5 {+0.85/18 2.8s}
18. Nxg6 {-0.73/16 2.7s} hxg6 {+0.80/15 2.7s} 19. B@c2 {-0.56/17 2.7s}
N@h5 {+0.81/17 2.7s} 20. N@g4 {-0.79/18 2.7s} N@f4 {+1.05/18 2.7s}
21. exf4 {-1.17/21 2.7s} exf4 {+0.10/23 2.8s} 22. N@e5 {-0.44/21 2.7s}
P@g3 {-0.17/21 2.7s} 23. Ndf3 {-0.61/20 2.8s} gxh2+ {-0.51/19 2.8s}
24. Nfxh2 {-0.65/18 2.8s} P@g3 {-0.43/17 2.7s} 25. Nhf3 {-0.32/17 2.8s}
Bf6 {+0.90/17 2.7s} 26. Nxg6 {+0.24/15 2.7s} fxg6 {-0.09/17 2.8s}
27. e5 {+0.16/18 2.9s} Bxf3 {+0.49/22 3.0s} 28. Rxf3 {-0.26/18 2.8s}
N@f5 {+1.12/19 2.9s} 29. exf6 {-0.83/19 3.0s} Rxf6 {+1.02/18 3.1s}
30. B@g5 {-1.15/18 2.9s} P@f2+ {+1.45/17 3.2s} 31. Nxf2 {-1.64/19 3.1s}
gxf2+ {+0.20/20 3.2s} 32. Rxf2 {-1.19/17 3.0s} N@e3 {+0.99/18 3.1s}
33. Bxf5 {-0.52/17 3.0s} exf5 {-0.22/16 3.1s} 34. Bb3+ {-0.03/17 3.1s}
c4 {+0.27/16 3.0s} 35. Bxc4+ {+0.20/17 3.1s} Nxc4 {+0.28/20 3.1s}
36. B@e6+ {-0.23/17 3.0s} Kh7 {-0.39/18 3.0s} 37. Bxf6 {-0.95/24 3.0s}
gxf6 {-0.45/24 3.1s} 38. Bxf5 {-0.21/19 3.1s} B@f7 {+2.01/20 3.1s}
39. N@g4 {+0.32/18 3.1s} B@e3 {+0.11/19 3.1s} 40. R@h6+ {+0.49/21 3.1s}
Kg7 {-1.86/18 3.1s} 41. Rxh5 {+0.79/19 3.0s} gxf5 {+0.13/19 3.1s}
42. P@h6+ {+0.06/18 3.2s} Kh7 {-2.32/19 3.1s} 43. Rxf5 {+0.67/20 3.1s}
B@g3 {-1.09/20 3.2s} 44. N@g5+ {+1.63/22 3.2s} fxg5 {-2.17/19 3.2s}
45. Rxf7+ {+1.82/21 3.2s} Kg8 {-4.31/20 3.1s} 46. Rg7+ {+2.43/19 3.0s}
Kh8 {-4.28/18 3.1s} 47. B@e4 {+2.52/20 3.1s} Bgxf2+ {+0.16/20 3.0s}
48. Nxf2 {-2.02/22 2.3s} R@h1+ {+10.43/22 1.6s} 49. Kxh1 {-7.87/1 0.003s}
N@g3+ {+7.04/21 1.9s} 50. Kg1 {-10.37/17 1.3s} Bxf2+ {+13.59/17 1.3s}
51. Qxf2 {-8.55/13 1.7s} N@e2+ {+10.91/13 1.6s} 52. Kh2 {-13.09/14 1.1s}
N@f1+ {+18.20/11 0.73s} 53. Rxf1 {-12.85/6 0.90s} Nxf1+ {+15.64/6 0.83s}
54. Qxf1 {-19.10/8 0.57s} B@g3+ {+24.77/3 0.51s} 55. Kh1 {-0.08/1 0.015s}
R@h2# {+M1/2 0.46s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "37"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.53/21 2.4s} 5. Nd2 {+1.29/23 2.5s} c5 {-1.20/20 2.5s}
6. dxc5 {+0.80/18 2.5s} bxc5 {-2.18/19 2.5s} 7. Ngf3 {+2.35/20 2.5s}
d6 {-1.82/20 2.5s} 8. O-O {+1.71/19 2.5s} Nbd7 {-1.59/17 2.4s}
9. P@f5 {+2.04/17 2.5s} exf5 {-3.21/20 2.5s} 10. exf5 {+1.78/22 2.6s}
P@g4 {-2.54/16 2.5s} 11. P@e6 {+1.03/19 2.5s} gxf3 {-2.78/18 2.6s}
12. Nxf3 {+0.57/20 2.7s} P@g4 {-0.56/19 2.6s} 13. exf7+ {-0.36/19 2.7s}
Kxf7 {-0.58/18 2.8s} 14. Ng5+ {+0.99/16 2.7s} Ke7 {-0.91/16 2.7s}
15. f3 {+1.85/14 2.6s} gxf3 {-1.73/14 2.7s} 16. Nxf3 {-0.31/13 2.8s}
P@g4 {-0.38/16 2.7s} 17. Ng5 {-0.94/15 2.7s} P@h3 {-0.02/17 2.7s}
18. gxh3 {+0.47/19 2.8s} gxh3 {-0.48/18 2.7s} 19. Bb5 {+1.14/17 2.7s}
Qb6 {-0.04/19 2.7s} 20. Bxd7 {+0.67/23 2.9s} P@g2 {-0.12/25 3.0s}
21. Re1 {-0.25/23 2.9s} Kxd7 {-0.53/22 2.9s} 22. N@e5+ {+1.00/21 3.0s}
Kc8 {-1.11/22 2.9s} 23. P@d7+ {+0.57/22 2.9s} Nxd7 {-1.09/20 2.8s}
24. Nxd7 {+1.99/23 2.8s} Kxd7 {-1.89/22 2.8s} 25. N@e5+ {+2.23/24 2.8s}
Kd8 {-1.77/24 2.7s} 26. Ne6+ {+2.39/20 2.8s} Ke7 {-2.94/19 2.7s}
27. Bxc5 {+2.20/19 2.7s} P@f2+ {-2.93/17 2.6s} 28. Bxf2 {+4.65/17 2.8s}
Qxb2 {-4.21/16 2.7s} 29. Bh4+ {+4.62/15 2.6s} P@f6 {-6.79/17 1.9s}
30. Qxd6+ {+14.24/15 1.1s} Kxd6 {-15.10/12 0.69s} 31. P@c5+ {+20.78/9 0.79s}
Kd5 {-19.86/8 0.65s} 32. P@c4# {+M1/9 0.47s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "37"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "60"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.46/23 2.3s} 2. Bb2 {-0.28/23 2.4s} Nc6 {+0.26/23 2.5s}
3. e3 {-0.25/22 2.5s} d5 {-1.41/21 2.4s} 4. Bb5 {-0.32/21 2.5s}
Bd6 {-0.20/22 2.6s} 5. Nf3 {-0.05/24 2.7s} Qe7 {-0.10/19 2.6s}
6. Nc3 {+0.18/22 2.6s} Nf6 {-0.31/23 2.8s} 7. d4 {+0.33/22 2.9s}
e4 {-1.21/21 2.8s} 8. Ne5 {+0.23/20 2.7s} Bd7 {-0.88/24 2.9s}
9. Nxd7 {+0.41/23 2.7s} Nxd7 {-0.64/21 2.7s} 10. Nxd5 {+0.04/21 2.7s}
Qg5 {-2.31/21 2.8s} 11. B@h3 {+0.42/19 2.7s} Qxd5 {-0.82/19 2.7s}
12. Bxd7+ {+0.33/18 2.7s} Kxd7 {-2.03/20 2.8s} 13. N@e5+ {+1.20/19 2.7s}
Ke8 {-0.38/19 2.7s} 14. P@c4 {+0.39/22 2.6s} Qxe5 {+1.02/23 2.8s}
15. dxe5 {-1.13/23 2.9s} Bb4+ {+1.26/22 2.8s} 16. c3 {-1.42/20 2.8s}
N@d3+ {+0.67/26 2.9s} 17. Kf1 {-1.12/22 2.9s} Nxe5 {+0.63/19 2.8s}
18. cxb4 {-1.31/20 2.8s} B@d3+ {-0.15/25 3.0s} 19. Kg1 {0.00/27 3.1s}
P@e2 {-0.06/22 2.9s} 20. Qd2 {0.00/24 2.9s} N@f3+ {-0.66/24 3.0s}
21. gxf3 {+0.12/1 0.002s} Nxf3+ {-0.45/22 2.9s} 22. Kg2 {+0.14/1 0.001s}
N@h4+ {-1.47/22 2.8s} 23. Kh3 {-0.09/24 2.9s} Nxd2 {+0.15/23 2.8s}
24. B@d7+ {-0.50/23 2.7s} Kd8 {+2.02/21 2.7s} 25. Q@g5+ {-2.52/20 2.6s}
Q@e7 {+2.05/18 2.7s} 26. Qxe7+ {-3.37/18 2.6s} Nxe7 {+3.43/19 2.6s}
27. Bg4 {-3.60/19 2.6s} Q@g2+ {+11.38/13 1.2s} 28. Kxh4 {-1.90/1 0.011s}
Nf3+ {+21.68/12 0.85s} 29. Bxf3 {-18.50/10 0.82s} Nf5+ {+32.12/9 0.79s}
30. Kh5 {-37.56/1 0.002s} P@g6# {+M1/10 0.50s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "38"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "99"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.41/23 2.4s} 2. Bb2 {-0.44/23 2.4s} Nc6 {+0.29/23 2.5s}
3. e3 {-0.45/22 2.5s} d5 {+0.51/21 2.4s} 4. Bb5 {-0.70/21 2.4s}
Bd6 {+0.16/22 2.5s} 5. Nf3 {-0.05/24 2.8s} Qe7 {+0.49/19 2.5s}
6. Nc3 {+0.02/22 2.6s} Nf6 {-0.26/23 2.8s} 7. d4 {-0.01/22 2.9s}
e4 {-0.16/21 2.8s} 8. Ne5 {+0.23/20 2.8s} Bd7 {-0.37/23 2.8s}
9. Nxd7 {+0.20/23 2.8s} Nxd7 {-0.16/21 2.6s} 10. Nxd5 {+0.04/21 2.7s}
Qg5 {+0.26/21 2.7s} 11. B@h3 {+0.26/19 2.7s} Qxd5 {-0.20/19 2.6s}
12. Bxd7+ {+0.26/18 2.6s} Kxd7 {-0.77/20 2.7s} 13. N@e5+ {-0.76/19 2.7s}
Kc8 {-0.45/18 2.6s} 14. P@d7+ {+0.19/20 2.7s} Kb8 {-0.57/24 2.8s}
15. Bxc6 {+0.60/21 2.7s} bxc6 {-0.54/20 2.7s} 16. N@a6+ {+0.63/22 2.9s}
Kb7 {-0.93/1 0.002s} 17. Nc5+ {+0.22/18 2.8s} Bxc5 {-0.37/22 2.9s}
18. dxc5 {-1.48/28 3.0s} Qxc5 {-0.45/17 2.7s} 19. B@d4 {-1.48/17 2.7s}
B@a5+ {+0.20/23 2.8s} 20. c3 {-1.52/25 2.8s} Qd5 {+1.27/18 2.8s}
21. b4 {-2.31/21 2.9s} N@d3+ {+2.66/24 3.1s} 22. Nxd3 {-3.03/24 3.1s}
exd3 {+2.20/22 2.9s} 23. N@c5+ {-3.09/21 2.9s} Qxc5 {+3.05/25 3.1s}
24. bxc5 {-2.81/23 2.9s} N@c2+ {+3.07/22 2.9s} 25. Qxc2 {-2.87/22 2.9s}
dxc2 {+2.80/21 3.0s} 26. Q@b3+ {-2.37/20 3.0s} B@b5 {+2.77/19 2.9s}
27. Qxb5+ {-2.56/19 2.9s} cxb5 {+2.44/22 2.9s} 28. B@e4+ {-2.01/23 2.9s}
c6 {+1.97/22 2.9s} 29. N@d6+ {-4.63/19 2.9s} Kc7 {+2.56/20 2.9s}
30. Bxc2 {-2.86/19 2.8s} N@e6 {+4.23/18 2.9s} 31. Rd1 {-1.59/16 2.9s}
P@f3 {+3.20/17 2.9s} 32. Nxb5+ {-3.27/20 2.9s} cxb5 {+2.24/24 2.9s}
33. Be5+ {-3.24/24 2.9s} Kb7 {+2.20/23 2.9s} 34. gxf3 {-1.95/23 3.0s}
N@g2+ {+2.55/20 3.0s} 35. Kd2 {-3.10/17 3.0s} N@c4+ {+2.37/18 2.9s}
36. Kc1 {-3.21/19 3.1s} N@e2+ {+2.92/19 3.0s} 37. Kb1 {-6.61/1 0.015s}
Nxc5 {+3.38/16 2.9s} 38. P@c6+ {-5.35/14 2.9s} Kxc6 {+2.70/18 3.0s}
39. P@b4 {-2.47/16 3.0s} P@a3 {+2.21/16 2.9s} 40. bxc5 {-0.38/19 3.0s}
axb2 {-0.05/22 3.0s} 41. Be4+ {+0.11/22 3.1s} Kxc5 {-0.09/20 3.0s}
42. P@b4+ {-0.83/19 2.9s} Bxb4 {-0.22/22 2.7s} 43. cxb4+ {+0.74/22 2.8s}
Kxb4 {-0.67/18 2.8s} 44. B@c3+ {+1.42/17 2.8s} Ka4 {-0.76/22 2.9s}
45. N@c5+ {+0.56/21 3.0s} Ka3 {+1.39/1 0.014s} 46. Bxb2+ {+0.17/19 3.0s}
Kb4 {-0.16/18 2.9s} 47. Nb7 {+4.94/16 2.7s} Nxe5 {-4.82/12 2.3s}
48. P@a3+ {+13.53/12 1.1s} Ka4 {-13.43/11 0.88s} 49. Bc2+ {+24.98/9 0.78s}
P@b3 {-23.98/8 0.64s} 50. Bxb3# {+M1/7 0.46s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "38"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "50"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.33/21 2.3s}
d5 {-1.47/21 2.4s} 4. Bb5 {-0.13/24 2.6s} Bd6 {-0.19/21 2.6s}
5. Nf3 {-0.18/20 2.6s} Qe7 {-0.02/22 2.6s} 6. Nc3 {+0.23/24 2.8s}
Nf6 {-0.35/23 2.8s} 7. d4 {+0.32/22 2.8s} e4 {-1.19/21 2.8s}
8. Ne5 {+0.43/25 2.9s} Bd7 {-0.77/23 2.9s} 9. Nxd7 {+0.42/22 2.7s}
Nxd7 {-0.32/21 2.7s} 10. B@g3 {+0.59/21 2.7s} O-O {-1.38/20 2.7s}
11. Nxd5 {+0.59/19 2.7s} Qg5 {-2.30/19 2.7s} 12. Bc4 {+1.24/19 2.6s}
Nb6 {-0.30/20 2.7s} 13. h4 {+0.85/22 2.8s} Qxd5 {-1.46/21 2.8s}
14. Bxd5 {+0.46/20 2.8s} Nxd5 {-0.46/19 2.8s} 15. Qg4 {+0.93/18 2.6s}
Bxg3 {-0.32/17 2.6s} 16. P@h6 {+1.54/20 2.7s} B@b4+ {-0.35/21 2.6s}
17. Ke2 {+0.33/22 2.7s} B@a6+ {+1.83/24 2.6s} 18. Kd1 {-3.17/22 2.3s}
Nxe3+ {+6.56/20 2.3s} 19. fxe3 {-7.06/19 2.2s} N@f2+ {+7.95/23 2.2s}
20. Kc1 {-7.53/1 0.002s} Nxg4 {+10.28/15 1.9s} 21. hxg7 {-10.92/19 2.1s}
Q@d2+ {+19.74/13 1.00s} 22. Kb1 {-4.21/1 0.014s} Qxc2+ {+20.27/8 0.97s}
23. Kxc2 {-9.52/1 0.014s} Bd3+ {+31.02/7 0.63s} 24. Kc1 {-29.70/4 0.70s}
P@d2+ {+33.30/3 0.65s} 25. Kd1 {-42.84/1 0.002s}
P@c2# {+M1/1 0.40s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "39"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "123"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.71/22 2.3s}
d5 {+0.42/21 2.3s} 4. Bb5 {-0.20/23 2.6s} Bd6 {+0.14/21 2.6s}
5. Nf3 {-0.17/20 2.5s} Qe7 {+0.45/20 2.5s} 6. Nc3 {+0.21/24 2.7s}
Nf6 {-0.26/23 2.8s} 7. d4 {-0.10/22 2.8s} e4 {-0.21/21 2.8s}
8. Ne5 {+0.02/25 2.9s} Bd7 {-0.44/24 2.8s} 9. Nxd7 {+0.45/22 2.7s}
Nxd7 {-0.17/21 2.6s} 10. B@g3 {0.00/22 2.7s} O-O {-0.19/19 2.7s}
11. Nxd5 {+0.61/19 2.7s} Qg5 {-0.39/18 2.6s} 12. Bc4 {-0.49/21 2.7s}
Nb6 {-0.27/20 2.7s} 13. h4 {+0.90/22 2.8s} Qxd5 {-0.42/21 2.7s}
14. Bxd5 {-0.59/20 2.8s} Nxd5 {-0.49/19 2.8s} 15. Bxd6 {+0.39/18 2.7s}
cxd6 {-0.80/19 2.8s} 16. Q@g5 {+0.82/19 2.8s} B@a5+ {-1.20/19 2.8s}
17. P@d2 {+0.31/18 2.7s} B@e6 {-1.36/18 2.7s} 18. B@h6 {+2.22/24 2.9s}
N@g6 {-2.08/24 2.9s} 19. Bxg7 {+2.20/23 2.9s} Kxg7 {-2.49/22 2.8s}
20. P@h6+ {+3.17/24 2.9s} Kg8 {-3.75/23 3.0s} 21. Qxd5 {+3.73/23 2.9s}
Bxd5 {-4.41/23 2.8s} 22. N@f6+ {+3.68/24 3.0s} Kh8 {-4.36/1 0.003s}
23. Nxd5 {+4.22/21 2.8s} N@f5 {-3.51/21 2.9s} 24. B@g7+ {+2.70/20 2.9s}
Nxg7 {-3.70/20 2.8s} 25. hxg7+ {+2.70/19 2.9s} Kxg7 {-3.51/20 3.0s}
26. h5 {+2.86/19 2.9s} Kh8 {-2.96/19 2.8s} 27. hxg6 {+3.10/17 2.8s}
fxg6 {-3.11/16 2.9s} 28. N@g5 {+3.04/16 2.9s} Q@g7 {-2.05/17 2.8s}
29. Nxe4 {+4.32/18 2.8s} B@h5 {-3.37/18 2.8s} 30. P@f3 {+2.86/19 3.0s}
Bxf3 {-0.57/23 3.0s} 31. gxf3 {-2.60/25 3.1s} P@g2 {+0.99/24 3.2s}
32. Rg1 {-0.50/22 3.0s} P@h2 {+1.68/22 3.2s} 33. Ke2 {-3.90/22 3.2s}
hxg1=Q {+2.61/21 3.1s} 34. Qxg1 {-2.81/16 3.0s} P@g4 {+3.51/19 3.0s}
35. P@f6 {-3.56/20 3.1s} gxf3+ {+2.81/19 3.0s} 36. Kxf3 {-2.61/16 2.9s}
P@g4+ {+3.10/17 3.0s} 37. Kxg4 {-2.68/20 3.2s} Rxf6 {+2.44/17 3.1s}
38. Nexf6 {-4.16/19 3.1s} B@e6+ {+2.39/18 3.0s} 39. Kf3 {-2.41/21 3.0s}
Bxd5+ {+2.20/20 3.1s} 40. Nxd5 {-2.18/21 3.1s} Rf8+ {+2.76/20 3.0s}
41. P@f4 {-3.92/20 3.0s} N@g5+ {+4.03/20 3.0s} 42. Kxg2 {-3.40/19 3.0s}
P@f3+ {+3.10/19 2.9s} 43. Kh1 {-1.52/24 3.1s} Bxd2 {+1.41/23 3.1s}
44. fxg5 {-1.33/22 3.0s} P@g2+ {+0.89/21 3.1s} 45. Kh2 {-0.70/22 3.2s}
R@h1+ {+0.56/22 3.1s} 46. Kg3 {-0.31/18 3.0s} Rxg1 {+0.28/17 3.2s}
47. P@f6 {+0.28/20 3.2s} Rxf6 {-0.34/19 3.1s} 48. gxf6 {-1.19/16 3.1s}
P@h4+ {-0.33/17 3.0s} 49. Kxf3 {+1.53/19 3.1s} Q@h5+ {-1.16/21 3.1s}
50. N@g4 {+0.60/17 3.0s} Qxd5+ {-1.49/19 3.0s} 51. P@e4 {+1.75/20 3.2s}
N@g5+ {-2.34/22 3.2s} 52. Ke2 {+1.93/20 3.2s} Nxd4+ {-1.94/19 3.1s}
53. Bxd4 {+2.21/27 3.4s} P@f3+ {-2.36/26 3.3s} 54. Kxd2 {+1.58/19 3.3s}
Nxe4+ {-2.11/22 3.3s} 55. Kd3 {+1.98/1 0.005s} Nc5+ {-2.49/23 3.1s}
56. Kc3 {+1.77/22 3.2s} P@b4+ {-2.93/22 3.1s} 57. Kxb4 {+6.03/22 2.9s}
a5+ {-6.74/22 2.8s} 58. Ka3 {+7.91/21 2.7s} Qxd4 {-6.25/20 2.7s}
59. exd4 {+11.11/19 2.8s} B@b4+ {-11.76/18 2.7s} 60. Kb2 {+11.75/1 0.003s}
Qxf6 {-12.93/16 2.8s} 61. R@e8+ {+26.47/13 1.4s} Kg7 {-26.19/8 0.69s}
62. Q@g8# {+M1/5 0.67s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "39"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "82"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {-1.48/21 2.4s}
4. Bb5 {-0.37/20 2.4s} Bd6 {-0.23/22 2.6s} 5. Nf3 {-0.08/24 2.7s}
Qe7 {-0.08/19 2.6s} 6. Nc3 {+0.19/22 2.6s} Nf6 {-0.37/23 2.8s}
7. d4 {+0.36/23 2.9s} e4 {-1.31/21 2.8s} 8. Ne5 {+0.23/20 2.8s}
Bd7 {-0.68/24 2.8s} 9. Nxd7 {+0.41/23 2.8s} Nxd7 {-0.51/21 2.7s}
10. Nxd5 {+0.10/21 2.7s} Qg5 {-0.41/20 2.8s} 11. B@h3 {-0.02/19 2.7s}
Qxd5 {-2.80/19 2.7s} 12. Bxd7+ {+0.34/18 2.7s} Kxd7 {-0.70/20 2.7s}
13. N@e5+ {+1.21/20 2.7s} Ke8 {-0.13/18 2.6s} 14. P@c4 {+0.32/22 2.7s}
Qxe5 {+1.02/24 2.9s} 15. dxe5 {-1.03/23 2.8s} Bb4+ {+1.34/21 2.8s}
16. c3 {-1.35/20 2.7s} N@d3+ {+0.60/26 3.0s} 17. Kf1 {-1.05/25 2.9s}
Nxe5 {+0.76/18 2.8s} 18. cxb4 {-1.36/21 2.8s} B@d3+ {-0.15/24 3.0s}
19. Kg1 {-0.01/27 3.1s} P@e2 {-0.06/22 2.9s} 20. Qd2 {-0.01/24 2.9s}
N@h3+ {+1.52/24 2.9s} 21. gxh3 {-0.31/1 0.002s} N@f3+ {+2.57/27 2.8s}
22. Kg2 {-0.41/1 0.003s} Nxd2 {+3.15/28 3.0s} 23. Bxe5 {-3.23/24 2.8s}
Q@f3+ {+3.30/23 2.7s} 24. Kg1 {-1.11/1 0.012s} Qxh3 {+3.09/25 2.9s}
25. Bxc6+ {-3.68/24 2.8s} bxc6 {+1.58/20 2.8s} 26. N@f6+ {-2.42/19 2.7s}
gxf6 {+3.92/21 2.9s} 27. N@g7+ {-3.91/20 2.8s} Kf8 {+2.08/19 2.8s}
28. B@c5+ {-2.29/18 2.7s} P@d6 {+3.01/20 2.8s} 29. Bcxd6+ {-4.02/25 2.8s}
cxd6 {+3.51/22 2.8s} 30. P@e7+ {-4.24/20 2.8s} Kg8 {+8.42/21 2.6s}
31. N@h6+ {-10.39/19 2.5s} Qxh6 {+8.93/21 2.5s} 32. Q@d8+ {-13.27/20 2.4s}
Kxg7 {+11.50/22 2.3s} 33. Bxf6+ {-14.53/21 2.5s} Qxf6 {+11.76/20 2.5s}
34. e8=N+ {-12.01/19 2.6s} Rxe8 {+14.18/21 3.0s} 35. Qxf6+ {-13.51/20 2.8s}
Kxf6 {+13.04/18 2.9s} 36. P@g5+ {-12.64/18 2.8s} Ke7 {+14.94/20 2.9s}
37. Q@f6+ {-15.63/18 2.7s} Kd7 {+15.40/19 2.8s} 38. Qxf7+ {-14.34/17 2.6s}
B@e7 {+19.49/20 2.6s} 39. P@e6+ {-20.67/19 2.3s} Kc7 {+22.57/18 2.4s}
40. c5 {-28.06/15 1.9s} N@f3+ {+30.51/13 1.2s} 41. Kg2 {-30.34/14 1.1s}
Q@g4# {+M1/15 1.1s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "40"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "93"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {+0.54/21 2.4s}
4. Bb5 {-0.62/21 2.5s} Bd6 {+0.16/22 2.5s} 5. Nf3 {-0.09/24 2.7s}
Qe7 {+0.51/20 2.5s} 6. Nc3 {-0.04/22 2.6s} Nf6 {-0.24/23 2.8s}
7. d4 {0.00/23 2.9s} e4 {-0.18/21 2.7s} 8. Ne5 {+0.22/20 2.8s}
Bd7 {-0.33/23 2.8s} 9. Nxd7 {+0.19/23 2.7s} Nxd7 {-0.16/21 2.6s}
10. Nxd5 {+0.03/21 2.7s} Qg5 {+0.22/20 2.7s} 11. B@h3 {+0.18/19 2.7s}
Qxd5 {-0.20/19 2.6s} 12. Bxd7+ {+0.35/18 2.7s} Kxd7 {-0.73/21 2.8s}
13. N@e5+ {-1.28/19 2.8s} Kc8 {-0.30/18 2.6s} 14. Bxc6 {-0.66/20 2.6s}
bxc6 {-0.28/19 2.7s} 15. Qg4+ {-0.23/13 2.6s} B@e6 {+0.26/21 2.7s}
16. Qxg7 {-1.94/20 2.7s} Rd8 {+0.15/19 2.8s} 17. P@a6 {-0.14/18 2.8s}
Rb8 {+0.02/17 2.8s} 18. P@b7+ {+0.07/20 3.0s} Rxb7 {+0.10/1 0.003s}
19. axb7+ {+0.11/18 2.9s} Kxb7 {-0.09/22 2.9s} 20. Nxc6 {-0.07/21 2.9s}
B@b4+ {-0.02/19 2.8s} 21. Nxb4 {+0.82/19 3.0s} Bxb4+ {-0.51/18 3.0s}
22. B@c3 {-1.58/20 2.9s} P@d2+ {-1.68/16 2.9s} 23. Kxd2 {-0.94/18 2.9s}
Bxc3+ {-0.91/19 2.9s} 24. Bxc3 {+1.24/19 2.9s} B@a5 {-0.61/17 2.9s}
25. P@b4 {+2.45/16 2.8s} N@c4+ {-0.83/17 2.8s} 26. bxc4 {+0.98/20 2.9s}
Qxc4 {-0.93/19 2.9s} 27. P@a6+ {+2.31/18 2.9s} Kb8 {-1.29/22 3.0s}
28. R@b7+ {+1.55/22 2.9s} Ka8 {-2.21/23 3.0s} 29. bxa5 {+2.81/23 2.9s}
Qxc3+ {-2.92/20 2.9s} 30. Kxc3 {+2.90/22 3.0s} N@d5+ {-3.33/21 2.8s}
31. Kd2 {+3.04/17 2.8s} P@c3+ {-3.24/19 2.8s} 32. Kd1 {+2.77/20 2.9s}
B@g4+ {-3.12/17 2.7s} 33. f3 {+4.31/17 2.8s} Nxe3+ {-4.58/16 2.8s}
34. Ke2 {+4.93/16 2.8s} exf3+ {-4.74/14 2.7s} 35. gxf3 {+4.75/16 2.8s}
Bxf3+ {-5.19/19 2.9s} 36. Kxf3 {+4.31/19 2.9s} Bd5+ {-6.11/15 2.7s}
37. P@e4 {+3.90/17 2.9s} P@g4+ {-7.17/16 2.8s} 38. Kxe3 {+6.70/21 2.9s}
P@f4+ {-6.28/16 2.9s} 39. Kxf4 {+6.14/17 2.9s} N@e6+ {-6.49/18 2.9s}
40. Ke3 {+7.05/19 3.0s} P@f4+ {-7.73/18 3.0s} 41. Kd3 {+8.33/17 3.0s}
Nc5+ {-6.24/17 2.8s} 42. Kxc3 {+9.63/16 3.0s} Nxe4+ {-9.79/15 2.9s}
43. Kb4 {+11.65/15 2.7s} Bxb7 {-20.23/15 2.3s} 44. axb7+ {+22.41/13 1.6s}
Kxb7 {-21.22/10 1.5s} 45. P@c6+ {+26.94/9 1.5s} Kxc6 {-29.25/10 0.92s}
46. Q@b5+ {+38.82/9 0.95s} Kd6 {-18.62/1 0.013s}
47. Qge5# {+M1/9 0.79s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "40"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "87"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {+0.28/20 2.4s} 5. Nf3 {-0.16/22 2.5s} Qe7 {-0.17/23 2.7s}
6. Nc3 {+0.24/24 2.8s} Nf6 {-0.20/23 2.7s} 7. d4 {+0.34/22 2.8s}
e4 {-0.35/25 2.9s} 8. Ne5 {+0.42/25 2.9s} Bd7 {-0.27/19 2.7s}
9. Nxd7 {+0.40/22 2.7s} Nxd7 {-0.22/22 2.7s} 10. B@g3 {+0.56/21 2.7s}
O-O {-1.07/17 2.7s} 11. Nxd5 {+0.60/19 2.7s} Qg5 {-2.37/20 2.7s}
12. Bc4 {+1.18/21 2.7s} N@h4 {-1.99/18 2.6s} 13. Bxh4 {+2.27/17 2.7s}
Qxh4 {-2.25/16 2.8s} 14. P@g3 {+2.53/18 2.7s} Qd8 {-2.25/17 2.7s}
15. N@f5 {+2.35/16 2.5s} B@g6 {-2.37/18 2.7s} 16. Nxg7 {+2.92/20 2.7s}
Kxg7 {-3.10/19 2.7s} 17. P@e5 {+3.07/18 2.6s} Bb4+ {-3.29/21 2.8s}
18. c3 {+2.54/20 2.7s} Be7 {-3.59/20 2.8s} 19. Nxe7 {+2.31/19 2.7s}
Qxe7 {-4.15/23 2.8s} 20. B@h4 {+2.88/22 2.8s} f6 {-2.82/21 2.8s}
21. exf6+ {+1.64/22 3.0s} Nxf6 {-0.93/26 3.1s} 22. P@e5 {+0.80/26 3.0s}
N@d3+ {-0.65/24 2.9s} 23. Bxd3 {+0.73/23 3.0s} exd3 {-1.06/23 3.2s}
24. exf6+ {+0.38/25 3.0s} Rxf6 {-0.19/21 3.0s} 25. Bxf6+ {+0.24/20 2.9s}
Qxf6 {-1.26/22 3.1s} 26. N@f4 {+0.89/21 3.1s} P@e2 {-1.73/18 3.0s}
27. N@h5+ {+0.72/19 3.0s} Kh8 {-1.18/27 3.1s} 28. Nxf6 {+0.84/24 3.0s}
exd1=Q+ {-1.52/23 2.9s} 29. Rxd1 {+0.74/23 2.9s} N@c2+ {-1.11/20 3.1s}
30. Kd2 {+1.10/23 2.9s} Q@g7 {-0.60/21 2.9s} 31. P@g5 {+0.86/20 3.0s}
P@e2 {-4.88/24 2.9s} 32. Q@h6 {+4.36/31 2.8s} exd1=Q+ {-5.95/31 3.0s}
33. Rxd1 {+4.79/21 2.9s} R@f7 {-4.40/29 2.8s} 34. Qxg7+ {+7.15/20 2.7s}
Rxg7 {-6.47/19 2.6s} 35. P@h6 {+6.31/21 2.8s} Q@f7 {-5.44/17 2.6s}
36. hxg7+ {+4.93/22 2.9s} Qxg7 {-11.12/21 2.8s} 37. Q@h6 {+8.92/21 2.5s}
Rg8 {-14.54/20 2.8s} 38. Nxg8 {+11.43/18 2.7s} Qxh6 {-15.17/12 2.3s}
39. gxh6 {+13.09/15 2.4s} B@e1+ {-11.90/15 2.3s} 40. Rxe1 {+19.98/11 1.7s}
B@f8 {-32.65/10 1.6s} 41. B@g7+ {+30.57/14 1.3s} Bxg7 {-M1/13 0.93s}
42. hxg7+ {+29.26/13 0.98s} Kxg7 {-M1/12 0.69s} 43. Q@f6+ {+44.91/13 0.78s}
Kxg8 {-17.40/1 0.014s} 44. R@h8# {+M1/3 0.50s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "41"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "105"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {+0.26/20 2.4s} 5. Nf3 {-0.15/20 2.5s} Qe7 {+0.25/23 2.7s}
6. Nc3 {+0.15/24 2.8s} Nf6 {-0.05/23 2.7s} 7. d4 {-0.01/22 2.8s}
e4 {-0.32/25 2.8s} 8. Ne5 {+0.06/25 2.9s} Bd7 {-0.29/19 2.7s}
9. Nxd7 {+0.44/22 2.7s} Nxd7 {-0.15/22 2.7s} 10. B@g3 {-0.06/21 2.8s}
O-O {+0.04/17 2.6s} 11. Nxd5 {+0.60/19 2.7s} Qg5 {-0.67/20 2.7s}
12. Bc4 {+1.26/17 2.7s} N@h4 {-1.13/18 2.7s} 13. Bxh4 {+2.31/17 2.8s}
Qxh4 {-2.23/16 2.7s} 14. P@g3 {+2.54/18 2.7s} Qd8 {-2.23/17 2.6s}
15. N@f5 {+2.20/15 2.6s} B@e6 {-2.47/18 2.7s} 16. Nxg7 {+3.58/19 2.8s}
Kxg7 {-3.38/19 2.6s} 17. P@e5 {+4.03/19 2.6s} Kg8 {-2.14/19 2.8s}
18. exd6 {+2.18/19 2.8s} cxd6 {-2.07/17 2.8s} 19. B@c7 {+0.48/16 2.8s}
Qg5 {-1.79/21 2.9s} 20. h4 {+0.62/22 2.9s} Qg7 {-1.63/21 2.8s}
21. Bxd6 {+1.62/22 2.9s} P@h3 {-1.26/21 2.9s} 22. gxh3 {+1.28/21 2.9s}
N@f3+ {-1.09/20 2.8s} 23. Ke2 {+1.65/19 2.9s} b5 {-0.59/18 2.9s}
24. P@f6 {+1.05/17 2.8s} Nxf6 {-0.57/20 2.9s} 25. Nxf6+ {+0.33/20 2.9s}
Qxf6 {-0.93/25 3.0s} 26. P@g5 {+0.83/25 3.0s} Nxg5 {-0.92/23 2.8s}
27. hxg5 {+0.91/20 2.9s} Qf3+ {-0.68/24 3.0s} 28. Kd2 {+0.20/24 3.0s}
P@g7 {-0.21/19 2.9s} 29. Qxf3 {+0.32/22 2.9s} exf3 {-0.90/25 3.1s}
30. N@h6+ {+1.59/25 3.1s} Kh8 {-0.89/24 2.9s} 31. d5 {-0.46/23 2.9s}
N@e4+ {-1.40/27 3.1s} 32. Kc1 {+1.05/26 3.0s} Q@d2+ {-1.40/22 2.9s}
33. Kb1 {+1.45/1 0.014s} P@c3 {-1.25/20 2.8s} 34. dxe6 {+0.09/17 2.7s}
Nxd6 {-1.26/17 2.7s} 35. B@f6 {-5.41/18 2.8s} B@e5 {-1.04/20 2.8s}
36. exf7 {+1.37/19 2.8s} Rxf7 {+0.50/18 2.7s} 37. Nxf7+ {+2.07/23 3.0s}
Nxf7 {-2.39/27 3.0s} 38. Bxg7+ {+1.63/21 3.0s} Bxg7 {-2.46/25 3.1s}
39. P@f6 {+1.13/25 3.2s} Qxc2+ {-1.74/24 3.1s} 40. Kxc2 {+2.27/1 0.014s}
Nb4+ {-1.41/22 3.1s} 41. Kxc3 {+0.94/26 3.1s} B@d2+ {-0.45/25 2.9s}
42. Kd4 {+1.74/26 2.9s} P@e5+ {-1.38/21 2.9s} 43. Ke4 {+0.30/23 3.0s}
Nxg5+ {-2.23/23 2.9s} 44. Kxe5 {+3.11/15 3.0s} Re8+ {-2.80/13 2.9s}
45. Kf5 {+4.49/14 3.0s} P@g6+ {-7.06/15 2.9s} 46. Kxg5 {+7.00/17 2.9s}
h6+ {-7.71/14 2.9s} 47. Kxg6 {+8.74/15 3.0s} N@e5+ {-9.42/16 2.6s}
48. Bxe5 {+11.99/18 2.4s} P@h7+ {-13.20/15 2.2s} 49. Kf7 {+12.94/14 2.5s}
Rf8+ {-15.44/15 1.8s} 50. Ke6 {+11.75/15 2.3s} Rxf6+ {-18.89/14 2.1s}
51. Bxf6 {+19.74/12 2.1s} Bxf6 {-17.58/11 1.9s} 52. Q@f8+ {+24.99/11 1.7s}
B@g8+ {-14.25/1 0.013s} 53. N@f7# {+M1/8 1.3s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "41"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "89"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.70/18 2.3s} Nf6 {-2.19/18 2.4s}
3. d4 {+1.13/20 2.5s} d5 {-2.00/20 2.5s} 4. e5 {+1.02/22 2.5s}
Ne4 {-0.99/23 2.5s} 5. Be3 {+1.03/22 2.6s} Bf5 {-0.93/23 2.7s}
6. Bd3 {+0.91/21 2.7s} e6 {-0.90/21 2.7s} 7. Nge2 {+0.84/23 2.7s}
Nxc3 {-0.43/22 2.7s} 8. bxc3 {+0.40/20 2.6s} N@h4 {-0.20/19 2.6s}
9. Rg1 {+0.38/21 2.7s} Bxd3 {-0.24/25 2.7s} 10. cxd3 {+0.28/23 2.7s}
B@f3 {-0.73/22 2.6s} 11. B@h3 {+1.24/23 2.8s} Bxg2 {-2.45/22 2.8s}
12. Bxg2 {+1.05/20 2.8s} P@f3 {-1.61/19 2.8s} 13. Bh1 {+1.79/23 2.9s}
fxe2 {-1.97/21 2.8s} 14. Qxe2 {+2.00/20 2.7s} Nxd4 {-1.27/19 2.7s}
15. Bxd4 {+1.29/19 2.8s} N@f4 {-2.19/18 2.8s} 16. B@a4+ {+1.42/18 2.8s}
c6 {-0.66/18 2.8s} 17. Qg4 {+0.85/21 2.8s} P@g2 {-0.53/21 2.9s}
18. Bxg2 {+0.44/20 2.8s} Nfxg2+ {-0.03/19 2.7s} 19. Kd2 {+0.47/17 2.7s}
h5 {-0.18/18 2.7s} 20. Qd1 {+0.57/17 2.7s} B@g5+ {-0.59/20 2.7s}
21. Kc2 {+0.97/20 2.7s} Qa5 {-0.58/21 2.8s} 22. P@b4 {+1.48/22 2.8s}
Bxb4 {-3.69/20 2.9s} 23. cxb4 {+1.22/20 2.9s} Qxa4+ {-1.40/21 3.1s}
24. P@b3 {+1.72/18 2.9s} Qxb4 {-1.53/17 2.9s} 25. B@c5 {+2.53/25 3.0s}
Qa5 {-3.02/25 3.0s} 26. N@d6+ {+1.90/23 3.0s} Kd7 {-4.09/22 3.0s}
27. Nxb7 {+2.52/22 2.9s} Qa6 {-3.93/22 2.9s} 28. Bd6 {+5.40/20 2.8s}
Qxb7 {-6.63/22 2.5s} 29. N@c5+ {+6.15/20 2.6s} Ke8 {-5.45/19 2.7s}
30. Nxb7 {+5.75/17 2.7s} P@e7 {-4.60/16 2.7s} 31. P@d7+ {+4.03/18 2.9s}
Kxd7 {-4.04/18 2.9s} 32. Q@c7+ {+3.64/17 2.9s} Ke8 {-6.64/1 0.015s}
33. Rxg2 {+4.84/18 2.8s} B@b6 {-3.90/16 2.8s} 34. Bxb6 {+2.98/18 3.0s}
Nxg2 {-8.09/18 3.0s} 35. Bxe7 {+3.91/17 2.9s} N@e1+ {-8.76/16 2.9s}
36. Kb2 {+6.23/17 2.5s} P@c3+ {-8.71/17 2.5s} 37. Kxc3 {+6.10/17 2.7s}
d4+ {-14.64/16 2.6s} 38. Bxd4 {+10.15/19 2.0s} Bxe7 {-23.06/18 2.0s}
39. Qxe7+ {+14.41/13 2.0s} Kxe7 {-4.51/1 0.014s} 40. B@d6+ {+25.76/13 0.99s}
Ke8 {-31.76/12 1.3s} 41. N@c7+ {+19.17/11 1.2s} Kd7 {-20.12/1 0.004s}
42. Nc5+ {+28.44/9 0.80s} Kd8 {-M1/8 0.74s} 43. P@e7+ {+31.54/7 0.78s}
Kc8 {-13.85/1 0.016s} 44. P@b7+ {+42.30/5 0.55s} Kb8 {-19.98/1 0.016s}
45. bxa8=Q# {+M1/3 0.45s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "42"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "97"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {-0.02/18 2.4s} Nf6 {-0.74/18 2.4s}
3. d4 {+1.15/20 2.6s} d5 {-0.98/21 2.5s} 4. e5 {+1.00/22 2.6s}
Ne4 {-0.98/23 2.5s} 5. Be3 {+0.12/22 2.6s} Bf5 {-1.02/23 2.8s}
6. Bd3 {+0.16/20 2.7s} e6 {-0.93/20 2.7s} 7. Nge2 {-0.14/23 2.8s}
Nxc3 {-0.47/23 2.8s} 8. bxc3 {-0.32/20 2.7s} Bxd3 {-0.36/20 2.6s}
9. cxd3 {-0.06/21 2.8s} N@h4 {-0.02/26 2.8s} 10. O-O {-0.05/19 2.6s}
Nxg2 {+0.09/19 2.7s} 11. Kxg2 {+0.34/25 2.9s} P@e4 {-0.12/22 2.8s}
12. f3 {+0.38/20 2.7s} exf3+ {-0.58/21 2.8s} 13. Rxf3 {+0.45/21 2.9s}
P@e4 {-0.30/22 2.8s} 14. Rg3 {+0.70/21 2.7s} exd3 {-0.89/20 2.7s}
15. Nf4 {+1.39/20 2.7s} P@g5 {-0.82/20 2.8s} 16. Nxd3 {+1.66/22 2.8s}
B@e4+ {-1.38/22 2.9s} 17. Kg1 {+2.07/21 2.9s} Bxd3 {-1.99/20 2.9s}
18. Qxd3 {+1.93/23 2.9s} N@f5 {-1.67/17 2.9s} 19. Rg2 {+2.97/22 3.0s}
Nxe3 {-2.89/18 2.9s} 20. Qxe3 {+2.82/19 2.9s} B@f4 {-2.80/16 2.8s}
21. Qe2 {+1.61/21 2.9s} Bxe5 {-2.32/19 2.9s} 22. dxe5 {+2.46/18 2.9s}
Bc5+ {-1.94/17 2.8s} 23. B@f2 {+0.85/20 3.0s} Bxf2+ {-2.03/21 3.0s}
24. Rxf2 {+2.14/19 2.9s} P@e3 {-1.08/19 2.9s} 25. Qxe3 {+2.24/19 3.0s}
B@f4 {-2.39/18 2.9s} 26. Qe2 {+3.21/17 2.9s} Nxe5 {-3.59/15 2.9s}
27. N@h5 {+4.05/18 2.8s} Rg8 {-5.13/17 2.9s} 28. B@a4+ {+5.62/16 2.9s}
c6 {-5.68/17 2.8s} 29. B@d4 {+2.52/19 2.9s} P@f3 {-4.78/20 2.9s}
30. Rxf3 {+3.53/19 2.9s} Nxf3+ {-4.64/21 3.0s} 31. Qxf3 {+3.78/22 3.1s}
R@f5 {-4.29/23 3.0s} 32. B@g4 {+2.50/20 3.1s} Bxh2+ {-3.94/21 3.0s}
33. Kxh2 {+4.36/22 3.1s} Rxf3 {-4.27/23 3.1s} 34. Bxf3 {+3.77/19 3.0s}
g4 {-3.67/18 2.9s} 35. Bxg4 {+4.56/20 3.1s} Qh4+ {-4.73/19 2.9s}
36. B@h3 {+4.10/19 3.1s} P@g3+ {-4.50/17 3.1s} 37. Nxg3 {+4.16/17 3.0s}
Q@f4 {-4.97/16 2.9s} 38. N@h5 {+5.68/13 3.0s} Qfxg4 {-5.00/16 2.9s}
39. P@d7+ {+6.32/17 2.9s} Kd8 {-7.14/17 2.8s} 40. P@c7+ {+8.35/18 3.0s}
Kxc7 {-7.98/18 2.9s} 41. P@d6+ {+10.06/21 2.8s} Kxd6 {-9.41/20 2.6s}
42. P@c5+ {+9.84/17 3.0s} Kxd7 {-11.01/15 2.9s} 43. N@e5+ {+8.76/18 2.7s}
Ke8 {-11.24/17 2.6s} 44. P@d7+ {+8.89/17 2.9s} Kf8 {-12.19/18 2.7s}
45. R@e8+ {+12.27/18 2.4s} Rxe8 {-11.74/1 0.003s} 46. dxe8=Q+ {+12.48/17 2.0s}
Kxe8 {-11.86/1 0.003s} 47. N@d6+ {+18.35/16 1.4s} Ke7 {-18.51/10 1.2s}
48. R@d7+ {+24.18/11 1.1s} Kf8 {-18.18/1 0.015s}
49. Rxf7# {+M1/8 0.61s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "42"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "71"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. Bc4 {+1.48/18 2.4s} Bg7 {-1.46/13 2.3s} 5. d3 {+1.62/13 2.4s}
h6 {-2.08/16 2.4s} 6. h4 {+1.81/15 2.3s} Nf6 {-1.88/20 2.5s}
7. Nd5 {+1.68/17 2.5s} d6 {-1.16/21 2.6s} 8. Nxf6+ {+1.19/20 2.5s}
Qxf6 {-0.42/21 2.6s} 9. N@d5 {+0.46/21 2.7s} Qd8 {-1.38/24 2.7s}
10. h5 {+0.25/19 2.6s} gxh5 {+0.40/22 2.7s} 11. Rxh5 {-0.05/22 2.8s}
Bg4 {-0.50/27 2.9s} 12. P@f6 {+0.36/20 2.7s} Bxf6 {-0.92/27 2.9s}
13. Rxh6 {+0.79/27 2.9s} Rxh6 {-1.09/26 3.0s} 14. Bxh6 {+0.64/25 2.9s}
R@h1+ {-0.88/23 2.8s} 15. Kd2 {+1.12/24 2.9s} Rxh6 {-1.61/23 2.9s}
16. R@g8+ {+1.03/20 2.7s} B@f8 {-1.90/20 2.8s} 17. Rxg4 {+0.91/19 2.8s}
Nd4 {-0.66/18 2.8s} 18. Nxf6+ {+1.17/18 2.7s} Rxf6 {-1.15/18 2.8s}
19. P@g7 {+1.39/17 2.7s} Bxg7 {-2.34/20 2.9s} 20. Rxg7 {+0.84/18 2.8s}
P@e2 {-0.32/19 2.7s} 21. Qxe2 {+2.04/19 3.0s} Nxe2 {-3.43/21 2.9s}
22. Bxf7+ {+2.79/20 2.8s} Rxf7 {-3.08/17 2.8s} 23. Rxf7 {+3.83/17 2.9s}
P@c3+ {-4.90/16 2.9s} 24. bxc3 {+3.78/16 2.8s} B@h6+ {-8.46/17 2.8s}
25. B@e3 {+6.71/17 2.8s} Q@g6 {-6.97/18 2.9s} 26. B@f5 {+7.02/18 2.9s}
Qxf7 {-10.16/17 2.9s} 27. B@g6 {+10.18/15 3.0s} Bxe3+ {-13.76/14 2.9s}
28. fxe3 {+10.11/14 2.9s} B@g8 {-9.75/15 2.9s} 29. Bxf7+ {+10.26/16 2.8s}
Bxf7 {-10.00/17 2.8s} 30. P@d7+ {+10.40/14 2.7s} Qxd7 {-19.76/16 2.2s}
31. Bxd7+ {+10.93/18 2.4s} Kxd7 {-20.95/14 2.4s} 32. R@e7+ {+16.51/16 2.3s}
Kxe7 {-28.38/19 1.5s} 33. P@f6+ {+22.44/19 1.4s} Kd7 {-M1/14 1.3s}
34. B@b5+ {+28.55/13 1.2s} c6 {-M1/9 0.77s} 35. Q@e7+ {+46.28/5 0.51s}
Kc8 {-18.09/1 0.014s} 36. Q@c7# {+M1/3 0.47s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "43"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "71"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {+2.36/19 2.4s} exd4 {-2.64/18 2.6s} 5. Nxd4 {+2.21/22 2.7s}
Bg7 {-2.55/22 2.6s} 6. Nxc6 {+2.20/18 2.6s} bxc6 {-2.06/17 2.6s}
7. Bc4 {+1.37/17 2.6s} N@e5 {-1.83/20 2.6s} 8. Be2 {+2.11/16 2.6s}
d6 {-1.78/18 2.5s} 9. P@d4 {+1.34/20 2.7s} P@b4 {-1.12/23 2.8s}
10. dxe5 {+1.00/21 2.7s} bxc3 {-0.70/21 2.8s} 11. bxc3 {+0.26/21 2.8s}
Bxe5 {-0.69/21 2.8s} 12. P@d4 {+0.62/19 2.7s} Bg7 {-0.95/18 2.7s}
13. O-O {+1.02/19 2.8s} Nf6 {-0.93/19 2.7s} 14. e5 {+1.25/18 2.7s}
Ne4 {-1.15/19 2.7s} 15. exd6 {+1.31/19 2.8s} cxd6 {-1.87/19 2.8s}
16. P@h6 {+1.97/19 2.7s} Bf6 {-2.05/18 2.7s} 17. N@g4 {+3.07/19 2.9s}
Bxg4 {-3.03/18 2.7s} 18. Bxg4 {+0.94/18 2.8s} P@f5 {-2.69/18 2.8s}
19. N@g7+ {+2.90/20 2.9s} Ke7 {-2.00/20 2.9s} 20. Re1 {+1.81/21 2.9s}
P@d5 {-2.50/20 2.9s} 21. Rxe4+ {+3.98/20 2.8s} dxe4 {-4.08/19 2.7s}
22. B@g5 {+4.34/18 2.8s} N@g8 {-3.87/19 2.7s} 23. Bxf6+ {+5.24/23 3.0s}
Nxf6 {-5.19/21 2.8s} 24. Bg5 {+4.60/20 2.8s} Kd7 {-4.96/19 2.8s}
25. Bxf6 {+4.03/19 2.9s} Qxf6 {-5.85/19 2.9s} 26. B@e5 {+2.81/18 2.9s}
Qh4 {-5.19/17 2.8s} 27. N@c5+ {+6.94/21 2.8s} dxc5 {-7.44/20 2.7s}
28. dxc5+ {+7.83/19 2.7s} B@d5 {-7.44/18 2.7s} 29. N@f6+ {+5.25/21 2.8s}
Kc8 {-6.89/20 2.7s} 30. Nxd5 {+4.62/18 2.8s} Qxf2+ {-6.52/16 2.6s}
31. Kxf2 {+7.90/22 2.7s} e3+ {-7.72/21 2.6s} 32. Nxe3 {+6.06/15 2.7s}
N@e4+ {-7.38/15 2.5s} 33. Ke2 {+11.12/19 2.3s} R@f2+ {-13.19/11 2.2s}
34. Ke1 {+14.24/12 1.9s} P@d2+ {-14.04/13 2.1s} 35. Qxd2 {+17.61/1 0.001s}
Rxd2 {-25.50/10 1.5s} 36. Q@c7# {+M1/9 0.50s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "43"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "51"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. N@g4 {+5.68/17 2.5s} Bg7 {-5.04/20 2.5s} 8. P@h6 {+4.90/20 2.6s}
Nxh6 {-8.50/23 2.7s} 9. Nxh6 {+5.43/20 2.6s} P@g5 {-4.80/19 2.6s}
10. N@f5 {+8.16/19 2.6s} Bxh6 {-7.13/19 2.6s} 11. Nxh6 {+7.04/22 2.7s}
P@g7 {-12.16/22 2.7s} 12. Nxf7 {+7.98/23 2.8s} Kxf7 {-7.91/22 2.8s}
13. Bc4+ {+7.92/21 2.7s} Kf8 {-10.51/20 2.7s} 14. Nd5 {+8.85/20 2.7s}
N@c6 {-33.04/17 2.3s} 15. Nxc7 {+17.41/15 1.9s} Qxc7 {-M1/16 2.1s}
16. B@d6+ {+29.35/15 0.95s} Ne7 {-17.44/17 1.5s} 17. Bxc7 {+17.66/18 2.4s}
N@e6 {-17.20/19 2.2s} 18. Bxe6 {+17.25/17 2.6s} dxe6 {-16.95/18 2.3s}
19. Qd8+ {+18.02/19 2.4s} N@e8 {-16.94/21 2.1s} 20. P@f7 {+21.01/20 2.2s}
B@d7 {-22.44/18 1.8s} 21. fxe8=Q+ {+20.88/18 2.0s} Bxe8 {-18.93/1 0.004s}
22. P@d6 {+23.02/16 2.0s} N@c6 {-28.06/12 1.8s} 23. dxe7+ {+26.38/14 1.7s}
Nxe7 {-M1/13 1.7s} 24. Bd6 {+32.15/12 1.7s} Kf7 {-M1/8 1.2s}
25. Qxe7+ {+57.94/6 0.58s} Kg8 {-27.90/1 0.014s}
26. Qf8# {+M1/4 0.54s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "44"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. Bc4 {+3.34/17 2.5s} d6 {-2.57/16 2.5s} 8. N@g5 {+3.86/17 2.6s}
P@e6 {-3.95/22 2.6s} 9. O-O {+4.60/16 2.6s} h6 {-3.93/21 2.5s}
10. Nxf7 {+2.96/22 2.7s} Kxf7 {-4.36/22 2.7s} 11. f4 {+3.41/21 2.6s}
Bxc3 {-4.48/22 2.7s} 12. bxc3 {+3.40/23 2.8s} Nf6 {-4.05/22 2.8s}
13. f5 {+4.37/21 2.7s} gxf5 {-4.27/20 2.7s} 14. exf5 {+3.10/20 2.9s}
P@d5 {-3.66/20 2.8s} 15. B@h5+ {+4.40/18 2.7s} Kg7 {-3.89/18 2.8s}
16. P@g5 {+2.56/25 2.8s} hxg5 {-3.74/31 3.0s} 17. Bxg5 {+2.87/24 2.8s}
N@e4 {-2.88/26 2.8s} 18. P@h6+ {+3.32/30 3.1s} Rxh6 {-3.17/29 3.0s}
19. Bxh6+ {+2.55/26 2.9s} Kxh6 {-2.96/25 2.9s} 20. R@g6+ {+3.24/28 2.9s}
Kh7 {-2.88/1 0.003s} 21. Rxf6 {+2.77/26 2.9s} B@e3+ {-3.13/27 2.8s}
22. P@f2 {+3.09/32 3.0s} Qxf6 {-2.75/29 2.8s} 23. Bg6+ {+3.15/29 2.8s}
Kh8 {-3.40/32 3.0s} 24. Qh5+ {+3.70/32 3.1s} P@h6 {-2.94/28 2.8s}
25. N@f7+ {+2.68/27 2.9s} Kg7 {-4.55/30 3.0s} 26. fxe3 {+4.11/30 2.9s}
P@f2+ {-2.99/26 2.8s} 27. Rxf2 {+2.45/25 2.9s} R@h1+ {-4.67/27 2.8s}
28. Kxh1 {+2.67/1 0.005s} Nxf2+ {-2.63/24 3.0s} 29. Kg1 {+2.59/1 0.005s}
R@h1+ {-4.63/23 2.7s} 30. Kxf2 {+2.45/1 0.005s} N@e4+ {-3.03/19 2.8s}
31. Kf3 {+5.36/21 2.7s} N@h4+ {-4.68/21 2.5s} 32. Qxh4 {+5.92/20 2.5s}
Qxh4 {-5.82/18 2.5s} 33. B@h8+ {+8.90/19 1.7s} Kf8 {-8.42/18 1.6s}
34. N@h7+ {+9.97/15 1.9s} Ke7 {-9.86/14 1.5s} 35. P@f6+ {+13.98/15 1.2s}
Kd7 {-15.40/14 1.1s} 36. Bb5+ {+19.34/7 0.73s} c6 {-19.76/6 0.59s}
37. R@e7# {+M1/6 0.43s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "44"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "127"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. h3 {+0.62/17 2.4s} O-O {-0.80/23 2.4s}
6. Be3 {+0.74/22 2.4s} Nc6 {-0.63/22 2.4s} 7. Qd2 {+0.70/17 2.4s}
a6 {-0.71/16 2.4s} 8. a4 {+1.27/18 2.5s} Rb8 {-1.04/18 2.4s}
9. Bc4 {+1.46/20 2.6s} b5 {-1.70/20 2.6s} 10. axb5 {+2.27/27 3.0s}
axb5 {-2.72/26 3.0s} 11. Bxb5 {+2.07/22 2.8s} Rxb5 {-3.72/24 2.9s}
12. Nxb5 {+1.96/25 2.9s} Nxe4 {-1.80/26 3.0s} 13. P@h6 {+2.44/23 2.9s}
Nxd2 {-1.92/23 2.9s} 14. Nxd2 {+2.75/26 3.2s} Bxh6 {-2.24/25 3.1s}
15. Bxh6 {+2.09/24 2.9s} B@f6 {-1.73/22 2.9s} 16. P@g7 {+2.18/27 3.1s}
Bxg7 {-1.95/26 3.1s} 17. Bxg7 {+1.74/19 3.0s} Kxg7 {-5.40/20 2.9s}
18. B@g5 {+2.37/23 2.9s} B@h8 {+0.42/20 3.0s} 19. B@h6+ {-0.65/20 3.0s}
Kg8 {+0.41/1 0.004s} 20. Bxf8 {-0.53/18 2.9s} Kxf8 {+1.31/20 3.0s}
21. R@a8 {-0.48/20 2.9s} Nxd4 {-0.27/23 3.0s} 22. Nxd4 {+0.02/18 2.9s}
Bxd4 {-0.78/17 2.9s} 23. R@e2 {+0.47/20 3.0s} B@f6 {-0.61/22 3.0s}
24. Bxf6 {+0.92/28 3.0s} Bxf6 {-1.07/27 3.1s} 25. N@c6 {+1.81/23 3.0s}
Qe8 {-1.47/23 3.0s} 26. Nxe7 {+2.36/23 3.0s} Bxe7 {-3.91/23 2.9s}
27. P@f6 {+4.16/25 2.9s} B@g5 {-5.50/26 2.9s} 28. fxe7+ {+4.92/27 3.1s}
Bxe7 {-6.02/23 3.0s} 29. B@h6+ {+4.21/22 3.0s} P@g7 {-6.21/27 2.9s}
30. Bxg7+ {+5.32/26 3.0s} Kxg7 {-7.55/21 3.0s} 31. P@h6+ {+6.11/20 3.0s}
Kxh6 {-6.23/23 2.9s} 32. N@g4+ {+6.33/22 2.9s} Kg5 {-4.60/18 2.8s}
33. B@h6+ {+4.86/18 2.9s} Kh5 {-2.81/19 2.9s} 34. Rxc8 {+2.28/18 2.9s}
Qxc8 {-5.26/16 2.9s} 35. Rxe7 {+3.05/16 2.9s} B@h4 {-5.72/18 2.9s}
36. B@e3 {+4.63/17 3.0s} g5 {-6.93/16 2.9s} 37. Bhxg5 {+5.21/17 3.0s}
Bxg5 {-8.26/18 3.0s} 38. Bxg5 {+5.30/18 3.0s} Kxg5 {-9.21/16 3.0s}
39. h4+ {+6.29/15 2.9s} Kh5 {-3.97/21 3.0s} 40. Nf6+ {+3.99/21 2.9s}
Kg6 {-6.24/19 2.9s} 41. B@h5+ {+5.55/19 2.9s} Kxf6 {-7.56/23 2.6s}
42. B@g5+ {+6.78/22 2.6s} Kg7 {-7.52/19 2.4s} 43. P@f6+ {+7.74/19 2.4s}
Kh8 {-7.68/20 2.4s} 44. Bxf7 {+7.84/19 2.7s} N@d3+ {-6.46/18 2.7s}
45. cxd3 {+6.74/18 2.9s} N@c2+ {-9.60/17 2.9s} 46. Kf1 {+8.15/19 2.8s}
Ne3+ {-8.08/15 2.9s} 47. Rxe3 {+12.47/15 3.0s} N@g3+ {-11.89/14 2.8s}
48. fxg3 {+9.91/15 2.9s} R@f5+ {-11.38/16 3.0s} 49. N@f3 {+12.54/16 3.0s}
B@f8 {-12.48/16 2.8s} 50. P@g7+ {+12.88/20 3.1s} Bxg7 {-13.32/1 0.015s}
51. fxg7+ {+12.69/18 3.0s} Kxg7 {-10.88/1 0.015s} 52. B@h6+ {+11.55/15 2.8s}
Kxf7 {-14.42/18 2.9s} 53. Re7+ {+11.96/17 2.9s} Kg8 {-15.84/20 2.1s}
54. N@f6+ {+15.33/19 2.7s} Rxf6 {-13.81/14 2.4s} 55. Bxf6 {+14.39/14 3.0s}
P@e2+ {-14.17/15 2.8s} 56. Rxe2 {+15.60/14 3.0s} N@f5 {-12.50/13 3.1s}
57. N@e7+ {+12.44/14 2.7s} Kf7 {-14.91/15 2.7s} 58. Nxc8 {+11.82/14 2.9s}
Nxg3+ {-18.14/12 2.9s} 59. Ke1 {+12.93/11 2.8s} P@f2+ {-24.51/11 2.6s}
60. Rxf2 {+15.56/12 2.9s} Q@e6+ {-28.92/11 2.9s} 61. P@e5 {+19.85/14 2.5s}
Qxc8 {-M1/12 2.1s} 62. Q@e7+ {+21.16/17 1.5s} Kg6 {-M1/17 1.5s}
63. R@g5+ {+23.29/16 1.5s} Kxh6 {-23.29/1 0.003s}
64. Qg7# {+M1/9 0.77s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "45"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "100"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. h3 {+0.72/17 2.3s} O-O {-0.60/23 2.4s}
6. Be3 {+0.55/22 2.5s} Nc6 {-0.69/18 2.5s} 7. Qd2 {+0.34/17 2.4s}
a6 {-0.74/16 2.5s} 8. a4 {+1.28/18 2.5s} Bd7 {-1.08/18 2.5s}
9. Bc4 {+0.96/15 2.4s} Nh5 {-0.22/17 2.5s} 10. g4 {-0.23/17 2.5s}
Nf6 {+0.04/19 2.6s} 11. g5 {-0.15/15 2.5s} Nh5 {+0.13/19 2.5s}
12. O-O-O {-0.01/18 2.5s} b5 {+0.97/19 2.5s} 13. Bb3 {-1.60/22 2.5s}
Na5 {+1.16/26 2.7s} 14. Ba2 {-0.58/26 2.8s} bxa4 {+0.64/20 2.7s}
15. Nxa4 {-1.66/19 2.8s} Bxa4 {+0.36/23 2.9s} 16. Qxa5 {-0.89/23 2.9s}
Bxc2 {+0.75/21 2.8s} 17. Kxc2 {-1.17/21 2.8s} c5 {+0.69/21 2.9s}
18. P@c7 {-0.31/22 2.9s} Qd7 {+0.70/21 2.8s} 19. N@h6+ {+0.03/17 2.8s}
Bxh6 {-0.49/20 3.0s} 20. gxh6 {+0.61/22 3.0s} N@b4+ {-0.42/18 2.9s}
21. Kd2 {-0.56/17 3.0s} Nxa2 {-0.97/19 2.9s} 22. Qxa2 {-0.26/18 2.9s}
N@b4 {-0.75/16 2.8s} 23. Qb3 {-1.78/17 2.8s} B@c2 {+0.72/20 2.9s}
24. Qc3 {-1.39/19 3.0s} Bxe4 {+0.70/17 2.9s} 25. B@g4 {-1.03/17 3.0s}
Bxf3 {+0.84/21 2.9s} 26. Bxf3 {-0.66/20 3.0s} N@d5 {+1.23/18 2.9s}
27. Qc4 {-0.64/18 3.0s} Nxe3 {+0.67/21 2.9s} 28. fxe3 {-2.75/20 3.0s}
P@d5 {+1.78/20 2.9s} 29. Bxd5 {-3.09/19 3.0s} Nxd5 {+2.34/20 3.0s}
30. Qxd5 {-3.26/23 3.1s} B@c6 {+2.85/18 3.0s} 31. P@g7 {-3.68/19 3.0s}
Bxd5 {+3.89/23 3.1s} 32. gxf8=Q+ {-5.09/23 3.0s} Rxf8 {+4.15/21 3.0s}
33. B@g7 {-4.99/20 3.1s} Nxg7 {+4.84/25 2.9s} 34. hxg7 {-5.94/19 2.9s}
B@a5+ {+5.24/18 2.9s} 35. B@c3 {-5.96/22 2.7s} Bxc3+ {+6.38/21 2.6s}
36. bxc3 {-6.41/20 2.8s} Q@b2+ {+5.79/19 2.6s} 37. N@c2 {-8.35/19 2.0s}
Qxc3+ {+7.86/18 2.4s} 38. Kxc3 {-7.48/18 2.2s} B@a5+ {+9.17/17 2.1s}
39. B@b4 {-7.14/20 2.4s} Bxb4+ {+7.43/19 2.8s} 40. Nxb4 {-6.48/18 2.6s}
cxb4+ {+6.45/17 2.9s} 41. Kc2 {-14.59/17 2.8s} Qa4+ {+9.29/17 2.8s}
42. Kd2 {-15.56/16 2.8s} Qa2+ {+11.86/16 2.6s} 43. B@c2 {-10.56/17 2.4s}
B@c3+ {+12.82/17 2.6s} 44. Ke2 {-18.38/16 2.2s} Qxc2+ {+11.72/15 2.5s}
45. N@d2 {-13.56/14 2.8s} B@f3+ {+16.75/13 2.6s} 46. Kf1 {-22.08/12 1.9s}
P@g2+ {+19.56/13 2.0s} 47. Kf2 {-23.84/12 1.8s} gxh1=N+ {+26.65/12 1.6s}
48. Kg1 {-29.06/12 1.2s} R@g2+ {+31.15/9 1.1s} 49. Kxh1 {-M1/8 0.97s}
Qxd1+ {+34.14/7 0.65s} 50. N@f1 {-M1/6 0.77s} R@g1# {+M1/4 0.51s, Black mates}
0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "45"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "116"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.79/20 2.5s} Be7 {-0.71/20 2.5s} 8. c3 {+0.16/20 2.5s}
d6 {-0.30/18 2.6s} 9. Nbd2 {+0.33/17 2.5s} Na5 {-0.20/16 2.4s}
10. Bb5 {+0.26/22 2.6s} c6 {-1.08/22 2.6s} 11. Ba4 {+0.31/20 2.6s}
b5 {-2.48/19 2.5s} 12. Bc2 {+0.06/20 2.6s} Nb7 {-0.30/16 2.5s}
13. Re1 {+0.53/17 2.5s} Nh5 {+0.02/17 2.6s} 14. Bxe7 {+0.18/19 2.6s}
Qxe7 {-1.16/18 2.7s} 15. B@h4 {+0.83/17 2.6s} B@f6 {-0.59/18 2.7s}
16. Bxf6 {+0.88/18 2.7s} Qxf6 {-0.83/18 2.7s} 17. B@h4 {+1.20/17 2.7s}
Qg6 {-0.56/16 2.7s} 18. Bg3 {+0.54/17 2.7s} Bg4 {-0.86/17 2.7s}
19. d4 {+0.10/15 2.6s} B@f4 {+0.18/19 2.8s} 20. dxe5 {-0.56/20 2.8s}
dxe5 {-0.67/22 3.0s} 21. P@e3 {+0.59/21 2.8s} Bxg3 {-0.64/19 2.8s}
22. hxg3 {+0.67/19 2.9s} P@f4 {-0.07/19 2.9s} 23. gxf4 {+0.39/16 2.9s}
Bxf3 {+1.05/20 2.9s} 24. Nxf3 {-1.11/22 2.9s} N@h3+ {+1.86/22 2.9s}
25. Kf1 {-1.79/20 2.9s} Nxf2 {+2.32/20 2.9s} 26. Kxf2 {-2.23/21 3.0s}
Qg3+ {+2.45/20 3.0s} 27. Kf1 {-1.99/19 2.8s} P@f2 {+2.08/18 2.9s}
28. Re2 {-2.03/17 3.0s} Rad8 {-0.32/15 2.9s} 29. P@d4 {-2.56/15 2.9s}
exd4 {+3.83/18 2.9s} 30. cxd4 {-4.87/22 2.8s} P@h3 {+1.85/21 2.8s}
31. Rxf2 {-3.86/20 2.6s} hxg2+ {+3.11/19 2.7s} 32. Ke2 {-2.58/25 2.9s}
B@f1+ {+2.55/29 3.1s} 33. Rxf1 {-2.24/23 3.0s} gxf1=Q+ {+2.41/29 3.1s}
34. Qxf1 {-2.35/29 3.1s} R@g2+ {+2.81/28 3.2s} 35. P@f2 {-2.33/27 3.1s}
Rxf2+ {+2.66/26 3.2s} 36. Qxf2 {-2.70/24 3.3s} Qxf2+ {+2.46/22 3.4s}
37. Kxf2 {-2.64/23 3.0s} P@g3+ {+1.95/22 3.1s} 38. Ke2 {-2.77/21 3.3s}
Q@f2+ {+2.24/20 3.2s} 39. Kd1 {-2.47/19 3.0s} Qxf3+ {+1.51/18 3.0s}
40. B@e2 {-2.18/19 3.1s} N@f2+ {+2.15/18 3.1s} 41. Kd2 {-2.01/16 3.0s}
Rxd4+ {+3.11/18 3.0s} 42. exd4 {-4.32/22 3.0s} P@e3+ {+3.43/22 3.1s}
43. Kc1 {-3.61/17 2.8s} P@d2+ {+3.73/20 3.1s} 44. Kb1 {-3.13/1 0.001s}
Qxe2 {+2.79/19 3.0s} 45. B@d1 {-4.16/18 2.9s} Nxd1 {+3.25/17 3.0s}
46. N@e7+ {-4.43/16 2.9s} Kh8 {+1.78/21 3.1s} 47. B@d3 {-1.87/20 3.1s}
Nc3+ {+2.09/19 3.1s} 48. bxc3 {-1.07/1 0.015s} d1=Q+ {+1.53/20 3.1s}
49. Kb2 {-2.53/18 3.0s} Qxa1+ {+2.79/18 2.7s} 50. Kxa1 {-4.68/20 2.6s}
R@e1+ {+6.16/21 2.6s} 51. N@b1 {-5.04/18 2.5s} B@b2+ {+6.26/17 2.6s}
52. Kxb2 {-5.92/1 0.003s} B@c1+ {+8.82/21 2.3s} 53. Kb3 {-8.88/19 2.3s}
Qxd3 {+9.76/19 2.3s} 54. R@h7+ {-8.93/18 2.2s} Kxh7 {+9.35/1 0.003s}
55. B@f5+ {-9.65/23 2.3s} B@g6 {+10.23/22 2.3s} 56. Bxg6+ {-9.84/21 2.4s}
fxg6 {+12.42/13 2.0s} 57. Bxd3 {-16.31/12 1.6s} B@a4+ {+27.62/14 0.97s}
58. Kb4 {-6.36/1 0.013s} a5# {+M1/5 0.47s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "46"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "105"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.10/21 2.4s} Be7 {-0.15/20 2.4s} 8. c3 {+0.12/19 2.5s}
d6 {-0.27/17 2.5s} 9. Nbd2 {+0.13/17 2.4s} Na5 {-0.08/16 2.4s}
10. Bb5 {+0.27/22 2.6s} c6 {-0.41/21 2.6s} 11. Ba4 {+0.36/20 2.6s}
b5 {-0.42/19 2.5s} 12. Bc2 {+0.07/20 2.6s} Nb7 {-0.44/16 2.5s}
13. Re1 {-0.32/17 2.5s} Nc5 {-0.97/17 2.5s} 14. d4 {+0.98/19 2.8s}
Ncd7 {-1.05/19 2.7s} 15. a4 {+0.81/20 2.7s} bxa4 {-0.09/23 2.9s}
16. Bxa4 {-0.01/21 2.8s} P@g4 {+0.14/23 2.8s} 17. P@e6 {+0.26/24 2.9s}
fxe6 {-0.04/18 2.8s} 18. Bxc6 {-0.51/21 2.9s} gxf3 {-0.23/22 2.9s}
19. Nxf3 {-0.21/21 2.8s} N@f4 {+0.38/21 2.8s} 20. Bxa8 {-0.73/22 2.8s}
exd4 {-0.01/21 2.9s} 21. cxd4 {-1.31/16 2.9s} P@g4 {+0.37/16 2.8s}
22. Nd2 {+0.47/19 2.9s} P@h3 {-0.19/19 2.8s} 23. g3 {+0.21/22 2.9s}
Nd3 {-0.10/22 2.9s} 24. P@g6 {-0.17/22 2.9s} Nxe1 {-0.39/24 2.9s}
25. Qxe1 {+0.54/21 2.9s} Ba6 {+0.03/20 2.9s} 26. N@f4 {+1.34/24 2.9s}
Qxa8 {-1.18/24 2.8s} 27. Bxf6 {+1.76/25 2.9s} Nxf6 {-1.87/28 3.0s}
28. P@h7+ {+1.47/29 3.0s} Kh8 {-2.02/25 2.8s} 29. N@f7+ {+0.83/24 2.8s}
Rxf7 {-2.41/1 0.003s} 30. gxf7 {+1.45/26 2.8s} Kxh7 {-2.52/26 2.8s}
31. P@g6+ {+0.53/23 2.8s} Kh8 {-0.34/1 0.014s} 32. Rxa6 {+2.02/20 2.8s}
R@f8 {-2.74/16 2.7s} 33. B@c6 {+5.39/19 2.9s} N@g5 {-4.17/16 2.8s}
34. Bxa8 {+4.61/21 3.0s} B@b4 {-4.58/20 2.8s} 35. R@e8 {+1.04/23 2.8s}
Nxe8 {-3.75/26 2.7s} 36. fxe8=Q {+5.08/27 2.8s} B@g8 {-4.42/27 2.7s}
37. N@f7+ {+6.19/29 3.0s} Bxf7 {-5.95/28 3.0s} 38. R@h7+ {+5.58/27 3.1s}
Nxh7 {-6.27/26 2.9s} 39. gxf7 {+6.86/27 3.0s} N@f3+ {-6.86/26 3.0s}
40. Nxf3 {+5.47/25 3.2s} R@h1+ {-4.99/24 3.1s} 41. Kxh1 {+5.13/1 0.004s}
P@g2+ {-7.00/23 3.0s} 42. Nxg2 {+6.05/22 3.0s} hxg2+ {-6.00/20 3.0s}
43. Kxg2 {+6.44/19 3.0s} gxf3+ {-7.45/19 2.9s} 44. Kxf3 {+4.74/18 2.6s}
Ng5+ {-6.99/16 2.9s} 45. Ke2 {+6.28/17 3.0s} N@g1+ {-9.00/16 2.9s}
46. Kf1 {+12.10/16 2.9s} N@e3+ {-10.35/15 2.9s} 47. Qxe3 {+14.38/15 2.9s}
R@d1+ {-14.47/14 2.7s} 48. Kg2 {+17.54/18 2.5s} Nxf7 {-17.69/17 2.2s}
49. N@g6+ {+18.98/20 2.3s} Kh7 {-19.00/18 1.7s} 50. Nxf8+ {+19.84/17 1.5s}
Bxf8 {-19.93/16 1.9s} 51. P@g6+ {+24.80/15 1.9s} Kxg6 {-28.79/15 1.2s}
52. N@h4+ {+32.90/15 1.1s} Kh5 {-38.09/14 1.0s}
53. Q@g6# {+M1/7 0.65s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "46"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "125"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {-1.64/20 2.4s} 9. Nbd2 {+1.46/17 2.4s}
Na5 {-0.92/19 2.6s} 10. Bb5 {+0.83/23 2.7s} c6 {-1.16/21 2.6s}
11. Ba4 {+0.85/21 2.6s} b5 {-0.55/21 2.7s} 12. Bc2 {+0.57/20 2.7s}
b4 {-0.36/18 2.5s} 13. h3 {+0.15/18 2.6s} Bh5 {-0.76/20 2.7s}
14. cxb4 {-0.04/22 2.7s} Bxb4 {-0.52/17 2.8s} 15. P@g4 {-0.01/16 2.6s}
Bg6 {-0.51/21 2.8s} 16. g5 {+0.43/21 2.8s} hxg5 {-1.34/20 2.8s}
17. Bxg5 {+0.50/20 2.7s} P@f4 {-0.66/20 2.8s} 18. P@h6 {+0.36/19 2.8s}
gxh6 {-0.63/20 2.7s} 19. Bxh6 {+0.21/20 2.7s} P@e3 {+0.39/22 2.8s}
20. fxe3 {-0.50/24 2.9s} fxe3 {+0.33/23 2.9s} 21. Bxe3 {-0.48/22 2.8s}
P@f4 {+0.61/21 2.9s} 22. Bf2 {-0.79/20 2.9s} Bxd2 {+1.45/19 2.9s}
23. Qxd2 {-1.71/18 2.8s} P@e3 {+1.12/26 3.0s} 24. Bxe3 {-1.57/25 2.9s}
fxe3 {+0.61/21 3.0s} 25. Qxe3 {-1.64/23 2.9s} B@b6 {-0.23/22 2.9s}
26. P@d4 {-1.18/24 3.0s} Bxd4 {+0.62/25 3.0s} 27. Nxd4 {-1.43/26 3.0s}
exd4 {+1.15/25 2.9s} 28. Qf3 {-0.63/24 2.9s} N@e5 {-0.30/18 2.9s}
29. Qxf6 {-0.67/19 2.9s} N@e2+ {+2.16/18 2.9s} 30. Kh1 {-0.55/19 2.9s}
Ng3+ {+0.64/18 2.9s} 31. Kh2 {+0.06/21 3.1s} Nxf1+ {-0.83/19 3.0s}
32. Qxf1 {+0.50/18 3.0s} P@g3+ {-2.38/18 2.9s} 33. Kxg3 {-0.08/18 3.0s}
f5 {+0.74/19 3.0s} 34. B@e6+ {-0.15/17 2.9s} Kh7 {-2.34/17 2.9s}
35. B@f4 {+0.32/22 3.0s} R@g5+ {-3.29/21 3.0s} 36. Kh2 {+0.53/20 3.0s}
fxe4 {-5.32/20 3.0s} 37. P@f7 {+2.14/19 3.1s} P@f3 {-1.46/18 3.0s}
38. P@g3 {+1.49/17 3.0s} fxg2 {-2.32/18 3.0s} 39. Qxg2 {+1.31/20 3.1s}
P@f3 {-0.91/19 3.1s} 40. Qf2 {+1.26/16 3.0s} e3 {-0.69/18 3.1s}
41. Qf1 {+0.84/19 3.1s} Nxf7 {-0.54/18 3.0s} 42. Bxg5 {+0.29/19 3.2s}
Nxg5 {-0.20/19 3.1s} 43. N@g4 {+1.27/20 3.2s} Nxe6 {-2.07/20 3.2s}
44. R@h6+ {+1.45/20 3.1s} Kg7 {-3.96/21 3.1s} 45. Rxg6+ {+2.47/20 3.2s}
Kxg6 {-4.75/18 3.2s} 46. B@e4+ {+2.84/16 3.1s} P@f5 {-6.08/14 3.0s}
47. Qxf3 {+4.05/19 3.1s} R@h7 {-1.58/20 3.2s} 48. N@h4+ {+1.78/20 3.2s}
Rxh4 {-2.96/22 3.2s} 49. gxh4 {+2.19/21 3.2s} B@f4+ {-3.09/20 3.3s}
50. P@g3 {+2.14/20 3.2s} fxe4 {-2.22/21 3.3s} 51. dxe4 {+2.59/23 3.4s}
Qxh4 {-4.06/21 3.3s} 52. P@f5+ {+1.76/21 3.3s} Kh7 {-3.67/21 3.3s}
53. R@h6+ {+4.55/20 3.2s} Bxh6 {-3.59/16 3.2s} 54. gxh4 {+3.26/16 3.1s}
R@g7 {-1.47/17 3.1s} 55. Q@g6+ {+4.07/19 3.2s} Kh8 {-3.75/19 3.2s}
56. Qxh6+ {+4.24/19 3.2s} P@h7 {-4.87/18 3.2s} 57. fxe6 {+5.49/18 3.1s}
B@e5+ {-5.95/24 2.9s} 58. Nxe5 {+8.32/23 2.6s} B@f4+ {-10.82/18 2.6s}
59. Qfxf4 {+11.80/18 2.6s} Rxf4 {-34.89/17 2.5s} 60. N@g6+ {+21.74/17 1.4s}
Kg8 {-M1/14 0.94s} 61. P@f7+ {+26.04/11 0.98s} Rfxf7 {-25.67/4 0.77s}
62. exf7+ {+38.63/3 0.52s} Rxf7 {-33.27/1 0.003s}
63. R@h8# {+M1/2 0.50s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "47"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "142"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {-1.64/18 2.4s} 9. Nbd2 {+1.13/17 2.4s}
Na5 {-0.80/19 2.6s} 10. Bb5 {+0.87/22 2.7s} c6 {-0.83/21 2.6s}
11. Ba4 {+0.79/21 2.6s} b5 {-0.53/21 2.7s} 12. Bc2 {+0.07/20 2.8s}
Nb7 {-0.94/18 2.5s} 13. h3 {+0.87/17 2.5s} Bh5 {-1.20/22 2.6s}
14. Kh1 {+1.00/21 2.6s} a5 {-1.39/15 2.5s} 15. Qe1 {+1.05/18 2.6s}
Re8 {-1.21/15 2.6s} 16. a4 {+1.63/14 2.6s} b4 {-1.49/19 2.6s}
17. Bb3 {+1.01/18 2.7s} bxc3 {-2.25/17 2.6s} 18. bxc3 {+1.59/19 2.8s}
P@g5 {-1.86/18 2.7s} 19. Bg3 {+2.04/16 2.8s} Bb6 {-1.25/17 2.6s}
20. P@g4 {+1.96/17 2.7s} Nxg4 {-1.58/19 2.8s} 21. hxg4 {+1.84/17 2.8s}
Bxg4 {-1.84/16 2.7s} 22. Bxf7+ {+2.36/18 2.9s} Kxf7 {-3.27/17 2.9s}
23. P@h3 {+2.19/14 2.8s} Bh5 {-2.75/16 2.8s} 24. Nc4 {+1.95/17 2.8s}
Bxf3 {-2.31/17 2.8s} 25. gxf3 {+2.30/16 2.8s} B@h5 {-1.71/15 2.8s}
26. B@g2 {+2.24/18 2.9s} P@f4 {-2.12/17 2.9s} 27. Nxb6 {+2.26/18 2.8s}
Qxb6 {-2.50/17 2.9s} 28. Rb1 {+2.64/18 3.0s} Qc7 {-3.01/16 2.9s}
29. Rxb7 {+3.10/15 2.9s} Qxb7 {-3.75/16 2.9s} 30. N@f5 {+4.09/18 2.9s}
fxg3 {-2.24/21 3.0s} 31. Nxd6+ {+0.80/21 3.1s} Kg8 {-1.32/24 3.1s}
32. fxg3 {-1.19/23 3.2s} P@f4 {-1.11/19 3.1s} 33. B@c4+ {-1.00/21 3.1s}
B@e6 {+1.03/24 3.1s} 34. P@a6 {+0.25/23 3.1s} Bxc4 {+2.67/26 3.1s}
35. P@h2 {-0.48/26 3.1s} Qb2 {+1.52/15 3.0s} 36. Nxc4 {-1.71/18 3.1s}
Qxg2+ {+1.56/21 3.1s} 37. Kxg2 {-1.60/1 0.014s} R@a2+ {+1.75/19 3.1s}
38. B@d2 {-2.81/19 3.1s} fxg3 {+1.38/21 3.1s} 39. hxg3 {-1.78/26 3.1s}
P@f4 {+2.18/24 3.1s} 40. P@h2 {-2.83/25 3.1s} fxg3 {+0.76/18 2.9s}
41. hxg3 {-0.67/17 2.3s} B@f4 {+0.56/16 2.2s} 42. N@f5 {-0.34/17 3.1s}
Bxg3 {+0.71/20 3.1s} 43. Qxg3 {-1.01/21 3.1s} B@f4 {+0.41/20 3.1s}
44. Nxh6+ {-2.32/22 3.2s} gxh6 {+0.47/21 3.2s} 45. B@f5 {-2.15/19 3.1s}
N@f6 {+2.07/18 3.0s} 46. P@f7+ {-2.12/17 3.0s} Bxf7 {+2.70/18 3.1s}
47. P@g6 {-3.23/17 3.0s} Bxc4 {+2.03/16 3.0s} 48. dxc4 {-2.07/23 3.1s}
Rxd2+ {+2.45/23 3.2s} 49. Kh1 {-1.71/20 3.0s} Re7 {+2.25/20 3.0s}
50. Q@h7+ {-4.07/23 3.2s} Nxh7 {+3.27/27 3.3s} 51. gxh7+ {-4.33/19 3.1s}
Rxh7 {+3.16/18 3.1s} 52. Bxh7+ {-4.18/24 3.3s} Kxh7 {+3.90/23 3.1s}
53. N@f6+ {-4.16/20 3.1s} Kg6 {+5.76/24 3.1s} 54. B@h5+ {-5.42/22 2.9s}
Kxf6 {+4.19/23 3.3s} 55. R@f7+ {-4.09/22 3.1s} Ke6 {+1.72/1 0.014s}
56. Qg4+ {-3.48/20 3.3s} Kd6 {+3.53/19 3.1s} 57. Rd7+ {-2.81/18 3.1s}
Kc5 {+2.71/1 0.004s} 58. Rxd2 {-5.61/16 3.2s} Bxd2 {+3.23/15 3.2s}
59. R@d7 {-2.68/14 3.2s} P@e2 {+6.31/14 3.2s} 60. Rxd2 {-7.97/15 3.2s}
exf1=Q+ {+7.84/19 3.3s} 61. B@g1+ {-9.67/17 3.3s} Kxc4 {+7.41/16 3.2s}
62. Bf7+ {-8.12/15 3.3s} Kxc3 {+10.50/17 3.3s} 63. Rg2 {-8.01/18 3.4s}
R@e1 {+8.72/18 3.3s} 64. Qg3 {-12.69/20 3.2s} Qxg2+ {+7.88/22 3.2s}
65. Qxg2 {-11.12/20 3.2s} R@d1 {+14.31/15 3.2s} 66. P@b2+ {-9.64/16 3.1s}
Kb4 {+10.30/18 2.7s} 67. Bc4 {-21.40/16 2.7s} Rxg1+ {+11.00/17 2.8s}
68. Qxg1 {-M1/14 2.3s} Rxg1+ {+13.74/17 1.7s} 69. Kxg1 {-M1/15 1.6s}
Q@g3+ {+17.30/12 1.8s} 70. R@g2 {-M1/12 1.4s} Q@f2+ {+48.71/13 1.3s}
71. Kh1 {-45.52/1 0.003s} Qgxg2# {+M1/4 0.51s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "47"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1-0"]
[PlyCount "95"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.90/17 2.4s} a6 {-1.74/17 2.5s} 11. h3 {+1.55/19 2.4s}
Bh5 {-2.38/18 2.6s} 12. Kh1 {+1.81/17 2.5s} Bxf2 {-1.86/17 2.6s}
13. Bxf2 {+0.91/20 2.6s} P@g4 {-1.31/22 2.7s} 14. hxg4 {+1.15/21 2.8s}
Nxg4 {-0.96/20 2.7s} 15. B@h4 {+1.67/19 2.7s} P@g5 {-1.27/18 2.7s}
16. Bhg3 {+1.19/19 2.8s} Ne7 {-2.53/15 2.7s} 17. P@h3 {+0.39/17 2.7s}
Nxf2+ {-0.56/17 2.8s} 18. Bxf2 {+0.36/17 2.7s} B@f4 {-0.87/15 2.7s}
19. Qe1 {+0.94/13 2.7s} c6 {-0.62/16 2.7s} 20. d4 {+0.74/16 2.7s}
exd4 {-0.12/19 2.9s} 21. cxd4 {-0.13/19 2.9s} d5 {-0.21/18 3.0s}
22. Bd3 {-0.52/24 2.9s} dxe4 {-0.32/18 2.9s} 23. Bxe4 {-0.22/17 3.0s}
P@f5 {+1.05/17 3.0s} 24. Bc2 {-1.15/17 3.0s} Bxf3 {+1.25/18 2.9s}
25. Nxf3 {-0.36/18 3.0s} P@e3 {+0.05/18 3.0s} 26. Bxe3 {+1.09/19 3.1s}
Bxe3 {-1.85/17 3.1s} 27. P@h2 {+2.01/19 3.0s} B@d2 {-2.35/18 3.1s}
28. Nxd2 {+2.71/22 3.2s} Bxd4 {-5.30/18 3.1s} 29. B@c3 {+3.10/19 3.1s}
Bxc3 {-4.65/20 3.1s} 30. bxc3 {+3.35/21 3.1s} N@f4 {-3.56/17 3.1s}
31. P@f6 {+5.48/22 3.1s} gxf6 {-5.25/21 3.1s} 32. P@g7+ {+6.63/21 3.0s}
Kxg7 {-6.67/19 3.1s} 33. Rxf4 {+6.52/20 3.0s} P@g6 {-5.48/21 3.1s}
34. Rxf5 {+5.89/23 3.0s} Nxf5 {-5.17/22 3.1s} 35. Bxf5 {+5.24/21 3.1s}
Re8 {-6.87/21 3.1s} 36. Bxg6 {+6.21/22 3.0s} fxg6 {-7.18/25 3.2s}
37. N@h5+ {+6.25/27 3.1s} gxh5 {-6.15/29 3.2s} 38. N@f5+ {+6.20/29 3.1s}
Kh7 {-5.56/26 3.0s} 39. P@g6+ {+6.17/27 3.1s} Kxg6 {-9.13/27 2.9s}
40. N@e7+ {+7.73/26 2.9s} Rxe7 {-14.44/19 2.6s} 41. Nxe7+ {+7.62/18 2.7s}
Qxe7 {-21.34/19 2.3s} 42. P@f5+ {+12.14/18 2.3s} Kxf5 {-21.77/16 2.4s}
43. B@d3+ {+14.85/16 2.5s} P@e4 {-24.07/16 2.3s} 44. Qxe4+ {+21.56/15 1.8s}
Qxe4 {-9.29/1 0.014s} 45. Bxe4+ {+20.96/13 1.8s} Ke6 {-M1/13 1.7s}
46. B@f5+ {+23.96/11 1.3s} Kd6 {-M1/10 1.1s} 47. R@d7+ {+36.20/9 1.2s}
Kc5 {-M1/8 0.67s} 48. Q@d4# {+M1/9 0.50s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "48"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "71"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.83/18 2.4s} a6 {-1.29/16 2.5s} 11. h3 {+1.48/19 2.5s}
Bh5 {-1.40/18 2.5s} 12. Kh1 {+1.78/17 2.5s} Qe7 {-1.95/16 2.5s}
13. b4 {+0.53/20 2.6s} Ba7 {-1.69/19 2.8s} 14. b5 {+0.61/19 2.7s}
axb5 {-1.07/19 2.8s} 15. axb5 {-0.22/26 3.1s} Bxf2 {-0.11/25 3.2s}
16. Bxf2 {-0.08/21 3.0s} Rxa1 {-0.19/21 2.9s} 17. Qxa1 {+0.12/22 3.1s}
P@g4 {+0.16/22 3.1s} 18. hxg4 {-0.61/20 3.0s} Nxg4 {-0.10/21 3.0s}
19. B@h4 {+0.47/21 3.0s} P@g5 {-0.58/21 2.9s} 20. Bhg3 {+0.13/20 2.9s}
P@f4 {-0.65/19 2.8s} 21. bxc6 {+0.93/20 2.9s} fxg3 {-0.86/21 2.9s}
22. Bxg3 {+0.98/18 2.9s} B@f4 {-0.69/19 2.8s} 23. P@h2 {+0.79/20 3.0s}
Bxg3 {-0.67/20 2.9s} 24. hxg3 {+0.64/19 3.0s} bxc6 {-0.61/18 2.9s}
25. N@f5 {+1.31/25 2.9s} Qf6 {-1.80/19 2.8s} 26. P@e7 {+2.19/28 2.7s}
Rg8 {-2.58/29 2.6s} 27. R@f8 {+3.50/30 3.1s} R@e8 {-3.26/29 3.1s}
28. Rxe8 {+3.10/27 2.7s} Rxe8 {-3.18/25 2.7s} 29. P@d7 {+3.45/23 3.1s}
Rxe7 {-5.55/21 2.9s} 30. d8=Q+ {+5.87/21 2.9s} R@e8 {-5.70/21 2.9s}
31. R@a8 {+10.69/23 2.8s} Rxd8 {-12.01/21 2.7s} 32. Rxd8+ {+11.44/22 2.6s}
B@e8 {-10.39/22 2.5s} 33. R@f8+ {+14.44/23 2.3s} Kh7 {-12.52/1 0.002s}
34. B@g8+ {+15.22/17 2.5s} Kg6 {-15.52/17 1.9s} 35. Rdxe8 {+23.46/16 1.8s}
Rxe8 {-25.82/12 1.4s} 36. B@h7# {+M1/11 1.1s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "48"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "128"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.68/18 2.4s} a5 {-0.60/20 2.5s}
12. b5 {+0.56/23 2.7s} Ne7 {-0.37/23 2.7s} 13. Bxf6 {+0.33/21 2.6s}
gxf6 {-0.28/20 2.6s} 14. h3 {+0.23/19 2.6s} Bh5 {-0.73/23 2.7s}
15. N@g3 {+0.31/22 2.6s} Bg6 {-0.30/21 2.6s} 16. Nh4 {-0.03/19 2.7s}
B@f4 {+0.15/18 2.7s} 17. Ne2 {+0.57/14 2.6s} Rg8 {-0.29/16 2.6s}
18. Nxf4 {-0.57/18 2.6s} exf4 {-0.34/17 2.7s} 19. Qf3 {+0.03/16 2.6s}
Qf8 {+0.05/19 2.8s} 20. d4 {-0.24/20 2.8s} N@g5 {-0.30/19 2.8s}
21. Qxf4 {-0.12/19 2.8s} Bxe4 {+0.26/26 3.0s} 22. Qxf6+ {+0.03/25 3.0s}
P@g7 {+0.16/25 3.0s} 23. Qf4 {-0.08/23 2.9s} Bxg2 {+0.21/28 3.1s}
24. Kxg2 {-0.29/27 3.0s} Ng6 {+0.98/26 2.9s} 25. Nxg6+ {-0.60/26 2.9s}
fxg6 {-0.74/22 3.1s} 26. P@f7 {+0.52/22 3.1s} Nxf7 {+0.33/21 2.9s}
27. N@h4 {+1.12/21 2.9s} N@e7 {-0.88/20 2.9s} 28. Bxf7 {+0.37/22 3.0s}
P@g5 {-0.90/21 2.9s} 29. Bxg6 {+1.31/21 2.9s} Qxf4 {-1.17/23 3.0s}
30. P@g3 {+1.35/23 3.1s} gxh4 {-1.24/22 3.0s} 31. gxf4 {+1.16/21 3.0s}
N@e3+ {-0.13/29 3.1s} 32. Kf3 {+0.19/28 3.0s} Q@g2+ {-0.56/26 3.1s}
33. Kxe3 {+0.06/26 3.0s} Qxg6 {-0.67/26 3.0s} 34. P@e4 {+0.66/18 2.9s}
Rae8 {-0.29/17 2.9s} 35. B@b3 {+1.42/18 2.9s} B@d5 {-2.22/15 2.9s}
36. B@c4 {+1.48/18 3.0s} Bxc4 {-0.02/19 3.1s} 37. Bxc4 {-0.17/19 3.1s}
P@d5 {+0.43/18 3.0s} 38. Rg1 {-0.20/17 2.9s} Nf5+ {+0.39/17 3.1s}
39. Ke2 {-0.19/18 3.0s} Rxe4+ {+0.61/17 3.0s} 40. Nxe4 {-0.93/17 3.0s}
Nxd4+ {-0.08/19 3.2s} 41. Kd2 {-0.14/21 3.2s} Nf3+ {+0.35/19 3.2s}
42. Kc2 {-0.21/18 3.2s} Nxg1 {-2.64/19 3.0s} 43. Bxd5 {-0.34/19 3.1s}
B@e6 {+0.21/17 3.1s} 44. B@d3 {+0.21/21 3.0s} P@b3+ {+0.88/23 3.2s}
45. Kb2 {-0.87/22 3.3s} Bxd5 {+1.21/21 3.2s} 46. N@e7 {-1.17/20 3.1s}
B@f7 {+0.66/19 3.0s} 47. Nxg6+ {-3.10/18 3.0s} Bxg6 {+2.56/17 3.1s}
48. f5 {-2.52/16 2.9s} N@d1+ {+4.78/19 2.9s} 49. Rxd1 {-6.49/18 2.8s}
R@a2+ {+5.92/18 2.5s} 50. Kc1 {-6.57/17 2.5s} P@b2+ {+6.28/19 2.4s}
51. Kb1 {-6.63/18 2.3s} Ra1+ {+6.49/18 2.5s} 52. Kxb2 {-4.10/1 0.013s}
Rxd1 {+6.43/19 2.4s} 53. N@c1 {-6.09/13 2.3s} R@a2+ {+9.05/19 2.4s}
54. Nxa2 {-8.20/18 2.4s} bxa2 {+5.53/18 2.6s} 55. N@a1 {-4.33/12 2.5s}
Bxf5 {+2.26/15 3.0s} 56. P@c4 {-4.84/15 3.0s} Rxd3 {+2.72/20 3.2s}
57. P@f6 {-3.47/18 3.2s} N@d1+ {+3.13/22 3.2s} 58. Kxa2 {-3.57/23 3.2s}
Bxc4+ {+3.49/22 3.3s} 59. P@b3 {-3.21/21 3.2s} Rd2+ {+4.69/20 3.2s}
60. Nxd2 {-6.48/17 2.5s} Nxc3+ {+8.27/16 2.4s} 61. Kb2 {-8.53/14 2.1s}
P@a3+ {+12.82/12 2.0s} 62. Kxc3 {-13.23/11 1.0s} Ne2+ {+19.93/11 1.1s}
63. Kxc4 {-9.31/1 0.015s} B@d3+ {+27.97/8 0.81s} 64. Kd5 {-7.32/1 0.015s}
P@e6# {+M1/6 0.46s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "49"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "95"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.51/17 2.5s} a5 {-0.60/20 2.5s}
12. b5 {+0.45/23 2.7s} Ne7 {-0.20/23 2.7s} 13. Bxf6 {+0.36/21 2.6s}
gxf6 {-0.21/20 2.6s} 14. h3 {-0.52/20 2.7s} Bh5 {-0.27/23 2.7s}
15. N@g3 {-0.64/22 2.7s} Bg6 {-0.30/21 2.6s} 16. d4 {-0.02/18 2.7s}
Rg8 {+0.56/18 2.8s} 17. Nh4 {-0.90/17 2.7s} exd4 {+0.06/17 2.6s}
18. Nxg6+ {-0.07/18 2.9s} fxg6 {-0.42/21 3.0s} 19. cxd4 {-1.27/20 2.9s}
Bxd4 {-0.11/19 2.9s} 20. P@f7 {+0.32/19 3.0s} Rg7 {-0.72/21 2.9s}
21. B@e8 {+1.69/19 2.8s} B@f8 {-1.22/20 3.0s} 22. Nf3 {+0.52/19 2.9s}
Bxa1 {-1.94/18 2.8s} 23. Qxa1 {+1.35/23 2.9s} P@e5 {-1.48/23 2.8s}
24. B@h4 {+0.68/28 2.8s} P@g5 {-1.31/25 2.9s} 25. Bxg5 {+0.86/24 3.0s}
hxg5 {-2.12/25 3.0s} 26. P@h6 {+2.70/23 3.0s} Rh7 {-1.76/21 2.9s}
27. Nxg5 {+0.42/20 2.9s} fxg5 {-3.07/21 2.8s} 28. P@g7+ {+2.41/22 3.0s}
Bxg7 {-2.22/19 2.8s} 29. hxg7+ {+2.68/20 2.8s} Kxg7 {-0.99/21 2.9s}
30. B@f6+ {+1.47/20 2.9s} Kxf6 {-1.41/19 2.7s} 31. f8=Q+ {-5.46/18 2.7s}
P@f7 {-0.97/22 2.9s} 32. Qxf7+ {+2.02/19 2.8s} Rxf7 {-5.15/1 0.014s}
33. Bexf7 {+1.66/17 2.9s} N@f4 {-1.18/19 2.9s} 34. R@f3 {+2.10/25 3.0s}
N@h4 {-2.37/24 3.0s} 35. Rxf4+ {+2.26/23 3.1s} gxf4 {-2.25/22 3.1s}
36. N@g4+ {+3.29/23 3.0s} Kg7 {-3.42/23 3.1s} 37. P@f6+ {+3.30/19 3.1s}
Kh7 {-3.18/18 2.9s} 38. fxe7 {+4.06/22 3.1s} Qxe7 {-4.15/21 3.1s}
39. Bxg6+ {+2.75/16 3.0s} Kxg6 {-3.75/18 3.0s} 40. N@f5 {+4.66/20 3.1s}
Qg5 {-4.95/19 3.0s} 41. Nxh4+ {+3.48/18 3.2s} Qxh4 {-4.24/17 3.0s}
42. N@f5 {+9.80/18 2.8s} Qg5 {-8.22/14 2.5s} 43. P@h5+ {+6.21/17 2.3s}
Kh7 {-9.81/18 2.3s} 44. Nxe5 {+5.91/15 2.2s} dxe5 {-13.56/15 2.1s}
45. P@g6+ {+18.21/17 1.0s} Kh8 {-16.98/16 0.89s} 46. Qxe5+ {+19.36/12 0.98s}
B@f6 {-18.61/11 0.77s} 47. P@g7+ {+40.22/11 0.61s} Bxg7 {-40.93/1 0.001s}
48. Qxg7# {+M1/2 0.46s, White mates} 1-0

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "49"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "0-1"]
[PlyCount "62"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-0.46/24 2.2s}
Nf6 {+0.69/24 2.4s} 4. e4 {-0.72/23 2.5s} Nxe4 {+1.60/20 2.6s}
5. fxe4 {-1.47/19 2.5s} Bxe4 {+1.52/18 2.6s} 6. N@g5 {-0.65/20 2.7s}
P@c2 {+0.48/21 2.7s} 7. Qh5 {-0.51/21 2.6s} Bg6 {-0.60/21 2.6s}
8. Qf3 {-0.86/28 2.7s} cxb1=Q {+1.07/27 2.7s} 9. Rxb1 {-0.57/17 2.5s}
e6 {+1.26/17 2.6s} 10. h4 {-0.06/23 2.4s} N@c2+ {+0.68/18 2.5s}
11. Kf2 {-0.93/19 2.6s} P@e3+ {+0.92/20 2.7s} 12. Bxe3 {-1.26/18 2.6s}
Nxe3 {+1.28/17 2.6s} 13. Kxe3 {-1.18/19 2.7s} B@c6 {+1.36/18 2.7s}
14. P@e4 {-1.35/18 2.7s} Be7 {+1.67/19 2.8s} 15. Bd3 {-2.20/18 2.7s}
d5 {+3.49/20 2.8s} 16. exd5 {-2.40/18 2.7s} Bxg5+ {+3.16/19 2.8s}
17. hxg5 {-2.67/22 2.8s} Bxd3 {+2.17/23 2.8s} 18. N@e5 {-2.29/17 2.7s}
N@f5+ {+4.43/20 2.7s} 19. Kxd3 {-3.96/19 2.7s} exd5 {+2.39/19 2.7s}
20. Qxf5 {-6.91/18 2.7s} B@e4+ {+8.86/16 2.7s} 21. Ke2 {-7.16/16 2.7s}
Bxf5 {+5.60/18 2.8s} 22. P@f6 {-6.44/14 2.7s} Bb5+ {+7.76/17 2.7s}
23. Kf2 {-8.32/18 2.5s} Bxb1 {+6.74/17 2.6s} 24. N@h5 {-6.31/20 2.6s}
P@e3+ {+8.33/20 2.3s} 25. Kg3 {-10.89/19 2.0s} Q@f2+ {+8.55/18 2.2s}
26. Kh2 {-10.10/18 2.1s} R@h4+ {+9.15/17 2.5s} 27. Nh3 {-9.78/17 2.4s}
Rxh5 {+9.10/15 2.8s} 28. B@g3 {-9.06/14 2.7s} Qxg3+ {+11.89/17 2.6s}
29. Kxg3 {-12.74/19 2.2s} N@f5+ {+14.01/16 2.3s} 30. Kf3 {-17.35/17 1.9s}
Be4+ {+25.96/14 1.5s} 31. Kg4 {-28.95/14 0.94s} Rh4# {+M1/9 0.72s, Black mates}
0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "50"]
[White "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "46"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-1.84/25 2.3s}
Nf6 {+0.69/24 2.4s} 4. e4 {-2.21/21 2.5s} Nxe4 {+1.55/20 2.6s}
5. fxe4 {-3.05/19 2.6s} Bxe4 {+1.48/18 2.6s} 6. N@g5 {-0.92/21 2.7s}
P@c2 {+1.30/19 2.6s} 7. Qh5 {-0.88/21 2.6s} Bg6 {+0.55/20 2.6s}
8. Qf3 {-1.76/28 2.8s} cxb1=Q {+1.11/27 2.7s} 9. Rxb1 {-2.69/19 2.5s}
e6 {+1.20/16 2.5s} 10. P@b7 {+0.30/24 2.6s} Be7 {+1.16/17 2.6s}
11. bxa8=Q {-0.84/22 2.8s} Bxg5 {+0.50/25 2.8s} 12. Bxg5 {-0.68/30 2.9s}
Qxg5 {+0.24/28 2.7s} 13. Qxb8+ {-0.63/28 2.8s} B@d8 {+0.99/27 2.9s}
14. B@f4 {-2.79/26 2.8s} N@c2+ {+0.89/25 2.7s} 15. Kd1 {-0.59/24 2.7s}
Nxd4 {+3.55/22 2.7s} 16. Bxg5 {-9.34/20 2.7s} P@c2+ {+3.47/20 2.6s}
17. Kd2 {-4.45/17 2.7s} Nxf3+ {+6.87/24 2.2s} 18. gxf3 {-6.48/21 2.2s}
cxb1=N+ {+7.18/23 2.3s} 19. Ke2 {-9.94/22 2.2s} R@d2+ {+10.10/21 2.0s}
20. Bxd2 {-11.78/17 1.7s} Q@d3+ {+10.81/17 1.9s} 21. Kf2 {-15.67/15 1.7s}
Qxd2+ {+11.98/15 1.5s} 22. R@e2 {-M1/14 1.5s} B@e1+ {+23.30/12 1.1s}
23. Kg2 {-14.45/1 0.014s} N@f4# {+M1/7 0.47s, Black mates} 0-1

[Event "QFuture-depth5-800sim-vs-800sim"]
[Site "?"]
[Date "2019.05.26"]
[Round "50"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-Future-depth5-800sim"]
[Result "1/2-1/2"]
[PlyCount "45"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {+0.58/16 2.3s} Nf6 {-0.49/15 2.3s} 2. Nc3 {+0.68/18 2.4s}
Nc6 {-0.72/19 2.5s} 3. d4 {+1.07/19 2.5s} d5 {-1.85/19 2.5s}
4. e5 {+0.97/24 2.6s} Ne4 {-0.82/23 2.5s} 5. Be3 {+1.19/22 2.6s}
Bf5 {-0.94/21 2.6s} 6. Bd3 {+0.83/22 2.8s} e6 {-0.83/24 2.8s}
7. Nge2 {+0.89/21 2.6s} Nxc3 {-0.38/19 2.6s} 8. bxc3 {+0.39/21 2.7s}
Bxd3 {-0.33/21 2.7s} 9. cxd3 {+0.44/21 2.6s} N@h4 {-0.74/20 2.6s}
10. O-O {+0.08/20 2.8s} B@f3 {+0.30/22 2.8s} 11. gxf3 {+0.06/26 2.8s}
Nxf3+ {-1.41/25 2.7s} 12. Kh1 {-0.11/28 2.9s} Ncxe5 {+0.37/28 3.0s}
13. dxe5 {-0.81/24 2.8s} P@h3 {+0.52/24 3.0s} 14. Nf4 {-0.49/29 3.1s}
P@g2+ {+0.58/29 3.0s} 15. Nxg2 {-3.65/1 0.014s} hxg2+ {+0.39/25 2.9s}
16. Kxg2 {-2.74/1 0.013s} Nxe5 {+0.96/27 2.9s} 17. f3 {-0.64/22 2.7s}
N@f5 {+0.49/24 2.8s} 18. B@d2 {-0.56/17 2.8s} Nxe3+ {+1.58/16 2.7s}
19. Bxe3 {-0.85/17 2.6s} P@e4 {0.00/16 2.6s} 20. P@e2 {-0.63/18 2.5s}
exf3+ {0.00/13 2.4s} 21. exf3 {-0.60/14 2.6s} P@e4 {0.00/12 2.4s}
22. P@e2 {-0.26/14 1.6s} exf3+ {0.00/13 1.4s}
23. exf3 {0.00/9 0.48s, Draw by 3-fold repetition} 1/2-1/2



==> anc/self_elo_increase/with_q_pv_values/1600sim_vs_800sim_100_matches.pgn <==
Score of CrazyAra-Dev-0.4.1-With-Q-1600sim vs CrazyAra-Dev-0.4.1-No-Q-800sim: 87 - 12 - 1 [0.875]
Elo difference: 338.04 +/- 110.92

100 of 100 games finished.


[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "111"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {+0.60/18 5.2s} e5 {-0.64/15 2.8s} 2. Nf3 {+0.62/22 5.3s}
Nc6 {-0.59/21 2.5s} 3. Bc4 {+0.58/23 5.1s} Be7 {-0.37/20 2.6s}
4. d4 {+0.77/23 5.7s} exd4 {-0.82/22 2.6s} 5. Nxd4 {+0.78/23 5.6s}
Nxd4 {-0.63/20 2.5s} 6. Qxd4 {+0.51/24 5.9s} Bf6 {-0.24/22 2.8s}
7. e5 {+0.33/22 5.7s} N@c6 {-0.48/19 2.6s} 8. Qe3 {+0.49/24 5.9s}
Nxe5 {-0.24/19 2.8s} 9. P@f4 {+0.51/20 5.7s} d6 {-0.21/17 2.8s}
10. fxe5 {+0.72/19 5.8s} dxe5 {-0.27/19 2.8s} 11. N@f3 {+0.37/18 5.5s}
Bg4 {+0.32/16 2.7s} 12. Nc3 {+0.34/20 5.6s} P@d4 {+0.03/18 2.8s}
13. Qe4 {+0.52/21 5.8s} Bxf3 {-0.27/19 2.8s} 14. Qxf3 {+0.58/27 6.1s}
dxc3 {-0.49/23 2.9s} 15. bxc3 {+0.75/25 5.8s} P@b2 {+0.10/17 2.7s}
16. Bxf7+ {+0.83/24 6.1s} Kxf7 {-0.53/22 2.9s} 17. N@g5+ {+0.89/21 5.9s}
Ke7 {-0.66/20 2.8s} 18. B@a3+ {+0.63/22 5.9s} B@d6 {-0.98/18 2.8s}
19. Baxb2 {+1.29/22 5.8s} Nh6 {-0.40/18 2.8s} 20. Qxb7 {+1.56/19 5.9s}
N@c5 {-1.55/18 2.8s} 21. Qd5 {+1.87/21 5.8s} N@b6 {-1.47/19 2.8s}
22. Qc6 {+2.07/19 5.8s} P@b7 {-1.98/16 2.8s} 23. Qf3 {+1.21/21 6.0s}
Qd7 {-0.59/17 2.8s} 24. P@b4 {+1.58/20 6.1s} Ne6 {-1.19/19 3.0s}
25. Ne4 {+2.29/18 6.1s} Raf8 {-2.20/18 2.9s} 26. P@c5 {+2.75/21 6.2s}
Bh4 {-1.83/17 2.9s} 27. Qe2 {+1.87/23 6.4s} Nf4 {-1.53/21 3.1s}
28. Bxf4 {+1.38/26 6.5s} Rxf4 {-1.33/19 3.1s} 29. P@g3 {+1.46/25 6.6s}
Rxe4 {-1.48/20 3.1s} 30. Qxe4 {+1.30/23 6.3s} B@d2+ {-1.27/17 3.0s}
31. Kf1 {+1.78/24 6.4s} N@f6 {-1.34/23 3.1s} 32. Qe2 {+2.33/21 6.5s}
Bhg5 {-1.71/19 3.1s} 33. cxd6+ {+2.54/23 6.6s} cxd6 {-2.16/19 3.1s}
34. P@c5 {+2.91/21 6.3s} P@c7 {-2.40/18 3.0s} 35. cxb6 {+3.13/20 6.3s}
axb6 {-3.13/19 3.1s} 36. B@b3 {+3.96/18 6.2s} Rf8 {-2.79/14 2.9s}
37. N@e6 {+5.46/20 6.2s} P@d5 {-5.27/17 3.0s} 38. Nxf8 {+7.08/21 6.3s}
Kxf8 {-6.23/18 3.0s} 39. R@b8+ {+7.80/19 6.1s} N@e8 {-8.07/17 2.9s}
40. R@d8 {+7.52/18 6.1s} Qf7 {-5.68/19 3.0s} 41. N@h8 {+10.52/22 6.1s}
Qe7 {-11.42/21 2.9s} 42. Rxe8+ {+12.38/23 5.8s} Nxe8 {-11.76/20 3.0s}
43. N@g6+ {+15.82/23 6.1s} hxg6 {-15.68/20 3.0s} 44. Nxg6+ {+16.82/21 5.6s}
Kf7 {-15.14/18 3.0s} 45. Nxe7 {+17.18/19 5.5s} Kxe7 {-16.31/17 2.7s}
46. Bxd5 {+21.24/19 4.7s} N@d8 {-16.31/16 2.2s} 47. Rxd8 {+16.92/19 5.9s}
Kxd8 {-16.72/18 2.6s} 48. N@e6+ {+17.59/17 5.3s} Ke7 {-20.02/16 2.6s}
49. Q@d8+ {+29.13/17 4.1s} Kf7 {-27.12/1 0.003s} 50. Nxg5+ {+34.14/16 3.0s}
Kg6 {-32.30/13 1.1s} 51. Qxe8+ {+32.18/13 2.7s} Kxg5 {-35.54/12 1.3s}
52. h4+ {+38.03/11 2.3s} Kf5 {-35.08/10 1.1s} 53. Qe4+ {+43.35/9 2.3s}
Kf6 {-27.24/1 0.014s} 54. B@g5+ {+48.59/8 1.5s} Bxg5 {-27.12/1 0.014s}
55. hxg5+ {+45.33/7 1.4s} Kxg5 {-25.39/1 0.016s}
56. B@h4# {+M1/9 1.3s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "74"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {-0.63/20 4.9s} 2. Nf3 {+0.62/20 2.4s} Nc6 {-0.68/22 5.3s}
3. Bc4 {+0.57/22 2.6s} Be7 {-0.51/21 5.2s} 4. d4 {+0.89/20 2.6s}
exd4 {-0.68/26 5.8s} 5. Nxd4 {+0.77/21 2.7s} Nxd4 {-0.54/23 5.6s}
6. Qxd4 {+0.57/20 2.7s} Bf6 {-0.37/23 5.9s} 7. e5 {+0.33/22 2.8s}
N@c6 {-0.39/21 5.7s} 8. Qe3 {+0.76/19 2.7s} Nxe5 {-0.28/23 5.9s}
9. P@d4 {+0.36/20 2.8s} d6 {-0.29/21 5.8s} 10. dxe5 {+0.19/16 2.8s}
dxe5 {-1.02/25 5.8s} 11. N@f3 {+0.38/18 2.7s} Bg4 {+0.08/19 5.6s}
12. Nc3 {+0.34/17 2.8s} P@d4 {-0.07/24 5.9s} 13. Qe4 {+0.35/18 2.7s}
Bxf3 {-0.39/21 5.9s} 14. Qxf3 {+0.51/20 2.9s} dxc3 {-0.61/26 6.1s}
15. bxc3 {+0.78/17 2.8s} P@b2 {-0.30/24 5.9s} 16. Bxf7+ {+0.60/23 2.9s}
Kxf7 {-0.84/25 6.1s} 17. N@g5+ {+0.85/21 2.8s} Ke7 {-0.88/21 5.9s}
18. B@a3+ {+1.00/20 3.0s} c5 {0.00/20 5.8s} 19. Baxb2 {+0.19/19 2.8s}
B@c6 {-0.11/22 5.9s} 20. P@e4 {+0.12/17 2.7s} h6 {+0.45/20 6.0s}
21. P@f7 {-0.12/17 2.8s} hxg5 {+0.26/22 6.0s} 22. fxg8=Q {-0.10/21 2.9s}
Rxg8 {-0.04/24 6.1s} 23. N@g6+ {0.00/19 2.8s} Kd7 {+0.14/21 6.0s}
24. P@d5 {+0.39/20 2.9s} Ba4 {+0.71/22 5.9s} 25. Qf5+ {-1.66/21 2.8s}
Kc7 {+2.85/21 6.1s} 26. Nxe5 {-2.32/19 2.9s} N@h4 {+3.65/22 6.1s}
27. Qe6 {-4.05/20 3.0s} Nxg2+ {+4.32/22 6.0s} 28. Kf1 {-4.01/21 2.9s}
P@d6 {+5.59/22 5.9s} 29. P@c6 {-4.05/16 2.8s} N@f4 {+7.48/20 5.7s}
30. Qf7+ {-7.20/19 2.6s} P@e7 {+9.39/22 5.4s} 31. Bxf4 {-7.08/20 2.6s}
Nxf4 {+8.21/20 5.8s} 32. N@e6+ {-7.60/19 2.8s} Nxe6 {+8.16/21 6.0s}
33. Qxe6 {-8.22/17 3.0s} Bxe5 {+8.78/19 5.8s} 34. cxb7 {-9.95/18 2.7s}
P@g2+ {+14.70/18 4.6s} 35. Kxg2 {-13.43/15 2.3s} N@f4+ {+16.17/16 3.9s}
36. Kf3 {-19.13/15 1.6s} B@e2+ {+31.53/12 2.9s} 37. Ke3 {-36.00/6 0.63s}
N@c4# {+M1/9 1.2s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "87"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {-0.55/15 2.3s} 2. Nc3 {+0.70/22 5.2s} e5 {-0.47/19 2.5s}
3. Nf3 {+0.66/24 5.6s} Nc6 {-0.54/19 2.5s} 4. Bc4 {+0.74/24 5.5s}
Be7 {-0.68/20 2.7s} 5. d4 {+0.99/22 5.8s} exd4 {-1.00/19 2.7s}
6. Nxd4 {+0.91/21 5.7s} d5 {-0.63/17 2.7s} 7. Nxc6 {+0.64/23 5.8s}
bxc6 {-0.79/22 2.8s} 8. exd5 {+0.78/21 5.7s} cxd5 {-0.71/21 2.8s}
9. Nxd5 {+1.37/21 5.9s} Nxd5 {-0.95/17 2.8s} 10. Bxd5 {+1.59/18 5.8s}
Be6 {-0.93/17 2.9s} 11. P@d7+ {+2.38/29 6.2s} Qxd7 {-1.26/18 2.7s}
12. N@e5 {+2.32/27 6.0s} P@e2 {-1.72/26 2.9s} 13. Qxe2 {+2.37/26 6.4s}
Qxd5 {-1.77/24 2.9s} 14. N@f4 {+2.47/24 6.1s} Qa5+ {-2.17/23 2.9s}
15. Bd2 {+2.67/25 6.3s} B@b4 {-1.84/20 2.9s} 16. P@c3 {+2.92/23 6.0s}
O-O {-2.36/22 3.0s} 17. Nxe6 {+2.56/25 6.2s} fxe6 {-3.14/21 3.0s}
18. P@f7+ {+2.95/25 6.1s} Rxf7 {-2.12/22 3.0s} 19. Nxf7 {+2.56/29 6.3s}
N@d4 {-1.19/18 2.9s} 20. B@h5 {+2.79/27 6.1s} P@g6 {-1.81/25 2.9s}
21. R@h8+ {+3.45/24 6.2s} Kxf7 {-2.81/1 0.003s} 22. Rxa8 {+3.17/23 6.0s}
Nxc2+ {-2.47/22 2.9s} 23. Kf1 {+3.75/22 6.0s} Qd5 {-2.26/15 2.8s}
24. Qf3+ {+2.85/19 5.9s} Qxf3 {-3.65/17 2.8s} 25. Bxf3 {+3.01/23 6.0s}
Q@b5+ {-3.04/15 2.7s} 26. P@e2 {+3.62/21 5.5s} N@e8 {-3.00/18 2.6s}
27. Rxe8 {+4.14/23 6.0s} Qxe8 {-3.88/22 3.0s} 28. N@e5+ {+4.16/21 5.8s}
Kg8 {-3.81/20 2.8s} 29. R@a8 {+4.75/23 5.8s} N@d8 {-5.16/22 2.7s}
30. Rxd8 {+4.67/25 5.8s} Bxd8 {-4.88/19 2.7s} 31. Q@f7+ {+5.27/31 6.0s}
Qxf7 {-5.15/23 2.6s} 32. Nxf7 {+5.15/29 5.8s} R@f8 {-5.01/19 2.6s}
33. Q@h8+ {+10.48/22 4.7s} Kxf7 {-7.72/1 0.002s} 34. N@e5+ {+10.50/19 4.5s}
Ke7 {-10.03/17 2.2s} 35. Qxg7+ {+12.70/19 4.9s} P@f7 {-12.64/15 2.4s}
36. P@f6+ {+13.19/17 4.7s} Kd6 {-12.22/16 2.2s} 37. Qxf8+ {+13.71/21 5.1s}
Kxe5 {-12.23/15 2.4s} 38. R@e4+ {+16.83/19 4.9s} Kxf6 {-16.20/14 2.0s}
39. Qxd8+ {+19.27/16 3.9s} Be7 {-19.52/13 1.8s} 40. B@g5+ {+20.56/13 3.8s}
Kg7 {-20.76/12 1.7s} 41. Qxe7 {+19.11/14 3.5s} N@g8 {-25.32/12 2.1s}
42. B@f6+ {+30.10/13 2.9s} Nxf6 {-28.66/1 0.002s} 43. Bxf6+ {+48.79/12 1.9s}
Kg8 {-45.07/1 0.002s} 44. N@h6# {+M1/8 1.2s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.90/17 2.3s} Nc6 {-0.66/25 5.1s}
3. d4 {+0.72/22 2.6s} d5 {-0.48/28 5.4s} 4. Nf3 {+0.91/19 2.5s}
dxe4 {-0.80/24 5.5s} 5. Nxe4 {+0.76/21 2.7s} Nf6 {-0.80/22 5.6s}
6. Neg5 {+0.72/19 2.6s} Qd5 {-0.53/25 5.5s} 7. Be2 {+0.82/22 2.6s}
P@g4 {-0.75/23 5.8s} 8. O-O {+1.11/21 2.7s} gxf3 {-0.91/21 5.7s}
9. Bxf3 {+0.99/19 2.8s} Qxf3 {-0.56/19 5.7s} 10. Nxf3 {+0.74/16 2.7s}
B@h5 {-0.69/17 5.6s} 11. P@e2 {+0.98/16 2.7s} Be7 {-0.60/16 5.6s}
12. c3 {+1.35/15 2.7s} h6 {-0.49/18 5.5s} 13. Bf4 {+0.82/17 2.7s}
Nd5 {+0.51/26 5.9s} 14. Bg3 {-0.65/22 2.8s} N@f4 {+0.53/28 6.0s}
15. P@e4 {-0.43/22 2.7s} Bxf3 {+1.27/28 6.3s} 16. exf3 {-1.08/27 3.0s}
N@e2+ {+1.24/26 6.1s} 17. Kh1 {-1.24/25 2.9s} Nxg2 {+1.32/28 6.4s}
18. exd5 {-1.20/23 3.0s} Ngf4 {+1.16/26 6.1s} 19. Rg1 {-1.05/20 2.9s}
exd5 {+1.21/24 6.3s} 20. Bxf4 {-0.84/20 2.9s} Nxf4 {+1.01/22 6.2s}
21. Rxg7 {-0.81/19 2.9s} B@f6 {+1.33/31 6.5s} 22. Rg3 {-1.46/22 3.1s}
P@g2+ {+1.43/23 6.2s} 23. Kg1 {-1.45/21 3.0s} P@h4 {+0.88/21 6.2s}
24. Rxg2 {-1.05/20 3.1s} Nxg2 {+0.96/20 6.2s} 25. Kxg2 {-2.29/18 3.0s}
Rg8+ {+0.87/22 6.1s} 26. P@g4 {-0.52/21 3.0s} h5 {+0.13/21 6.1s}
27. P@h7 {+0.19/19 2.9s} h3+ {+0.37/21 6.3s} 28. Kf1 {-0.26/19 3.0s}
Rxg4 {+1.39/24 6.3s} 29. fxg4 {-1.39/23 3.0s} P@g2+ {+1.29/28 6.5s}
30. Ke2 {-1.51/21 3.0s} Bxg4+ {+1.48/26 6.3s} 31. f3 {-1.33/22 2.9s}
Bxf3+ {+2.48/24 5.7s} 32. Kxf3 {-1.63/19 2.9s} R@f1+ {+1.66/22 6.1s}
33. B@f2 {-1.32/21 2.9s} g1=N+ {+9.13/25 4.0s} 34. Ke3 {-6.78/21 2.2s}
Bg5+ {+11.35/22 3.7s} 35. N@f4 {-6.63/21 2.0s} Bxf4+ {+14.63/19 2.4s}
36. Kxf4 {-10.17/21 1.5s} Rxf2+ {+13.58/19 3.1s} 37. Ke3 {-11.09/16 1.3s}
Bg5+ {+24.24/17 1.9s} 38. Kxf2 {-22.91/16 0.78s} B@e3+ {+23.44/15 1.8s}
39. Ke1 {-22.33/12 0.89s} P@f2+ {+40.43/13 1.4s} 40. Kf1 {-36.81/1 0.002s}
P@g2# {+M1/2 0.96s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "81"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.92/21 5.0s} d5 {-0.91/22 2.4s}
3. exd5 {+1.00/22 5.3s} exd5 {-0.97/21 2.5s} 4. Bb5+ {+1.09/22 5.2s}
c6 {-0.97/21 2.6s} 5. Qe2+ {+0.78/25 5.6s} Be7 {-0.69/24 2.7s}
6. Ba4 {+0.97/23 5.5s} Nf6 {-1.00/22 2.6s} 7. d4 {+0.60/24 5.7s}
O-O {-0.60/22 2.8s} 8. P@h6 {+0.62/22 5.6s} gxh6 {-0.71/20 2.8s}
9. Bxh6 {+0.50/23 5.7s} Ng4 {-0.36/19 2.8s} 10. Bxf8 {+0.01/20 5.7s}
Qxf8 {+0.06/17 2.8s} 11. R@g3 {0.00/20 5.8s} P@g7 {+0.20/19 2.8s}
12. Rxg4 {-0.09/18 5.8s} Bxg4 {+0.17/17 2.8s} 13. Qxg4 {-0.29/21 6.0s}
R@g6 {+0.27/15 2.8s} 14. Qe2 {-0.32/18 5.7s} B@b4 {+0.59/15 2.7s}
15. B@d2 {-0.02/18 5.7s} Nd7 {+0.24/15 2.7s} 16. N@f4 {+0.15/20 5.8s}
Re8 {+0.09/17 2.8s} 17. P@e6 {+0.82/25 6.2s} fxe6 {-0.70/21 2.9s}
18. Nxg6 {+0.80/21 6.0s} hxg6 {-0.78/21 3.0s} 19. Qxe6+ {+0.77/24 6.0s}
P@f7 {-0.88/19 2.8s} 20. Qxd7 {+1.04/18 5.8s} N@c4 {-0.55/20 2.9s}
21. P@e6 {+1.49/23 6.1s} fxe6 {-1.09/17 2.9s} 22. N@g5 {+1.52/21 6.0s}
Bxg5 {-0.97/20 2.9s} 23. Bxg5 {+1.17/24 6.2s} N@e4 {-0.18/17 2.8s}
24. B@f7+ {+0.92/23 6.1s} Qxf7 {-0.88/21 3.0s} 25. Qxf7+ {+0.35/22 6.3s}
Kxf7 {-0.55/19 2.9s} 26. Nf3 {+0.88/18 5.9s} B@h5 {+0.29/17 2.9s}
27. Bxc6 {+2.10/22 5.9s} bxc6 {-2.01/17 2.9s} 28. P@d7 {+1.83/32 6.4s}
Bxc3+ {0.00/29 3.0s} 29. bxc3 {+3.06/29 6.3s} Q@e2+ {-0.01/28 3.0s}
30. Kxe2 {+2.56/1 0.002s} Bxf3+ {-2.59/26 3.1s} 31. Ke1 {+9.43/21 6.0s}
P@d2+ {-6.48/18 3.0s} 32. Bxd2 {+9.82/19 5.9s} N@d3+ {-8.33/17 2.9s}
33. cxd3 {+11.43/17 5.9s} N@c2+ {-7.58/14 2.9s} 34. Kf1 {-4.83/1 0.016s}
Ncxd2+ {-12.86/14 2.6s} 35. Kg1 {+9.77/1 0.012s} Re7 {-14.78/12 2.7s}
36. N@e5+ {+15.75/19 4.6s} Kf6 {-16.03/18 2.5s} 37. B@h4+ {+18.41/17 4.7s}
P@g5 {-15.64/16 2.1s} 38. d8=Q {+17.84/17 4.8s} gxh4 {-17.74/16 2.2s}
39. Qxe7+ {+25.03/17 3.8s} Kxe7 {-26.03/14 1.6s} 40. Q@f7+ {+42.00/17 2.6s}
Kd6 {-45.21/2 0.46s} 41. Qd7# {+M1/9 1.3s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "88"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-0.53/25 5.2s} 3. Bc4 {+0.58/20 2.4s}
Be7 {-0.48/26 5.6s} 4. d4 {+0.83/20 2.7s} exd4 {-0.74/24 5.7s}
5. Nxd4 {+0.76/21 2.7s} Nxd4 {-0.52/25 6.0s} 6. Qxd4 {+0.50/23 2.8s}
Bf6 {-0.27/23 5.7s} 7. e5 {+0.45/19 2.7s} N@c6 {-0.50/23 5.9s}
8. Qe3 {+0.58/20 2.8s} Nxe5 {-0.33/21 5.5s} 9. P@d4 {+0.25/18 2.7s}
d6 {-0.63/20 5.8s} 10. dxe5 {+0.32/20 2.7s} dxe5 {-0.30/19 5.6s}
11. N@d5 {+0.24/14 2.7s} P@e6 {+0.18/21 5.8s} 12. Nxf6+ {-0.36/17 2.8s}
Nxf6 {+0.13/18 5.8s} 13. Qxe5 {-0.86/15 2.7s} P@h3 {+0.94/25 5.8s}
14. B@f1 {+0.10/19 2.9s} N@h4 {+1.61/23 5.8s} 15. Rg1 {-1.19/21 2.7s}
hxg2 {+1.09/23 5.9s} 16. Bfe2 {-0.70/21 2.6s} P@f3 {+0.89/21 5.8s}
17. Bed3 {-0.84/20 2.9s} P@e4 {+0.79/26 5.9s} 18. Bxe4 {-0.93/18 2.8s}
Nxe4 {+0.65/21 5.9s} 19. Qxe4 {-0.90/18 2.8s} B@g6 {+0.66/26 5.9s}
20. Bb5+ {-0.07/17 2.8s} Bd7 {+1.08/20 6.1s} 21. Qxb7 {-0.61/19 2.9s}
O-O {+0.30/28 6.1s} 22. Bxd7 {-0.94/17 2.8s} Qxd7 {+1.13/18 5.9s}
23. N@e5 {-1.01/16 2.9s} Qd6 {+2.51/22 6.0s} 24. N@c4 {-0.97/16 2.8s}
Rab8 {+3.69/21 5.9s} 25. Qxa7 {-2.04/19 2.9s} B@c5 {+3.67/21 6.0s}
26. Qa4 {-6.09/18 2.7s} Rb4 {+7.54/25 5.6s} 27. Nxd6 {-7.35/24 2.6s}
Rxa4 {+7.63/25 5.4s} 28. Nc3 {-5.90/24 2.8s} Q@h1 {+11.95/23 5.7s}
29. Rxh1 {-11.98/18 2.7s} gxh1=Q+ {+12.90/21 4.9s} 30. B@f1 {-13.26/18 2.6s}
Ng2+ {+16.89/19 4.3s} 31. Kd2 {-16.64/17 1.7s} Qxf1 {+20.96/18 4.0s}
32. Q@h8+ {-13.93/17 1.8s} Kxh8 {+7.13/1 0.015s} 33. Nxg6+ {-14.87/16 2.4s}
hxg6 {+16.42/17 5.1s} 34. Q@h3+ {-15.14/14 2.5s} B@h6+ {+16.30/19 4.7s}
35. Qxh6+ {-14.32/18 1.9s} gxh6 {+15.42/17 5.1s} 36. P@g7+ {-12.25/16 2.4s}
Kxg7 {+16.70/18 4.7s} 37. B@e5+ {-15.35/16 2.2s} f6 {+18.16/20 4.8s}
38. Bxf6+ {-17.79/15 2.5s} Rxf6 {+20.76/18 5.0s} 39. Ne8+ {-18.39/14 2.2s}
Kf7 {+21.34/16 4.6s} 40. B@g8+ {-16.76/14 2.2s} Ke7 {+22.72/20 4.9s}
41. P@d6+ {-21.40/11 1.4s} cxd6 {+21.46/13 3.5s} 42. Nd5+ {-20.00/9 1.4s}
exd5 {+26.06/13 2.4s} 43. Kc3 {-25.97/10 1.3s} Q@c4+ {+50.68/10 1.9s}
44. Kd2 {-27.13/1 0.015s} Qfe2# {+M1/6 1.1s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "101"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-0.57/20 2.4s} 3. Bc4 {+0.53/23 5.1s}
Be7 {-0.46/21 2.6s} 4. d4 {+0.76/23 5.7s} exd4 {-0.72/22 2.7s}
5. Nxd4 {+0.78/23 5.6s} Nxd4 {-0.60/22 2.8s} 6. Qxd4 {+0.50/24 6.0s}
Bf6 {-0.27/20 2.7s} 7. e5 {+0.32/22 5.6s} N@c6 {-0.37/21 2.8s}
8. Qe3 {+0.48/24 5.9s} Nxe5 {-0.30/19 2.7s} 9. P@f4 {+0.55/20 5.6s}
d6 {-0.26/20 2.8s} 10. fxe5 {+0.56/22 5.7s} dxe5 {-0.17/15 2.7s}
11. N@f3 {+0.28/18 5.5s} Bg4 {+0.20/17 2.6s} 12. Nc3 {+0.36/22 5.7s}
P@d4 {+0.04/19 2.8s} 13. Qe4 {+0.42/21 5.7s} Bxf3 {-0.27/19 2.7s}
14. Qxf3 {+0.60/27 6.2s} dxc3 {-0.48/23 2.9s} 15. bxc3 {+0.73/23 5.9s}
P@b2 {+0.06/17 2.8s} 16. Bxf7+ {+0.86/24 6.1s} Kxf7 {-0.54/22 2.9s}
17. N@g5+ {+0.94/21 5.9s} Ke7 {-0.65/20 2.8s} 18. B@a3+ {+0.63/22 5.9s}
B@d6 {-1.01/20 2.8s} 19. Baxb2 {+1.31/22 5.7s} Nh6 {-0.33/18 2.8s}
20. Qxb7 {+1.49/19 5.8s} N@c5 {-1.56/18 2.8s} 21. Qd5 {+1.82/21 5.8s}
N@b6 {-1.42/20 2.7s} 22. Qf3 {+1.28/19 5.9s} Nc4 {-0.22/18 2.8s}
23. h4 {+0.55/20 5.8s} P@d2+ {-0.03/15 2.8s} 24. Bxd2 {+0.05/20 6.0s}
Nxb2 {-0.10/19 2.9s} 25. O-O {-0.01/19 5.8s} B@g4 {-0.34/15 2.9s}
26. Qd5 {-0.18/24 6.2s} c6 {+0.67/20 3.0s} 27. Qxc6 {-0.72/22 6.2s}
Nc4 {+1.20/18 2.9s} 28. Bc1 {-0.20/21 5.9s} Rc8 {-0.75/16 2.8s}
29. Qb5 {+0.41/20 6.0s} Be2 {+0.06/19 2.9s} 30. Re1 {+0.61/26 6.3s}
a6 {+0.08/19 2.9s} 31. Qb4 {+0.40/19 6.1s} Rb8 {-0.27/18 3.0s}
32. Rxe2 {-0.20/22 6.3s} Rxb4 {-0.13/18 3.1s} 33. cxb4 {-0.27/20 6.2s}
Qd7 {+1.15/18 3.0s} 34. B@g3 {+1.49/24 6.4s} Ne6 {-1.25/20 3.1s}
35. Nxe6 {+1.47/21 6.4s} Qxe6 {-1.28/20 3.1s} 36. R@a7+ {+2.75/17 6.4s}
N@d7 {-2.82/15 3.0s} 37. N@c6+ {+3.33/17 6.3s} Kf8 {-2.72/16 3.1s}
38. Bxh6 {+2.65/24 6.4s} gxh6 {-2.61/15 3.0s} 39. N@f4 {+3.05/15 6.3s}
Qf5 {-2.60/15 3.1s} 40. Ra8+ {+3.32/18 6.5s} B@b8 {-3.10/17 3.0s}
41. Nxb8 {+4.63/17 6.4s} Nxb8 {-4.66/15 3.1s} 42. B@e6 {+5.77/21 6.3s}
N@h3+ {-3.87/14 3.0s} 43. Kh1 {+6.90/20 6.3s} Nxf4 {-6.16/18 2.9s}
44. Bxf5 {+7.79/24 6.1s} Nxe2 {-6.42/21 3.0s} 45. Rxb8+ {+9.25/22 5.8s}
Bxb8 {-8.27/21 2.8s} 46. P@e7+ {+15.09/19 4.0s} Bxe7 {-11.63/18 2.4s}
47. P@g7+ {+17.60/17 4.4s} Kxg7 {-17.23/15 1.7s} 48. N@h5+ {+21.22/19 2.8s}
Kf7 {-19.16/12 1.7s} 49. P@e6+ {+28.62/15 2.8s} Ke8 {-29.76/10 0.70s}
50. P@d7+ {+43.44/11 1.4s} Kd8 {-33.90/4 0.55s}
51. Q@c8# {+M1/7 1.1s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "42"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Nf6 {+0.39/19 5.2s} 4. Nc3 {-0.02/21 2.4s} Be7 {+0.13/22 5.5s}
5. d4 {+0.43/19 2.7s} exd4 {-0.17/27 5.9s} 6. Nxd4 {+0.16/21 2.7s}
Nxd4 {-0.15/26 5.8s} 7. Qxd4 {+0.15/23 2.8s} P@h3 {+0.06/24 5.6s}
8. Rg1 {-0.16/21 2.6s} hxg2 {+0.09/25 5.8s} 9. Be2 {+0.30/21 2.6s}
N@e6 {+0.17/22 5.7s} 10. Qd3 {-0.10/19 2.7s} P@d4 {+0.83/28 5.9s}
11. Nd5 {-0.61/24 2.8s} Nxd5 {+0.94/24 5.8s} 12. exd5 {-0.72/21 2.8s}
Bb4+ {+1.85/26 5.9s} 13. Kd1 {-1.57/21 2.8s} Qh4 {+1.95/20 5.5s}
14. dxe6 {-3.86/19 2.5s} Qxf2 {+4.88/22 5.2s} 15. exf7+ {-3.97/19 2.4s}
Qxf7 {+5.09/22 5.0s} 16. N@e4 {-4.42/17 2.4s} N@f2+ {+5.57/25 5.0s}
17. Nxf2 {+0.59/1 0.014s} Qxf2 {+6.01/24 4.8s} 18. Bh5+ {-5.35/17 2.3s}
P@g6 {+4.45/30 5.3s} 19. Qe4+ {-3.52/21 2.5s} P@e6 {+4.06/28 5.6s}
20. N@f3 {-3.86/27 2.7s} Qf1+ {+32.29/27 2.2s} 21. N@e1 {-32.84/4 0.61s}
N@f2# {+M1/4 1.0s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Bc5 {-0.25/17 2.5s} 4. O-O {+0.72/25 5.3s} Nf6 {-0.64/20 2.5s}
5. d3 {+0.55/27 5.6s} O-O {-0.83/19 2.5s} 6. Nc3 {+0.74/21 5.2s}
d6 {-1.64/20 2.5s} 7. Bg5 {+0.85/25 5.8s} Bg4 {-1.03/23 2.7s}
8. Bxf6 {+1.16/28 5.8s} Qxf6 {-1.18/27 2.9s} 9. Nd5 {+0.63/31 6.1s}
Qh6 {-1.71/21 2.7s} 10. Bxc6 {+0.71/25 6.0s} bxc6 {-0.78/24 2.9s}
11. N@f5 {+0.88/26 6.3s} Bxf5 {-1.40/22 2.8s} 12. Ne7+ {+0.83/26 5.9s}
Kh8 {-1.44/1 0.003s} 13. Nxf5 {+0.59/27 6.0s} Bxf2+ {+0.23/25 2.9s}
14. Kh1 {+0.06/27 6.0s} N@g3+ {+0.40/23 2.9s} 15. Nxg3 {-0.20/1 0.003s}
Bxg3 {-0.18/21 2.9s} 16. B@g5 {+0.70/24 5.9s} Qxh2+ {-0.36/20 2.8s}
17. Nxh2 {+1.81/1 0.015s} Bxh2 {-0.12/18 3.0s} 18. N@h5 {+1.04/19 6.0s}
B@f4 {-0.50/16 2.9s} 19. Qg4 {+1.49/21 5.6s} P@g6 {-1.17/17 2.8s}
20. N@h6 {+1.96/27 5.9s} B@g8 {-1.30/26 3.0s} 21. Bxf4 {+0.91/25 6.2s}
Bxf4 {-1.27/20 3.0s} 22. B@f6 {+0.57/20 6.2s} N@e8 {-0.27/19 3.0s}
23. Rxf4 {+0.70/21 6.1s} gxf6 {-0.10/17 2.9s} 24. B@e7 {+1.21/18 5.9s}
P@g7 {-0.91/18 2.9s} 25. Nxg7 {+0.88/28 6.4s} exf4 {-1.01/18 2.9s}
26. P@f2 {+1.09/26 6.1s} Nxg7 {-0.71/25 3.1s} 27. Bxf6 {+0.90/25 6.4s}
N@e8 {-0.23/23 3.0s} 28. Bxg7+ {+0.42/22 6.3s} Nxg7 {-0.47/21 3.1s}
29. Q@f6 {+0.94/23 6.3s} N@e6 {-0.67/22 3.0s} 30. Nxg8 {+0.31/19 6.1s}
B@e5 {+0.34/17 3.1s} 31. B@c3 {+0.24/24 6.4s} Bxf6 {-0.21/20 3.1s}
32. Bxf6 {+0.01/24 6.3s} Rxg8 {-0.63/15 2.9s} 33. N@h6 {+0.13/19 6.2s}
Raf8 {-0.12/16 3.1s} 34. Nxg8 {-0.08/19 6.1s} Rxg8 {+0.32/18 3.0s}
35. B@d4 {+0.17/20 6.3s} B@g3 {-0.45/17 2.9s} 36. Bxg7+ {+1.81/22 5.6s}
Nxg7 {-1.66/21 2.8s} 37. R@h3 {+2.11/20 5.5s} Bxf2 {-1.45/20 2.6s}
38. N@g5 {+14.01/13 3.4s} N@g3+ {-12.37/11 1.9s} 39. Qxg3 {+17.66/10 3.3s}
fxg3 {-33.40/8 1.7s} 40. Nxf7# {+M1/1 0.94s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.49/23 5.2s} 4. d4 {+0.93/20 2.6s} exd4 {-0.68/25 5.7s}
5. Nxd4 {+0.76/21 2.7s} Nxd4 {-0.56/23 5.6s} 6. Qxd4 {+0.59/20 2.7s}
Bf6 {-0.39/23 6.0s} 7. e5 {+0.33/22 2.9s} N@c6 {-0.37/21 5.7s}
8. Qe3 {+0.70/19 2.7s} Nxe5 {-0.26/21 5.8s} 9. P@d4 {+0.33/20 2.8s}
d6 {-0.31/21 5.7s} 10. dxe5 {+0.22/16 2.7s} dxe5 {-1.05/25 5.7s}
11. N@d5 {+0.34/19 2.7s} P@e6 {+0.32/21 5.9s} 12. Nxf6+ {-0.35/19 2.8s}
Nxf6 {+0.01/22 5.8s} 13. B@g5 {+0.29/21 2.8s} P@e7 {+0.22/20 5.6s}
14. O-O {+0.23/17 2.7s} O-O {-0.28/17 5.6s} 15. Qxe5 {+0.03/18 2.7s}
P@h3 {-0.32/24 5.8s} 16. Qg3 {+0.42/19 2.8s} hxg2 {-0.39/26 6.1s}
17. Qxg2 {+1.08/22 3.0s} P@g4 {-0.93/21 6.0s} 18. Bxf6 {+1.00/20 2.9s}
exf6 {-1.14/23 6.1s} 19. Qxg4 {+1.27/20 2.9s} B@g6 {-1.13/23 5.8s}
20. P@h6 {+1.52/19 2.9s} e5 {-1.52/25 6.1s} 21. P@e6 {+2.16/25 3.0s}
Bxe6 {-1.73/26 6.2s} 22. Bxe6 {+1.70/25 3.0s} P@h5 {-1.69/25 6.3s}
23. Qg2 {+2.16/21 3.1s} gxh6 {-2.02/21 6.2s} 24. N@f5 {+3.68/20 2.9s}
fxe6 {-3.60/27 6.0s} 25. Nxh6+ {+4.01/24 2.8s} Kg7 {-4.09/30 5.8s}
26. N@f5+ {+3.28/26 2.9s} exf5 {-5.88/31 5.8s} 27. Nxf5+ {+4.44/27 2.9s}
Kg8 {-4.19/26 5.8s} 28. B@c4+ {+6.23/15 2.8s} B@f7 {-6.08/19 5.6s}
29. P@e7 {+7.23/19 2.7s} P@h3 {-6.23/18 5.4s} 30. exd8=Q {+10.51/18 2.4s}
N@e8 {-7.91/19 4.2s} 31. Qxg6+ {+16.27/18 2.1s} hxg6 {-18.61/12 2.5s}
32. Bxf7+ {+20.71/11 1.1s} Rxf7 {-19.33/10 2.0s} 33. Nh6+ {+26.65/9 0.78s}
Kh7 {-30.48/10 1.1s} 34. Q@g8# {+M1/9 0.47s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.40/20 2.5s} 4. d4 {+0.72/23 5.4s} exd4 {-0.79/22 2.7s}
5. Nxd4 {+0.66/26 6.1s} Nxd4 {-0.60/20 2.6s} 6. Qxd4 {+0.50/24 5.8s}
Bf6 {-0.22/22 2.8s} 7. e5 {+0.42/24 6.0s} N@c6 {-0.49/19 2.7s}
8. Qe3 {+0.58/22 5.7s} Nxe5 {-0.23/19 2.8s} 9. P@d4 {+0.38/21 5.7s}
d6 {-0.18/17 2.8s} 10. dxe5 {+0.28/19 5.7s} dxe5 {-0.24/19 2.8s}
11. Qb3 {+1.87/23 5.7s} P@e6 {-1.81/17 2.7s} 12. Nc3 {+2.28/22 5.6s}
P@d5 {-2.21/19 2.7s} 13. Bb5+ {+2.30/21 5.6s} P@c6 {-2.03/19 2.7s}
14. Be2 {+2.07/19 5.6s} Ne7 {-1.88/17 2.6s} 15. N@h5 {+1.54/19 5.7s}
Nf5 {-1.37/17 2.6s} 16. N@g4 {+1.49/16 5.5s} Rg8 {-1.15/15 2.6s}
17. Be3 {+1.84/18 5.5s} d4 {-1.66/17 2.7s} 18. Ne4 {+1.89/23 5.9s}
dxe3 {-1.61/20 2.7s} 19. Nexf6+ {+2.38/24 6.1s} gxf6 {-2.19/23 2.9s}
20. Ngxf6+ {+2.32/22 5.9s} Kf8 {-1.73/21 2.8s} 21. Nxh7+ {+2.40/25 6.3s}
Ke7 {-2.08/23 3.0s} 22. B@f6+ {+2.46/28 6.2s} Ke8 {-1.94/20 2.9s}
23. Bxd8 {+2.71/27 6.3s} exf2+ {-2.28/22 3.0s} 24. Kd1 {+2.73/25 6.0s}
Kxd8 {-2.00/17 2.8s} 25. Qd3+ {+3.08/19 6.0s} B@d4 {-2.93/18 2.9s}
26. N7f6 {+2.98/21 5.9s} N@e3+ {-2.88/16 2.9s} 27. Kc1 {+3.53/22 5.8s}
P@a3 {-3.28/18 2.8s} 28. Qxa3 {+5.19/20 5.5s} B@e7 {-4.94/18 2.5s}
29. Nxg8 {+8.25/23 4.6s} Bxa3 {-8.92/18 2.3s} 30. R@e8+ {+12.37/18 2.6s}
Kxe8 {-10.33/16 1.3s} 31. Ngf6+ {+17.93/15 1.7s} Ke7 {-15.27/15 0.76s}
32. Q@e8+ {+15.04/14 1.8s} Kd6 {-1.08/1 0.013s} 33. Ne4+ {+20.54/11 1.3s}
Kd5 {-1.41/1 0.014s} 34. Nhf6# {+M1/10 1.1s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "58"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+0.99/19 2.5s} Nf6 {-0.92/24 5.3s} 5. d3 {+0.87/23 2.6s}
O-O {-0.85/28 5.5s} 6. Bg5 {+0.55/21 2.5s} Be7 {+0.20/24 5.3s}
7. c3 {+0.04/21 2.6s} d6 {0.00/23 5.6s} 8. Nbd2 {+0.03/19 2.4s}
Bg4 {-0.06/21 5.1s} 9. h3 {+0.16/19 2.5s} Bh5 {-0.20/20 5.3s}
10. a4 {+0.31/18 2.5s} h6 {-0.15/19 5.1s} 11. Bh4 {+0.41/16 2.6s}
Kh8 {-0.19/15 5.2s} 12. b4 {+0.17/14 2.5s} a6 {+0.14/16 5.3s}
13. Qb3 {-0.11/15 2.6s} Nxe4 {+1.19/28 5.9s} 14. Nxe4 {-0.67/21 2.9s}
Bxh4 {+0.86/26 6.0s} 15. Nxh4 {-1.28/25 2.9s} Qxh4 {+2.53/28 5.8s}
16. B@g3 {-1.21/25 2.9s} N@f3+ {+2.44/24 5.9s} 17. Kh1 {-2.43/19 2.7s}
P@e2 {+3.89/31 5.8s} 18. Rfb1 {-3.88/27 2.5s} B@d1 {+9.71/18 3.7s}
19. N@g1 {-6.61/16 2.1s} Bxb3 {+9.67/24 5.1s} 20. Nxf3 {-8.68/23 2.4s}
Qxh3+ {+14.22/28 5.6s} 21. gxh3 {-14.29/25 2.5s} Bxf3+ {+14.60/28 5.5s}
22. N@g2 {-13.72/23 2.4s} Bxc4 {+14.72/24 5.7s} 23. dxc4 {-15.86/23 2.9s}
Bxg2+ {+18.11/24 5.0s} 24. Kxg2 {-16.04/22 2.4s} P@f3+ {+19.60/22 4.5s}
25. Kxf3 {-19.93/21 1.7s} N@d4+ {+22.00/21 3.8s} 26. cxd4 {-18.96/19 1.8s}
Nxd4+ {+21.51/19 3.7s} 27. Ke3 {-19.51/18 1.5s} Q@f3+ {+21.56/19 3.8s}
28. Kd2 {-14.56/1 0.014s} N@b3+ {+23.59/16 4.0s} 29. Ke1 {-31.57/14 1.7s}
Nc2# {+M1/12 2.0s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "125"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+0.91/26 5.3s} Nf6 {-0.92/21 2.5s} 5. Nc3 {+1.23/29 5.7s}
O-O {-1.02/24 2.6s} 6. d3 {+1.14/25 5.6s} d6 {-1.15/20 2.5s}
7. Bg5 {+1.28/29 5.7s} h6 {-1.19/24 2.7s} 8. Bxf6 {+1.40/29 5.6s}
Qxf6 {-1.37/18 2.7s} 9. Nd5 {+1.13/22 5.6s} Qd8 {-1.44/18 2.7s}
10. Qd2 {+1.92/17 5.3s} Kh7 {-1.35/14 2.5s} 11. N@g5+ {+0.44/20 5.5s}
Kh8 {-0.37/17 2.6s} 12. c3 {+0.13/20 5.5s} hxg5 {+0.72/22 2.7s}
13. Nxg5 {+0.17/28 5.8s} B@f4 {+0.05/22 2.8s} 14. Nxf7+ {+0.69/25 5.8s}
Rxf7 {-0.43/21 2.8s} 15. Nxf4 {+0.73/23 5.8s} Rxf4 {-0.44/19 2.7s}
16. B@g3 {+0.89/18 5.5s} Rf8 {-0.83/17 2.7s} 17. Kh1 {+1.12/20 5.6s}
Na5 {-0.79/17 2.7s} 18. P@e6 {+1.35/22 5.7s} Nxc4 {-1.02/21 2.8s}
19. dxc4 {+0.35/23 5.9s} B@g6 {+0.46/17 2.8s} 20. P@h6 {+0.18/24 5.8s}
Bxe6 {+0.63/20 2.8s} 21. hxg7+ {+0.54/29 6.2s} Kxg7 {+0.15/22 2.8s}
22. Bxe5+ {+1.20/19 5.8s} dxe5 {-1.40/24 2.9s} 23. P@h6+ {+1.76/29 6.3s}
Kf7 {-0.99/23 2.8s} 24. Qxd8 {+1.56/27 6.3s} Raxd8 {-1.40/25 3.1s}
25. Q@g7+ {+1.91/26 6.6s} Ke8 {-1.08/1 0.012s} 26. Qxg6+ {+1.84/23 6.2s}
B@f7 {-1.23/19 3.0s} 27. N@g7+ {+2.00/24 6.4s} Kd7 {-1.74/20 3.0s}
28. Nxe6 {+2.09/19 6.2s} Bxg6 {-2.08/18 3.0s} 29. Nxc5+ {+2.23/22 6.2s}
Kc8 {-2.47/20 3.0s} 30. B@h3+ {+2.73/21 6.2s} Kb8 {-2.50/19 3.0s}
31. P@e7 {+2.76/20 6.4s} P@f3 {-2.77/19 3.1s} 32. gxf3 {+4.23/20 6.2s}
N@g4 {-1.16/22 2.9s} 33. exd8=Q+ {+1.92/23 6.1s} Rxd8 {-1.82/22 3.1s}
34. fxg4 {+3.05/25 6.4s} Bxe4+ {-1.79/20 3.1s} 35. B@g2 {+3.49/24 6.8s}
P@f3 {-3.09/22 3.4s} 36. N@d7+ {+4.51/32 7.0s} Ka8 {-3.89/21 3.3s}
37. Nxe4 {+4.29/21 6.8s} fxg2+ {-4.40/29 3.3s} 38. Bxg2 {+4.85/27 6.7s}
P@h3 {-3.79/19 3.3s} 39. B@f3 {+4.74/26 6.8s} hxg2+ {-4.59/25 3.2s}
40. Bxg2 {+5.35/28 6.7s} P@h3 {-4.03/23 3.2s} 41. Bxh3 {+6.18/26 6.7s}
B@f3+ {-6.12/25 3.2s} 42. B@g2 {+6.75/22 6.7s} Bxg2+ {-6.33/23 3.2s}
43. Bxg2 {+6.82/22 6.6s} B@h3 {-6.26/19 3.2s} 44. Bxh3 {+8.11/20 6.8s}
B@f3+ {-7.47/18 3.2s} 45. B@g2 {+8.44/19 6.8s} Bxg2+ {-8.58/17 3.3s}
46. Bxg2 {+8.36/19 6.4s} N@f4 {-8.46/14 3.2s} 47. P@c6 {+12.38/20 6.2s}
Q@a6 {-8.24/14 2.8s} 48. P@e7 {+9.91/15 6.4s} Rb8 {-9.84/16 3.1s}
49. R@d8 {+12.41/15 5.9s} Q@c8 {-11.68/14 2.6s} 50. Rxc8 {+10.86/18 5.9s}
Rxc8 {-9.54/15 2.7s} 51. B@b5 {+10.18/20 6.5s} B@h3 {-5.74/19 3.1s}
52. B@f3 {+6.22/20 6.4s} Bxg2+ {-4.27/19 3.0s} 53. Bxg2 {+8.64/18 6.4s}
B@h3 {-6.05/19 3.2s} 54. Bxh3 {+8.04/18 6.3s} Nxh3 {-5.90/14 3.1s}
55. B@g2 {+12.23/17 6.4s} N@d3 {-9.44/15 3.0s} 56. Bxh3 {+14.57/15 6.6s}
B@f3+ {-14.20/14 3.2s} 57. B@g2 {+14.40/15 6.7s} Bxg2+ {-14.84/12 3.2s}
58. Bxg2 {+16.37/13 6.7s} Nxf2+ {-17.23/10 3.2s} 59. Rxf2 {+19.41/13 6.2s}
Qxb5 {-19.54/12 3.2s} 60. cxb5 {+21.17/16 6.1s} R@g1+ {-20.75/12 3.0s}
61. Kxg1 {+24.98/15 5.2s} B@e3 {-43.80/13 2.4s} 62. cxb7+ {+44.68/9 2.1s}
Kxb7 {-26.28/1 0.016s} 63. Q@c6# {+M1/11 1.7s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "88"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.41/19 4.8s} 2. Bf4 {+0.72/18 2.4s} Bf5 {-0.58/21 5.2s}
3. e3 {+0.65/20 2.6s} e6 {-0.64/21 5.3s} 4. Bd3 {+0.74/18 2.6s}
Bg6 {-0.67/23 5.5s} 5. Ne2 {+0.70/24 2.6s} Bd6 {-0.69/27 5.3s}
6. O-O {+0.58/23 2.5s} Ne7 {-0.57/25 5.5s} 7. Nbc3 {+0.53/23 2.6s}
O-O {-0.59/22 5.3s} 8. Bxd6 {+1.06/20 2.5s} cxd6 {-0.85/21 5.6s}
9. Nf4 {+0.93/19 2.6s} Nbc6 {-1.04/22 5.4s} 10. B@h4 {+1.29/18 2.6s}
Qe8 {-1.28/23 5.6s} 11. Bxe7 {+0.20/18 2.5s} Qxe7 {-0.49/24 5.8s}
12. Ncxd5 {+0.37/18 2.8s} exd5 {-0.45/24 6.2s} 13. Nxd5 {+0.15/22 2.9s}
Qg5 {-0.13/22 5.9s} 14. Bxg6 {+0.40/17 2.8s} hxg6 {-0.42/22 5.9s}
15. B@f3 {+0.77/19 2.9s} B@e6 {-0.31/19 5.8s} 16. P@f4 {+0.09/17 2.8s}
N@h3+ {+0.86/30 6.4s} 17. Kh1 {-0.91/1 0.003s} Qxd5 {+1.11/26 6.0s}
18. Bxd5 {-1.17/23 2.9s} Bxd5 {+1.24/27 6.3s} 19. P@f3 {-1.88/19 2.8s}
B@e6 {+3.55/22 6.0s} 20. N@g1 {-2.61/19 2.8s} N@h4 {+5.21/20 6.0s}
21. Q@g3 {-5.20/18 2.8s} Nxg2 {+6.29/22 5.9s} 22. Qxg2 {-6.31/19 2.8s}
P@g4 {+8.18/22 6.1s} 23. e4 {-7.26/16 2.9s} Nxf4 {+9.13/20 6.0s}
24. exd5 {-9.28/18 2.8s} P@h3 {+11.58/20 5.5s} 25. Nxh3 {-10.87/18 2.4s}
gxh3 {+11.19/22 6.0s} 26. Rg1 {-9.57/20 2.7s} hxg2+ {+9.61/21 6.3s}
27. Rxg2 {-12.14/1 0.015s} B@h3 {+9.62/23 6.3s} 28. B@f1 {-9.75/17 2.9s}
Nxg2 {+9.45/18 6.3s} 29. dxe6 {-7.30/20 3.0s} Nf4 {+7.32/27 6.4s}
30. P@g2 {-6.76/18 3.1s} B@e2 {+7.30/19 6.2s} 31. N@g5 {-5.03/19 2.9s}
Bxd1 {+6.86/28 6.4s} 32. exf7+ {-6.68/21 2.9s} Kh8 {+7.51/26 6.3s}
33. Nxh3 {-6.83/22 2.8s} R@e1 {+8.72/24 6.1s} 34. Nxf4 {-6.93/23 3.0s}
Rxf1+ {+8.06/28 5.8s} 35. B@g1 {-6.82/21 3.0s} Rxg1+ {+10.30/27 4.9s}
36. Kxg1 {-7.27/1 0.003s} Q@e1+ {+8.95/24 5.4s} 37. R@f1 {-8.45/23 2.5s}
Qxf1+ {+12.01/23 4.7s} 38. Kxf1 {-11.67/1 0.015s} R@h1+ {+13.46/21 4.9s}
39. B@g1 {-13.65/20 2.6s} B@e2+ {+19.82/22 4.2s} 40. Nxe2 {-18.00/18 2.2s}
Bxe2+ {+19.86/20 4.4s} 41. Kxe2 {-19.10/16 2.3s} Nxd4+ {+21.70/22 3.8s}
42. Kd3 {-22.00/17 1.7s} Q@e2+ {+21.62/17 3.5s} 43. Kxd4 {-21.40/14 1.8s}
B@e5+ {+22.84/21 2.9s} 44. Kd5 {-23.75/1 0.002s}
N@c7# {+M1/12 2.2s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.41/16 2.3s} 2. Bf4 {+0.71/20 5.0s} Bf5 {-0.54/19 2.5s}
3. e3 {+0.68/23 5.6s} e6 {-0.64/18 2.5s} 4. Bd3 {+0.75/22 5.3s}
Bg6 {-0.54/19 2.6s} 5. Ne2 {+0.75/28 5.5s} Bd6 {-0.66/23 2.5s}
6. O-O {+0.67/26 5.3s} Ne7 {-0.50/25 2.7s} 7. Nbc3 {+0.56/25 5.4s}
O-O {-0.58/22 2.5s} 8. Bxd6 {+0.84/20 5.3s} cxd6 {-0.82/21 2.6s}
9. Nf4 {+1.05/22 5.5s} Nbc6 {-1.03/18 2.5s} 10. B@h4 {+1.53/22 5.4s}
Qd7 {-1.13/18 2.7s} 11. Ncxd5 {+2.39/27 6.2s} Nxd5 {-2.16/24 2.9s}
12. Nxd5 {+2.17/26 6.1s} exd5 {-2.21/22 2.8s} 13. P@f6 {+2.17/28 6.2s}
gxf6 {-1.85/25 3.0s} 14. Bxf6 {+1.94/26 6.0s} P@g7 {-1.85/21 2.8s}
15. Bxg7 {+1.92/27 6.1s} Kxg7 {-1.84/23 2.9s} 16. P@g5 {+1.90/22 5.9s}
f6 {-1.60/19 2.8s} 17. Bxg6 {+2.24/27 6.2s} hxg6 {-2.10/22 3.0s}
18. B@h6+ {+2.30/25 6.0s} Kf7 {-2.22/20 2.8s} 19. Bxf8 {+4.12/28 6.3s}
Rxf8 {-3.47/22 2.9s} 20. R@h7+ {+4.93/26 6.0s} B@g7 {-4.26/22 2.9s}
21. P@h6 {+5.53/26 6.0s} B@h8 {-5.19/23 3.0s} 22. hxg7 {+5.19/27 6.2s}
Bxg7 {-5.19/23 2.9s} 23. gxf6 {+5.99/25 6.1s} Kxf6 {-5.57/24 2.9s}
24. B@h4+ {+6.54/23 5.9s} P@g5 {-5.93/19 2.9s} 25. Bxg5+ {+5.74/21 6.1s}
Kxg5 {-5.99/20 3.0s} 26. f4+ {+5.65/20 6.0s} Kf6 {-7.16/17 2.8s}
27. P@e5+ {+7.52/21 6.1s} Kf7 {-6.73/20 2.9s} 28. P@f6 {+7.91/20 6.0s}
B@h6 {-7.29/18 2.9s} 29. fxg7 {+8.92/21 6.2s} Bxg7 {-8.56/18 3.0s}
30. N@g5+ {+9.50/19 6.1s} Ke8 {-8.40/20 2.9s} 31. B@e6 {+10.05/20 6.2s}
Qe7 {-9.03/16 3.0s} 32. exd6 {+11.20/18 6.1s} Qxd6 {-10.88/15 2.9s}
33. Rxg7 {+11.99/18 5.9s} B@f6 {-12.31/15 2.8s} 34. P@d7+ {+13.42/17 5.6s}
Kd8 {-13.00/15 2.5s} 35. Nf7+ {+17.07/20 4.5s} Rxf7 {-16.77/16 2.0s}
36. Rxf7 {+19.91/19 3.4s} Qxe6 {-27.56/17 1.6s}
37. R@c8# {+M1/11 1.1s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "64"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.69/18 2.4s} Bf5 {-0.58/21 5.1s}
3. e3 {+0.68/19 2.6s} e6 {-0.67/24 5.5s} 4. Bd3 {+0.77/17 2.5s}
Bg6 {-0.62/24 5.3s} 5. Ne2 {+0.74/24 2.6s} Bd6 {-0.69/26 5.4s}
6. O-O {+0.60/22 2.5s} Ne7 {-0.56/25 5.4s} 7. Nbc3 {+0.63/24 2.6s}
O-O {-0.64/23 5.6s} 8. Bxd6 {+1.13/18 2.5s} cxd6 {-0.86/24 5.4s}
9. Nf4 {+0.94/19 2.5s} Nbc6 {-1.01/23 5.5s} 10. B@h4 {+1.37/18 2.6s}
Qe8 {-0.91/20 5.5s} 11. Ncxd5 {+3.67/23 2.7s} Nxd5 {-2.44/33 6.0s}
12. Nxd5 {+2.80/31 3.0s} exd5 {-2.36/26 6.1s} 13. P@f6 {+3.03/27 2.8s}
B@d8 {-1.26/22 5.9s} 14. fxg7 {+1.29/17 2.9s} Bxh4 {-0.95/22 6.1s}
15. P@h6 {+1.51/16 2.8s} B@g5 {-0.92/21 5.8s} 16. gxf8=Q+ {+0.66/18 2.9s}
Qxf8 {-0.18/24 6.3s} 17. R@g7+ {+0.44/20 3.0s} Qxg7 {-0.08/22 6.2s}
18. hxg7 {0.00/21 3.0s} Kxg7 {-0.76/26 6.3s} 19. Bxg6 {-0.21/19 2.9s}
hxg6 {+0.17/23 6.1s} 20. B@g3 {-0.33/20 2.9s} B@e4 {+1.06/25 6.0s}
21. Bxh4 {-0.54/25 2.9s} N@h3+ {+0.71/31 6.0s} 22. Kh1 {-0.50/27 2.9s}
Bxh4 {+0.53/34 6.4s} 23. B@h6+ {-0.32/24 2.8s} Kf6 {+0.46/28 5.8s}
24. Q@g7+ {+0.07/27 3.0s} Ke6 {+0.77/32 6.2s} 25. Qg4+ {+0.09/26 3.0s}
B@f5 {+0.38/28 6.2s} 26. Qxh4 {-0.24/28 3.0s} Bxg2+ {+0.87/29 6.3s}
27. Kxg2 {-2.11/1 0.013s} P@f3+ {+0.63/26 5.9s} 28. Kxf3 {-0.18/20 2.9s}
Be4+ {+0.83/34 6.3s} 29. Ke2 {-2.39/22 2.6s} P@f3+ {+5.77/27 4.3s}
30. Kd2 {-3.84/20 2.4s} R@e2+ {+13.16/16 1.8s} 31. Kc3 {-10.10/12 0.71s}
N@b5+ {+16.18/14 1.8s} 32. Kb3 {-3.23/1 0.015s} Bxc2# {+M1/9 0.99s, Black mates}
0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "61"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.71/20 5.0s} Bf5 {-0.57/19 2.4s}
3. e3 {+0.68/23 5.6s} e6 {-0.62/19 2.6s} 4. Bd3 {+0.71/21 5.3s}
Bg6 {-0.57/17 2.5s} 5. Ne2 {+0.75/27 5.4s} Bd6 {-0.71/23 2.6s}
6. O-O {+0.59/26 5.2s} Ne7 {-0.57/22 2.5s} 7. Nbc3 {+0.60/25 5.5s}
O-O {-0.49/21 2.6s} 8. Bxd6 {+0.91/22 5.3s} cxd6 {-0.99/21 2.6s}
9. Nf4 {+1.06/23 5.5s} Nbc6 {-0.99/23 2.6s} 10. B@h4 {+1.22/20 5.4s}
Qd7 {-0.92/17 2.6s} 11. Ncxd5 {+2.50/27 6.0s} Nxd5 {-2.15/24 2.9s}
12. Nxd5 {+2.19/25 6.1s} exd5 {-2.21/22 2.9s} 13. P@f6 {+2.20/28 6.2s}
gxf6 {-1.86/24 3.0s} 14. Bxf6 {+1.92/26 6.1s} P@g7 {-1.83/21 2.8s}
15. Bxg7 {+1.94/27 6.2s} Kxg7 {-1.84/23 2.9s} 16. P@g5 {+1.91/22 5.8s}
f6 {-1.60/20 2.8s} 17. Bxg6 {+2.18/27 6.2s} hxg6 {-2.09/22 2.8s}
18. B@h6+ {+2.26/25 6.0s} Kh7 {-2.60/20 2.8s} 19. Bxf8 {+3.32/25 6.0s}
Rxf8 {-2.92/21 2.9s} 20. R@h6+ {+3.51/25 5.8s} Kg7 {-2.90/18 2.8s}
21. P@h5 {+4.42/21 5.9s} fxg5 {-5.69/21 2.8s} 22. Rxg6+ {+6.89/23 5.5s}
Kf7 {-5.18/20 2.6s} 23. P@e6+ {+8.12/24 5.5s} Qxe6 {-6.92/23 2.7s}
24. N@h6+ {+8.67/22 5.4s} Ke7 {-9.26/21 2.5s} 25. Rxe6+ {+12.26/20 4.8s}
Kxe6 {-11.48/18 2.4s} 26. Qg4+ {+12.57/18 4.5s} P@f5 {-11.60/16 2.2s}
27. Nxf5 {+12.64/19 4.6s} Rxf5 {-15.48/15 2.3s} 28. Qxf5+ {+26.25/16 2.5s}
Kxf5 {-22.15/6 0.86s} 29. Q@g6+ {+36.82/6 1.4s} Kg4 {-28.02/1 0.002s}
30. h3+ {+34.73/3 1.2s} Kh4 {-41.60/1 0.002s}
31. R@g4# {+M1/4 0.98s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "128"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. Bf4 {-0.39/18 2.4s}
e6 {+0.51/26 5.3s} 4. e3 {-0.48/22 2.5s} Bd6 {+0.52/24 5.4s}
5. Bg3 {-0.16/21 2.4s} Ne7 {+0.34/22 5.2s} 6. Bd3 {-0.28/20 2.5s}
O-O {+0.39/21 5.3s} 7. O-O {-0.20/17 2.5s} Nbc6 {+0.31/20 5.3s}
8. Nc3 {-0.20/17 2.5s} Bxd3 {+0.38/19 5.4s} 9. cxd3 {-0.44/21 2.6s}
Nf5 {+0.21/22 5.3s} 10. Ne5 {+0.29/20 2.7s} f6 {+0.07/22 5.5s}
11. Nxc6 {-0.08/19 2.7s} bxc6 {+0.10/20 5.5s} 12. Bxd6 {+0.16/23 2.8s}
cxd6 {-0.04/21 5.7s} 13. B@h3 {+0.27/19 2.6s} B@g6 {+0.06/20 5.5s}
14. N@f4 {-0.02/19 2.7s} N@g5 {+0.65/21 5.7s} 15. B@g4 {-0.23/17 2.7s}
B@f7 {+0.76/19 5.5s} 16. Qe2 {-0.40/18 2.7s} Nxh3+ {+0.80/23 5.7s}
17. Bxh3 {-0.86/18 2.7s} B@h6 {+1.08/21 5.5s} 18. Nxg6 {-0.88/20 2.8s}
Bxg6 {+1.03/20 5.8s} 19. B@g4 {-0.86/18 2.7s} N@g5 {+1.24/19 5.7s}
20. N@f4 {-1.37/18 2.8s} Nxh3+ {+1.02/18 5.7s} 21. Nxh3 {-0.58/13 2.7s}
B@f7 {+0.75/17 5.6s} 22. N@f4 {-0.72/15 2.7s} Rb8 {+0.79/17 5.7s}
23. Rab1 {-0.62/14 2.6s} Qe7 {+1.07/17 5.6s} 24. Kh1 {-0.85/13 2.7s}
e5 {+1.40/17 5.9s} 25. dxe5 {-1.50/16 2.9s} fxe5 {+1.59/18 6.1s}
26. Nxg6 {-1.48/17 3.0s} hxg6 {+1.54/20 6.2s} 27. P@e4 {-1.73/15 2.9s}
Nh4 {+1.81/20 6.2s} 28. f4 {-1.25/21 3.0s} Nxg2 {+0.93/21 6.4s}
29. Qxg2 {-1.06/20 3.1s} exf4 {+0.69/20 6.4s} 30. exf4 {-1.13/17 3.0s}
N@h4 {+0.36/22 6.4s} 31. B@f3 {-0.11/18 3.2s} Nxg2 {-0.10/21 6.4s}
32. Bxg2 {+0.02/17 3.1s} P@c2 {-0.17/22 6.6s} 33. Rbc1 {+0.18/20 3.2s}
P@d2 {-0.02/20 6.4s} 34. Rxc2 {-0.04/18 3.1s} Q@e1 {-0.33/20 6.3s}
35. P@g5 {+0.72/19 3.2s} Qxf1+ {-1.08/19 6.3s} 36. Bxf1 {+1.12/18 3.1s}
R@e1 {-1.42/22 6.5s} 37. Q@f2 {+1.77/19 3.2s} P@e3 {-1.41/20 6.4s}
38. Qg2 {+1.68/16 3.1s} Bxg5 {-1.49/23 6.6s} 39. fxg5 {+1.96/22 3.2s}
Be6 {-1.49/22 6.4s} 40. P@f5 {+2.57/21 3.1s} P@h5 {-1.24/24 6.5s}
41. Be2 {+1.85/18 3.1s} dxe4 {-0.66/22 6.5s} 42. dxe4 {+1.63/21 3.2s}
P@g4 {-0.56/33 6.8s} 43. Nf4 {+0.32/19 3.2s} Bxf5 {-0.75/28 6.7s}
44. exf5 {-0.59/17 3.1s} P@h3 {+0.30/28 6.5s} 45. Qxc6 {+0.09/19 3.2s}
Rxf5 {+0.61/21 6.7s} 46. B@c4+ {-0.13/18 3.2s} P@f7 {+1.15/21 6.5s}
47. B@g3 {-0.83/18 3.1s} Rxf1+ {+2.72/21 6.7s} 48. Bxf1 {-3.05/20 3.2s}
Rxf4 {+3.07/19 6.5s} 49. P@f6 {-2.94/18 3.0s} B@e4+ {+4.88/25 6.3s}
50. P@g2 {-3.57/19 3.0s} hxg2+ {+4.18/25 6.8s} 51. Bxg2 {-4.23/22 3.3s}
Bxg2+ {+4.79/26 6.9s} 52. Qxg2 {-3.95/18 3.3s} B@f3 {+4.70/21 6.7s}
53. B@f1 {-4.90/22 3.2s} Bxg2+ {+5.81/27 6.2s} 54. Bxg2 {-4.08/20 3.3s}
P@f3 {+5.07/22 6.6s} 55. B@f1 {-5.16/22 3.3s} fxg2+ {+7.08/24 6.0s}
56. Bxg2 {-5.24/17 3.3s} B@f3 {+6.61/20 6.5s} 57. Rxd2 {-4.76/17 3.3s}
N@f2+ {+11.04/20 5.4s} 58. Rxf2 {-9.14/18 2.6s} exf2 {+12.26/21 4.9s}
59. R@h8+ {-9.48/18 2.5s} Kxh8 {+6.15/1 0.016s} 60. fxg7+ {-8.88/16 2.9s}
Kxg7 {+12.63/18 5.4s} 61. P@f6+ {-12.82/17 2.4s} Kh7 {+24.27/17 3.3s}
62. Bxf2 {-22.56/14 1.6s} Bxg2+ {+24.16/15 2.5s} 63. Kxg2 {-24.58/14 1.1s}
Q@f3+ {+42.11/12 1.8s} 64. Kg1 {-37.59/4 0.60s} R@h1# {+M1/5 1.1s, Black mates}
0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. g3 {+0.23/22 4.9s}
e6 {-0.13/19 2.4s} 4. Bg2 {0.00/24 5.2s} Bd6 {+0.12/19 2.5s}
5. O-O {-0.16/21 5.1s} Ne7 {+0.34/17 2.4s} 6. h3 {-0.02/24 5.3s}
O-O {-0.09/24 2.6s} 7. Nbd2 {+0.33/24 5.3s} Nbc6 {-0.21/23 2.5s}
8. c4 {+0.17/23 5.5s} f6 {-0.03/21 2.7s} 9. c5 {+0.17/19 5.5s}
Bxg3 {-0.11/17 2.6s} 10. fxg3 {+0.16/22 5.6s} P@e4 {-0.10/20 2.6s}
11. B@e3 {+0.89/19 5.4s} exf3 {-0.80/16 2.6s} 12. Nxf3 {+0.68/20 5.6s}
N@e4 {-0.98/19 2.7s} 13. Qe1 {+1.79/20 5.4s} Bg6 {-1.20/18 2.6s}
14. Nh4 {+1.34/26 5.9s} Nf5 {-1.88/20 2.7s} 15. Rxf5 {+2.88/22 5.8s}
exf5 {-2.55/20 2.8s} 16. Nxg6 {+4.14/30 6.0s} hxg6 {-3.35/25 2.7s}
17. B@e6+ {+4.64/25 5.8s} Kh8 {-4.69/24 2.8s} 18. N@f7+ {+5.43/25 5.9s}
Rxf7 {-6.10/22 2.7s} 19. Bxf7 {+5.65/23 5.6s} N@e7 {-4.46/22 2.8s}
20. R@h4+ {+5.37/24 6.1s} R@h5 {-4.46/21 2.9s} 21. Rxh5+ {+6.38/20 5.9s}
gxh5 {-6.36/18 2.8s} 22. Bxh5 {+7.56/22 5.6s} N@c2 {-7.29/18 2.6s}
23. Bxe4 {+12.06/22 4.7s} Nxe1 {-11.08/18 2.2s} 24. N@f7+ {+12.70/21 4.2s}
Kh7 {-10.16/16 1.9s} 25. Nxd8 {+15.38/16 4.3s} R@g4 {-9.87/15 2.1s}
26. hxg4 {+24.21/17 3.5s} dxe4 {-28.88/10 1.6s} 27. P@g6+ {+35.73/11 1.8s}
Nxg6 {-30.32/8 0.85s} 28. Bxg6+ {+33.70/11 1.6s} Kxg6 {-35.32/9 0.71s}
29. Q@h5# {+M1/9 1.2s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "1-0"]
[PlyCount "87"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.54/22 5.0s} 3. Nc3 {+0.90/15 2.4s}
dxe4 {-0.71/24 5.5s} 4. Nxe4 {+0.70/18 2.6s} Nc6 {-0.60/22 5.4s}
5. Nf3 {+0.74/17 2.6s} Qd5 {-0.69/22 5.6s} 6. Bd3 {+0.88/20 2.7s}
P@g4 {-0.98/24 5.6s} 7. Nfg5 {+1.21/16 2.6s} Nxd4 {-1.69/20 5.5s}
8. Be3 {+2.29/18 2.7s} Nf5 {-1.58/23 5.5s} 9. Qxg4 {+1.82/18 2.6s}
Be7 {-1.39/20 5.5s} 10. O-O {+1.88/19 2.7s} Ngh6 {-1.71/20 5.5s}
11. Qe2 {+2.15/19 2.7s} P@g4 {-1.23/22 5.5s} 12. c4 {+1.52/21 2.7s}
Qc6 {-1.14/23 5.6s} 13. P@b5 {+1.73/20 2.7s} Qb6 {-1.06/24 5.8s}
14. Bxb6 {+0.95/20 2.9s} axb6 {-1.14/27 5.9s} 15. P@c6 {+1.18/19 2.7s}
bxc6 {-1.51/24 5.9s} 16. bxc6 {+1.76/26 3.0s} O-O {-1.72/33 6.4s}
17. Nxh7 {+2.26/23 2.8s} Kxh7 {-1.98/29 6.1s} 18. P@g5 {+2.51/28 3.0s}
P@f3 {-2.63/29 6.2s} 19. gxh6 {+2.88/22 2.8s} fxe2 {-2.52/28 6.0s}
20. N@g5+ {+2.37/27 2.9s} Bxg5 {-1.98/31 6.3s} 21. Nxg5+ {+2.16/22 2.7s}
Kxh6 {-1.68/26 6.0s} 22. B@f4 {+2.15/25 3.0s} exf1=Q+ {-2.65/27 6.2s}
23. Rxf1 {+2.68/22 2.9s} B@g6 {-2.31/25 6.0s} 24. Bxf5 {+2.83/24 2.8s}
N@e2+ {-2.77/26 6.0s} 25. Kh1 {+2.00/1 0.015s} Nxf4 {-2.47/22 5.8s}
26. Bxg6 {+2.73/20 2.8s} Nxg6 {-2.70/21 5.7s} 27. Q@h7+ {+2.43/20 2.8s}
Kxg5 {-3.27/1 0.015s} 28. f4+ {+3.35/18 2.6s} gxf3 {-1.34/22 5.7s}
29. B@h4+ {+2.12/17 2.9s} Kf4 {-0.90/23 6.1s} 30. Rxf3+ {+1.33/19 2.8s}
Ke4 {-0.81/19 5.8s} 31. N@c3+ {+1.21/16 2.9s} Kd4 {-1.32/18 5.9s}
32. Qxg7+ {+1.38/15 2.9s} Kc5 {-0.48/16 5.6s} 33. Qxf8+ {+0.57/17 2.9s}
Nxf8 {-0.20/26 6.2s} 34. R@f1 {+0.61/16 2.9s} B@d4 {-0.31/19 6.0s}
35. P@b7 {+1.67/15 3.0s} Q@g4 {+0.13/17 6.0s} 36. Be7+ {-0.29/14 3.0s}
P@d6 {+0.70/21 6.1s} 37. P@b4+ {-0.54/15 3.0s} Kxb4 {-0.23/23 5.9s}
38. P@a3+ {-0.31/15 2.9s} Kxc4 {-2.24/28 5.5s} 39. b3+ {+2.24/22 2.9s}
Kc5 {+2.38/1 0.015s} 40. b4+ {+3.32/19 2.6s} Kxc6 {-5.99/18 4.0s}
41. bxa8=Q+ {+6.37/18 1.4s} P@b7 {-7.99/19 3.1s} 42. P@b5+ {+14.32/16 1.3s}
Kd7 {-6.27/1 0.015s} 43. Qxc8+ {+37.50/17 0.76s} Kxc8 {-31.93/6 1.3s}
44. R@d8# {+M1/1 0.45s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.51/20 2.4s} 3. Nc3 {+0.85/19 5.1s}
dxe4 {-0.73/21 2.6s} 4. Nxe4 {+0.78/24 5.6s} Nc6 {-0.47/16 2.6s}
5. Nf3 {+0.76/21 5.4s} Qd5 {-0.57/17 2.7s} 6. Bd3 {+1.15/22 5.7s}
P@c4 {-1.04/21 2.7s} 7. Nc3 {+0.89/24 5.8s} Bb4 {-1.65/22 2.8s}
8. Be2 {+1.92/22 5.9s} Bxc3+ {-1.96/20 2.7s} 9. bxc3 {+1.74/20 5.7s}
N@e4 {-1.64/18 2.8s} 10. P@b2 {+1.90/26 5.7s} Ngf6 {-1.99/19 2.6s}
11. O-O {+2.23/25 5.4s} Ng4 {-1.83/24 2.6s} 12. B@g3 {+1.96/26 5.5s}
h5 {-2.59/17 2.6s} 13. Bxc7 {+3.28/26 5.5s} h4 {-3.01/26 2.8s}
14. B7f4 {+4.09/25 5.9s} e5 {-2.97/21 2.7s} 15. Nxe5 {+4.35/26 5.7s}
Ngxf2 {-4.51/25 2.8s} 16. Rxf2 {+5.53/28 6.1s} P@g3 {-3.52/23 2.7s}
17. Rf1 {+6.87/28 5.8s} gxh2+ {-6.25/23 2.8s} 18. Bxh2 {+7.80/30 6.0s}
P@g3 {-7.05/25 2.8s} 19. N@c7+ {+8.52/25 6.0s} Kf8 {-8.39/21 3.0s}
20. Nxd5 {+7.92/25 5.8s} gxh2+ {-8.33/19 2.8s} 21. Kxh2 {+8.27/21 5.7s}
B@g3+ {-8.78/20 2.7s} 22. Kg1 {+8.72/21 5.3s} Be6 {-8.16/20 2.6s}
23. Ng6+ {+9.17/21 5.3s} Kg8 {-8.92/19 2.5s} 24. Nde7+ {+12.59/24 4.2s}
Nxe7 {-10.26/20 2.1s} 25. Nxe7+ {+11.73/22 4.4s} Kf8 {-10.96/19 2.1s}
26. Ng6+ {+12.90/26 4.2s} Kg8 {-10.36/17 2.1s} 27. N@e7+ {+13.32/24 4.4s}
Kh7 {-12.60/1 0.002s} 28. Q@h5+ {+14.25/21 3.5s} N@h6 {-12.69/1 0.002s}
29. Nxh8 {+15.73/20 3.9s} Kxh8 {-11.71/20 2.1s} 30. Bxh6 {+10.92/26 5.6s}
N@f6 {-8.31/22 2.7s} 31. Bxg7+ {+9.81/27 6.3s} Kxg7 {-8.28/1 0.003s}
32. N@f5+ {+11.07/25 6.3s} Kf8 {-10.28/21 3.1s} 33. R@h8+ {+13.11/20 6.1s}
B@g8 {-12.85/18 2.6s} 34. Qh6+ {+15.34/17 5.3s} Ke8 {-14.33/1 0.002s}
35. Nxg8 {+17.05/16 5.9s} Kd7 {-16.94/14 2.5s} 36. Nxf6+ {+17.67/18 6.0s}
Nxf6 {-16.57/13 2.9s} 37. Qxf6 {+18.56/16 5.9s} Rxh8 {-19.99/15 2.6s}
38. Qe7+ {+24.77/15 3.8s} Kc6 {-21.02/12 1.6s} 39. N@b4+ {+21.65/13 4.0s}
Kb6 {-24.71/12 1.3s} 40. Qc5# {+M1/11 2.0s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.61/24 5.3s}
4. Nf3 {+0.88/17 2.5s} dxe4 {-0.78/28 5.7s} 5. Nxe4 {+0.78/21 2.7s}
Nf6 {-0.62/20 5.4s} 6. Neg5 {+0.74/19 2.5s} Qd5 {-0.48/26 5.7s}
7. Be2 {+0.86/22 2.6s} P@g4 {-0.82/24 5.6s} 8. O-O {+1.02/21 2.7s}
gxf3 {-0.87/23 5.9s} 9. Bxf3 {+0.99/20 2.8s} N@e2+ {-0.71/19 5.6s}
10. Qxe2 {-0.36/19 2.8s} Nxd4 {-0.53/26 6.2s} 11. Bxd5 {+0.47/24 2.9s}
Nxe2+ {-0.63/24 6.1s} 12. Kh1 {-1.14/1 0.014s} exd5 {-0.50/27 6.0s}
13. Q@b5+ {+1.18/20 2.8s} B@c6 {-0.82/23 6.0s} 14. Qxe2+ {+0.83/20 2.9s}
Q@e7 {-0.58/25 6.0s} 15. N@e5 {+0.71/17 2.8s} P@h3 {-0.15/30 6.0s}
16. gxh3 {-0.28/25 2.8s} d4+ {-0.25/31 6.2s} 17. f3 {+0.82/18 2.9s}
Bxh3 {-0.54/21 6.1s} 18. Nxh3 {+0.69/21 3.0s} P@g4 {-0.05/24 6.2s}
19. B@g2 {+1.12/17 2.8s} gxf3 {-0.85/22 5.9s} 20. Bxf3 {+0.31/19 2.9s}
Bxf3+ {-1.26/24 6.1s} 21. Rxf3 {+0.12/17 2.8s} B@c6 {-1.20/22 5.8s}
22. B@g2 {+1.88/23 3.0s} P@g4 {-1.57/26 5.9s} 23. Rxf6 {+2.65/20 2.8s}
Bxg2+ {-1.72/24 5.8s} 24. Kxg2 {+1.81/23 2.8s} B@d5+ {-0.52/27 6.0s}
25. Kg1 {+0.98/20 2.8s} gxf6 {-1.37/25 6.0s} 26. P@d7+ {+1.34/24 2.9s}
Kd8 {-2.45/24 6.0s} 27. B@g2 {+1.15/22 2.8s} Bxg2 {-2.91/21 5.9s}
28. Nxf7+ {+7.66/20 2.6s} Qxf7 {-9.25/23 4.6s} 29. Qe8+ {+7.88/20 2.6s}
Qxe8 {+1.90/1 0.015s} 30. dxe8=Q+ {+10.14/20 2.1s} Kxe8 {-1.90/1 0.015s}
31. P@f7+ {+10.27/17 2.4s} Kd7 {-10.67/17 4.2s} 32. P@e6+ {+12.25/16 1.8s}
Kc6 {-13.00/16 2.9s} 33. Q@d7+ {+13.53/13 1.3s} Kb6 {-14.83/12 2.4s}
34. N@c4+ {+17.10/11 0.87s} Kc5 {-17.68/14 1.5s} 35. N@b3+ {+20.54/9 0.94s}
Kb4 {-18.76/10 1.9s} 36. a3+ {+29.54/8 0.80s} Kxc4 {-28.12/1 0.003s}
37. P@d3# {+M1/6 0.60s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "91"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.32/21 2.5s}
4. Nf3 {+0.90/23 5.2s} dxe4 {-0.78/23 2.6s} 5. Nxe4 {+0.79/23 5.6s}
Nf6 {-0.67/16 2.6s} 6. Neg5 {+0.78/22 5.4s} Qd5 {-0.37/21 2.7s}
7. Be2 {+0.84/25 5.7s} P@g4 {-0.73/20 2.6s} 8. O-O {+0.88/22 5.7s}
gxf3 {-1.10/21 2.8s} 9. Bxf3 {+0.89/21 5.8s} Qxd4 {-1.41/18 2.7s}
10. Nxf7 {+2.10/27 5.9s} Kxf7 {-2.04/25 2.9s} 11. Bxc6 {+1.94/28 6.2s}
bxc6 {-1.76/22 2.8s} 12. N@g5+ {+1.90/24 5.9s} Ke7 {-1.80/24 2.9s}
13. Be3 {+2.12/23 5.8s} Qe5 {-1.53/18 2.7s} 14. P@f4 {+1.90/22 5.8s}
Qf5 {-1.61/20 2.8s} 15. P@e5 {+0.99/25 5.8s} Nd5 {-2.05/19 2.8s}
16. P@e4 {+2.13/26 5.9s} Qg6 {-2.08/25 2.9s} 17. exd5 {+2.18/22 5.8s}
exd5 {-1.99/23 2.8s} 18. N@f7 {+2.07/22 5.9s} Qxf7 {-1.06/22 2.9s}
19. Nxf7 {+1.89/29 6.4s} Kxf7 {-0.90/23 2.9s} 20. c4 {+1.96/27 6.0s}
Be7 {-1.67/26 3.1s} 21. cxd5 {+2.27/29 6.5s} cxd5 {-1.11/24 3.0s}
22. P@f6 {+2.57/26 6.2s} gxf6 {-2.58/25 3.0s} 23. exf6 {+2.90/29 6.4s}
Bxf6 {-2.73/21 3.0s} 24. P@e5 {+2.99/23 6.1s} Bd8 {-2.10/24 3.1s}
25. Qxd5+ {+3.03/23 6.2s} B@e6 {-2.44/19 2.9s} 26. Qxa8 {+3.18/21 6.0s}
N@e2+ {-2.83/19 2.9s} 27. Kh1 {+3.12/1 0.004s} P@h3 {-3.33/18 2.9s}
28. P@f6 {+6.52/23 5.8s} N@e8 {-3.41/19 2.8s} 29. Rg1 {+5.09/21 6.1s}
Nxg1 {-5.42/21 2.9s} 30. Rxg1 {+5.44/26 6.4s} R@g6 {-4.81/21 2.9s}
31. N@g5+ {+4.91/24 6.4s} Rxg5 {-4.76/23 3.1s} 32. fxg5 {+4.76/24 6.2s}
hxg2+ {-4.98/19 2.9s} 33. Qxg2 {+6.39/24 6.1s} Bb7 {-5.10/23 3.0s}
34. Qxb7 {+6.85/25 6.1s} P@h3 {-4.95/20 3.0s} 35. B@h5+ {+6.94/23 6.2s}
P@g6 {-7.48/22 2.9s} 36. P@g7 {+10.46/23 6.4s} P@g2+ {-10.22/22 3.0s}
37. Rxg2 {+13.88/26 6.0s} hxg2+ {-13.71/22 2.9s} 38. Qxg2 {+14.89/25 6.0s}
R@e1+ {-14.98/19 2.9s} 39. R@g1 {+15.20/23 5.9s} Rg8 {-18.80/22 2.8s}
40. R@f8+ {+22.12/26 4.4s} Rxf8 {-18.49/1 0.016s} 41. gxf8=Q+ {+21.86/24 4.0s}
Kxf8 {-17.09/1 0.015s} 42. P@g7+ {+25.38/23 3.1s} Nxg7 {-23.01/20 1.5s}
43. fxg7+ {+24.56/21 3.6s} Kxg7 {-26.31/19 1.4s} 44. P@f6+ {+31.02/15 2.3s}
Kf7 {-30.79/8 0.95s} 45. Q@g7+ {+42.94/11 1.8s} Ke8 {-42.73/1 0.002s}
46. R@f8# {+M1/9 1.4s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "74"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.57/20 2.4s}
Be7 {-0.49/23 5.2s} 4. d4 {+0.84/20 2.6s} exd4 {-0.68/26 5.8s}
5. Nxd4 {+0.74/21 2.7s} Nxd4 {-0.56/23 5.6s} 6. Qxd4 {+0.49/23 2.7s}
Bf6 {-0.37/23 6.0s} 7. e5 {+0.47/17 2.6s} N@c6 {-0.36/21 5.6s}
8. Qe3 {+0.54/20 2.8s} Nxe5 {-0.32/23 5.9s} 9. P@d4 {+0.29/18 2.7s}
d6 {-0.33/21 5.8s} 10. dxe5 {+0.28/18 2.7s} dxe5 {-1.05/25 5.8s}
11. N@d5 {+0.13/15 2.6s} P@e6 {+0.26/19 5.9s} 12. Nxf6+ {-0.37/17 2.8s}
Nxf6 {+0.06/22 5.8s} 13. Qxe5 {-0.81/17 2.7s} P@h3 {+1.07/23 5.8s}
14. B@f1 {+0.13/19 2.9s} hxg2 {+1.03/26 6.2s} 15. Bxg2 {-0.32/20 2.9s}
N@h4 {+1.40/22 5.7s} 16. Qg3 {-0.81/20 2.8s} Nxg2+ {+0.76/25 6.0s}
17. Qxg2 {-1.06/19 2.8s} P@g4 {+1.15/22 5.7s} 18. P@e2 {-0.72/21 2.9s}
B@e4 {+1.24/24 6.0s} 19. f3 {-0.95/20 2.8s} Bxc2 {+1.06/25 6.1s}
20. Nc3 {-0.71/25 2.9s} P@h3 {+0.50/28 6.1s} 21. Qg3 {-0.12/21 2.8s}
P@g2 {+0.15/21 6.0s} 22. Rg1 {-0.20/20 2.9s} Qd4 {+0.28/21 5.9s}
23. Bb5+ {-0.27/18 2.9s} Bd7 {-0.13/21 6.0s} 24. P@e3 {+0.63/19 2.9s}
Qb4 {-0.25/29 6.2s} 25. Qxc7 {+0.70/20 2.9s} O-O {-0.34/27 6.1s}
26. Bxd7 {+0.46/23 2.9s} gxf3 {-0.20/23 6.2s} 27. exf3 {+0.36/24 2.9s}
Nxd7 {-0.27/24 6.0s} 28. B@d6 {+0.62/18 2.9s} B@a5 {+0.03/21 6.1s}
29. Qxd7 {-0.53/18 2.8s} Qxc3+ {+2.15/27 6.2s} 30. bxc3 {-2.16/20 3.0s}
Bxc3+ {+3.48/22 6.0s} 31. Bd2 {-1.46/15 2.9s} Bxa1 {+3.83/19 6.0s}
32. N@h6+ {-3.17/17 2.9s} gxh6 {+4.75/20 5.7s} 33. Q@g3+ {-1.78/14 2.9s}
P@g7 {+6.45/18 5.6s} 34. N@e7+ {-5.45/17 2.6s} Kh8 {+6.08/1 0.004s}
35. P@f6 {-7.21/19 2.6s} R@d1+ {+14.51/18 3.6s} 36. Kf2 {-13.98/16 1.5s}
N@h1+ {+22.47/16 3.0s} 37. Ke2 {-33.63/14 0.91s}
P@d3# {+M1/11 1.2s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.52/24 5.1s}
Be7 {-0.37/19 2.4s} 4. d4 {+0.79/23 5.5s} exd4 {-0.81/22 2.7s}
5. Nxd4 {+0.80/23 5.6s} Nxd4 {-0.63/20 2.6s} 6. Qxd4 {+0.54/24 6.0s}
Bf6 {-0.22/22 2.8s} 7. e5 {+0.40/22 5.6s} N@c6 {-0.51/19 2.7s}
8. Qe3 {+0.68/22 5.9s} Nxe5 {-0.37/20 2.7s} 9. P@f4 {+0.62/21 5.6s}
d6 {-0.21/17 2.7s} 10. fxe5 {+0.75/19 5.8s} dxe5 {-0.24/19 2.7s}
11. N@f3 {+0.35/18 5.5s} Bg4 {+0.57/15 2.6s} 12. Qb3 {+0.56/19 5.6s}
P@e6 {-0.42/18 2.8s} 13. Qxb7 {+1.23/22 5.9s} Bxf3 {-0.83/19 2.8s}
14. Qxf3 {+1.07/20 5.8s} N@d4 {-0.71/17 2.8s} 15. B@a4+ {+1.43/27 5.9s}
P@d7 {-1.09/20 2.8s} 16. Qd1 {+1.21/23 5.6s} Ne7 {-1.18/17 2.7s}
17. P@g5 {+2.53/22 6.0s} Bxg5 {-2.36/21 2.8s} 18. Bxg5 {+2.91/25 6.0s}
P@f6 {-2.56/21 2.8s} 19. Bxf6 {+4.27/33 6.3s} gxf6 {-4.46/24 2.9s}
20. B@g7 {+5.11/31 6.1s} Rg8 {-4.98/19 2.8s} 21. Bxf6 {+4.42/21 5.9s}
Rxg2 {-4.51/18 2.8s} 22. Bxe5 {+4.55/20 5.8s} Nef5 {-4.27/17 2.8s}
23. Bxd4 {+5.67/21 6.0s} Nxd4 {-5.79/18 2.9s} 24. Qxd4 {+6.18/23 5.9s}
B@f6 {-5.62/18 2.9s} 25. P@e5 {+7.34/22 6.0s} B@b6 {-6.20/19 2.9s}
26. Bxd7+ {+8.82/21 6.0s} Kf8 {-8.04/21 2.9s} 27. exf6 {+9.55/22 6.0s}
Bxd4 {-9.02/21 2.8s} 28. P@e7+ {+9.78/26 5.4s} Qxe7 {-9.54/19 2.7s}
29. P@g7+ {+14.27/25 4.6s} Rxg7 {-12.34/23 2.2s} 30. fxe7+ {+12.88/24 4.7s}
Kxe7 {-12.65/21 2.3s} 31. N@c6+ {+14.95/24 4.4s} Kxd7 {-14.18/21 1.8s}
32. N@e5+ {+15.24/22 4.6s} Bxe5 {-13.06/19 2.1s} 33. Nxe5+ {+13.81/21 5.1s}
Kd6 {-12.84/19 2.3s} 34. Q@d4+ {+17.06/16 4.6s} P@d5 {-31.48/16 1.9s}
35. B@c5# {+M1/7 1.1s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.67/17 2.4s} e5 {-0.52/19 5.2s}
3. Nf3 {+0.56/21 2.7s} Nc6 {-0.69/23 5.5s} 4. Bc4 {+0.64/19 2.6s}
Be7 {-0.64/24 5.4s} 5. d4 {+0.93/20 2.7s} exd4 {-0.93/22 5.8s}
6. Nxd4 {+0.95/18 2.6s} d5 {-0.61/18 5.5s} 7. Bxd5 {+0.37/19 2.7s}
Nxd5 {0.00/23 5.9s} 8. exd5 {+0.56/19 2.8s} Nxd4 {+0.14/24 5.9s}
9. Qxd4 {-0.01/21 2.9s} B@f6 {+0.42/23 5.9s} 10. P@e5 {-0.24/19 2.8s}
P@h3 {+0.84/21 5.8s} 11. Rg1 {-0.42/18 2.7s} hxg2 {+0.54/25 5.9s}
12. N@f3 {-0.06/20 2.8s} N@h4 {+0.77/27 5.9s} 13. Nxh4 {-0.65/22 2.8s}
Bxh4 {+0.58/26 6.1s} 14. P@e2 {-0.96/19 2.7s} Bxf2+ {+1.73/22 5.7s}
15. Qxf2 {-1.38/21 2.8s} Bh4 {+1.44/23 6.1s} 16. B@g3 {-1.61/22 2.9s}
Bxg3 {+1.48/25 6.0s} 17. hxg3 {-1.65/19 2.7s} B@b6 {+2.08/26 6.1s}
18. B@e3 {-2.37/22 2.8s} P@h2 {+2.09/26 6.2s} 19. Qxg2 {-1.95/23 3.1s}
hxg1=Q+ {+2.42/30 6.4s} 20. Qxg1 {-1.90/19 2.9s} N@h3 {+2.17/25 6.2s}
21. N@h5 {-1.69/22 3.0s} Nxg1 {+2.07/32 6.1s} 22. Nxg7+ {-1.62/19 2.9s}
Kf8 {+2.18/22 6.0s} 23. Bxb6 {-1.79/20 2.9s} axb6 {+2.36/29 6.6s}
24. Ne6+ {-1.32/18 2.9s} Bxe6 {+2.09/25 6.4s} 25. P@g7+ {-1.66/25 3.2s}
Ke7 {+3.43/26 6.5s} 26. Bg5+ {-1.37/22 3.0s} Kd7 {+2.53/24 6.2s}
27. dxe6+ {-1.83/23 3.1s} Kc8 {+4.22/24 5.9s} 28. P@d7+ {-2.36/19 3.0s}
Kb8 {+3.92/20 5.8s} 29. O-O-O {-3.11/19 2.6s} Q@a1+ {+8.04/18 4.0s}
30. N@b1 {-3.14/17 2.6s} N@c4 {+11.59/16 4.2s} 31. B@a3 {-9.81/15 1.8s}
Rxa3 {+15.78/16 3.5s} 32. Rxg1 {-12.95/13 1.8s} Qxg5+ {+21.01/17 2.9s}
33. B@f4 {-19.56/12 1.3s} Qxf4+ {+26.89/15 1.9s} 34. gxf4 {-28.00/14 1.2s}
Qxb2+ {+29.66/9 1.4s} 35. Kd1 {-35.40/1 0.002s} R@c1# {+M1/8 1.0s, Black mates}
0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.69/21 5.1s} Nc6 {-0.69/17 2.4s}
3. d4 {+0.92/24 5.5s} d5 {-1.12/19 2.5s} 4. e5 {+0.88/24 5.5s}
Ne4 {-0.94/22 2.5s} 5. Be3 {+1.09/27 5.8s} Bf5 {-0.89/23 2.8s}
6. Bd3 {+0.92/23 5.6s} e6 {-0.89/21 2.7s} 7. Nge2 {+0.60/25 5.8s}
Nxc3 {-0.48/23 2.7s} 8. bxc3 {+0.34/26 5.6s} N@h4 {-0.03/19 2.7s}
9. Rg1 {+0.74/25 5.7s} Bxd3 {-0.23/23 2.7s} 10. cxd3 {+0.81/23 5.7s}
B@f3 {+0.05/22 2.7s} 11. B@h3 {+0.71/28 5.9s} Bxg2 {-0.80/22 2.8s}
12. Bxg2 {+0.56/21 5.9s} P@f3 {-1.09/19 2.9s} 13. Bh1 {+1.47/23 6.1s}
fxe2 {-1.79/22 2.9s} 14. Qxe2 {+1.70/21 5.8s} Nxd4 {-1.29/19 2.7s}
15. Bxd4 {+1.01/23 6.0s} N@f4 {-0.75/18 2.8s} 16. B@a4+ {+1.08/20 5.9s}
c6 {-0.65/18 2.8s} 17. Qc2 {+1.53/22 6.0s} P@g2 {-1.44/20 2.8s}
18. O-O-O {+1.97/21 5.9s} gxh1=Q {-2.03/18 2.7s} 19. Rxh1 {+1.54/27 6.1s}
B@a3+ {-1.96/18 2.9s} 20. P@b2 {+2.48/19 5.9s} Bxb2+ {-2.64/17 2.8s}
21. Kxb2 {+3.22/23 5.8s} P@e2 {-2.47/17 2.6s} 22. P@d6 {+4.92/19 5.9s}
exd1=Q {-4.76/18 2.7s} 23. Rxd1 {+4.78/21 6.1s} R@e2 {-4.93/19 2.8s}
24. B@d2 {+6.45/19 5.9s} Nf3 {-5.65/18 2.8s} 25. N@c7+ {+6.68/23 5.5s}
Qxc7 {-5.35/21 2.7s} 26. dxc7 {+6.23/21 5.5s} Nxd2 {-4.71/19 2.7s}
27. Q@b8+ {+6.97/24 5.0s} B@c8 {-5.21/17 2.2s} 28. Qxa8 {+6.81/22 5.0s}
Nxd3+ {-5.75/16 2.4s} 29. Ka1 {+17.26/14 3.5s} P@b2+ {-19.98/12 1.8s}
30. Qxb2 {+5.33/1 0.014s} Nxb2 {-31.69/11 1.5s} 31. Qxc8+ {+39.88/7 1.4s}
Ke7 {-46.46/6 0.52s} 32. Qd8# {+M1/11 1.3s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "58"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+1.08/19 2.5s}
d5 {-0.86/23 5.2s} 4. e5 {+0.99/24 2.7s} Ne4 {-0.82/25 5.5s}
5. Be3 {+1.20/22 2.6s} Bf5 {-1.02/24 5.7s} 6. Bd3 {+0.84/22 2.8s}
e6 {-0.65/25 5.9s} 7. Nge2 {+0.92/19 2.6s} Nxc3 {-0.46/22 5.6s}
8. bxc3 {+0.38/21 2.7s} N@h4 {-0.13/25 5.7s} 9. Rg1 {+0.42/18 2.6s}
Bxd3 {-0.64/24 5.5s} 10. cxd3 {+0.40/24 2.8s} Nxg2+ {-0.19/22 5.8s}
11. Rxg2 {+0.10/18 2.8s} P@f3 {+0.01/21 5.9s} 12. Rg3 {-0.02/20 2.8s}
fxe2 {-0.11/24 5.9s} 13. Qxe2 {-0.02/19 2.8s} B@a5 {+0.17/21 5.7s}
14. B@d2 {+0.20/21 2.8s} N@f5 {+0.32/23 5.8s} 15. P@h6 {+0.95/18 2.7s}
gxh6 {+0.59/25 6.0s} 16. N@f6+ {-0.36/22 2.8s} Qxf6 {+1.01/24 6.3s}
17. exf6 {-0.42/20 2.8s} N@c2+ {+1.04/22 6.0s} 18. Kf1 {-0.98/21 2.9s}
Nxa1 {+0.97/24 6.1s} 19. N@g7+ {-1.02/18 2.8s} Bxg7 {+1.41/19 5.8s}
20. fxg7 {-1.62/18 2.8s} Rg8 {+1.06/30 5.8s} 21. Q@f8+ {-2.16/15 2.7s}
Rxf8 {+2.32/25 6.2s} 22. gxf8=Q+ {-2.58/24 2.9s} Kxf8 {+3.09/22 5.8s}
23. R@g8+ {-2.51/22 2.8s} Ke7 {+0.78/1 0.012s} 24. B@f6+ {-1.84/20 2.8s}
Kd7 {+4.40/19 5.2s} 25. Rxa8 {-3.91/18 2.4s} Q@h1+ {+10.79/24 3.8s}
26. R@g1 {-7.29/16 2.1s} R@b1+ {+10.33/17 3.9s} 27. Be1 {-11.04/16 1.8s}
Nxg3+ {+16.29/23 2.0s} 28. fxg3 {-12.39/17 1.1s} R@f3+ {+24.71/20 1.9s}
29. N@f2 {-29.60/20 0.71s} P@g2# {+M1/3 0.98s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "87"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+1.01/23 5.3s}
d5 {-1.13/20 2.5s} 4. e5 {+0.83/24 5.7s} Ne4 {-0.87/23 2.6s}
5. Be3 {+1.08/24 5.5s} Bf5 {-1.07/21 2.7s} 6. Bd3 {+0.86/26 5.8s}
e6 {-0.92/24 2.8s} 7. Nge2 {+0.82/22 5.7s} Nxc3 {-0.38/19 2.6s}
8. bxc3 {+0.22/23 5.8s} N@h4 {-0.07/21 2.8s} 9. Rg1 {+0.42/24 5.7s}
Bxd3 {-0.26/23 2.7s} 10. cxd3 {+0.89/23 5.9s} B@f3 {-0.45/22 2.8s}
11. B@h3 {+1.17/24 5.8s} Bxg2 {-0.79/19 2.8s} 12. Bxg2 {+0.50/23 6.1s}
Nxg2+ {0.00/19 2.9s} 13. Rxg2 {+0.05/22 5.9s} P@f3 {-0.03/17 2.8s}
14. Rg3 {-0.01/23 6.0s} fxe2 {+0.13/21 2.9s} 15. Qxe2 {+0.06/21 5.9s}
B@a5 {+0.68/18 2.8s} 16. B@d2 {-0.07/24 6.0s} N@c2+ {-0.26/20 2.9s}
17. Kf1 {+0.15/24 5.9s} Nxa1 {-0.27/18 2.7s} 18. Bg5 {+0.19/24 5.9s}
Be7 {-0.50/16 2.8s} 19. N@h5 {+0.08/25 5.9s} R@b1+ {+0.07/18 2.8s}
20. N@e1 {-0.15/26 6.2s} Bxg5 {+0.54/22 2.9s} 21. Nxg7+ {-0.40/31 6.1s}
Kd7 {+0.46/25 2.9s} 22. Bxg5 {-0.88/30 6.0s} Bxc3 {+0.57/28 2.9s}
23. Bxd8 {-0.57/28 6.0s} Bxe1 {+0.74/26 2.9s} 24. B@e8+ {0.00/25 5.8s}
Rxe8 {-0.61/21 2.8s} 25. Nxe8 {-0.04/23 5.9s} Bb4+ {-0.60/19 2.8s}
26. R@d1 {+1.06/27 6.2s} Rxd1+ {-1.00/23 3.0s} 27. Qxd1 {+0.82/25 6.1s}
Rxd8 {-1.03/20 2.9s} 28. Nf6+ {+0.14/25 6.4s} Kc8 {-0.58/22 2.9s}
29. P@d7+ {+0.37/23 6.0s} Rxd7 {-0.15/17 2.9s} 30. Nxd7 {-0.06/23 6.1s}
P@e2+ {+0.42/22 3.0s} 31. Qxe2 {+0.05/24 6.3s} R@c1+ {+0.09/21 3.0s}
32. R@d1 {+1.03/27 6.4s} Rxd1+ {-0.86/22 3.0s} 33. Qxd1 {+0.90/26 6.2s}
P@e2+ {-0.29/19 3.0s} 34. Qxe2 {+1.37/27 6.4s} R@c1+ {-0.87/22 3.0s}
35. R@d1 {+2.27/25 6.4s} Rxd1+ {-2.02/21 3.0s} 36. Qxd1 {+3.14/25 6.3s}
Kxd7 {-2.19/22 3.0s} 37. R@g8 {+3.58/17 6.1s} B@f8 {-2.92/15 2.9s}
38. Rxf8 {+4.05/22 6.2s} R@h1+ {-3.30/17 2.9s} 39. R@g1 {+4.64/20 6.1s}
Rxg1+ {-5.20/20 2.9s} 40. Kxg1 {+8.16/25 5.9s} Bxf8 {-10.59/21 2.7s}
41. B@e8+ {+17.49/13 2.5s} Kxe8 {-14.55/9 1.0s} 42. Q@c8+ {+40.49/14 1.5s}
R@d8 {-37.60/6 0.60s} 43. P@d7+ {+35.47/5 1.3s} Ke7 {-16.86/1 0.015s}
44. P@f6# {+M1/6 1.2s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.36/25 5.2s} 4. exd5 {+0.44/19 2.6s} Nxd5 {-0.41/21 5.7s}
5. d4 {+0.64/19 2.7s} e6 {-0.21/20 5.6s} 6. Nxd5 {+0.55/19 2.7s}
exd5 {-0.11/19 5.6s} 7. Bb5 {+0.15/17 2.6s} Bb4+ {+0.25/18 5.5s}
8. c3 {-0.24/16 2.7s} Qe7+ {+0.44/20 5.6s} 9. N@e5 {-0.16/19 2.7s}
P@h3 {+0.62/18 5.5s} 10. Rg1 {-0.23/17 2.6s} hxg2 {+0.25/20 5.6s}
11. Rxg2 {-0.44/19 2.7s} P@g4 {+0.04/18 5.5s} 12. Ng5 {-0.84/17 2.6s}
Bd7 {+1.37/19 5.8s} 13. Bxc6 {-1.18/19 2.8s} bxc6 {+0.88/20 5.8s}
14. Nxf7 {-1.43/17 2.8s} N@f3+ {+1.00/24 5.9s} 15. Kf1 {-1.07/22 2.9s}
Nxe5 {+0.98/23 5.8s} 16. Nxe5 {-1.44/19 2.8s} B@f3 {+0.57/23 6.0s}
17. Nxf3 {-0.36/20 2.9s} Bxc3 {+0.54/19 5.9s} 18. B@h5+ {-0.18/17 2.8s}
N@g6 {+0.02/19 5.9s} 19. bxc3 {+0.52/17 2.8s} gxf3 {0.00/21 5.9s}
20. Bxf3 {+0.51/16 2.8s} P@e4 {+0.09/22 6.0s} 21. Bh5 {-0.16/18 2.8s}
Bh3 {+0.21/20 5.9s} 22. N@g5 {+0.05/14 2.8s} Bxg2+ {+2.13/24 6.3s}
23. Kxg2 {-1.20/23 2.9s} O-O {+2.64/22 6.0s} 24. Bxg6 {-1.91/21 2.8s}
hxg6 {+1.42/25 6.2s} 25. P@f7+ {-3.30/20 3.1s} Rxf7 {+3.07/28 6.6s}
26. P@h7+ {-4.14/18 3.1s} Kh8 {+2.98/35 7.0s} 27. Nxf7+ {-2.84/22 3.1s}
Qxf7 {+2.87/26 6.4s} 28. R@g8+ {-4.04/15 3.0s} Rxg8 {+2.74/31 6.7s}
29. hxg8=Q+ {-2.55/22 3.0s} Qxg8 {+2.95/21 6.2s} 30. R@h3+ {-5.29/12 2.9s}
P@h6 {+5.62/23 6.0s} 31. N@f4 {-5.38/19 2.9s} R@g5+ {+8.88/21 6.0s}
32. P@g4 {-8.08/16 2.7s} B@f3+ {+8.91/24 6.2s} 33. Rxf3 {-7.23/18 2.9s}
Rxg4+ {+10.11/21 6.3s} 34. Rg3 {-9.28/18 3.0s} P@f3+ {+10.52/23 6.0s}
35. Kg1 {-9.19/18 2.7s} N@e2+ {+12.88/17 5.7s} 36. Qxe2 {-13.52/16 2.6s}
fxe2 {+15.45/22 5.1s} 37. Nxg6+ {-14.77/18 2.5s} Rxg6 {+17.40/20 4.8s}
38. Bxh6 {-15.13/18 2.2s} Rxg3+ {+25.35/19 3.9s} 39. hxg3 {-27.70/12 1.7s}
N@f3+ {+42.33/9 1.9s} 40. Kg2 {-48.17/2 0.46s} Q@h2# {+M1/5 1.0s, Black mates}
0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "87"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
e6 {-0.51/21 2.5s} 4. d4 {+0.40/29 5.4s} Bb4 {-0.28/28 2.9s}
5. Bd3 {+0.96/29 6.3s} d5 {-0.43/26 2.8s} 6. e5 {+0.91/26 6.1s}
Ne4 {-0.89/25 3.1s} 7. O-O {+0.80/29 6.2s} Bxc3 {-0.71/22 2.9s}
8. bxc3 {+1.07/23 5.9s} Nxc3 {-1.07/22 2.9s} 9. Bg5 {+0.66/26 5.9s}
Qd7 {-0.33/18 2.8s} 10. Qe1 {+0.83/23 5.9s} Ne4 {-0.50/20 2.9s}
11. Bxe4 {+1.94/34 6.1s} dxe4 {-0.60/20 2.9s} 12. N@h5 {+2.02/28 5.9s}
exf3 {-1.24/27 2.8s} 13. Nxg7+ {+2.42/32 6.2s} Kf8 {+0.37/1 0.014s}
14. Nh5 {+2.49/29 5.7s} Rg8 {-2.17/23 2.7s} 15. P@g7+ {+3.42/32 6.2s}
Rxg7 {-2.60/27 2.8s} 16. B@h6 {+2.98/26 5.7s} B@h8 {-2.53/24 2.7s}
17. Nxg7 {+3.63/35 6.1s} Kg8 {-2.75/23 2.8s} 18. R@e8+ {+4.02/23 5.5s}
N@f8 {-3.51/23 2.8s} 19. gxf3 {+4.67/31 5.9s} Bxg7 {-3.97/30 2.9s}
20. Rxf8+ {+6.09/31 6.2s} Bxf8 {-4.37/29 3.0s} 21. N@f6+ {+6.47/34 6.3s}
Kh8 {-4.32/1 0.004s} 22. P@g7+ {+6.06/27 6.1s} Bxg7 {-4.78/1 0.003s}
23. Bxg7+ {+6.61/32 6.0s} Kxg7 {-4.76/1 0.003s} 24. B@h6+ {+6.59/23 5.9s}
Kh8 {-5.74/22 2.8s} 25. Nxd7 {+6.18/29 6.0s} N@h3+ {-5.35/20 2.8s}
26. Kh1 {+6.65/23 5.6s} P@g2+ {-6.64/22 2.5s} 27. Kxg2 {+6.59/1 0.005s}
N@f4+ {-5.87/16 2.6s} 28. Kg3 {+6.30/28 6.1s} P@h4+ {-5.74/22 2.6s}
29. Kxh4 {+4.99/26 5.7s} R@h5+ {-5.91/20 2.4s} 30. Kg3 {+5.98/25 6.0s}
Rxg5+ {-4.88/23 2.9s} 31. Bxg5 {+5.08/22 5.9s} Nh5+ {-3.87/17 2.8s}
32. Kxh3 {+5.31/23 6.2s} B@f5+ {-4.34/21 3.1s} 33. Kg2 {+7.01/23 6.1s}
Bxd7 {-5.56/25 2.9s} 34. P@g7+ {+6.78/24 6.0s} Nxg7 {-6.40/23 2.8s}
35. P@f6 {+7.51/22 5.9s} Nh5 {-6.07/22 2.8s} 36. R@g3 {+9.31/20 5.6s}
B@f8 {-5.49/19 2.8s} 37. N@h6 {+11.00/23 4.9s} Bxh6 {-8.85/21 2.1s}
38. Bxh6 {+12.05/23 4.1s} N@f4+ {-8.50/19 2.4s} 39. Bxf4 {+15.83/16 4.0s}
Nxf4+ {-16.58/15 2.1s} 40. Kh1 {+30.68/14 2.0s} P@g2+ {-22.92/8 1.4s}
41. Rxg2 {+30.66/11 2.2s} B@h6 {-32.80/7 1.1s} 42. P@g7+ {+46.81/6 1.4s}
Bxg7 {-37.92/4 0.68s} 43. fxg7+ {+47.29/5 1.3s} Kg8 {-48.75/1 0.002s}
44. Q@h8# {+M1/11 1.6s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "94"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.41/17 4.7s} 2. d4 {+0.10/17 2.3s} Bf5 {+0.22/23 5.0s}
3. Nc3 {-0.28/20 2.4s} e6 {+0.12/24 5.2s} 4. Bf4 {-0.35/20 2.5s}
Bd6 {+0.53/24 5.5s} 5. e3 {-0.66/22 2.6s} Ne7 {+0.56/23 5.5s}
6. Bd3 {-0.82/21 2.5s} Bxf4 {+1.51/24 5.5s} 7. exf4 {-1.52/17 2.6s}
O-O {+1.71/21 5.2s} 8. O-O {-1.59/17 2.4s} Nbc6 {+1.81/21 5.4s}
9. Ne5 {-1.51/18 2.6s} B@e4 {+2.53/17 5.6s} 10. f3 {-2.23/19 2.7s}
Bxd3 {+2.61/22 5.8s} 11. cxd3 {-2.35/19 2.7s} B@e3+ {+2.95/20 5.6s}
12. B@f2 {-2.83/19 2.7s} Bxf2+ {+3.08/21 5.8s} 13. Rxf2 {-3.35/18 2.7s}
B@e3 {+3.22/22 5.6s} 14. B@g3 {-2.79/21 2.7s} Bxd4 {+2.99/20 5.8s}
15. B@h4 {-2.56/17 2.7s} f6 {+2.97/18 5.6s} 16. Nxc6 {-2.99/17 2.7s}
Nxc6 {+3.48/20 5.8s} 17. N@h5 {-2.35/15 2.6s} P@g5 {+6.64/19 5.7s}
18. Kh1 {-3.26/20 2.8s} gxh4 {+3.93/25 6.0s} 19. Bxh4 {-3.61/24 2.9s}
B@e3 {+5.08/23 5.9s} 20. Re2 {-4.33/19 2.8s} Bg6 {+4.46/19 5.9s}
21. Nxg7 {-4.00/18 2.9s} Kxg7 {+4.43/18 6.0s} 22. P@f2 {-3.80/17 2.9s}
Bxf4 {+3.14/24 6.2s} 23. Rxe6 {-4.44/15 2.8s} N@f5 {+2.83/28 6.2s}
24. Rxc6 {-1.47/24 3.1s} bxc6 {+1.54/28 6.6s} 25. N@e6+ {-1.46/25 3.1s}
Kg8 {+1.87/24 6.3s} 26. Nxd8 {-1.67/20 3.1s} Raxd8 {+1.85/24 6.2s}
27. Q@e6+ {-1.15/18 3.0s} R@f7 {+2.15/18 6.3s} 28. P@e7 {-1.73/17 3.1s}
N@c5 {+2.41/22 6.4s} 29. exf8=Q+ {-2.71/18 3.1s} Rxf8 {+2.70/25 6.4s}
30. Qxc6 {-2.89/17 3.0s} Nxh4 {+2.38/23 6.6s} 31. P@e6 {-1.96/22 3.1s}
Nxe6 {+2.74/22 6.4s} 32. Qxe6 {-2.43/19 3.1s} B@f5 {+2.37/23 6.5s}
33. N@e7+ {-2.99/21 3.2s} Kh8 {+3.12/23 6.5s} 34. Nxg6+ {-2.90/16 3.1s}
hxg6 {+3.38/22 6.7s} 35. Qxf7 {-2.95/23 3.1s} Rxf7 {+2.92/23 6.5s}
36. R@e8+ {-2.40/19 3.1s} N@g8 {+3.02/31 6.6s} 37. Rxg8+ {-2.89/21 3.1s}
Kxg8 {+2.15/24 6.6s} 38. R@e8+ {-2.52/18 3.2s} R@f8 {+3.36/23 6.9s}
39. Rxf8+ {-3.03/22 3.3s} Rxf8 {+3.36/23 6.7s} 40. N@e7+ {-2.78/18 3.2s}
Kg7 {+3.07/21 6.8s} 41. Nxf5+ {-4.46/17 3.2s} Nxf5 {+5.36/20 6.4s}
42. Nxd5 {-5.42/16 3.2s} N@g3+ {+14.29/17 3.4s} 43. hxg3 {-12.32/14 1.6s}
Nxg3+ {+19.99/15 3.2s} 44. fxg3 {-17.77/12 1.5s} N@f2+ {+25.31/15 2.3s}
45. Kh2 {-21.64/10 0.95s} Bxg3+ {+23.97/11 2.3s} 46. Kxg3 {-23.48/8 0.96s}
P@h4+ {+33.51/9 1.7s} 47. Kxh4 {-32.62/8 0.71s} Q@g5# {+M1/7 1.3s, Black mates}
0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "95"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.39/15 2.2s} 2. d3 {+0.82/19 4.8s} Nc6 {-0.62/18 2.4s}
3. g3 {+0.32/23 5.1s} e5 {-0.55/21 2.4s} 4. Bg2 {+0.07/21 5.1s}
Nf6 {-0.18/16 2.4s} 5. O-O {-0.10/21 5.2s} h6 {+0.56/15 2.3s}
6. Nc3 {-0.59/19 5.0s} Be6 {+0.77/17 2.5s} 7. h3 {-0.80/19 5.2s}
Qd7 {+0.73/16 2.4s} 8. Kh2 {-0.98/18 5.2s} Rd8 {+1.54/16 2.5s}
9. a3 {-1.16/18 5.1s} Bd6 {+1.33/17 2.5s} 10. e4 {+0.17/21 5.4s}
d4 {-0.15/20 2.7s} 11. Nd5 {+0.38/26 6.0s} Nxd5 {-0.31/21 2.7s}
12. exd5 {+0.33/22 5.7s} Bxd5 {-0.40/22 2.8s} 13. N@h5 {+0.31/27 6.0s}
Kf8 {0.00/18 2.6s} 14. c4 {+0.55/25 5.8s} dxc3 {-0.16/23 2.8s}
15. bxc3 {-0.13/24 5.8s} P@g6 {+0.01/21 2.7s} 16. Nxg7 {-0.21/23 5.8s}
Kxg7 {+0.21/21 2.9s} 17. c4 {-0.15/22 5.8s} Bxf3 {+0.26/21 2.8s}
18. Qxf3 {-0.88/17 5.8s} P@f4 {+1.71/14 2.8s} 19. P@f6+ {-1.56/23 5.8s}
Kh7 {+1.72/18 2.8s} 20. B@g4 {-1.26/23 5.6s} N@f5 {+1.59/22 2.8s}
21. Bxf5 {-1.14/19 6.0s} Qxf5 {+1.48/17 2.8s} 22. Qe4 {-0.97/18 5.8s}
Qxe4 {+1.58/17 2.8s} 23. Bxe4 {-1.84/20 5.8s} Rhg8 {+2.55/18 2.8s}
24. Bxc6 {-1.13/17 5.6s} bxc6 {+2.20/16 2.8s} 25. N@f3 {-1.95/23 5.9s}
N@e6 {+2.60/20 2.9s} 26. P@e7 {-2.15/21 5.9s} fxg3+ {+1.80/20 2.9s}
27. fxg3 {-1.97/23 6.3s} B@f4 {+3.73/19 3.0s} 28. Q@g2 {+0.14/22 6.2s}
Bxg3+ {-0.50/19 3.0s} 29. Kh1 {+0.89/23 6.5s} Rde8 {+0.26/20 3.0s}
30. P@d7 {+1.22/22 6.4s} Rxe7 {-0.74/15 3.1s} 31. fxe7 {+1.24/21 6.6s}
Bxe7 {-0.49/17 3.1s} 32. Bxh6 {+1.40/19 6.4s} B@f4 {-0.94/18 3.2s}
33. R@e8 {+1.85/20 6.5s} Bxh6 {-1.05/17 3.1s} 34. Rxe7 {+2.03/20 6.4s}
B@f6 {-1.49/17 3.1s} 35. Rxe6 {+3.04/21 6.4s} fxe6 {-2.04/18 3.1s}
36. B@f7 {+3.11/17 6.3s} Q@g7 {-2.30/18 3.1s} 37. Bxg8+ {+4.43/20 6.6s}
Qxg8 {-3.74/18 3.2s} 38. R@e8 {+4.57/17 6.4s} B@f8 {-4.24/16 3.1s}
39. d8=Q {+5.42/17 6.4s} Bxd8 {-5.21/16 3.1s} 40. Rxd8 {+6.06/17 6.4s}
P@f6 {-4.98/16 3.1s} 41. N@g5+ {+8.88/20 6.2s} Bxg5 {-6.88/14 3.1s}
42. Nxg5+ {+10.26/15 5.9s} fxg5 {-9.55/14 2.8s} 43. N@f6+ {+12.87/16 5.5s}
Kh8 {-10.58/13 2.7s} 44. Nxg8 {+12.17/14 5.8s} R@h2+ {-12.79/11 2.9s}
45. Qxh2 {+16.22/14 4.4s} Bxh2 {-15.53/12 2.5s} 46. R@h7+ {+20.97/13 3.0s}
Kxh7 {-20.46/12 0.98s} 47. Nf6+ {+37.47/13 1.3s} Kg7 {-35.77/7 0.51s}
48. Q@h7# {+M1/8 1.1s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "108"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. d4 {+0.54/14 2.3s} g6 {0.00/19 4.9s}
3. Nc3 {+0.18/16 2.4s} Bg7 {-0.44/21 5.3s} 4. e4 {+0.38/15 2.3s}
O-O {-0.54/20 5.1s} 5. e5 {+0.87/17 2.4s} Ng4 {-0.65/23 5.3s}
6. h3 {+0.89/23 2.5s} Nxf2 {-0.83/26 5.5s} 7. Kxf2 {+0.90/24 2.7s}
Nc6 {-0.84/26 5.6s} 8. Bc4 {+0.63/20 2.6s} d6 {-1.13/22 5.7s}
9. exd6 {+1.04/20 2.8s} cxd6 {-1.85/27 5.7s} 10. P@h6 {+1.61/19 2.7s}
Bf6 {-1.86/25 5.5s} 11. Rf1 {+2.45/24 2.7s} P@g4 {-2.17/25 5.8s}
12. hxg4 {+2.23/24 2.8s} Bxg4 {-2.16/24 5.6s} 13. P@g7 {+2.09/23 2.8s}
Nxd4 {-1.34/23 5.9s} 14. Ne4 {+1.66/22 2.7s} Bxf3 {-1.08/21 5.8s}
15. gxf3 {+1.44/19 2.8s} Nf5 {-1.49/22 5.8s} 16. gxf8=Q+ {+1.15/25 2.8s}
Qxf8 {-1.73/24 5.8s} 17. N@g4 {+2.18/18 2.8s} P@g7 {-1.81/23 6.1s}
18. hxg7 {+1.74/20 2.8s} Bxg7 {-2.04/21 6.0s} 19. P@e6 {+2.77/20 3.1s}
N@h3+ {-1.81/27 6.6s} 20. Kg2 {+2.09/24 3.1s} fxe6 {-1.79/25 6.5s}
21. Bxe6+ {+1.88/24 3.2s} P@f7 {-2.33/24 6.3s} 22. Bxf5 {+1.89/21 3.1s}
gxf5 {-1.58/22 6.4s} 23. N@h6+ {+1.75/21 3.1s} Bxh6 {-1.05/23 6.4s}
24. Nxh6+ {+1.23/19 3.0s} Kh8 {-0.60/20 6.3s} 25. B@c3+ {+0.97/20 3.1s}
B@e5 {-0.17/22 6.3s} 26. Bxe5+ {+0.19/20 3.1s} dxe5 {-0.17/23 6.3s}
27. Nxf5 {+0.33/20 3.0s} N@f4+ {-0.07/26 6.6s} 28. Bxf4 {+0.12/20 3.0s}
Nxf4+ {-0.07/21 6.4s} 29. Kh2 {+0.48/20 3.1s} P@h4 {+0.44/25 6.6s}
30. Rg1 {+0.54/20 3.2s} P@g3+ {+0.79/23 6.5s} 31. Nfxg3 {-0.66/22 3.3s}
P@f2 {+4.56/22 5.9s} 32. Nxf2 {-3.87/19 2.8s} hxg3+ {+3.62/23 6.4s}
33. Rxg3 {-3.99/19 3.1s} P@h4 {+2.97/25 5.9s} 34. Rg1 {-3.39/19 3.2s}
B@g3+ {+3.09/21 6.5s} 35. Kh1 {-3.24/18 3.1s} B@g7 {+5.61/23 6.3s}
36. B@e3 {-5.00/18 3.0s} Bxf2 {+5.08/23 6.5s} 37. Bxf2 {-5.11/18 3.1s}
N@g3+ {+5.64/21 6.3s} 38. Bxg3 {-6.14/18 3.1s} hxg3 {+7.22/20 6.4s}
39. B@e3 {-5.91/19 3.1s} B@d4 {+6.94/23 6.5s} 40. Bxd4 {-8.06/17 3.0s}
exd4 {+6.57/20 6.5s} 41. B@e1 {-5.24/17 3.1s} B@e2 {+7.73/23 6.6s}
42. Qd2 {-7.61/22 3.1s} Bxf3+ {+8.65/24 6.6s} 43. P@g2 {-8.69/22 3.1s}
Nxg2 {+8.69/24 6.3s} 44. Bxg3 {-7.14/21 3.1s} N@e4 {+10.36/19 6.6s}
45. Rxg2 {-11.53/14 3.1s} Nxd2 {+12.62/19 6.4s} 46. B@h3 {-12.55/16 3.1s}
P@g4 {+13.42/17 6.5s} 47. Bxg4 {-12.85/16 3.1s} Bxg2+ {+12.39/20 6.4s}
48. Kxg2 {-12.45/16 3.1s} P@f3+ {+13.13/18 6.4s} 49. Bxf3 {-13.07/16 2.7s}
Nxf3 {+12.89/17 6.0s} 50. Kxf3 {-15.89/15 3.0s} R@e3+ {+21.12/17 4.9s}
51. Kg2 {-21.62/16 1.9s} Q@f3+ {+22.19/17 3.8s} 52. Kh2 {-28.50/14 1.6s}
Qxg3+ {+30.64/17 2.3s} 53. Kh1 {-29.02/1 0.002s} B@g2+ {+42.10/11 2.2s}
54. Kg1 {-41.17/1 0.002s} B@f2# {+M1/9 1.3s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. d4 {+0.44/19 4.7s} d5 {-0.74/16 2.3s}
3. Bf4 {+0.62/20 5.0s} Bf5 {-0.77/16 2.4s} 4. e3 {+0.66/18 5.1s}
e6 {-0.73/17 2.3s} 5. Bd3 {+0.69/19 5.2s} Ne4 {-0.56/17 2.5s}
6. O-O {+0.93/23 5.4s} Bd6 {-0.87/20 2.5s} 7. Ne5 {+1.29/27 5.6s}
O-O {-1.24/21 2.7s} 8. f3 {+1.31/25 5.4s} f6 {-1.15/19 2.6s}
9. Nd2 {+2.12/25 5.9s} Nxd2 {-2.52/18 2.7s} 10. Bxf5 {+4.44/22 5.8s}
fxe5 {-3.13/19 2.8s} 11. Bxe6+ {+4.89/26 6.1s} Kh8 {-3.77/19 2.8s}
12. dxe5 {+5.01/24 5.8s} Nxf1 {-4.68/23 2.9s} 13. Qxf1 {+6.00/22 5.8s}
Qe7 {-3.41/16 2.8s} 14. P@h6 {+8.82/20 5.8s} Rxf4 {-8.19/17 2.7s}
15. exf4 {+8.29/21 5.8s} Nd7 {-6.13/16 2.7s} 16. N@f7+ {+6.21/25 6.2s}
Qxf7 {-7.88/17 2.8s} 17. Bxf7 {+5.93/20 6.1s} B@d4+ {-7.43/14 2.9s}
18. P@f2 {+7.57/20 6.2s} B6xe5 {-7.23/17 2.9s} 19. fxe5 {+7.61/18 6.0s}
Bxe5 {-7.61/15 2.9s} 20. B@g3 {+8.69/19 5.9s} N@h3+ {-6.54/18 2.9s}
21. gxh3 {+8.67/21 6.1s} P@e2 {-7.14/20 2.9s} 22. hxg7+ {+10.44/24 5.3s}
Bxg7 {-9.03/18 2.7s} 23. N@g6+ {+13.87/23 3.9s} hxg6 {-11.72/1 0.002s}
24. R@h7+ {+13.91/21 4.3s} Kxh7 {-12.85/1 0.001s} 25. Bxg6+ {+15.05/19 3.2s}
Kxg6 {-13.24/18 1.8s} 26. P@f5+ {+18.66/17 3.6s} Kxf5 {-16.51/16 1.4s}
27. B@g4+ {+24.47/15 2.4s} Kg6 {-22.35/13 0.95s} 28. Q@f5+ {+29.95/13 1.8s}
Kh6 {-18.12/1 0.014s} 29. Qh5# {+M1/11 1.2s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} e5 {0.00/21 4.9s} 2. Nf3 {+0.43/20 2.3s} Nc6 {-0.11/26 5.2s}
3. g3 {+0.40/23 2.5s} d5 {-0.37/24 5.1s} 4. Bg2 {+0.38/20 2.4s}
Nf6 {0.00/20 5.0s} 5. O-O {+0.15/19 2.5s} h6 {+0.60/19 5.0s}
6. Nc3 {-0.42/17 2.4s} Be6 {+0.85/19 5.2s} 7. h3 {-0.65/17 2.5s}
Qd7 {+0.96/18 5.2s} 8. Kh2 {-0.83/15 2.5s} Bc5 {+1.52/20 5.2s}
9. a3 {-1.08/17 2.5s} h5 {+2.54/20 5.4s} 10. Bg5 {-2.58/19 2.6s}
Ng4+ {+2.29/23 5.9s} 11. hxg4 {-1.94/19 2.8s} hxg4+ {+1.94/23 5.8s}
12. Nh4 {-1.91/17 2.7s} f6 {+2.36/23 5.8s} 13. Nxd5 {-1.67/22 2.8s}
fxg5 {+1.75/32 6.1s} 14. N@f6+ {-2.05/25 2.9s} gxf6 {+1.89/34 6.5s}
15. Nxf6+ {-1.73/29 3.1s} Kd8 {+1.87/28 5.8s} 16. Nxd7 {-2.53/21 2.7s}
gxh4 {+1.67/34 6.3s} 17. Kg1 {-1.51/25 2.9s} hxg3 {+1.68/25 6.1s}
18. Nxc5 {-1.62/23 2.8s} gxf2+ {+1.76/30 6.2s} 19. Rxf2 {-1.84/28 2.9s}
P@h2+ {+1.68/28 5.9s} 20. Kf1 {-1.93/20 2.8s} h1=Q+ {+1.74/29 6.1s}
21. Bxh1 {-1.85/25 2.8s} Rxh1+ {+2.05/24 5.8s} 22. Kg2 {-1.24/17 2.8s}
B@d5+ {+1.24/24 5.7s} 23. B@e4 {-1.15/17 2.7s} Rxd1 {+1.92/21 5.8s}
24. Rf8+ {-1.25/17 2.7s} B@e8 {+0.22/25 6.1s} 25. Nxb7+ {-1.64/24 2.9s}
Kc8 {+1.24/25 5.8s} 26. Rxe8+ {-1.72/18 2.8s} N@d8 {+2.21/26 6.3s}
27. P@d7+ {-0.34/24 3.1s} Bxd7 {+1.15/24 6.0s} 28. Nd6+ {-0.48/23 2.9s}
cxd6 {+2.40/25 6.2s} 29. Rxd8+ {-2.35/22 3.0s} Nxd8 {+2.50/20 6.1s}
30. N@e7+ {-2.65/19 2.8s} Kb7 {+3.92/22 6.0s} 31. Q@b4+ {-3.42/18 2.8s}
R@b6 {+3.66/21 5.9s} 32. Bxd5+ {-3.04/18 2.9s} Kc7 {+12.26/18 5.1s}
33. Qxb6+ {-10.62/14 2.5s} axb6 {+15.38/15 4.5s} 34. R@c4+ {-12.79/13 2.2s}
P@c6 {+18.42/13 4.5s} 35. Rxd1 {-18.57/12 1.9s} Q@h3+ {+38.20/16 2.5s}
36. Kf2 {-43.02/6 0.56s} Q@g3# {+M1/5 1.1s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "60"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} Nf6 {-0.30/17 2.2s} 2. Nf3 {+0.81/19 4.9s} d5 {-0.75/19 2.4s}
3. g3 {+0.37/25 5.2s} Nc6 {-0.60/17 2.4s} 4. Bg2 {+0.26/21 5.1s}
e5 {-0.32/18 2.4s} 5. O-O {-0.14/21 5.2s} h6 {+0.52/16 2.4s}
6. Nc3 {-0.55/19 5.0s} Be6 {+0.77/17 2.5s} 7. h3 {-0.77/19 5.2s}
Qd7 {+0.75/16 2.5s} 8. Kh2 {-0.96/18 5.2s} Rd8 {+1.55/16 2.5s}
9. a3 {-1.15/18 5.2s} Bd6 {+1.23/17 2.5s} 10. e4 {+0.19/21 5.5s}
Bxh3 {+3.77/19 2.8s} 11. Bxh3 {-4.27/25 5.8s} Qxh3+ {+4.86/24 2.9s}
12. Kxh3 {-4.70/28 6.0s} P@g4+ {+5.15/20 2.8s} 13. Kh2 {-5.05/21 5.6s}
gxf3 {+5.22/21 2.7s} 14. B@h3 {-3.67/21 5.7s} N@g4+ {+4.02/19 2.7s}
15. Kg1 {-3.58/25 5.8s} dxe4 {+3.09/22 2.7s} 16. Nxe4 {-3.58/27 6.0s}
P@e2 {+3.06/23 2.8s} 17. Nxf6+ {-2.50/27 5.6s} Nxf6 {+2.79/25 2.8s}
18. P@g6 {-2.78/37 6.0s} fxg6 {+2.15/16 2.7s} 19. N@e6 {-2.95/30 5.7s}
P@h2+ {+5.98/21 2.7s} 20. Kh1 {-6.98/23 5.2s} B@g2+ {+8.15/22 2.6s}
21. Bxg2 {-10.47/21 5.0s} fxg2+ {+10.84/22 2.2s} 22. Kxg2 {-12.27/22 4.6s}
exf1=Q+ {+14.90/15 2.3s} 23. Qxf1 {-15.63/20 4.6s} R@g1+ {+16.82/17 1.9s}
24. Kf3 {-15.69/16 4.1s} B@g4+ {+17.16/13 2.8s} 25. Ke3 {-15.53/1 0.014s}
Bxe6 {+19.49/14 2.7s} 26. B@h3 {-18.55/14 5.6s} Rxf1 {+21.12/12 2.6s}
27. Bxe6 {-22.72/16 4.5s} Q@e1+ {+24.07/16 1.4s} 28. B@e2 {-22.07/15 3.1s}
Qxf2+ {+20.32/14 1.4s} 29. Kd2 {-20.54/1 0.001s} Qe1+ {+31.05/15 1.3s}
30. Ke3 {-29.79/1 0.002s} P@d4# {+M1/13 0.73s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "1/2-1/2"]
[PlyCount "98"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-0.74/24 5.2s} 5. O-O {+1.06/20 2.4s} O-O {-0.85/26 5.4s}
6. Bg5 {+0.42/21 2.5s} Be7 {+0.21/24 5.3s} 7. c3 {+0.04/20 2.4s}
d6 {-0.01/23 5.5s} 8. Nbd2 {-0.02/21 2.6s} Na5 {+0.16/21 5.2s}
9. Bb5 {0.00/21 2.6s} c6 {+0.12/23 5.7s} 10. Ba4 {-0.12/21 2.8s}
b5 {+0.12/20 5.4s} 11. Bc2 {-0.01/17 2.6s} Nb7 {+0.23/23 5.6s}
12. d4 {-0.09/18 2.7s} h6 {+0.24/21 5.7s} 13. Bh4 {-0.35/19 2.7s}
Bg4 {-0.38/24 5.9s} 14. h3 {+0.59/23 2.8s} Bh5 {-0.58/23 5.7s}
15. dxe5 {-0.07/21 2.7s} dxe5 {+0.28/29 6.4s} 16. P@g4 {-0.13/20 3.0s}
Nxg4 {+0.18/23 6.1s} 17. hxg4 {-0.19/21 2.9s} Bxh4 {+0.65/26 6.1s}
18. gxh5 {-0.62/23 2.8s} Bxf2+ {+0.88/24 5.8s} 19. Rxf2 {-0.85/16 2.8s}
P@e3 {+0.85/22 5.9s} 20. Rf1 {-0.79/18 2.8s} exd2 {+0.82/20 5.9s}
21. Nxe5 {-0.79/19 2.8s} P@h2+ {+1.90/27 6.4s} 22. Kxh2 {-2.41/23 3.1s}
Qh4+ {+2.19/24 6.2s} 23. B@h3 {-2.53/19 2.9s} B@g3+ {+1.29/27 6.4s}
24. Kh1 {-1.76/21 3.0s} Bxe5 {+1.48/24 6.3s} 25. P@h2 {-1.79/19 2.9s}
N@e3 {+0.89/24 6.2s} 26. Qf3 {-0.92/22 3.0s} Nxf1 {+1.41/24 6.1s}
27. Rxf1 {-1.09/22 2.9s} R@e1 {+1.20/21 6.1s} 28. P@h7+ {-1.26/21 3.0s}
Kh8 {+0.29/23 6.1s} 29. B@g1 {-0.55/18 2.9s} Rxf1 {-0.73/22 5.9s}
30. Qxf1 {+0.51/21 2.9s} Qxh5 {-0.51/20 5.8s} 31. N@d7 {+0.37/18 2.8s}
Bxh2 {+4.98/23 6.3s} 32. N@g3 {-0.09/25 3.0s} Bxg3 {-0.21/28 6.3s}
33. Nxf8 {+0.59/27 3.1s} Rxf8 {-0.24/37 6.9s} 34. R@g8+ {+0.25/23 3.0s}
Rxg8 {-0.36/31 6.4s} 35. hxg8=Q+ {+0.39/30 3.3s} Kxg8 {-0.39/1 0.003s}
36. R@e8+ {+0.54/20 2.8s} R@f8 {-0.47/31 6.6s} 37. Rxf8+ {+0.19/27 3.2s}
Kxf8 {-0.34/29 6.3s} 38. R@c8+ {+0.37/22 2.8s} R@d8 {-0.28/35 6.4s}
39. Rxd8+ {-0.14/26 3.1s} Nxd8 {+0.23/28 6.4s} 40. R@h8+ {-0.31/21 3.0s}
R@g8 {0.00/31 6.2s} 41. Rxg8+ {-0.27/27 3.0s} Kxg8 {0.00/29 6.3s}
42. R@e8+ {-0.12/23 2.9s} R@f8 {-0.25/33 3.7s} 43. Rxf8+ {+0.06/26 2.9s}
Kxf8 {+0.05/25 5.7s} 44. R@h8+ {-0.11/20 2.6s} R@g8 {-0.19/25 2.7s}
45. Rxg8+ {+0.10/17 1.2s} Kxg8 {-0.06/20 2.8s} 46. R@e8+ {+0.02/16 1.7s}
R@f8 {0.00/15 1.2s} 47. R@h8+ {+0.02/7 0.60s} Kxh8 {+2.57/1 0.015s}
48. Rxf8+ {-0.23/19 1.8s} R@g8 {+0.08/21 3.5s} 49. Rxg8+ {-0.01/12 0.66s}
Kxg8 {0.00/12 1.1s, Draw by 3-fold repetition} 1/2-1/2

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-0.86/19 2.4s} 5. O-O {+0.76/22 5.2s} O-O {-0.68/22 2.6s}
6. Nc3 {+1.14/24 5.5s} d6 {-1.12/20 2.6s} 7. Bg5 {+1.27/25 5.6s}
h6 {-1.20/24 2.7s} 8. Bxf6 {+1.46/30 5.8s} Qxf6 {-1.33/18 2.6s}
9. Nd5 {+1.44/19 5.6s} Qd8 {-1.42/18 2.7s} 10. Qd2 {+1.09/20 5.5s}
Kh7 {-1.33/14 2.5s} 11. N@g5+ {+0.63/18 5.4s} Kh8 {-0.45/17 2.6s}
12. Nxc7 {+0.24/26 5.8s} hxg5 {+0.68/21 2.8s} 13. Nxa8 {-0.12/26 5.6s}
B@f4 {+0.14/25 2.8s} 14. P@e3 {-0.09/25 5.9s} g4 {-0.05/24 2.8s}
15. exf4 {-0.46/23 5.7s} gxf3 {-0.25/22 2.7s} 16. R@h5+ {+0.22/27 6.0s}
Kg8 {+0.18/20 2.7s} 17. B@h7+ {+1.68/25 5.7s} Kh8 {+0.05/1 0.002s}
18. Bg6+ {+1.64/36 6.1s} N@h6 {-1.50/20 2.7s} 19. f5 {+1.84/22 5.6s}
N@f4 {-2.67/20 2.6s} 20. Bgxf7 {+2.23/23 5.5s} Rxf7 {-2.97/21 2.7s}
21. Qxf4 {+3.00/20 5.7s} exf4 {-2.66/19 2.6s} 22. N@g6+ {+3.46/23 5.9s}
Kg8 {-2.44/20 2.9s} 23. gxf3 {+3.22/19 5.7s} B@h7 {-2.22/18 2.7s}
24. Nxf4 {+3.84/21 5.9s} Ne5 {-3.84/20 2.9s} 25. Bxf7+ {+5.33/23 6.1s}
Nhxf7 {-5.03/21 2.9s} 26. P@g6 {+4.80/23 6.3s} Nxf3+ {-6.12/22 3.0s}
27. Kh1 {+6.43/22 6.2s} P@g2+ {-6.20/20 2.9s} 28. Nxg2 {+6.45/22 6.2s}
Bxg6 {-6.53/20 2.8s} 29. fxg6 {+5.65/23 6.1s} P@h3 {-5.80/20 2.9s}
30. gxf7+ {+9.62/24 5.3s} Kxf7 {-8.49/23 2.8s} 31. P@g6+ {+10.73/22 5.1s}
Kxg6 {-9.52/21 2.6s} 32. Nf4+ {+14.19/21 3.8s} Kf7 {-13.14/19 1.9s}
33. B@g6+ {+15.03/17 3.9s} Ke7 {-14.81/16 1.8s} 34. R@f7+ {+23.15/17 2.3s}
Ke8 {-19.58/1 0.002s} 35. N@c7+ {+34.66/13 2.3s} Qxc7 {-29.51/1 0.001s}
36. Rxc7+ {+43.61/7 1.3s} Kd8 {-47.86/4 0.60s}
37. Q@e7# {+M1/1 0.97s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-0.69/22 5.2s} 6. Bg5 {+0.52/20 2.4s}
Be7 {+0.16/24 5.5s} 7. c3 {+0.01/21 2.6s} d6 {+0.04/22 5.4s}
8. Nbd2 {+0.02/21 2.5s} Na5 {+0.16/21 5.4s} 9. Bb5 {-0.05/20 2.6s}
c6 {0.00/20 5.5s} 10. Ba4 {0.00/18 2.6s} b5 {+0.16/25 5.8s}
11. Bc2 {-0.10/20 2.8s} Nb7 {+0.29/19 5.5s} 12. d4 {-0.27/16 2.5s}
h6 {+0.03/22 5.9s} 13. Bh4 {-0.12/19 2.7s} exd4 {-0.58/25 5.8s}
14. cxd4 {+0.46/22 2.9s} P@h3 {-0.33/24 6.1s} 15. e5 {+0.76/21 3.0s}
Ne8 {-0.58/20 5.9s} 16. Bxe7 {+0.69/18 2.8s} Qxe7 {-1.48/22 5.9s}
17. B@h4 {+1.31/21 2.9s} B@g5 {-1.17/23 5.8s} 18. Nxg5 {+1.64/17 2.8s}
hxg2 {-1.85/24 5.9s} 19. P@f6 {+1.37/20 2.8s} gxf6 {-1.27/23 5.8s}
20. exf6 {+0.92/20 2.8s} Qxf6 {-0.06/30 6.0s} 21. Nde4 {+0.84/22 2.8s}
hxg5 {+0.01/28 6.0s} 22. Nxf6+ {-0.20/27 3.0s} Nxf6 {-0.56/27 6.2s}
23. P@h7+ {-0.43/25 2.9s} Kh8 {-0.37/26 6.2s} 24. Bxg5 {+0.64/25 3.0s}
N@h3+ {-1.59/26 6.0s} 25. Kxg2 {-3.08/1 0.016s} Nxg5 {-0.67/22 6.0s}
26. P@g7+ {+0.25/20 2.9s} Kxg7 {-0.81/1 0.004s} 27. P@h6+ {+1.56/21 2.6s}
Kxh6 {-2.59/21 5.5s} 28. Q@h4+ {+1.05/16 2.8s} B@h5 {-2.20/18 5.5s}
29. B@f4 {+4.76/20 2.7s} Bh3+ {-5.62/26 5.3s} 30. Qxh3 {+7.11/20 2.5s}
N@e6 {-6.04/23 5.1s} 31. Bxg5+ {+6.26/18 2.4s} Nxg5 {-9.81/20 3.6s}
32. N@f5+ {+6.37/23 2.1s} Kg6 {-6.38/23 4.7s} 33. Qhxh5+ {+6.90/17 2.3s}
Nxh5 {-7.35/1 0.002s} 34. Qxh5+ {+9.44/18 2.2s} Kf6 {-10.07/20 3.2s}
35. Qxg5+ {+11.96/16 2.3s} Kxg5 {-14.31/16 3.2s} 36. B@h4+ {+18.10/15 1.3s}
Kg6 {-16.56/14 2.4s} 37. N@e7+ {+26.31/12 1.4s} Kh5 {-23.64/13 1.8s}
38. N@g3+ {+27.10/12 0.79s} Kg4 {-26.24/1 0.002s} 39. f3+ {+36.83/5 0.69s}
Kf4 {-42.28/1 0.002s} 40. B@g5# {+M1/4 0.53s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "77"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-0.83/19 2.4s} 6. Nc3 {+0.96/22 5.1s}
d6 {-1.13/21 2.6s} 7. Bg5 {+1.32/26 5.7s} h6 {-1.02/21 2.6s}
8. Bxf6 {+1.42/30 5.6s} Qxf6 {-1.40/19 2.7s} 9. Nd5 {+1.14/22 5.7s}
Qd8 {-1.34/16 2.5s} 10. Qd2 {+1.86/17 5.4s} Kh7 {-1.17/15 2.6s}
11. N@g5+ {+0.45/19 5.4s} Kh8 {-0.71/15 2.6s} 12. c3 {+0.16/19 5.4s}
hxg5 {+0.98/29 2.7s} 13. Nxg5 {+0.09/28 5.8s} B@f4 {+0.25/19 2.7s}
14. P@e7 {+0.21/31 5.9s} Nxe7 {-0.15/29 2.9s} 15. Nxe7 {+0.53/32 6.3s}
Bxg5 {-0.16/25 2.9s} 16. N@g6+ {+0.11/31 6.1s} fxg6 {+0.38/26 3.1s}
17. Nxg6+ {-0.22/30 6.1s} Kh7 {+1.58/1 0.014s} 18. Nxf8+ {+0.10/32 6.1s}
Qxf8 {+0.22/21 2.8s} 19. Qxg5 {+0.27/33 6.4s} N@h3+ {-0.28/29 3.0s}
20. gxh3 {+1.07/28 5.9s} N@f3+ {-0.25/23 2.8s} 21. Kh1 {+0.68/29 6.2s}
Nxg5 {-0.74/25 2.8s} 22. R@h5+ {+1.30/24 5.8s} Q@h6 {+0.10/23 2.9s}
23. Rxh6+ {+0.26/28 6.0s} Kxh6 {-0.34/22 2.9s} 24. Q@h4+ {+0.60/21 6.0s}
N@h5 {-0.20/22 2.9s} 25. Rg1 {+1.42/25 6.3s} N@f3 {-0.34/20 2.9s}
26. Qxh5+ {+1.90/21 6.1s} Kxh5 {0.00/1 0.015s} 27. B@g4+ {+2.31/26 6.2s}
Kh6 {-2.24/19 2.9s} 28. N@g8+ {+4.36/24 6.2s} Kh7 {-3.77/23 3.0s}
29. P@e7 {+3.14/22 6.4s} Bxg4 {-4.33/21 2.9s} 30. exf8=N+ {+2.96/19 6.1s}
Rxf8 {-2.88/17 3.0s} 31. Rxg4 {+2.37/22 6.2s} B@g6 {-4.22/14 2.8s}
32. B@f5 {+3.38/19 6.1s} R@e1+ {-1.51/17 2.9s} 33. Rxe1 {+5.13/20 5.2s}
Nxe1 {-1.86/20 2.9s} 34. R@h5+ {+13.10/15 4.2s} P@h6 {-10.02/16 1.9s}
35. Rxh6+ {+20.02/17 2.8s} gxh6 {-19.14/1 0.003s} 36. Bxg6+ {+18.92/15 2.9s}
Kg7 {-20.74/10 1.3s} 37. N@h5+ {+28.87/11 2.0s} Kxg6 {-26.33/8 0.81s}
38. Q@g7+ {+34.64/9 1.6s} Kxh5 {-35.82/1 0.002s}
39. Qxh6# {+M1/7 1.1s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.88/19 2.4s} d5 {+0.78/21 5.2s} 5. Bb5 {-0.40/18 2.6s}
Be7 {+0.74/22 5.5s} 6. d4 {-0.73/17 2.6s} O-O {+0.56/22 5.4s}
7. Nge2 {-0.36/18 2.6s} Re8 {+0.69/21 5.6s} 8. O-O {-0.74/20 2.6s}
P@h3 {+0.78/19 5.7s} 9. gxh3 {-0.72/20 2.8s} Bxh3 {+0.65/29 6.1s}
10. Nf4 {-0.58/16 2.8s} Bxf1 {+0.58/19 5.9s} 11. Bxf1 {-0.22/17 2.8s}
Bb4 {+0.52/20 5.7s} 12. B@g2 {-0.18/17 2.7s} R@e1 {0.00/20 5.7s}
13. Qg4 {+0.55/17 2.7s} P@g5 {-0.60/24 5.7s} 14. N@f5 {+0.41/18 2.7s}
Nxd4 {-0.54/24 5.9s} 15. Nxd4 {+0.49/22 2.9s} Bxc3 {+0.01/26 6.2s}
16. P@e6 {+0.75/21 2.9s} Bxd4 {+0.25/24 6.2s} 17. exf7+ {-0.10/23 3.1s}
Kxf7 {+0.37/26 6.4s} 18. P@e6+ {+0.81/21 2.8s} R1xe6 {+0.54/20 5.9s}
19. Nxe6 {-1.03/20 2.9s} Rxe6 {+0.57/26 6.2s} 20. N@h8+ {+0.38/19 2.8s}
Kg8 {+1.02/21 6.0s} 21. Qxe6+ {-0.77/16 2.9s} Kxh8 {+1.47/22 6.1s}
22. Bxg5 {-0.34/15 2.8s} N@c5 {+2.02/22 6.1s} 23. Qh3 {-1.06/17 2.9s}
fxg5 {+2.46/21 6.1s} 24. P@g6 {-1.45/18 2.9s} N@h6 {+3.55/19 5.9s}
25. gxh7 {-3.48/18 2.9s} B@f5 {+4.94/23 6.1s} 26. Qxh6 {-3.62/18 2.9s}
gxh6 {+4.45/20 6.2s} 27. R@f3 {-2.83/18 2.9s} N@h4 {+5.48/24 5.9s}
28. P@g7+ {-3.97/21 2.9s} Kxg7 {+4.99/23 6.2s} 29. R@g8+ {-7.24/18 2.8s}
Kxh7 {+13.64/20 4.2s} 30. Rxd8 {-11.38/18 2.3s} Nxf3+ {+18.84/17 3.2s}
31. Bxf3 {-18.43/16 1.3s} Bxf2+ {+23.21/17 2.5s} 32. Kxf2 {-22.10/14 1.3s}
N@e4+ {+25.57/13 2.5s} 33. Bxe4 {-32.66/11 0.87s} Nxe4+ {+35.39/13 1.7s}
34. Ke3 {-34.53/6 0.81s} Q@d2+ {+41.75/11 1.5s} 35. Kf3 {-41.30/1 0.001s}
Qf2# {+M1/3 1.1s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "68"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.72/21 5.1s} d5 {+0.79/20 2.5s} 5. Bb5 {-0.33/23 5.6s}
Be7 {+0.84/17 2.6s} 6. N@a5 {-0.47/22 5.5s} Qd6 {+2.64/20 2.7s}
7. Qe2 {-1.93/23 5.7s} O-O {+2.17/20 2.8s} 8. Bxc6 {-2.50/21 5.7s}
bxc6 {+2.23/18 2.7s} 9. d4 {-2.44/20 5.5s} B@a6 {+2.57/17 2.7s}
10. Qe3 {-2.07/18 5.4s} Bd7 {+4.00/13 2.6s} 11. N@c5 {-3.22/17 5.4s}
Qxc5 {+3.91/16 2.7s} 12. dxc5 {-3.95/20 5.7s} Rfe8 {+4.43/16 2.7s}
13. Nge2 {-3.78/20 5.7s} N@f5 {+4.67/19 2.9s} 14. Q@g3 {-2.62/24 6.0s}
Bxe2 {+3.49/19 2.8s} 15. Nxe2 {-2.57/26 6.1s} Nxg3 {+3.16/24 2.9s}
16. Qxg3 {-2.57/20 5.8s} Bxc5 {+2.48/20 2.8s} 17. N@h6+ {-2.93/20 5.9s}
Kf8 {+3.25/18 2.7s} 18. Nxc6 {-2.35/17 5.7s} Bxc6 {+2.61/18 2.9s}
19. B@e3 {-2.73/18 5.7s} Bb4+ {+3.76/18 2.8s} 20. P@d2 {-3.28/19 5.8s}
Bd6 {+5.61/16 2.8s} 21. Qxg7+ {-6.46/20 5.7s} Kxg7 {+6.93/20 2.9s}
22. Nf5+ {-6.73/20 5.7s} Kg8 {+5.88/19 2.9s} 23. d3 {-7.06/19 5.6s}
P@g7 {+8.46/18 2.7s} 24. P@h6 {-10.36/18 5.4s} P@h3 {+14.04/16 2.5s}
25. f3 {-10.77/25 5.1s} hxg2 {+10.35/21 2.6s} 26. Rg1 {-12.91/20 4.5s}
N@h3 {+16.16/19 2.1s} 27. hxg7 {-17.06/16 4.1s} Nxg1 {+22.55/15 1.8s}
28. Nh6+ {-19.51/16 3.1s} Kxg7 {+18.00/1 0.003s} 29. Nf5+ {-20.85/16 3.9s}
Kg8 {+22.28/15 1.8s} 30. Nh6+ {-22.37/16 3.4s} Kf8 {+21.79/13 2.2s}
31. P@g7+ {-22.67/14 3.8s} Kxg7 {+25.06/16 1.6s} 32. Nf5+ {-26.23/16 3.1s}
Kg8 {+25.27/13 1.8s} 33. Nh6+ {-25.14/12 3.0s} Kf8 {+28.76/11 1.7s}
34. Kf2 {-26.81/13 2.7s} Q@f1# {+M1/10 1.2s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "64"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Bb5 {-2.03/20 2.5s} Bb4+ {+2.29/22 5.4s}
6. c3 {-2.14/21 2.7s} Bd6 {+1.75/18 5.5s} 7. Qe2+ {-1.43/19 2.6s}
P@e4 {+1.31/18 5.4s} 8. N@h5 {-1.04/18 2.6s} O-O {+0.69/20 5.5s}
9. h4 {-0.29/15 2.5s} a6 {+0.44/18 5.3s} 10. Bxc6 {-0.43/18 2.6s}
bxc6 {+0.09/24 5.8s} 11. Nxg7 {-0.28/17 2.6s} Kxg7 {+0.31/21 5.5s}
12. P@g5 {+0.01/20 2.8s} Kh8 {+1.02/24 5.9s} 13. gxf6 {-1.03/18 2.8s}
Qxf6 {+0.90/26 5.8s} 14. N@h5 {-0.19/23 2.8s} N@d3+ {+0.53/30 6.0s}
15. Qxd3 {-0.17/23 2.7s} exd3 {+0.51/29 5.9s} 16. Nxf6 {-0.43/28 2.9s}
B@g7 {+0.79/29 5.8s} 17. Q@g5 {-0.07/24 2.8s} P@c2 {+0.65/27 5.7s}
18. Qxg7+ {-0.85/28 2.7s} Kxg7 {+0.87/1 0.005s} 19. Nh5+ {-0.57/22 2.7s}
Kg6 {+3.68/31 5.7s} 20. N@f4+ {-3.16/27 2.8s} Bxf4 {+4.77/29 5.5s}
21. Nxf4+ {-2.89/25 2.7s} Kg7 {+6.73/29 5.2s} 22. Nh5+ {-5.17/26 2.5s}
Kg8 {+7.11/26 5.6s} 23. Nf6+ {-4.99/24 2.8s} Kh8 {+7.63/26 5.9s}
24. P@g7+ {-6.76/22 2.7s} Kxg7 {0.00/1 0.012s} 25. Nh5+ {-6.64/20 2.6s}
Kg8 {+11.64/23 5.1s} 26. Nf6+ {-11.08/20 2.3s} Kh8 {+13.99/22 4.9s}
27. B@g7+ {-11.37/18 2.4s} Kxg7 {+3.66/1 0.015s} 28. Nh5+ {-13.66/18 2.3s}
Kg8 {+17.46/17 4.8s} 29. Nf6+ {-16.47/16 2.0s} Kh8 {+21.31/21 3.6s}
30. B@g7+ {-21.99/20 1.7s} Kxg7 {+11.70/1 0.014s} 31. Nh5+ {-23.33/12 1.6s}
Kh8 {+32.33/13 2.8s} 32. Nf3 {-48.99/8 0.76s} Q@e2# {+M1/7 1.1s, Black mates}
0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "85"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. a3 {-1.03/21 5.1s} Bd6 {+1.16/20 2.5s}
6. Nc3 {-0.98/23 5.5s} O-O {+0.97/20 2.7s} 7. Nxd5 {-0.85/21 5.6s}
Re8+ {+1.14/18 2.6s} 8. Be2 {-0.38/23 5.6s} Bf8 {+0.88/19 2.7s}
9. P@c4 {-0.12/23 5.5s} P@e6 {+1.15/22 2.6s} 10. Nxf6+ {+0.87/18 5.6s}
Qxf6 {-1.02/17 2.7s} 11. P@e5 {+2.63/22 5.5s} Qg6 {-2.05/18 2.6s}
12. N@f4 {+2.76/22 5.4s} Qe4 {-2.50/16 2.6s} 13. Nf3 {+3.22/22 5.7s}
Rd8 {-2.64/20 2.7s} 14. Be3 {+3.64/21 5.7s} Nxd4 {-2.95/16 2.5s}
15. Nxd4 {+3.69/31 5.9s} Rxd4 {-2.87/23 2.8s} 16. Qxd4 {+2.98/33 6.0s}
Qxd4 {-3.16/28 2.9s} 17. Bxd4 {+3.77/37 5.9s} P@d2+ {-2.44/33 2.9s}
18. Kf1 {+2.68/35 5.8s} Q@c1+ {-2.62/26 2.8s} 19. R@d1 {+2.39/38 6.4s}
Qxa1 {-1.71/37 2.9s} 20. Rxa1 {+1.93/36 6.1s} R@c1+ {-1.68/28 2.7s}
21. Q@d1 {+2.49/34 6.7s} Rxa1 {-1.85/33 3.0s} 22. Qxa1 {+1.94/32 5.8s}
R@c1+ {-1.53/27 2.6s} 23. R@d1 {+2.41/30 6.3s} Rxa1 {-1.88/29 3.0s}
24. Rxa1 {+2.09/27 5.7s} Q@c1+ {-1.06/27 2.3s} 25. R@d1 {+1.90/28 6.4s}
Qxa1 {-1.37/25 3.0s} 26. Rxa1 {+1.63/24 5.3s} R@c1+ {-0.70/22 2.1s}
27. Rxc1 {+2.01/25 6.4s} dxc1=Q+ {-2.42/20 2.9s} 28. R@d1 {+2.12/20 6.0s}
N@d2+ {-2.39/18 2.9s} 29. Ke1 {+2.74/24 6.1s} Qxd1+ {-3.37/18 2.9s}
30. Bxd1 {+2.61/22 6.2s} Nxc4 {-2.14/16 3.0s} 31. Bc3 {+2.79/22 6.2s}
R@e4+ {-2.71/18 3.0s} 32. P@e3 {+2.48/21 6.3s} P@d2+ {-3.65/17 2.9s}
33. Bxd2 {+4.02/22 6.2s} Nxd2 {-3.61/19 2.9s} 34. Q@e8 {+4.71/19 6.2s}
Rxe3+ {-3.67/18 2.9s} 35. fxe3 {+4.56/20 6.3s} P@f2+ {-4.08/17 3.0s}
36. Kxd2 {+5.22/22 6.2s} N@e4+ {-4.36/21 2.9s} 37. Ke2 {+6.76/26 6.0s}
R@e1+ {-5.74/17 2.9s} 38. Kd3 {+8.94/18 5.7s} Nc5+ {-8.03/16 2.7s}
39. Kd2 {+12.69/29 5.0s} Ne4+ {-12.62/15 2.4s} 40. Kc1 {+16.03/27 4.4s}
B@d2+ {-17.76/14 2.0s} 41. Kb1 {+20.36/1 0.004s} Bd7 {-21.60/15 1.4s}
42. N@e7+ {+37.46/13 1.8s} Kh8 {-15.46/1 0.014s}
43. R@g8# {+M1/8 1.2s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "1-0"]
[PlyCount "81"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.56/20 5.2s} 3. d4 {+2.70/19 2.5s}
cxd4 {-1.80/26 5.6s} 4. Nxd4 {+2.27/23 2.6s} e5 {-1.48/24 5.4s}
5. Nxc6 {+1.67/21 2.6s} bxc6 {-1.37/22 5.7s} 6. P@d6 {+0.83/22 2.7s}
Nf6 {-1.25/22 5.6s} 7. N@c7+ {+1.33/19 2.8s} Qxc7 {-1.16/1 0.003s}
8. dxc7 {+1.00/21 2.8s} Bb4+ {-0.65/26 5.7s} 9. Nc3 {+0.98/17 2.7s}
O-O {-0.88/23 5.5s} 10. Bd3 {+0.91/17 2.7s} N@h4 {-0.16/19 5.5s}
11. Rg1 {+0.55/17 2.6s} P@f4 {+0.46/17 5.4s} 12. Bxf4 {+0.21/16 2.6s}
exf4 {-0.76/20 5.6s} 13. e5 {+0.23/18 2.6s} Re8 {-0.18/21 5.6s}
14. Qe2 {+0.66/16 2.7s} B@h5 {-1.05/23 5.7s} 15. exf6 {+3.09/23 2.9s}
Rxe2+ {-1.75/24 5.8s} 16. Bxe2 {+1.50/22 2.8s} Nxg2+ {-1.51/28 6.2s}
17. Rxg2 {+0.68/20 2.6s} P@d2+ {-1.20/24 5.6s} 18. Kf1 {+1.97/24 2.7s}
Q@h1+ {-3.43/24 5.6s} 19. R@g1 {+1.45/20 2.7s} Bxe2+ {-2.15/23 5.7s}
20. Nxe2 {+2.26/22 2.8s} Qxg2+ {-1.66/28 5.7s} 21. Kxg2 {+2.20/19 2.8s}
f3+ {-1.51/20 5.7s} 22. Kxf3 {+1.65/19 2.7s} B@d5+ {-1.59/27 5.8s}
23. P@e4 {+0.52/17 2.6s} Bxe4+ {-0.50/24 5.7s} 24. Ke3 {+1.32/20 2.7s}
N@d5+ {-1.47/25 6.2s} 25. Kxe4 {+1.29/20 3.0s} Nxf6+ {-1.57/26 6.2s}
26. Kf3 {+1.86/21 3.0s} P@g4+ {-2.40/24 6.2s} 27. Kg2 {+2.32/22 2.9s}
Bb7 {-2.20/22 6.1s} 28. Q@d8+ {+3.84/18 3.0s} Rxd8 {-3.60/26 5.8s}
29. cxd8=Q+ {+1.43/23 2.9s} Q@f8 {-3.54/24 5.6s} 30. N@h6+ {+8.07/23 2.2s}
gxh6 {-9.50/22 4.0s} 31. R@g7+ {+8.15/21 2.3s} Kh8 {-9.90/20 4.2s}
32. Qxf8+ {+12.60/19 1.6s} Bxf8 {-14.01/21 2.6s} 33. Q@g8+ {+16.16/17 1.7s}
Nxg8 {-3.55/1 0.015s} 34. Rxg8+ {+19.35/17 1.2s} Kxg8 {-6.18/1 0.015s}
35. N@f6+ {+18.61/13 1.4s} Kg7 {-19.40/14 2.6s} 36. N@h5+ {+20.12/13 0.92s}
Kg6 {-21.89/16 2.2s} 37. B@e4+ {+20.53/12 1.5s} P@f5 {-22.04/14 2.4s}
38. Nef4+ {+29.00/13 1.0s} Kg5 {-28.21/1 0.002s} 39. P@h4+ {+28.19/11 0.86s}
Kxh4 {-29.82/1 0.003s} 40. B@g3+ {+30.96/11 0.59s} Kg5 {-29.45/1 0.002s}
41. Q@h4# {+M1/9 0.63s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.89/18 2.5s} 3. d4 {+2.41/24 5.2s}
cxd4 {-2.58/21 2.6s} 4. Nxd4 {+1.70/25 5.6s} e5 {-1.91/19 2.6s}
5. Nb5 {+1.71/23 5.5s} a6 {-1.09/22 2.6s} 6. Nd6+ {+0.59/20 5.7s}
Bxd6 {-0.98/21 2.8s} 7. Qxd6 {+0.49/20 5.5s} N@d4 {+0.24/17 2.7s}
8. B@b3 {+0.21/21 5.7s} P@c7 {+0.14/15 2.6s} 9. Qd5 {+0.26/20 5.6s}
Nxb3 {-0.20/18 2.7s} 10. axb3 {+0.38/22 5.9s} Nf6 {-0.10/16 2.7s}
11. N@f5 {+0.65/20 5.6s} Nxd5 {-0.54/19 2.7s} 12. Nxg7+ {+0.43/28 5.9s}
Kf8 {-0.71/17 2.6s} 13. Nf5 {+0.85/20 5.5s} B@f6 {-0.40/23 2.7s}
14. Bh6+ {+0.62/25 5.9s} Kg8 {-0.72/23 2.8s} 15. P@g7 {+0.73/21 5.8s}
Ndb4 {-0.12/19 2.7s} 16. gxh8=Q+ {-0.01/26 6.0s} Bxh8 {+0.49/18 2.7s}
17. Na3 {+0.13/25 6.0s} P@g7 {-0.52/24 2.9s} 18. R@g3 {+1.25/27 5.9s}
Q@g6 {-0.46/20 2.9s} 19. Rxg6 {+0.82/27 6.0s} hxg6 {-0.99/23 2.9s}
20. Nxg7 {+1.31/25 6.0s} Bxg7 {-1.75/21 2.8s} 21. Bxg7 {+3.85/25 5.6s}
Kxg7 {-2.91/25 2.7s} 22. h4 {+4.38/23 5.5s} B@f4 {-3.05/19 2.6s}
23. P@h6+ {+5.65/22 5.8s} Kf8 {-2.92/22 2.4s} 24. B@g7+ {+9.47/25 3.7s}
Ke7 {-8.27/22 1.4s} 25. Q@f6+ {+11.58/22 2.6s} Ke8 {-4.33/1 0.014s}
26. Qxd8+ {+9.85/21 3.0s} Kxd8 {-5.79/18 1.8s} 27. Q@f8+ {+12.21/18 2.3s}
N@e8 {-9.29/18 1.1s} 28. Bf6+ {+11.92/16 2.7s} R@e7 {-8.87/13 1.4s}
29. Bxe7+ {+15.12/15 1.9s} Nxe7 {-11.20/1 0.003s} 30. Qxe8+ {+19.36/12 1.8s}
Kxe8 {-17.46/1 0.002s} 31. N@f6+ {+37.03/8 1.2s} Kf8 {-37.27/4 0.48s}
32. R@e8# {+M1/11 1.1s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "110"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.03/19 2.4s} Nf6 {-1.30/26 5.3s}
3. Nc3 {+1.17/24 2.6s} g6 {-1.57/27 5.4s} 4. Bc4 {+1.52/22 2.4s}
Bg7 {-1.99/25 5.4s} 5. Bxf7+ {+2.32/24 2.7s} Kxf7 {-2.54/25 5.8s}
6. P@h6 {+2.66/21 2.6s} Rf8 {-1.72/20 5.5s} 7. hxg7 {+1.65/19 2.6s}
Kxg7 {-1.54/23 5.7s} 8. e5 {+2.09/18 2.7s} Ng4 {-1.91/21 5.5s}
9. Nf3 {+1.77/21 2.7s} Kg8 {-1.60/19 5.5s} 10. O-O {+1.55/18 2.6s}
P@g7 {-1.99/23 5.4s} 11. B@b3+ {+2.41/20 2.6s} e6 {-2.66/23 5.6s}
12. exd6 {+2.27/22 2.7s} cxd6 {-2.77/23 5.6s} 13. d5 {+2.27/20 2.7s}
e5 {-1.25/22 5.4s} 14. P@e6 {+1.39/15 2.5s} Na6 {-0.97/16 5.3s}
15. Ne4 {+1.52/16 2.6s} P@f4 {-0.61/20 5.4s} 16. h3 {+0.51/14 2.6s}
Nxf2 {+0.77/21 5.7s} 17. Nxf2 {-0.53/17 2.7s} B@b6 {+0.63/22 5.8s}
18. N@f7 {-0.84/17 2.7s} Qe7 {+0.58/20 5.7s} 19. Kh1 {-0.38/18 2.8s}
Nc5 {+0.36/22 5.9s} 20. Bxf4 {-0.03/16 2.8s} exf4 {-0.04/19 5.8s}
21. P@d4 {+0.11/18 2.7s} Nxb3 {+0.76/24 6.1s} 22. axb3 {-0.74/19 2.9s}
B@f5 {+1.54/22 6.0s} 23. N@h6+ {-1.18/21 2.9s} gxh6 {+1.16/1 0.003s}
24. Nxh6+ {-0.85/19 3.1s} Kh8 {+0.66/19 6.2s} 25. Nxf5 {-0.91/17 2.9s}
Rxf5 {+0.65/17 6.0s} 26. Ne4 {-0.22/16 2.9s} N@f6 {+0.92/25 6.2s}
27. Nxf6 {-0.96/25 3.0s} N@g3+ {+1.45/26 6.3s} 28. Kh2 {-0.82/24 3.0s}
Rxf6 {+1.46/31 6.6s} 29. P@h6 {-1.00/25 3.1s} B@f8 {+1.56/26 6.3s}
30. B@h4 {-1.22/23 3.0s} Nxf1+ {+1.45/30 6.6s} 31. Qxf1 {-1.51/23 3.2s}
P@g3+ {+1.35/26 6.5s} 32. Kh1 {-1.29/19 3.0s} N@f2+ {+1.73/28 6.5s}
33. Qxf2 {-1.42/23 3.1s} gxf2 {+1.48/24 6.2s} 34. N@e4 {-1.28/20 2.9s}
Bxe6 {+2.64/23 6.5s} 35. Nxf2 {-2.00/22 3.2s} Bxh6 {+1.68/23 6.8s}
36. Bxf6+ {-1.17/22 3.3s} Qxf6 {+2.08/27 6.9s} 37. dxe6 {-1.16/20 3.3s}
Qxe6 {+2.00/23 6.7s} 38. B@c4 {-1.75/22 3.2s} P@d5 {+2.76/26 6.5s}
39. Bxd5 {-2.07/23 3.2s} R@e1+ {+2.83/24 6.6s} 40. R@g1 {-1.79/23 3.2s}
Rxa1 {+2.52/25 6.5s} 41. Rxa1 {-1.66/22 3.0s} R@e1+ {+2.22/23 6.2s}
42. R@g1 {-1.30/22 2.8s} Qxd5 {+2.45/22 6.6s} 43. Raxe1 {-2.29/16 3.2s}
Bxd4 {+2.65/20 6.6s} 44. Nxd4 {-3.33/18 3.2s} P@g3 {+2.65/24 6.6s}
45. Ng4 {-2.84/19 3.2s} P@f2 {+1.53/24 6.6s} 46. B@f6+ {-2.42/19 3.2s}
B@g7 {+3.37/28 6.7s} 47. Bxg7+ {-3.08/21 3.2s} Bxg7 {+3.04/21 6.5s}
48. B@e6 {-2.41/19 3.3s} fxg1=Q+ {+6.68/20 5.7s} 49. Rxg1 {-4.65/17 2.7s}
B@f7 {+6.64/17 5.7s} 50. P@h6 {-4.41/16 2.8s} Qxd4 {+11.85/20 5.2s}
51. hxg7+ {-11.38/17 2.4s} Qxg7 {+12.07/19 4.8s} 52. B@d4 {-8.61/16 2.4s}
Qxd4 {+14.34/17 4.9s} 53. N@f3 {-13.31/12 2.4s} Qxg1+ {+21.30/17 3.9s}
54. Nxg1 {-27.13/16 1.5s} N@f2+ {+48.85/3 1.2s} 55. Nxf2 {-34.77/1 0.002s}
Q@h2# {+M1/1 1.0s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "53"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.17/27 5.0s} Nf6 {-1.02/21 2.4s}
3. Nc3 {+1.66/28 5.5s} g6 {-1.17/24 2.5s} 4. Bc4 {+1.87/26 5.4s}
Bg7 {-1.69/24 2.6s} 5. Bxf7+ {+2.60/25 5.9s} Kxf7 {-2.39/23 2.7s}
6. P@h6 {+2.71/22 5.5s} Bf8 {-3.05/16 2.6s} 7. Nf3 {+2.72/28 5.6s}
Ng8 {-3.35/22 2.6s} 8. Qd2 {+4.15/26 5.5s} Ke8 {-3.31/23 2.6s}
9. e5 {+3.09/29 5.8s} Nxh6 {-3.08/26 2.8s} 10. Qxh6 {+3.03/29 5.9s}
Bxh6 {-3.61/23 2.6s} 11. Bxh6 {+2.58/28 6.0s} B@f8 {-2.38/24 2.8s}
12. Bxf8 {+2.88/26 5.8s} Rxf8 {-2.61/22 2.7s} 13. B@h6 {+3.45/25 5.6s}
B@h8 {-2.91/23 2.8s} 14. Bxf8 {+3.27/24 5.9s} Kxf8 {-2.84/20 2.8s}
15. N@h6 {+3.63/24 5.9s} B@g8 {-3.16/20 2.8s} 16. Nxg8 {+2.98/24 5.9s}
Kxg8 {-2.82/23 2.8s} 17. B@c4+ {+3.92/24 5.9s} P@f7 {-3.31/21 2.8s}
18. Bxf7+ {+4.78/26 5.9s} Kxf7 {-3.79/21 2.8s} 19. Ng5+ {+5.21/27 6.2s}
Kg7 {-4.34/24 2.8s} 20. P@h6+ {+5.26/23 6.1s} Kf8 {-3.45/19 2.8s}
21. B@e6 {+6.60/23 5.5s} B@g8 {-5.00/22 2.6s} 22. Bxg8 {+6.63/22 5.5s}
dxe5 {-4.54/20 2.6s} 23. B@e6 {+7.42/20 5.3s} P@d2+ {-8.53/16 2.3s}
24. Kf1 {+7.14/22 5.2s} Q@c1+ {-7.71/21 2.4s} 25. Nd1 {+14.33/20 3.4s}
Qxa1 {-14.88/19 1.5s} 26. Nxh7+ {+52.56/7 1.2s} Ke8 {-35.86/1 0.002s}
27. P@f7# {+M1/2 1.0s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "78"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+2.05/19 2.4s}
Nf6 {-1.53/19 5.0s} 4. Nf3 {+1.57/16 2.6s} Nc6 {-1.33/25 5.5s}
5. Bb5 {+1.48/17 2.5s} a6 {-1.25/22 5.6s} 6. Bxc6+ {+0.76/19 2.7s}
bxc6 {-0.72/21 5.7s} 7. O-O {+0.61/16 2.6s} B@h5 {-0.07/19 5.4s}
8. e5 {+0.39/18 2.6s} Nd5 {-0.41/22 5.5s} 9. N@g3 {+0.50/16 2.6s}
Bxf3 {+0.45/25 5.7s} 10. Qxf3 {-0.39/22 2.8s} N@h4 {+0.23/25 5.9s}
11. Qg4 {-0.68/19 2.7s} Nxg2 {+1.44/22 5.8s} 12. Kxg2 {-1.48/21 2.8s}
h5 {+2.16/23 5.8s} 13. Qe2 {-1.54/19 2.7s} dxe5 {+1.85/26 5.8s}
14. dxe5 {-1.69/25 2.9s} Nxc3 {+1.86/31 6.0s} 15. bxc3 {-1.53/26 2.9s}
P@g4 {+2.13/30 6.2s} 16. f3 {-1.71/29 3.0s} gxf3+ {+1.79/28 6.1s}
17. Rxf3 {-1.80/22 2.9s} P@g4 {+2.51/27 6.1s} 18. Rxf7 {-2.40/26 3.0s}
P@f3+ {+2.54/29 6.4s} 19. Rxf3 {-2.49/23 2.8s} gxf3+ {+2.33/24 5.9s}
20. Kxf3 {-1.81/23 2.9s} N@g1+ {+2.65/25 6.1s} 21. Kf2 {-2.09/21 2.8s}
Nxe2 {+2.37/22 6.0s} 22. B@g6+ {-2.00/22 2.9s} Kd7 {+2.25/27 6.1s}
23. Kxe2 {-2.02/16 2.9s} Qh4 {+2.32/19 5.9s} 24. N@f3 {-1.99/23 2.9s}
Qc4+ {+2.21/27 5.8s} 25. P@d3 {-2.28/19 2.8s} Qxc3 {+3.11/23 5.8s}
26. P@f5 {-2.07/21 2.8s} R@g2+ {+3.53/23 5.7s} 27. P@f2 {-2.79/22 2.7s}
Qxc2+ {+3.90/22 5.7s} 28. Bd2 {-3.81/21 2.7s} Rxf2+ {+4.66/22 5.6s}
29. Kxf2 {-3.55/17 2.7s} P@e3+ {+5.30/18 5.2s} 30. Kxe3 {-5.47/17 2.5s}
Bc5+ {+7.52/22 5.1s} 31. P@d4 {-5.41/15 2.4s} P@f4+ {+7.35/20 4.8s}
32. Kf2 {-5.51/19 2.6s} Bxd4+ {+10.99/23 4.3s} 33. Nxd4 {-10.17/18 2.5s}
Qxd2+ {+12.99/17 4.5s} 34. R@e2 {-12.49/15 2.0s} B@e3+ {+16.57/16 3.3s}
35. Kg2 {-14.05/14 1.4s} Q@f2+ {+15.08/16 2.8s} 36. Kh3 {-15.28/15 1.3s}
P@g4+ {+17.14/16 2.3s} 37. Kh4 {-8.22/1 0.014s} Qxh2+ {+17.18/13 2.4s}
38. Rxh2 {-14.95/11 1.1s} Qxh2+ {+20.35/13 1.6s} 39. Kg5 {-19.31/11 0.94s}
P@h6# {+M1/10 1.2s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "71"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+1.96/20 5.1s}
Nf6 {-1.68/18 2.4s} 4. Nf3 {+1.48/20 5.3s} Nc6 {-1.31/18 2.6s}
5. Bb5 {+1.38/21 5.3s} a6 {-1.01/18 2.6s} 6. Ba4 {+1.73/23 5.7s}
b5 {-1.61/20 2.7s} 7. Nxb5 {+1.54/21 5.6s} axb5 {-1.53/20 2.7s}
8. Bxb5 {+1.56/23 6.0s} N@a7 {-1.58/21 2.7s} 9. Bd3 {+2.04/19 5.6s}
Nb4 {-1.60/17 2.5s} 10. O-O {+1.74/20 5.6s} Nxd3 {-1.78/16 2.7s}
11. cxd3 {+1.84/19 5.5s} B@h5 {-1.52/13 2.6s} 12. P@g5 {+1.95/19 5.6s}
Nc6 {-0.83/18 2.7s} 13. Be3 {+1.38/21 5.9s} Ng4 {-1.89/18 2.7s}
14. N@g3 {+2.50/21 5.8s} Nxe3 {-2.48/18 2.7s} 15. fxe3 {+2.79/21 6.0s}
B@g4 {-2.36/18 2.9s} 16. Nxh5 {+2.91/20 5.8s} Bxh5 {-2.55/16 2.8s}
17. B@b5 {+3.92/22 5.9s} N@a7 {-3.38/17 2.8s} 18. Ba4 {+4.03/20 5.8s}
Bd7 {-3.87/16 2.7s} 19. N@g3 {+4.72/23 5.9s} Bxf3 {-5.35/21 2.7s}
20. Qxf3 {+5.32/21 5.9s} N@e5 {-4.58/20 2.8s} 21. dxe5 {+4.19/22 5.7s}
Nxe5 {-4.50/20 3.1s} 22. Qf2 {+5.92/20 5.4s} Bxa4 {-9.50/17 2.3s}
23. d4 {+7.06/19 5.5s} B@g6 {-3.76/18 2.8s} 24. dxe5 {+4.19/22 5.8s}
P@h4 {-3.47/21 2.8s} 25. Ne2 {+4.26/22 6.0s} dxe5 {-4.27/15 2.8s}
26. P@f6 {+4.76/21 5.9s} P@g3 {-4.16/17 3.0s} 27. hxg3 {+5.02/22 6.4s}
hxg3 {-4.41/18 3.0s} 28. Qxg3 {+5.73/20 6.2s} Bxe4 {-6.36/18 3.0s}
29. fxg7 {+7.33/24 6.3s} Bxg7 {-7.27/18 3.1s} 30. P@f6 {+7.60/21 6.1s}
Bf8 {-8.47/19 3.1s} 31. P@g7 {+9.14/20 6.3s} P@f4 {-6.84/19 3.0s}
32. gxh8=Q {+9.11/25 5.7s} fxg3 {-9.39/21 2.7s} 33. Qxf8+ {+13.68/23 4.0s}
Kxf8 {-12.87/19 2.2s} 34. R@h8+ {+18.68/21 3.6s} Q@g8 {-17.94/1 0.001s}
35. Rxg8+ {+31.68/20 2.2s} Kxg8 {-39.06/1 0.002s}
36. Q@g7# {+M1/12 1.3s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "116"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {+0.56/14 2.2s} g6 {-0.01/16 4.8s}
3. Nc3 {+0.18/16 2.4s} Bg7 {-0.38/22 5.2s} 4. e4 {+0.39/16 2.4s}
O-O {-0.58/18 5.1s} 5. e5 {+0.83/17 2.5s} Ng4 {-0.58/19 5.3s}
6. h3 {+0.86/23 2.6s} Nxf2 {-0.97/27 5.5s} 7. Kxf2 {+0.89/26 2.8s}
Nc6 {-0.86/29 5.7s} 8. Bc4 {+0.74/20 2.6s} d6 {-1.03/21 5.7s}
9. exd6 {+1.00/20 2.8s} cxd6 {-1.81/24 5.6s} 10. P@h6 {+1.59/18 2.6s}
Bf6 {-1.89/25 5.5s} 11. Rf1 {+2.45/24 2.7s} P@g4 {-2.17/25 5.7s}
12. hxg4 {+2.16/24 2.7s} Bxg4 {-2.14/24 5.6s} 13. P@g7 {+2.09/22 2.8s}
Nxd4 {-1.33/22 5.8s} 14. Ne4 {+1.74/22 2.7s} Bxf3 {-1.07/23 5.8s}
15. gxf3 {+1.38/18 2.8s} Nf5 {-1.55/22 5.8s} 16. gxf8=Q+ {+1.12/25 2.8s}
Qxf8 {-1.79/24 5.8s} 17. N@g4 {+2.17/17 2.7s} P@g7 {-1.82/23 6.1s}
18. hxg7 {+1.75/19 2.8s} Bxg7 {-2.05/21 6.0s} 19. P@e6 {+2.73/20 3.0s}
N@h3+ {-1.77/27 6.5s} 20. Kg2 {+2.04/25 3.0s} fxe6 {-1.82/25 6.4s}
21. Bxe6+ {+1.85/24 3.2s} P@f7 {-2.33/24 6.3s} 22. Bxf5 {+1.88/21 3.1s}
gxf5 {-1.59/22 6.2s} 23. N@h6+ {+1.76/21 3.1s} Bxh6 {-0.98/23 6.4s}
24. Nxh6+ {+1.24/19 3.0s} Kh8 {-0.54/21 6.1s} 25. B@c3+ {+1.01/20 3.0s}
B@e5 {-0.16/22 6.3s} 26. Bxe5+ {+0.14/20 3.1s} dxe5 {-0.22/23 6.2s}
27. Nxf5 {+0.36/22 3.1s} N@f4+ {-0.02/26 6.5s} 28. Bxf4 {+0.11/20 3.0s}
Nxf4+ {-0.12/22 6.3s} 29. Kh2 {+0.41/18 3.1s} P@h4 {+0.40/24 6.5s}
30. Rg1 {+0.51/21 3.1s} P@g3+ {+0.86/23 6.5s} 31. Nfxg3 {-0.75/22 3.1s}
P@f2 {+4.57/22 5.8s} 32. Nxf2 {-4.13/20 2.7s} hxg3+ {+3.64/22 6.4s}
33. Rxg3 {-3.67/19 3.0s} P@h4 {+3.05/25 5.9s} 34. Rg1 {-3.32/19 3.1s}
B@g3+ {+3.12/21 6.4s} 35. Kh1 {-3.27/18 3.1s} B@g7 {+5.58/26 6.2s}
36. B@e3 {-5.09/19 2.9s} Bxf2 {+5.04/22 6.4s} 37. Bxf2 {-5.05/18 3.1s}
N@g3+ {+5.54/21 6.3s} 38. Kh2 {-4.57/19 3.1s} N@e2 {+5.60/19 6.0s}
39. B@g2 {-4.14/18 3.0s} Nxg1 {+5.00/25 6.6s} 40. Qxg1 {-4.23/23 3.2s}
Nge2 {+5.96/24 6.4s} 41. Bxh4 {-5.50/22 3.2s} Nxg1 {+6.79/22 6.8s}
42. Rxg1 {-6.22/21 3.2s} R@h5 {+7.32/20 6.5s} 43. B@g3 {-6.90/17 3.2s}
Nxg2 {+7.78/22 6.5s} 44. Rxg2 {-7.76/19 3.2s} B@f4 {+8.17/20 6.4s}
45. R@h3 {-7.15/16 3.1s} Q@f1 {+9.07/20 6.3s} 46. N@g1 {-9.77/16 2.9s}
Bxg3+ {+10.06/20 6.2s} 47. Bxg3 {-9.77/18 2.8s} Rxh3+ {+9.80/22 6.1s}
48. Kxh3 {-9.41/17 3.0s} R@h1+ {+9.72/17 6.4s} 49. N@h2 {-7.71/19 3.1s}
Rxg1 {+7.89/27 6.4s} 50. Nxf1 {-6.92/21 3.2s} N@g5+ {+9.31/22 6.5s}
51. Kh2 {-8.82/21 3.3s} Nxf3+ {+10.51/21 6.5s} 52. Kh3 {-10.77/1 0.003s}
Ng5+ {+13.37/22 6.3s} 53. Kh2 {-13.27/21 3.0s} Rxf1 {+14.86/23 5.2s}
54. B@g4 {-13.52/19 2.5s} N@f3+ {+15.38/18 4.9s} 55. Bxf3 {-13.91/1 0.002s}
Nxf3+ {+16.58/19 3.9s} 56. Kh3 {-13.09/1 0.001s} P@g4+ {+22.86/14 3.9s}
57. Kxg4 {-19.98/1 0.002s} f5+ {+39.14/13 2.1s} 58. Kh3 {-41.81/4 0.53s}
B@g4# {+M1/6 1.3s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "81"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nc3 {+0.80/17 4.7s} d5 {-0.98/17 2.3s}
3. Bf4 {+1.19/20 5.0s} Bf5 {-1.33/16 2.4s} 4. e3 {+1.32/20 5.2s}
e6 {-1.36/19 2.4s} 5. Bd3 {+1.46/20 5.4s} Bg6 {-1.04/18 2.5s}
6. Nge2 {+1.25/20 5.1s} Bd6 {-1.15/18 2.4s} 7. O-O {+1.24/21 5.5s}
O-O {-1.12/18 2.5s} 8. Nb5 {+1.53/19 5.3s} Nc6 {-1.25/18 2.6s}
9. Nxd6 {+1.46/23 5.5s} cxd6 {-1.49/19 2.6s} 10. B@h4 {+1.84/20 5.5s}
N@f5 {-1.63/17 2.5s} 11. Bxf5 {+2.16/27 5.9s} Bxf5 {-2.29/24 2.8s}
12. Bxd6 {+2.81/27 6.0s} Qxd6 {-2.76/24 2.8s} 13. P@e5 {+3.07/31 6.3s}
Nxe5 {-2.65/23 3.0s} 14. dxe5 {+2.86/26 6.2s} Qxe5 {-2.53/21 2.8s}
15. N@f3 {+3.09/28 6.1s} Qc7 {-3.10/23 3.0s} 16. Bxf6 {+3.33/26 6.2s}
gxf6 {-3.03/22 2.9s} 17. N@h5 {+3.07/25 6.2s} P@g7 {-3.03/23 3.0s}
18. Nxg7 {+2.88/22 6.1s} B@h6 {-2.25/20 2.9s} 19. Nxf5 {+2.18/23 6.4s}
exf5 {-2.01/18 3.0s} 20. N@h5 {+2.92/18 6.0s} P@g7 {-2.76/17 2.9s}
21. B@f4 {+0.91/24 6.1s} B@g4 {+0.62/21 2.8s} 22. Bxh6 {+0.17/28 6.3s}
Bxh5 {+0.50/23 2.9s} 23. B@g3 {+0.22/21 5.8s} Bxf3 {+0.27/21 2.8s}
24. gxf3 {-0.66/25 6.2s} N@h3+ {+0.80/23 3.0s} 25. Kh1 {-0.60/23 6.0s}
B@e4 {+1.14/19 2.9s} 26. Nd4 {+0.42/18 5.9s} Bxf3+ {-0.69/14 2.8s}
27. Qxf3 {+0.53/21 6.1s} gxh6 {-0.04/22 2.9s} 28. Bxc7 {+0.71/25 6.2s}
B@e4 {-0.41/20 2.8s} 29. B@g2 {+1.38/25 6.2s} Bxf3 {-0.90/23 2.9s}
30. Q@g3+ {+1.47/29 6.1s} P@g4 {-1.69/24 2.8s} 31. Bxf3 {+1.54/28 5.8s}
N@g6 {-0.64/28 2.9s} 32. Nxf5 {+7.49/28 5.4s} gxf3 {-5.57/26 2.7s}
33. Nxh6+ {+7.32/27 5.1s} Kh8 {-4.98/24 2.6s} 34. P@g7+ {+9.86/28 4.5s}
Kxg7 {-5.57/1 0.002s} 35. Nf5+ {+8.13/25 4.8s} Kg8 {-8.52/23 2.1s}
36. Ne7+ {+13.73/24 3.4s} Kh8 {-9.49/18 2.2s} 37. P@g7+ {+13.55/22 3.7s}
Kxg7 {-10.67/1 0.003s} 38. P@h6+ {+20.73/21 2.7s} Kxh6 {-19.64/18 1.2s}
39. Nf5+ {+23.23/18 3.0s} Kh5 {-14.14/1 0.013s} 40. B@g4+ {+25.01/18 2.1s}
Kg5 {-17.62/1 0.012s} 41. B@h6# {+M1/14 2.0s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {-0.29/22 5.1s}
4. e4 {+0.26/16 2.4s} Bg7 {-0.91/23 5.4s} 5. e5 {+0.87/17 2.5s}
Ng4 {-0.97/20 5.5s} 6. Bb5+ {+1.55/19 2.6s} Nc6 {-0.55/20 5.6s}
7. d5 {+1.14/18 2.7s} dxe5 {-0.13/20 5.8s} 8. dxc6 {+0.46/19 2.8s}
O-O {-0.12/24 5.8s} 9. Qxd8 {-0.05/17 2.7s} Rxd8 {-0.64/23 5.7s}
10. cxb7 {-0.79/17 2.7s} Bxb7 {+0.83/21 5.9s} 11. P@c6 {-0.89/17 2.8s}
Ba6 {+0.84/19 5.7s} 12. Bxa6 {-0.73/18 2.8s} e4 {+2.54/23 5.7s}
13. B@d5 {-0.94/18 2.6s} exf3 {+2.73/22 5.7s} 14. Bxf7+ {-2.15/19 2.7s}
Kh8 {+3.28/23 5.7s} 15. Bd5 {-1.40/16 2.7s} Rxd5 {+3.19/19 5.8s}
16. N@f7+ {-3.02/18 2.7s} Kg8 {+3.04/1 0.002s} 17. Nxd5 {-2.62/16 2.7s}
Q@e6+ {+4.20/20 6.0s} 18. R@e3 {-4.85/17 2.9s} fxg2 {+7.24/23 5.8s}
19. Q@f3 {-4.69/21 2.9s} gxh1=Q+ {+5.67/24 6.2s} 20. Qxh1 {-6.16/20 2.8s}
Qxf7 {+6.31/20 5.9s} 21. P@f6 {-4.41/16 2.8s} Nxe3 {+5.59/22 6.0s}
22. Bxe3 {-4.99/21 2.9s} exf6 {+4.73/21 5.9s} 23. N@e7+ {-5.13/19 2.8s}
Kh8 {+4.98/26 6.3s} 24. P@h6 {-4.52/22 3.0s} B@a5+ {+4.78/24 6.1s}
25. b4 {-3.52/20 2.9s} Bxh6 {+4.82/22 6.1s} 26. Bxh6 {-4.66/18 2.9s}
P@g7 {+6.17/19 6.0s} 27. Bxg7+ {-5.89/16 2.9s} Qxg7 {+6.71/19 6.4s}
28. P@h6 {-6.15/15 3.0s} Bxb4+ {+8.27/19 6.2s} 29. c3 {-6.69/17 3.0s}
Bxc3+ {+8.04/20 6.2s} 30. Nxc3 {-7.59/16 3.1s} Qxe7+ {+8.74/17 6.2s}
31. B@e3 {-8.58/15 3.0s} N@c2+ {+9.87/18 6.4s} 32. Kd2 {-10.47/17 3.1s}
Nxe3 {+10.23/17 6.2s} 33. B@g7+ {-9.82/15 3.0s} Kg8 {+10.96/17 6.3s}
34. fxe3 {-9.47/14 3.0s} R@b2+ {+11.41/15 6.2s} 35. N@c2 {-10.58/14 2.9s}
Qd6+ {+12.55/18 6.0s} 36. Kc1 {-11.46/17 2.8s} Rxc2+ {+14.30/19 5.0s}
37. Kxc2 {-13.61/18 2.2s} R@d2+ {+17.26/17 3.6s} 38. Kb3 {-15.58/14 1.5s}
N@c5+ {+17.95/17 3.6s} 39. Ka3 {-18.17/11 1.7s} Nd3+ {+28.82/11 2.5s}
40. Ka4 {-29.38/10 0.81s} Qb4# {+M1/6 1.2s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {+0.05/18 2.4s}
4. e4 {+0.56/19 5.1s} Bg7 {-0.57/18 2.5s} 5. Bb5+ {+1.35/20 5.3s}
c6 {-1.16/16 2.5s} 6. Be2 {+1.64/22 5.2s} O-O {-1.62/19 2.5s}
7. e5 {+1.99/22 5.4s} Ng4 {-1.71/21 2.6s} 8. exd6 {+1.78/22 5.6s}
exd6 {-1.94/20 2.7s} 9. O-O {+1.92/23 5.7s} h6 {-1.84/18 2.6s}
10. P@g5 {+2.07/21 5.5s} hxg5 {-1.86/21 2.7s} 11. Nxg5 {+2.80/21 5.6s}
Nxh2 {-2.30/19 2.6s} 12. Kxh2 {+2.78/22 5.8s} P@h6 {-2.56/21 2.7s}
13. Nge4 {+3.32/24 5.8s} f5 {-2.52/19 2.7s} 14. Nxd6 {+3.90/25 6.0s}
Qxd6+ {-3.86/22 2.9s} 15. P@e5 {+3.02/24 5.8s} Qd8 {-3.45/19 2.6s}
16. P@f6 {+3.88/25 5.8s} Bxf6 {-3.39/23 2.8s} 17. exf6 {+3.40/30 6.2s}
Qxf6 {-3.31/24 2.8s} 18. B@e5 {+3.65/26 5.9s} Qh4+ {-3.54/25 2.9s}
19. Kg1 {+3.96/26 5.9s} N@g4 {-3.58/23 2.6s} 20. Bxg4 {+2.88/24 5.7s}
fxg4 {-2.42/26 2.9s} 21. Bxh6 {+5.28/22 5.9s} Qxh6 {-5.33/19 2.8s}
22. N@e7+ {+5.96/21 5.9s} Kf7 {-5.62/18 2.8s} 23. Nxc8 {+6.67/23 5.9s}
B@f3 {-5.47/17 2.8s} 24. Nd6+ {+6.60/20 5.5s} Kg8 {-5.73/18 2.7s}
25. P@f7+ {+7.58/22 5.6s} Rxf7 {-7.43/17 2.7s} 26. Nxf7 {+7.04/20 5.6s}
Kxf7 {-6.48/15 2.7s} 27. N@d6+ {+9.50/23 4.2s} Ke6 {-7.00/19 2.1s}
28. B@f7+ {+9.81/21 4.4s} Kd7 {-8.43/17 2.0s} 29. Qxf3 {+12.21/23 3.7s}
gxf3 {-13.47/20 2.1s} 30. B@e6+ {+17.76/13 2.1s} Kc7 {-15.43/12 1.0s}
31. Nc4+ {+28.88/11 1.6s} Kd8 {-27.80/8 0.58s}
32. R@e8# {+M1/8 1.1s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "1-0"]
[PlyCount "81"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} g6 {+0.44/19 4.7s} 2. h4 {+0.36/19 2.3s} Bg7 {-0.42/21 5.1s}
3. h5 {+0.38/20 2.5s} Nc6 {-0.19/21 5.2s} 4. hxg6 {-0.04/20 2.5s}
hxg6 {-0.25/25 5.5s} 5. Rxh8 {+0.08/20 2.7s} Bxh8 {-0.24/23 5.4s}
6. R@h7 {+0.15/16 2.6s} Bf6 {-0.35/20 5.6s} 7. Nc3 {+0.65/17 2.7s}
d5 {-0.43/18 5.4s} 8. d4 {+0.82/16 2.6s} e5 {-0.26/18 5.6s}
9. dxe5 {-0.39/17 2.7s} Nxe5 {+1.05/20 5.7s} 10. Nxd5 {-0.97/19 2.7s}
P@g3 {+2.09/24 5.9s} 11. fxg3 {-1.79/23 2.7s} Be6 {+2.21/22 5.7s}
12. Nxf6+ {-2.40/15 2.7s} Nxf6 {+2.43/24 5.9s} 13. Rh8+ {-2.51/17 2.8s}
R@g8 {+2.35/21 5.8s} 14. Rxg8+ {-3.54/18 2.7s} Nxg8 {+0.46/23 5.9s}
15. B@d4 {-1.18/22 2.9s} P@f2+ {+0.94/24 5.8s} 16. Kxf2 {-0.87/22 2.7s}
N@e4+ {+0.46/29 6.0s} 17. Ke1 {-0.59/25 2.9s} Bg4 {+0.87/27 5.8s}
18. P@h7 {-0.29/23 2.7s} R@h8 {-0.27/23 6.0s} 19. hxg8=Q+ {+0.33/22 2.9s}
Rxg8 {-0.97/22 6.0s} 20. P@f2 {+0.82/20 2.8s} Bxd1 {-2.61/22 5.9s}
21. P@h7 {+2.91/20 3.0s} Qf6 {-1.39/20 5.9s} 22. R@f4 {+3.44/20 2.8s}
Rh8 {-3.10/21 5.9s} 23. Rxf6 {+3.85/18 2.9s} Bxc2 {-4.07/19 5.7s}
24. Bd2 {+5.81/15 2.7s} P@e2 {-5.05/18 5.8s} 25. Q@g8+ {+5.79/16 2.8s}
Q@f8 {-5.05/22 5.9s} 26. Qxf8+ {+5.47/21 3.0s} Rxf8 {-5.20/21 5.9s}
27. Q@b5+ {+5.13/19 2.8s} Nc6 {-5.50/21 5.9s} 28. Nxe2 {+9.51/14 2.8s}
Nxd2 {-10.44/18 5.7s} 29. P@g7 {+10.64/18 2.7s} Nf3+ {-9.86/18 5.8s}
30. gxf3 {+11.62/15 2.9s} B@b4+ {-9.11/16 5.9s} 31. P@c3 {+7.64/15 2.8s}
Q@e5 {-4.99/17 5.8s} 32. Qxe5+ {+7.41/19 2.9s} Nxe5 {-12.69/20 5.7s}
33. gxf8=Q+ {+10.72/18 2.9s} Bxf8 {-9.73/21 5.8s} 34. Q@b5+ {+15.56/17 2.8s}
Nc6 {-12.84/20 5.5s} 35. h8=Q {+10.16/15 2.9s} Bf5 {-10.07/14 5.9s}
36. N@g7+ {+18.76/13 2.7s} Ke7 {-19.17/16 5.2s} 37. Nxf5+ {+19.31/15 2.4s}
gxf5 {-19.16/15 4.4s} 38. Rxf7+ {+26.67/13 2.3s} Kxf7 {-27.99/12 3.0s}
39. Qxf5+ {+35.47/11 1.4s} Ke7 {-37.52/14 1.9s} 40. R@d7+ {+40.47/7 0.81s}
Ke8 {-46.48/1 0.002s} 41. Qhxf8# {+M1/9 0.64s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "85"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} g6 {+0.77/17 2.2s} 2. h4 {+0.24/21 5.0s} Bg7 {-0.28/20 2.4s}
3. h5 {+0.59/22 5.3s} Nc6 {+0.11/20 2.5s} 4. Nc3 {+0.88/22 5.3s}
d5 {-0.56/19 2.5s} 5. hxg6 {+0.58/23 5.5s} hxg6 {-0.47/18 2.6s}
6. Rxh8 {+0.55/20 5.5s} Bxh8 {-0.52/19 2.6s} 7. R@h1 {+0.80/23 5.5s}
P@h5 {-0.67/15 2.6s} 8. d4 {+0.94/21 5.4s} Nf6 {-0.80/20 2.6s}
9. Bb5 {+1.19/23 5.5s} Bg4 {-1.09/19 2.5s} 10. P@f3 {+1.45/19 5.4s}
Bd7 {-1.54/19 2.5s} 11. Nge2 {+2.02/18 5.4s} a6 {-2.04/17 2.6s}
12. Bxc6 {+2.06/17 5.3s} bxc6 {-1.71/18 2.6s} 13. Nf4 {+2.00/18 5.4s}
B@d6 {-1.37/16 2.5s} 14. Qe2 {+2.28/20 5.4s} Rb8 {-1.94/19 2.6s}
15. N@e5 {+2.01/21 5.4s} Bxe5 {-1.95/19 2.6s} 16. dxe5 {+2.17/21 5.7s}
Nh7 {-1.72/20 2.8s} 17. B@d4 {+2.50/25 5.8s} N@e6 {-2.21/17 2.7s}
18. Nxe6 {+2.33/20 5.8s} Bxe6 {-2.57/19 2.8s} 19. N@c5 {+3.14/20 5.9s}
Bc8 {-2.94/17 2.8s} 20. e6 {+3.32/22 6.1s} Bf6 {-2.57/19 3.0s}
21. exf7+ {+2.39/23 6.2s} Kxf7 {-2.52/19 2.9s} 22. P@e5 {+2.47/22 6.0s}
Bg7 {-2.29/23 2.9s} 23. e6+ {+3.64/28 6.2s} Kf8 {-2.37/22 2.9s}
24. Bxg7+ {+3.19/25 6.0s} Kxg7 {-2.98/24 3.0s} 25. e4 {+3.77/25 6.1s}
d4 {-3.64/20 2.9s} 26. B@h6+ {+4.04/20 6.1s} Kg8 {-3.62/19 2.9s}
27. Nxa6 {+5.18/30 6.3s} Bxe6 {-4.48/17 3.0s} 28. Nxb8 {+5.18/23 6.3s}
dxc3 {-4.75/22 3.0s} 29. R@g7+ {+6.42/26 6.1s} Kh8 {-5.43/19 3.0s}
30. bxc3 {+5.12/27 6.1s} R@d1+ {-4.27/28 3.1s} 31. Qxd1 {+4.00/1 0.006s}
Qxd1+ {-4.10/25 3.0s} 32. Kxd1 {+3.83/1 0.005s} P@e2+ {-4.69/27 3.0s}
33. Kxe2 {+6.64/27 6.1s} N@d4+ {-3.46/23 2.8s} 34. cxd4 {+4.62/25 6.0s}
N@c3+ {-5.27/26 3.0s} 35. Ke3 {+7.48/25 6.1s} Q@e2+ {-7.40/15 2.8s}
36. Kf4 {+8.02/1 0.003s} B@d2+ {-7.41/14 2.8s} 37. P@e3 {+10.62/15 5.6s}
P@g5+ {-10.52/12 2.6s} 38. Bxg5 {+11.12/16 4.8s} Qxe3+ {-8.76/14 2.5s}
39. fxe3 {+14.31/17 4.9s} P@e5+ {-8.64/14 2.5s} 40. Kxe5 {+20.10/17 3.9s}
Kxg7 {-19.42/12 1.6s} 41. P@h6+ {+27.27/15 2.4s} Kf7 {-25.12/12 1.0s}
42. Q@g7+ {+30.18/13 2.3s} Ke8 {-30.34/1 0.002s}
43. Qxe7# {+M1/13 1.6s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "84"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. d4 {-0.33/17 2.2s} g6 {+1.22/20 4.9s}
3. Nf3 {-1.46/16 2.4s} Bg7 {+1.02/19 5.1s} 4. Nc3 {-1.01/16 2.3s}
O-O {+0.85/20 4.9s} 5. Bd3 {-0.80/16 2.4s} d6 {+1.03/24 5.3s}
6. O-O {-0.99/16 2.4s} Nc6 {+1.11/20 5.3s} 7. h3 {-1.03/18 2.5s}
Nb4 {+1.00/22 5.6s} 8. e4 {-1.13/19 2.6s} Nxd3 {+0.59/21 5.6s}
9. cxd3 {-0.67/20 2.7s} h6 {+0.35/23 5.8s} 10. e5 {-0.93/19 2.7s}
Nh7 {+1.12/21 5.6s} 11. N@g4 {-0.48/21 2.8s} Bxg4 {+0.40/23 5.9s}
12. hxg4 {-0.52/19 2.7s} dxe5 {+0.37/25 5.6s} 13. dxe5 {-0.28/19 2.8s}
B@c6 {+0.68/22 5.8s} 14. B@e4 {-0.18/17 2.7s} Bxe4 {+0.86/20 6.0s}
15. Nxe4 {-0.76/19 2.9s} B@c6 {+0.86/26 6.3s} 16. P@f6 {-0.76/17 2.9s}
exf6 {+1.07/25 6.5s} 17. exf6 {-0.94/23 3.2s} Nxf6 {+0.97/26 6.4s}
18. Bxh6 {-0.25/19 2.9s} Bxh6 {+0.60/24 6.4s} 19. Nxf6+ {-0.46/21 2.9s}
Qxf6 {+0.82/22 6.2s} 20. B@e5 {-0.76/19 3.0s} P@h2+ {+2.41/21 6.4s}
21. Kxh2 {-2.12/20 3.1s} B@f4+ {+2.32/24 6.5s} 22. P@g3 {-2.50/19 3.0s}
Bxe5 {+2.12/22 6.4s} 23. Nxe5 {-2.14/21 3.1s} Bxg2 {+3.02/21 6.2s}
24. N@d7 {-2.64/20 2.9s} Qxe5 {+2.91/23 6.5s} 25. Nxe5 {-3.05/22 3.0s}
Bxf1 {+2.71/22 6.1s} 26. Qxf1 {-3.06/20 2.9s} B@f6 {+3.24/20 6.2s}
27. P@g2 {-2.30/19 3.0s} Bxe5 {+2.87/19 6.2s} 28. P@f4 {-2.13/17 3.0s}
N@d2 {+4.07/19 6.1s} 29. Qh1 {-3.74/17 2.8s} N@f1+ {+5.28/23 6.1s}
30. Rxf1 {-4.74/20 2.9s} P@e2 {+6.29/19 5.9s} 31. Re1 {-5.69/18 2.9s}
N@f1+ {+6.17/20 5.9s} 32. Kh3 {-5.55/16 2.8s} R@h2+ {+6.25/19 5.8s}
33. Qxh2 {-6.63/1 0.003s} Nxh2 {+7.42/19 5.3s} 34. N@e7+ {-5.42/17 2.8s}
Kh8 {+7.83/17 5.8s} 35. R@h4 {-7.03/14 2.8s} P@h5 {+8.64/18 5.6s}
36. gxh5 {-7.47/16 2.6s} P@g4+ {+9.98/20 4.9s} 37. Kxh2 {-8.59/18 2.4s}
N@f3+ {+11.28/22 4.0s} 38. Kh1 {-9.18/18 1.9s} Q@f1+ {+10.79/18 4.3s}
39. B@g1 {-10.44/16 2.1s} Qxg2+ {+19.47/17 2.3s} 40. Kxg2 {-14.51/1 0.001s}
Nxe1+ {+25.40/13 2.0s} 41. Kh2 {-25.06/10 0.70s} Ndf3+ {+47.07/11 1.5s}
42. Kh1 {-12.75/1 0.014s} P@g2# {+M1/5 1.0s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "77"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. Nc3 {-0.12/18 4.7s} g6 {+0.94/17 2.3s}
3. h4 {+0.45/18 5.1s} Bg7 {-0.27/20 2.5s} 4. h5 {+0.08/21 5.2s}
gxh5 {0.00/17 2.5s} 5. Rxh5 {+0.08/19 5.2s} Nxh5 {-0.51/14 2.5s}
6. Qxh5 {+0.83/22 5.4s} P@g6 {-0.61/16 2.6s} 7. Qh2 {+1.16/18 5.2s}
d5 {-0.87/17 2.5s} 8. P@h6 {+1.31/20 5.4s} Bf6 {-1.07/18 2.6s}
9. Nf3 {+1.35/19 5.3s} Nc6 {-1.92/16 2.5s} 10. Nb5 {+2.37/22 5.6s}
O-O {-1.34/20 2.7s} 11. Qxc7 {+1.66/25 5.7s} Bg4 {-1.28/24 2.8s}
12. P@g7 {+1.60/24 6.0s} Bxg7 {-1.12/21 2.7s} 13. hxg7 {+1.18/21 5.8s}
Kxg7 {-1.04/20 2.9s} 14. N@h2 {+1.41/23 5.8s} Bxf3 {-1.22/20 2.8s}
15. Nxf3 {+0.73/23 5.9s} R@h1 {-0.82/21 2.7s} 16. Qxb7 {-0.07/25 5.7s}
P@e4 {+0.31/22 2.8s} 17. Nh4 {+0.75/19 5.7s} Ne5 {-0.28/15 2.8s}
18. B@c3 {+1.91/24 5.9s} P@f6 {-0.65/21 2.9s} 19. Bxe5 {+0.66/25 5.8s}
fxe5 {-0.51/20 2.8s} 20. N@g3 {+2.59/24 5.9s} Rxh4 {-3.14/19 2.8s}
21. B@g5 {+3.22/23 5.8s} N@b4 {-2.69/17 2.8s} 22. Na3 {+3.85/19 5.9s}
Rb8 {-3.78/17 2.8s} 23. Qxa7 {+2.93/19 5.8s} B@f6 {-3.95/16 2.8s}
24. Bxf6+ {+4.47/21 6.2s} exf6 {-5.02/18 2.9s} 25. P@e7 {+5.13/21 6.0s}
B@b6 {-4.29/17 2.8s} 26. exd8=Q {+4.12/26 6.1s} Rfxd8 {-3.22/21 2.9s}
27. Qe7 {+3.80/24 6.0s} Nc6 {-2.46/21 2.9s} 28. Qxf6+ {+5.10/26 5.9s}
Kxf6 {-4.53/24 2.7s} 29. P@g5+ {+5.21/24 5.6s} Kxg5 {-4.80/16 2.5s}
30. B@g7 {+5.67/24 5.5s} N@g8 {-5.03/21 2.6s} 31. P@f4+ {+5.16/22 6.1s}
exf4 {-4.57/19 2.9s} 32. exf4+ {+4.44/25 6.2s} Rxf4 {-5.26/18 2.6s}
33. d4 {+5.71/19 5.8s} Q@b4+ {-4.91/16 2.8s} 34. c3 {+11.42/20 4.8s}
Qd6 {-10.04/19 2.1s} 35. P@h4+ {+16.68/20 3.0s} Kxh4 {-13.69/20 1.2s}
36. Q@h3+ {+18.97/19 2.2s} Kg5 {-15.09/1 0.002s} 37. Bxf4+ {+18.82/17 2.0s}
Qxf4 {-17.96/15 0.74s} 38. R@h5+ {+34.42/13 1.3s} gxh5 {-2.79/1 0.013s}
39. Qxh5# {+M1/7 1.0s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "66"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {-0.16/19 5.0s} 5. Bxc6 {+0.06/15 2.4s} dxc6 {+0.01/19 5.3s}
6. O-O {+0.15/17 2.5s} B@h5 {-0.03/17 5.2s} 7. d4 {+0.38/15 2.5s}
c5 {-0.38/20 5.5s} 8. e5 {+0.78/19 2.7s} cxd4 {-0.64/23 5.7s}
9. exf6 {+0.58/22 2.7s} gxf6 {-0.79/24 5.8s} 10. Ne4 {+0.87/19 2.8s}
P@g7 {-0.58/19 5.6s} 11. N@f4 {+0.97/16 2.7s} Bxf3 {-1.31/19 5.7s}
12. Qxf3 {+1.23/18 2.7s} N@e5 {-1.29/18 5.5s} 13. Qe2 {+1.53/15 2.6s}
Bd7 {-1.39/19 5.5s} 14. Nh5 {+1.05/17 2.7s} Bc6 {-0.57/19 5.6s}
15. f4 {+1.14/16 2.6s} d3 {+1.85/31 6.3s} 16. cxd3 {-1.09/24 2.9s}
Qxd3 {+2.28/29 6.1s} 17. Nexf6+ {-2.04/23 2.9s} gxf6 {+3.06/31 6.2s}
18. Nxf6+ {-2.56/26 2.9s} Kd8 {+2.68/28 5.9s} 19. Qxd3+ {-2.10/21 2.8s}
Nxd3 {+2.96/27 5.9s} 20. Be3 {-2.37/25 2.9s} N@e2+ {+2.96/25 5.8s}
21. Kh1 {-6.48/1 0.014s} P@h3 {+4.86/24 5.7s} 22. B@f3 {-3.02/22 2.8s}
hxg2+ {+4.58/22 5.8s} 23. Bxg2 {-4.37/21 2.7s} Bxg2+ {+6.02/24 5.2s}
24. Kxg2 {-6.18/1 0.014s} B@c6+ {+5.84/20 5.5s} 25. P@d5 {-4.64/17 2.6s}
Bxd5+ {+8.63/21 4.6s} 26. N@f3 {-5.70/20 2.5s} Nexf4+ {+8.33/24 5.6s}
27. Bxf4 {-7.74/23 2.7s} Nxf4+ {+9.91/21 4.6s} 28. Kg3 {-7.85/20 2.6s}
Q@g2+ {+10.52/19 4.9s} 29. Kxf4 {-9.79/17 2.2s} P@e5+ {+17.03/19 3.3s}
30. Kxe5 {-12.36/17 1.7s} Bd6+ {+16.49/17 3.9s} 31. Kd4 {-9.20/1 0.011s}
B@c5+ {+19.49/17 3.1s} 32. Kc3 {-17.99/14 1.5s} P@b4+ {+29.48/15 2.7s}
33. Kd3 {-28.59/1 0.002s} P@c4# {+M1/13 1.2s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "55"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {+0.04/14 2.5s} 5. Be2 {+0.82/19 5.0s} d5 {-0.90/18 2.5s}
6. e5 {+1.25/20 5.4s} Ne4 {-1.77/16 2.5s} 7. O-O {+1.55/20 5.2s}
Bb4 {-1.27/17 2.5s} 8. a3 {+1.44/21 5.2s} Bxc3 {-1.53/18 2.4s}
9. dxc3 {+1.58/22 5.3s} Qe7 {-1.18/18 2.6s} 10. B@h4 {+1.62/24 5.4s}
f6 {-1.41/20 2.5s} 11. Bd3 {+2.02/23 5.3s} Rg8 {-1.37/22 2.7s}
12. Re1 {+2.49/27 5.9s} N@f5 {-2.53/26 2.7s} 13. Rxe4 {+3.00/27 6.0s}
dxe4 {-3.03/25 2.9s} 14. Bxe4 {+3.14/34 6.2s} R@g4 {-2.43/21 2.8s}
15. N@f4 {+5.11/21 5.8s} Nxh4 {-4.67/19 2.7s} 16. Nxh4 {+5.18/26 5.9s}
Nxe5 {-4.97/23 2.8s} 17. Bxh7 {+5.24/25 5.9s} Rxh4 {-6.31/17 2.7s}
18. Bxg8 {+5.53/29 5.9s} N@f3+ {-3.15/25 2.8s} 19. gxf3 {+4.84/27 6.0s}
Rxf4 {-4.22/25 2.8s} 20. P@f7+ {+7.35/28 5.4s} Nxf7 {-5.29/23 2.6s}
21. Bxf7+ {+6.94/24 5.6s} Kxf7 {-6.40/23 2.6s} 22. N@h8+ {+8.82/22 5.5s}
Kg8 {-7.30/15 2.6s} 23. P@g2 {+12.05/20 5.3s} Kxh8 {-11.74/12 2.5s}
24. N@g6+ {+16.27/19 4.8s} Kh7 {-14.24/17 2.4s} 25. Nxe7 {+21.79/17 4.5s}
B@f7 {-19.99/15 1.9s} 26. N@f8+ {+31.85/17 3.3s} Kh6 {-30.86/10 1.1s}
27. Bxf4+ {+38.52/9 2.2s} P@g5 {-49.98/11 0.79s}
28. Q@h7# {+M1/8 1.1s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+1.02/16 2.2s} Nc6 {-0.67/23 5.0s}
3. Nf3 {+0.61/21 2.6s} Nf6 {-0.49/29 5.5s} 4. d4 {+0.59/24 2.6s}
Bb4 {-0.58/28 5.9s} 5. Bd3 {+0.43/27 3.0s} d5 {-0.73/32 6.5s}
6. e5 {+0.52/25 2.8s} Ne4 {-0.95/25 6.0s} 7. O-O {+1.07/24 2.9s}
Bxc3 {-0.65/28 6.2s} 8. bxc3 {+0.68/21 2.8s} Nxc3 {-1.04/22 5.8s}
9. Bg5 {+1.11/21 2.8s} Qxg5 {-0.75/27 5.9s} 10. Nxg5 {+0.60/23 2.8s}
Nxd1 {-0.79/27 5.8s} 11. Q@h5 {+1.00/25 2.9s} P@g6 {-1.08/22 5.7s}
12. Qxd1 {+1.17/21 2.7s} Nxd4 {-1.10/20 5.7s} 13. B@c5 {+1.52/19 2.8s}
B@f4 {-0.39/20 5.8s} 14. Bxd4 {+0.29/18 2.7s} Bxg5 {-1.00/23 5.6s}
15. f4 {+1.31/15 2.7s} N@c6 {-0.95/21 5.8s} 16. fxg5 {+0.75/18 2.8s}
Nxd4 {-0.60/19 5.9s} 17. B@e3 {+0.94/17 2.9s} B@b6 {-0.14/21 6.0s}
18. N@a4 {+0.79/16 2.9s} P@h3 {+3.35/21 5.9s} 19. Nxb6 {-3.21/17 2.7s}
hxg2 {+3.83/23 5.9s} 20. B@a4+ {-3.18/19 2.8s} P@c6 {+3.76/23 5.7s}
21. Kxg2 {-4.07/18 2.7s} axb6 {+4.21/26 6.0s} 22. Bxd4 {-4.27/23 2.8s}
N@h4+ {+4.03/24 5.9s} 23. Kh3 {-3.57/20 2.8s} Q@g2+ {+5.13/27 5.7s}
24. Kxh4 {-3.63/1 0.003s} h6 {+4.68/23 5.6s} 25. N@d6+ {-3.97/22 2.7s}
cxd6 {+5.56/23 5.8s} 26. N@c7+ {-3.27/20 2.8s} Kd8 {+5.44/21 5.7s}
27. P@e7+ {-5.24/20 2.7s} Kxc7 {+6.18/23 5.7s} 28. exd6+ {-5.05/20 2.7s}
Kxd6 {+6.53/21 5.7s} 29. P@e5+ {-7.41/16 2.7s} Kd7 {+8.16/20 5.5s}
30. e8=B+ {-6.69/18 2.6s} Kxe8 {+6.85/21 5.6s} 31. N@d6+ {-5.93/18 2.4s}
Kd7 {+9.78/19 4.6s} 32. Rxf7+ {-6.42/16 2.5s} N@e7 {+10.32/17 5.2s}
33. Rxe7+ {-9.78/14 2.5s} Kxe7 {+8.00/20 5.6s} 34. P@f6+ {-11.04/12 2.5s}
Kd7 {+12.19/19 4.2s} 35. N@g3 {-7.54/15 1.8s} R@h3+ {+15.49/17 3.4s}
36. Kg4 {-14.62/1 0.015s} h5+ {+18.24/13 3.4s} 37. Kf4 {-11.15/1 0.015s}
Rh4+ {+23.56/14 2.3s} 38. Ke3 {-24.05/10 0.98s} P@f4# {+M1/12 1.8s, Black mates}
0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+0.92/19 4.8s} d5 {-0.85/23 2.4s}
3. exd5 {+0.98/22 5.2s} exd5 {-0.97/20 2.6s} 4. Bb5+ {+1.08/22 5.2s}
c6 {-0.99/21 2.5s} 5. Qe2+ {+0.80/25 5.5s} Be7 {-0.70/24 2.7s}
6. Ba4 {+1.01/24 5.5s} Nf6 {-1.04/22 2.6s} 7. d4 {+0.62/24 5.8s}
O-O {-0.57/22 2.7s} 8. P@h6 {+0.57/22 5.5s} gxh6 {-0.72/20 2.7s}
9. Bxh6 {+0.47/23 5.6s} Ng4 {-0.39/19 2.7s} 10. Bf4 {+1.58/20 5.6s}
P@g7 {-0.91/20 2.8s} 11. h3 {+1.16/23 5.7s} Nxf2 {-0.87/21 2.7s}
12. Qxf2 {+0.40/22 5.6s} P@g5 {-0.41/18 2.6s} 13. P@c7 {+0.69/23 5.8s}
gxf4 {-0.36/18 2.7s} 14. cxd8=Q {+0.56/21 5.8s} Bxd8 {-0.05/19 2.7s}
15. Qxf4 {+0.73/18 5.6s} B@g5 {-0.56/16 2.7s} 16. Qg3 {+1.38/16 5.5s}
P@h4 {-0.86/14 2.6s} 17. Qf2 {+0.72/23 5.6s} P@e3 {-0.31/22 2.7s}
18. Qf3 {+1.48/21 5.6s} b5 {-0.89/14 2.7s} 19. Bb3 {+1.37/23 5.9s}
Nd7 {-0.88/16 2.7s} 20. P@f4 {+1.93/22 5.9s} b4 {-1.19/19 2.9s}
21. Nce2 {+3.05/27 6.2s} Bxf4 {-2.41/19 2.9s} 22. Qxf4 {+3.50/25 6.2s}
P@f2+ {-3.13/19 2.9s} 23. Kd1 {+3.29/26 6.1s} fxg1=Q+ {-4.26/22 2.9s}
24. Rxg1 {+2.89/22 6.0s} N@f2+ {-4.76/18 2.9s} 25. Kc1 {+6.64/19 5.8s}
Ba6 {-5.55/17 2.8s} 26. P@h6 {+11.79/21 5.0s} Bf6 {-9.96/18 2.4s}
27. Qxf6 {+16.13/21 3.6s} Nxf6 {-13.22/18 1.8s} 28. N@e7+ {+16.34/19 3.5s}
Kh8 {-14.28/1 0.003s} 29. hxg7+ {+18.16/18 2.7s} Kxg7 {-14.99/1 0.002s}
30. Q@g5+ {+26.24/14 2.7s} P@g6 {-26.81/11 0.76s} 31. B@h6+ {+51.38/15 1.6s}
Kh8 {-18.74/1 0.015s} 32. P@g7# {+M1/13 1.2s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "1-0"]
[PlyCount "99"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.75/17 2.4s} Bb7 {-1.77/22 4.9s}
3. Nc3 {+2.01/18 2.4s} e6 {-1.94/24 5.2s} 4. Bd3 {+2.29/16 2.3s}
Na6 {-1.60/21 5.0s} 5. Nge2 {+1.73/21 2.5s} Nb4 {-1.61/24 5.2s}
6. O-O {+1.52/22 2.5s} Nxd3 {-1.51/19 5.2s} 7. cxd3 {+1.55/16 2.5s}
Nf6 {-1.33/19 5.3s} 8. f3 {+1.56/17 2.5s} h5 {-0.92/20 5.3s}
9. Bg5 {+1.03/18 2.6s} h4 {-0.81/24 5.6s} 10. e5 {+1.07/23 2.7s}
B@e7 {-0.44/27 5.7s} 11. exf6 {+0.46/19 2.6s} gxf6 {-0.55/26 5.6s}
12. Bf4 {+0.47/24 2.7s} Rg8 {-0.31/24 5.4s} 13. N@g4 {+0.45/22 2.6s}
P@h5 {-0.72/21 5.6s} 14. Ne3 {+0.41/19 2.7s} h3 {-0.48/24 5.6s}
15. g3 {+0.87/20 2.7s} Bd6 {-0.26/21 5.8s} 16. Bxd6 {+0.43/18 2.8s}
Bxd6 {-0.45/19 5.7s} 17. B@h7 {+0.97/18 2.7s} Rg7 {-0.21/23 5.9s}
18. Be4 {+0.66/18 2.7s} B@h6 {+0.03/19 5.6s} 19. f4 {+0.06/18 2.8s}
Bxe4 {+0.18/32 6.2s} 20. dxe4 {-0.13/25 3.0s} Bhxf4 {+0.84/32 6.0s}
21. Nxf4 {-0.14/29 3.0s} Bxf4 {+1.08/34 6.5s} 22. Rxf4 {-0.93/33 3.0s}
B@h6 {+0.90/32 6.0s} 23. N@f5 {-0.25/30 2.9s} exf5 {+0.70/31 6.5s}
24. Nxf5 {-0.38/29 3.0s} Bxf4 {+0.42/28 6.1s} 25. Nxg7+ {-0.67/27 2.9s}
Kf8 {+0.73/28 6.3s} 26. B@f3 {-0.08/25 2.9s} Be3+ {+0.74/26 6.3s}
27. P@f2 {-0.35/24 2.9s} P@g2 {+0.82/26 6.3s} 28. Bxg2 {-0.50/23 3.0s}
hxg2 {+0.58/22 6.0s} 29. Kxg2 {-0.27/21 2.8s} Kxg7 {+1.01/29 6.3s}
30. fxe3 {-0.86/23 3.0s} B@g4 {+0.99/34 6.2s} 31. P@f3 {-0.94/19 3.0s}
Bxf3+ {+0.33/25 6.4s} 32. Qxf3 {-0.77/21 3.0s} P@h3+ {+0.45/23 6.2s}
33. Kh1 {+0.22/21 2.9s} N@g5 {-0.94/28 6.4s} 34. Qxh5 {+1.10/23 3.1s}
N@f2+ {-1.14/26 6.5s} 35. Kg1 {-1.38/1 0.013s} R@g2+ {-0.81/38 6.8s}
36. Kf1 {+1.71/1 0.014s} N@d2+ {-1.05/22 6.3s} 37. Ke2 {+0.87/21 3.0s}
Nfxe4+ {-1.15/32 6.4s} 38. Kd1 {+1.43/19 3.1s} Nxc3+ {-1.27/21 6.1s}
39. bxc3 {+1.11/17 2.8s} N@b2+ {+0.04/24 6.1s} 40. Kc2 {+1.07/20 3.0s}
Ndf3+ {+1.23/23 5.9s} 41. Kb3 {-1.10/22 2.9s} P@a4+ {+1.96/26 5.2s}
42. Ka3 {-2.37/24 2.7s} Nc4+ {+2.87/23 5.5s} 43. Kxa4 {-2.24/21 2.5s}
b5+ {+1.33/26 4.1s} 44. Kxb5 {-1.96/21 2.3s} Qb8+ {+1.36/23 4.3s}
45. Ka4 {-0.09/16 1.6s} Nb2+ {+0.08/12 2.1s} 46. Ka3 {+0.01/10 0.83s}
Nc4+ {+0.07/10 2.0s} 47. Ka4 {-2.37/1 0.017s} Nb2+ {+0.09/8 1.4s}
48. Ka3 {-0.05/4 0.63s} Qd8 {+0.03/4 1.2s} 49. N@f5+ {+33.00/11 1.0s}
Kg8 {-39.19/6 1.2s} 50. R@h8# {+M1/5 0.48s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "49"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.76/20 5.0s} Bb7 {-1.74/18 2.3s}
3. Nc3 {+2.02/23 5.3s} e6 {-1.88/17 2.5s} 4. Bd3 {+2.18/19 5.1s}
Nf6 {-2.22/15 2.4s} 5. Nge2 {+2.27/22 5.2s} d6 {-2.13/20 2.4s}
6. O-O {+1.79/21 5.2s} Nbd7 {-1.73/19 2.5s} 7. f4 {+2.07/23 5.4s}
Be7 {-1.86/20 2.5s} 8. f5 {+2.21/22 5.3s} e5 {-1.94/19 2.5s}
9. dxe5 {+3.04/28 5.4s} Nxe5 {-2.92/21 2.6s} 10. Nf4 {+3.84/27 5.3s}
O-O {-3.78/18 2.6s} 11. P@e6 {+3.41/29 5.9s} fxe6 {-3.70/24 2.7s}
12. Nxe6 {+3.30/27 5.8s} Qd7 {-3.28/22 2.7s} 13. Bf4 {+2.75/23 5.7s}
P@f3 {-2.51/18 2.7s} 14. Rxf3 {+4.93/22 5.8s} Nxf3+ {-5.00/19 2.8s}
15. Qxf3 {+4.57/19 5.8s} P@g4 {-5.12/19 2.8s} 16. Qf2 {+6.24/18 5.7s}
d5 {-4.97/17 2.8s} 17. P@h6 {+7.56/20 5.9s} gxh6 {-6.73/18 2.8s}
18. Bxh6 {+6.37/20 5.8s} dxe4 {-6.77/16 2.9s} 19. N@e5 {+8.66/23 5.8s}
Qd6 {-7.56/22 2.6s} 20. Bxf8 {+11.41/25 4.7s} Bxf8 {-10.96/22 2.3s}
21. P@f7+ {+14.56/25 3.2s} Kh8 {-10.95/1 0.001s} 22. R@g8+ {+17.74/21 3.3s}
Nxg8 {-15.92/1 0.002s} 23. fxg8=Q+ {+18.95/23 2.3s} Kxg8 {-15.97/1 0.002s}
24. N@f6+ {+43.49/17 2.4s} Kh8 {-39.24/1 0.001s}
25. Nf7# {+M1/7 0.99s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "82"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.89/18 2.4s}
e6 {-1.89/22 5.0s} 4. Bd3 {+2.23/18 2.5s} Nf6 {-1.97/22 5.1s}
5. Nge2 {+2.69/16 2.3s} d6 {-1.79/24 5.1s} 6. O-O {+1.84/19 2.5s}
Nbd7 {-1.86/25 5.4s} 7. f4 {+1.99/17 2.4s} Ng4 {-1.07/21 5.3s}
8. d5 {+2.27/19 2.5s} Qh4 {-1.50/22 5.4s} 9. h3 {+1.58/20 2.7s}
h5 {-1.12/19 5.3s} 10. dxe6 {+0.89/17 2.5s} fxe6 {-0.37/23 5.4s}
11. P@g3 {+0.30/16 2.6s} Qf6 {-0.37/16 5.2s} 12. Nb5 {+0.30/15 2.5s}
Kd8 {-1.09/24 5.4s} 13. hxg4 {+1.91/16 2.5s} hxg4 {-2.24/19 5.5s}
14. Ned4 {+3.31/14 2.5s} Nc5 {-2.87/18 5.5s} 15. Qxg4 {+3.17/16 2.6s}
P@h2+ {-3.57/17 5.3s} 16. Kh1 {+3.56/17 2.6s} P@d7 {-2.80/18 5.6s}
17. P@g5 {+3.44/15 2.6s} Qg6 {-3.02/20 5.5s} 18. f5 {+1.83/17 2.7s}
exf5 {-1.21/20 5.7s} 19. exf5 {+1.10/19 2.7s} Qe8 {-0.92/19 5.5s}
20. g6 {+1.03/19 2.7s} P@h3 {-0.60/21 5.7s} 21. Bg5+ {+0.70/20 2.8s}
Be7 {-1.23/24 6.0s} 22. P@e4 {+1.22/22 2.9s} hxg2+ {-0.51/33 6.4s}
23. Kxg2 {+1.23/1 0.003s} Bxg5 {-0.49/25 6.2s} 24. Qxg5+ {+0.33/23 3.0s}
B@f6 {-0.15/27 6.2s} 25. N@f7+ {+0.48/20 2.9s} Ke7 {-0.10/21 6.1s}
26. Qe3 {+0.41/20 3.0s} Nxd3 {-0.06/24 6.1s} 27. cxd3 {-0.09/18 2.9s}
B@h3+ {-0.16/25 6.1s} 28. Kf3 {+0.60/22 3.0s} Bxf1 {+0.73/24 6.0s}
29. Rxf1 {-0.20/19 2.9s} h1=Q+ {+0.89/22 6.0s} 30. Rxh1 {-0.90/21 2.9s}
Rxh1 {+1.24/18 5.9s} 31. N@d5+ {-1.19/15 2.7s} Bxd5 {+2.25/20 6.0s}
32. exd5+ {-1.80/17 2.9s} P@e5 {+3.54/23 5.8s} 33. B@f2 {-2.08/15 2.8s}
N@h2+ {+4.32/20 5.8s} 34. Ke2 {-3.20/17 2.8s} Nf1 {+6.10/21 5.6s}
35. Qe4 {-5.22/17 2.7s} R@d2+ {+6.98/22 4.6s} 36. Kf3 {-5.69/21 2.3s}
Qxf7 {+7.58/23 4.8s} 37. P@g5 {-5.09/19 2.5s} N@h2+ {+9.49/19 4.5s}
38. Kg2 {-5.52/1 0.001s} R@g1+ {+9.57/17 4.3s} 39. Kh3 {-5.82/1 0.003s}
Rxf2 {+12.53/17 3.9s} 40. gxf7 {-11.95/13 1.9s} Nf3+ {+28.40/15 1.9s}
41. Kg4 {-31.59/5 0.62s} Rxg3# {+M1/6 1.1s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.91/23 5.0s}
e6 {-1.90/17 2.3s} 4. Bd3 {+2.12/23 5.1s} Nf6 {-2.16/19 2.4s}
5. Nge2 {+2.33/22 5.0s} Be7 {-2.47/18 2.3s} 6. O-O {+1.95/22 5.2s}
d6 {-1.68/20 2.5s} 7. f4 {+1.95/21 5.2s} Nbd7 {-1.84/21 2.5s}
8. f5 {+2.24/26 5.5s} e5 {-2.01/21 2.6s} 9. dxe5 {+2.93/22 5.4s}
Nxe5 {-2.73/21 2.5s} 10. Nf4 {+3.30/31 5.7s} Nfg4 {-3.18/24 2.6s}
11. P@e6 {+2.94/23 5.4s} O-O {-2.51/25 2.6s} 12. exf7+ {+2.34/27 5.7s}
Rxf7 {-2.01/26 2.7s} 13. P@g6 {+2.07/24 5.4s} hxg6 {-2.29/24 2.6s}
14. fxg6 {+2.66/26 5.7s} Rf6 {-1.83/22 2.7s} 15. P@f5 {+2.69/21 5.5s}
P@e3 {-1.84/17 2.6s} 16. Be2 {+5.41/22 5.6s} P@f2+ {-5.11/19 2.6s}
17. Kh1 {+5.30/27 6.0s} Nxh2 {-4.51/20 2.8s} 18. Kxh2 {+5.06/24 5.8s}
P@g5 {-4.21/18 2.7s} 19. Nh5 {+5.90/25 5.9s} P@f4 {-4.75/20 2.7s}
20. Nxf6+ {+6.63/26 5.8s} Bxf6 {-5.58/20 2.7s} 21. N@f7 {+8.44/26 5.5s}
Nxf7 {-7.90/23 2.7s} 22. gxf7+ {+8.21/23 5.4s} Kxf7 {-7.31/20 2.6s}
23. Bh5+ {+9.46/23 4.9s} Kg8 {-7.95/20 2.5s} 24. Bxe3 {+8.58/23 5.2s}
N@e5 {-6.12/19 2.6s} 25. P@f7+ {+10.41/23 4.6s} Kf8 {-8.08/20 2.3s}
26. R@g8+ {+13.96/22 3.8s} Ke7 {-11.82/1 0.001s} 27. Rxd8 {+21.70/19 2.3s}
Rxd8 {-24.64/12 1.2s} 28. Q@e6+ {+40.85/13 1.5s} Kf8 {-18.94/1 0.014s}
29. N@h7# {+M1/3 0.99s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {-1.70/23 4.8s}
4. Be3 {+1.82/22 2.4s} Qf6 {-1.20/24 5.1s} 5. Nd2 {+0.70/16 2.3s}
Qg6 {-0.84/23 5.3s} 6. Qf3 {+0.80/21 2.5s} Nf6 {-1.03/21 5.2s}
7. Nh3 {+0.52/19 2.5s} Bd6 {-0.37/22 5.3s} 8. Ng5 {+0.84/17 2.6s}
Nc6 {-0.34/23 5.5s} 9. e5 {+0.66/18 2.6s} Nxe5 {-0.56/23 5.8s}
10. dxe5 {+0.86/21 2.7s} Bxf3 {-0.81/25 6.1s} 11. Ndxf3 {+0.99/23 2.9s}
P@e4 {-0.91/25 5.9s} 12. Nxe4 {+1.17/16 2.7s} Nxe4 {-1.11/22 6.1s}
13. N@f4 {+1.32/19 3.0s} N@b4 {-0.97/19 5.9s} 14. Nxg6 {+0.58/18 2.9s}
Nxd3+ {+0.25/26 6.3s} 15. cxd3 {+0.23/18 3.0s} Bb4+ {+0.71/21 5.9s}
16. B@d2 {-0.45/20 2.8s} hxg6 {+0.47/24 6.0s} 17. Bxb4 {-0.77/22 2.8s}
N@c2+ {+0.12/22 6.0s} 18. Kf1 {+0.05/19 2.8s} B@e7 {+0.02/21 5.9s}
19. dxe4 {+0.35/15 2.8s} Nxe3+ {+0.10/23 6.0s} 20. fxe3 {+0.05/19 2.9s}
B@a6+ {+0.61/21 5.8s} 21. Kg1 {-0.13/17 2.8s} Bxb4 {+0.27/19 5.7s}
22. B@g5 {-0.42/19 2.7s} Q@e2 {+1.00/19 5.8s} 23. N@g4 {-0.95/20 2.7s}
B@e1 {+0.50/22 5.8s} 24. h3 {-0.02/21 2.9s} Bg3 {+0.71/20 5.8s}
25. P@f2 {-0.23/20 2.7s} Bxf2+ {+0.53/28 5.7s} 26. Nxf2 {-0.65/20 2.6s}
P@g3 {+0.79/23 5.5s} 27. N@g4 {+0.38/16 2.6s} Qxb2 {+1.06/24 5.8s}
28. Re1 {-0.66/20 2.7s} gxf2+ {+1.94/23 5.4s} 29. Nxf2 {-2.39/22 2.6s}
N@e2+ {+2.77/26 5.8s} 30. Kf1 {-1.87/24 2.7s} Ng3+ {+2.23/25 5.8s}
31. Kg1 {-5.28/1 0.015s} P@e7 {+6.26/23 5.9s} 32. P@d2 {-6.14/16 2.8s}
Bxd2 {+7.53/26 5.9s} 33. Bxe7 {-7.85/20 2.8s} Bxe1 {+13.03/21 4.3s}
34. Nxe1 {-8.39/17 2.5s} R@f1+ {+13.23/17 3.7s} 35. Kh2 {-7.95/1 0.003s}
Qxf2 {+22.17/14 2.6s} 36. B@g1 {-17.55/12 1.3s} N@g4# {+M1/17 1.7s, Black mates}
0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "35"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} Nf6 {-1.53/17 2.3s}
4. Nc3 {+1.99/23 5.0s} e6 {-2.00/20 2.4s} 5. Nge2 {+2.00/23 5.3s}
d6 {-2.01/20 2.4s} 6. O-O {+1.75/22 5.3s} Nbd7 {-1.75/19 2.5s}
7. f4 {+2.02/23 5.3s} Be7 {-1.80/21 2.5s} 8. f5 {+2.19/22 5.3s}
e5 {-2.07/22 2.6s} 9. dxe5 {+3.13/29 5.5s} Nxe5 {-2.73/21 2.6s}
10. Nf4 {+3.87/27 5.5s} O-O {-3.86/25 2.6s} 11. P@e6 {+3.20/30 5.7s}
fxe6 {-3.91/24 2.6s} 12. Nxe6 {+3.27/27 5.8s} Qd7 {-2.97/24 2.7s}
13. Bf4 {+2.67/22 5.7s} P@f7 {-4.24/14 2.6s} 14. Nxg7 {+3.21/31 6.0s}
Kxg7 {-3.95/22 2.8s} 15. P@g5 {+3.34/30 6.4s} Rg8 {-3.31/20 2.7s}
16. gxf6+ {+2.83/26 5.9s} Bxf6 {-2.70/26 3.0s} 17. P@g5 {+3.32/27 6.1s}
Bxg5 {-2.27/23 2.7s} 18. Bxg5 {+2.92/25 6.1s} Kh8 {-2.42/22 3.0s}
19. B@f6+ {+2.62/27 6.1s} P@g7 {-2.04/20 2.8s} 20. Qh5 {+3.40/20 5.9s}
gxf6 {-2.73/20 2.9s} 21. Bxf6+ {+2.81/24 6.0s} P@g7 {-2.64/17 2.8s}
22. Bxe5 {+2.86/21 5.8s} dxe5 {-2.79/19 2.8s} 23. P@e6 {+3.84/20 5.6s}
N@f4 {-1.88/17 2.6s} 24. Qxh7+ {+4.72/25 5.7s} Kxh7 {-3.30/1 0.002s}
25. N@g5+ {+6.43/27 5.3s} Kh6 {-4.60/22 2.6s} 26. exd7 {+5.68/22 5.5s}
B@e3+ {-5.54/20 2.7s} 27. Kh1 {+7.83/26 5.3s} Kxg5 {-6.99/18 2.5s}
28. Rxf4 {+11.10/19 4.7s} Bxf4 {-13.01/14 2.3s} 29. N@f3+ {+16.78/21 3.1s}
Kh6 {-13.13/18 1.5s} 30. N@g4+ {+18.59/22 3.0s} Kh7 {-18.10/20 1.1s}
31. P@g6+ {+23.61/18 1.9s} fxg6 {-20.87/17 1.2s} 32. fxg6+ {+22.27/18 2.1s}
Kxg6 {-22.39/17 0.79s} 33. Q@f5# {+M1/17 1.4s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.29"]
[Round "35"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {+1.92/22 2.3s} Nf6 {-1.65/25 5.2s} 5. Nd2 {+1.63/23 2.6s}
Nc6 {-1.28/24 5.5s} 6. c3 {+1.33/18 2.5s} e5 {-1.31/22 5.3s}
7. d5 {+1.55/21 2.7s} Ne7 {-1.40/25 5.8s} 8. Ngf3 {+1.76/19 2.5s}
Nexd5 {-1.35/23 5.5s} 9. exd5 {+1.34/22 2.8s} Nxd5 {-1.08/22 5.8s}
10. Nxe5 {+1.22/20 2.7s} Nxe3 {-1.08/20 5.7s} 11. fxe3 {+1.06/19 2.9s}
Bxg2 {-1.26/21 5.7s} 12. Rg1 {+1.18/19 2.7s} B@b7 {-0.75/21 5.7s}
13. Qh5 {+1.58/19 2.7s} P@g6 {-0.78/23 5.9s} 14. Bxg6 {+0.91/19 2.8s}
hxg6 {-0.26/18 5.7s} 15. Qxh8 {+0.69/16 2.8s} Qe7 {+0.19/21 5.7s}
16. N@g4 {+0.23/15 2.8s} P@f6 {+0.06/17 5.8s} 17. O-O-O {-0.36/16 2.8s}
B@f5 {+1.20/18 5.7s} 18. P@c2 {-0.74/16 2.7s} P@a3 {+0.23/27 5.9s}
19. Ndc4 {-0.67/16 2.7s} axb2+ {-1.00/19 5.8s} 20. Kxb2 {+1.15/17 2.8s}
fxe5 {-1.07/25 6.2s} 21. P@f6 {+1.91/23 3.0s} P@a3+ {-1.00/24 6.1s}
22. Kb1 {+1.38/22 2.9s} O-O-O {-0.36/26 6.3s} 23. fxe7 {+0.16/24 3.0s}
Bxe7 {-0.27/23 6.1s} 24. Qxd8+ {+0.47/19 3.0s} Bxd8 {-0.33/23 5.8s}
25. R@e8 {+0.28/20 2.8s} Bxc2+ {-0.77/23 6.0s} 26. Kxc2 {-0.09/20 2.8s}
Bge4+ {-0.38/28 6.3s} 27. P@d3 {-0.96/21 2.8s} Q@e2+ {+1.62/24 5.7s}
28. Kb3 {-0.53/18 2.7s} N@a5+ {+4.23/25 4.6s} 29. Ka4 {-1.87/23 2.7s}
Bbc6+ {+4.12/23 5.0s} 30. N@b5 {-0.63/19 2.6s} Bxb5+ {+3.43/23 5.0s}
31. Kxb5 {-1.81/22 2.7s} a6+ {+4.28/21 5.0s} 32. Kxa6 {-2.64/20 2.7s}
Bb7+ {+4.19/23 5.5s} 33. Kb5 {-4.29/19 2.1s} P@a6+ {+4.37/20 5.2s}
34. Ka4 {-4.48/16 2.3s} Bc6+ {+8.31/21 3.4s} 35. P@b5 {-3.12/19 3.0s}
axb5+ {+9.10/20 4.1s} 36. Kxa3 {-3.22/16 2.9s} N@c2+ {+15.46/19 2.1s}
37. Kb2 {-2.12/1 0.002s} Nxc4+ {+14.18/17 3.2s} 38. dxc4 {-12.37/14 1.1s}
N@a4+ {+29.02/15 1.6s} 39. Kb1 {-38.33/14 0.59s} Na3+ {+33.77/3 1.2s}
40. Kc1 {-39.52/2 0.54s} P@b2# {+M1/2 0.94s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "36"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "55"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Nc3 {+2.27/22 4.8s} Nf6 {-2.19/15 2.3s} 5. Nge2 {+2.29/21 5.2s}
Ng4 {-0.52/15 2.4s} 6. O-O {+0.86/19 5.1s} Nc6 {-0.18/18 2.5s}
7. Bf4 {+0.74/22 5.2s} g5 {-0.12/20 2.6s} 8. Bg3 {+0.49/23 5.7s}
h5 {-0.23/22 2.7s} 9. f3 {+0.48/22 5.5s} Ne3 {-0.82/22 2.8s}
10. Qd2 {+0.52/25 5.9s} Nxg2 {-0.71/20 2.7s} 11. Kxg2 {+1.08/22 5.6s}
g4 {-0.49/18 2.7s} 12. fxg4 {+1.49/29 6.1s} hxg4 {-0.86/19 2.8s}
13. N@f6+ {+1.84/26 5.9s} Qxf6 {-1.82/25 2.9s} 14. Rxf6 {+1.47/26 6.0s}
P@f3+ {-1.65/23 2.8s} 15. Rxf3 {+1.83/22 5.7s} gxf3+ {-1.92/18 2.8s}
16. Kxf3 {+1.76/23 5.8s} P@g4+ {-2.57/16 2.7s} 17. Kxg4 {+3.67/19 5.7s}
N@f6+ {-3.40/17 2.7s} 18. Kf3 {+3.50/18 5.7s} Nb4 {-2.46/16 2.7s}
19. P@e5 {+4.11/17 5.7s} Nxd3 {-3.72/17 2.8s} 20. exf6 {+5.39/18 5.5s}
B@h5+ {-4.19/14 2.5s} 21. Kg2 {+6.29/20 5.3s} Rg8 {-5.31/17 2.6s}
22. P@g7 {+7.03/20 5.7s} O-O-O {-5.08/17 2.7s} 23. Qxd3 {+7.54/18 5.8s}
R@f3 {-6.08/17 2.7s} 24. P@a6 {+13.44/22 3.9s} Rxd3 {-11.46/18 1.8s}
25. axb7+ {+13.52/20 2.7s} Kxb7 {-11.67/15 1.3s} 26. N@a5+ {+21.61/15 1.7s}
bxa5 {-20.56/12 0.67s} 27. P@a6+ {+24.90/10 1.5s} Kxa6 {-25.27/6 0.59s}
28. Q@b5# {+M1/10 0.99s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "36"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "86"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.64/24 5.2s} 5. Nd2 {+1.55/22 2.5s} c5 {-1.37/24 5.5s}
6. dxc5 {+2.12/18 2.6s} bxc5 {-2.21/21 5.3s} 7. Ngf3 {+2.37/21 2.5s}
d6 {-2.04/23 5.3s} 8. O-O {+1.87/18 2.5s} Be7 {-1.56/19 5.3s}
9. h3 {+2.30/17 2.5s} Nbd7 {-1.29/18 5.4s} 10. Re1 {+1.44/17 2.5s}
P@g4 {-0.34/26 5.6s} 11. hxg4 {+0.34/17 2.7s} Nxg4 {-0.03/20 5.7s}
12. P@h3 {-0.10/17 2.7s} Nxe3 {+0.36/19 5.7s} 13. Rxe3 {-0.21/16 2.7s}
O-O {+0.77/19 5.6s} 14. Nc4 {-0.72/16 2.7s} P@f4 {+1.10/21 5.6s}
15. Re1 {-0.97/21 2.7s} B@h5 {+1.78/21 5.7s} 16. P@g4 {-1.80/20 2.7s}
Bg6 {+1.92/19 5.7s} 17. Qd2 {-1.57/18 2.7s} Ne5 {+2.54/21 6.0s}
18. Qxf4 {-2.09/19 2.8s} Nxf3+ {+2.66/22 5.9s} 19. Qxf3 {-3.09/17 2.8s}
N@g5 {+4.04/19 6.0s} 20. Qg3 {-4.21/17 2.9s} Nxe4 {+4.04/19 6.0s}
21. Bxe4 {-4.87/16 2.8s} Bbxe4 {+3.77/20 6.2s} 22. Rxe4 {-3.20/18 3.0s}
Bxe4 {+3.41/19 6.0s} 23. N@h5 {-2.86/17 2.9s} R@g6 {+3.93/18 6.0s}
24. N@f4 {-4.21/15 2.9s} B@h6 {+4.49/17 6.1s} 25. B@e3 {-2.72/15 2.9s}
Bxf4 {+4.53/17 5.9s} 26. Nxf4 {-3.79/16 2.9s} Bh4 {+5.28/20 6.0s}
27. Qh2 {-4.69/21 2.9s} P@d4 {+4.51/26 6.1s} 28. Nxg6 {-5.00/20 2.9s}
hxg6 {+4.32/26 5.9s} 29. N@h6+ {-2.68/22 3.0s} Kh7 {+3.84/26 6.3s}
30. B@g8+ {-2.45/20 3.0s} Rxg8 {+3.99/21 6.2s} 31. Nxf7 {-2.83/20 3.0s}
dxe3 {+4.52/22 6.2s} 32. Nxd8 {-3.34/20 2.9s} exf2+ {+4.24/19 5.8s}
33. Kh1 {-4.93/21 2.8s} P@e2 {+5.06/25 5.9s} 34. Ne3 {-5.56/24 2.7s}
e1=Q+ {+7.96/23 5.6s} 35. R@f1 {-8.06/22 2.8s} Qxf1+ {+12.89/23 4.4s}
36. Rxf1 {-10.17/20 2.6s} R@g1+ {+14.37/21 4.7s} 37. Rxg1 {-14.54/20 2.0s}
fxg1=Q+ {+14.76/21 4.1s} 38. Qxg1 {-12.84/18 2.2s} N@g3+ {+14.90/18 4.7s}
39. Kh2 {-13.95/1 0.003s} N@f1+ {+21.46/18 3.1s} 40. Nxf1 {-20.37/16 1.7s}
Nxf1+ {+20.72/15 2.8s} 41. Qxf1 {-18.74/13 1.4s} B@g3+ {+22.86/14 2.1s}
42. Kg1 {-20.49/12 0.99s} B@f2+ {+36.77/12 1.9s} 43. Kh1 {-33.89/6 0.62s}
R@h2# {+M1/7 1.1s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "37"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.55/24 2.5s} 5. Nd2 {+1.61/23 5.3s} c5 {-1.16/22 2.6s}
6. dxc5 {+2.13/21 5.4s} bxc5 {-2.20/19 2.6s} 7. Ngf3 {+2.32/22 5.3s}
d6 {-1.82/19 2.6s} 8. O-O {+1.98/22 5.3s} Nbd7 {-1.59/17 2.5s}
9. P@f5 {+2.62/21 5.3s} exf5 {-3.27/20 2.5s} 10. exf5 {+2.58/23 5.7s}
P@g4 {-2.53/17 2.5s} 11. P@e6 {+2.15/21 5.5s} gxf3 {-2.93/18 2.7s}
12. Nxf3 {+1.38/24 5.9s} P@g4 {-0.67/18 2.7s} 13. exf7+ {+0.53/19 5.6s}
Kxf7 {-0.46/18 2.7s} 14. Ng5+ {+1.34/19 5.7s} Ke7 {-0.98/14 2.7s}
15. f3 {+2.03/16 5.5s} gxf3 {-1.71/14 2.7s} 16. Rxf3 {+1.42/17 5.7s}
Ne5 {-0.98/14 2.7s} 17. P@f4 {+1.87/23 5.9s} Nxf3+ {-1.75/22 2.9s}
18. Qxf3 {+1.96/26 6.1s} Bxf3 {-2.21/20 2.9s} 19. Nxf3 {+2.09/24 5.9s}
P@e4 {-1.80/23 2.9s} 20. N@c6+ {+3.32/29 6.1s} Kd7 {-2.18/21 2.9s}
21. Nxd8 {+3.12/24 5.9s} Kxd8 {-2.74/21 2.8s} 22. B@c6 {+3.67/26 5.8s}
R@c7 {-2.53/19 2.8s} 23. Bxa8 {+5.54/27 6.1s} exd3 {-4.33/25 2.9s}
24. R@b8+ {+7.02/27 6.3s} B@c8 {-4.91/24 2.9s} 25. P@b7 {+6.59/24 6.1s}
N@e2+ {-6.40/23 2.9s} 26. Kh1 {+7.61/25 6.1s} N@g3+ {-5.79/21 2.8s}
27. hxg3 {-0.66/1 0.014s} Nxg3+ {-7.34/20 2.9s} 28. Kh2 {+7.62/21 5.9s}
Ng4+ {-7.66/18 2.8s} 29. Kxg3 {+11.16/21 5.5s} P@h4+ {-9.29/20 2.8s}
30. Nxh4 {+11.10/19 5.6s} Q@h2+ {-9.42/18 2.8s} 31. Kxg4 {+13.60/19 5.2s}
h5+ {-12.59/16 2.6s} 32. Kf3 {+13.96/17 5.2s} P@g4+ {-12.31/14 2.6s}
33. Ke4 {+15.81/15 4.8s} d5+ {-14.93/14 2.4s} 34. Kxd3 {+17.65/15 5.1s}
c4+ {-15.64/12 2.4s} 35. Kd2 {+20.89/15 4.8s} c3+ {-21.51/13 2.3s}
36. bxc3 {+23.57/13 4.1s} Be7 {-24.34/12 2.0s} 37. bxc8=Q+ {+28.00/13 3.4s}
Rxc8 {-26.94/1 0.002s} 38. Rxc8+ {+29.63/11 2.9s} Kxc8 {-31.40/10 0.95s}
39. Q@b7+ {+37.71/13 2.1s} Kd8 {-21.96/1 0.016s}
40. R@c8# {+M1/11 1.5s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "37"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.32/25 5.0s} 2. Bb2 {-0.36/24 2.4s} Nc6 {+0.23/25 5.2s}
3. e3 {-0.32/22 2.5s} d5 {+0.15/23 5.2s} 4. Bb5 {-0.32/21 2.5s}
Bd6 {-0.05/25 5.7s} 5. Nf3 {-0.04/24 2.8s} Qe7 {+0.16/25 5.6s}
6. Nc3 {+0.19/22 2.6s} Nf6 {-0.32/27 5.7s} 7. d4 {+0.35/22 2.9s}
e4 {-0.37/26 5.9s} 8. Ne5 {+0.23/20 2.8s} Bd7 {-0.44/24 5.9s}
9. Nxd7 {+0.40/23 2.8s} Nxd7 {-0.31/22 5.6s} 10. Nxd5 {+0.02/21 2.7s}
Qg5 {+0.01/24 5.8s} 11. B@h3 {+0.28/19 2.8s} O-O {+0.13/20 5.7s}
12. Bc4 {+0.60/19 2.7s} Nb6 {-0.11/26 5.7s} 13. Nxb6 {+0.09/19 2.7s}
axb6 {-0.15/23 5.7s} 14. P@f4 {+0.21/19 2.7s} Qa5+ {-0.73/28 5.9s}
15. N@d2 {+0.87/23 2.8s} Bxf4 {-0.29/25 5.7s} 16. exf4 {+1.16/25 2.9s}
P@c3 {-1.34/24 5.9s} 17. Bxc3 {+1.41/23 2.9s} Qxc3 {-1.26/23 6.0s}
18. O-O {+1.41/22 2.9s} B@g6 {-1.76/23 5.9s} 19. B@e5 {+2.33/18 2.8s}
Nxe5 {-3.22/20 5.8s} 20. dxe5 {+3.75/21 2.9s} B@h5 {-4.04/23 5.8s}
21. P@f6 {+6.15/24 2.9s} h6 {-4.81/24 5.8s} 22. N@e7+ {+6.01/19 2.8s}
Kh7 {-7.60/25 5.6s} 23. Nxg6 {+8.30/24 2.5s} Bxd1 {-8.50/23 5.3s}
24. Nxf8+ {+8.54/22 2.8s} Rxf8 {-9.22/23 5.4s} 25. fxg7 {+9.72/21 2.7s}
Rg8 {-8.74/20 5.5s} 26. R@h8+ {+9.40/19 2.7s} Rxh8 {-7.92/28 5.6s}
27. gxh8=Q+ {+7.88/19 2.8s} Kxh8 {-7.88/22 5.6s} 28. B@f6+ {+8.09/17 2.7s}
P@g7 {-8.03/24 5.5s} 29. Bxg7+ {+7.60/23 2.8s} Kh7 {-6.26/17 5.4s}
30. Bf6 {+7.03/15 2.7s} R@g8 {-6.84/25 4.2s} 31. Bxf7 {+4.31/24 2.1s}
N@e2+ {+4.37/26 4.7s} 32. Kh1 {+4.02/1 0.015s} N@g3+ {+7.68/28 3.3s}
33. hxg3 {-0.23/22 2.7s} Nxg3+ {+6.34/23 4.4s} 34. fxg3 {-6.28/22 1.7s}
Q@h2+ {+10.17/24 2.9s} 35. Kxh2 {+11.30/1 0.015s} Qxg3+ {+8.05/20 3.7s}
36. Kh1 {-5.83/16 2.1s} Qxh3+ {+12.16/20 2.5s} 37. gxh3 {-11.04/17 1.3s}
P@g2+ {+13.49/17 2.6s} 38. Kg1 {-10.30/12 1.4s} gxf1=Q+ {+14.10/14 1.9s}
39. Kxf1 {-12.59/14 0.90s} N@e3+ {+22.21/10 1.8s} 40. Kf2 {-24.81/7 0.55s}
R@e2# {+M1/6 0.98s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "38"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "55"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.45/23 2.4s} 2. Bb2 {-0.14/24 5.1s} Nc6 {+0.33/23 2.5s}
3. e3 {-0.11/28 5.4s} d5 {+0.40/21 2.5s} 4. Bb5 {-0.26/26 5.3s}
Bd6 {+0.15/22 2.6s} 5. Nf3 {+0.06/26 5.9s} Qe7 {+0.47/21 2.6s}
6. Nc3 {+0.24/24 5.7s} Nf6 {-0.24/23 2.8s} 7. d4 {+0.42/27 6.1s}
e4 {-0.06/21 2.8s} 8. Ne5 {+0.39/25 5.9s} Bd7 {-0.35/23 2.8s}
9. Nxd7 {+0.75/22 5.7s} Nxd7 {-0.16/21 2.7s} 10. B@h3 {+1.36/21 5.6s}
O-O {-0.82/19 2.6s} 11. Bxd7 {+1.33/29 5.7s} N@h4 {-1.52/19 2.6s}
12. Qg4 {+1.56/22 5.7s} f5 {-0.89/21 2.8s} 13. Bxf5 {+1.65/25 6.1s}
Rxf5 {-1.35/22 3.0s} 14. N@h6+ {+1.52/21 6.0s} Kh8 {-1.55/20 2.9s}
15. Nxf5 {+2.17/21 6.0s} Nxf5 {-1.87/20 3.0s} 16. Qxf5 {+1.60/19 6.0s}
B@g6 {-1.23/16 2.9s} 17. Nxd5 {+4.78/24 6.1s} Bxf5 {-6.13/20 2.9s}
18. Nxe7 {+4.97/23 6.0s} Nxe7 {-5.69/21 2.9s} 19. N@f7+ {+5.94/23 5.9s}
Kg8 {-5.93/1 0.003s} 20. R@h8+ {+4.95/20 5.8s} Kxf7 {-6.48/1 0.003s}
21. Bc4+ {+8.61/23 5.7s} N@d5 {-7.37/18 2.7s} 22. Rxa8 {+9.04/20 5.6s}
Bb4+ {-7.77/17 2.7s} 23. P@c3 {+11.78/21 5.2s} Bg4 {-8.34/16 2.5s}
24. Bxd5+ {+18.13/17 4.0s} Nxd5 {-17.64/15 1.9s} 25. N@e5+ {+21.78/17 2.8s}
Ke6 {-19.94/14 1.6s} 26. Q@f7+ {+21.54/15 2.9s} Kd6 {-18.82/1 0.002s}
27. R@d7+ {+50.60/14 2.0s} Bxd7 {-43.58/1 0.001s}
28. Qxd7# {+M1/5 1.1s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "38"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.34/21 2.4s}
d5 {+0.23/22 5.0s} 4. Bb5 {-0.15/23 2.6s} Bd6 {-0.01/25 5.6s}
5. Nf3 {-0.15/21 2.6s} Qe7 {+0.20/25 5.6s} 6. Nc3 {+0.25/24 2.8s}
Nf6 {-0.33/27 5.7s} 7. d4 {+0.27/22 2.8s} e4 {-0.39/26 5.8s}
8. Ne5 {+0.43/25 2.9s} Bd7 {-0.48/24 5.9s} 9. Nxd7 {+0.44/22 2.8s}
Nxd7 {-0.27/22 5.6s} 10. B@g3 {+0.52/21 2.8s} Qg5 {+0.20/22 5.6s}
11. h4 {+0.26/16 2.7s} Qg6 {+0.02/22 5.9s} 12. h5 {+0.14/17 2.8s}
Qg5 {-0.03/21 5.8s} 13. Bxd6 {-0.14/16 2.7s} Qxg2 {-0.31/25 6.0s}
14. Rh2 {+0.70/20 2.9s} N@f3+ {-0.49/24 6.1s} 15. Qxf3 {+0.68/18 2.8s}
Qxf3 {-0.38/24 6.0s} 16. B@e2 {+0.82/21 2.9s} Q@g1+ {-1.02/20 5.9s}
17. Kd2 {+1.14/19 2.8s} Qxh2 {-1.33/25 6.1s} 18. Bxh2 {+1.90/20 3.0s}
Qxf2 {-1.79/22 5.9s} 19. N@g4 {+2.77/18 2.9s} Qg2 {-1.85/23 6.0s}
20. Rg1 {+1.33/22 2.9s} Qxg1 {-1.92/24 6.0s} 21. Bxg1 {+1.20/22 2.9s}
P@f3 {-2.40/24 5.9s} 22. Bxc6 {+2.85/20 2.8s} bxc6 {-2.86/20 5.8s}
23. N@f5 {+2.91/17 2.8s} B@h4 {-1.00/23 5.8s} 24. Nxg7+ {+1.27/19 2.8s}
Kd8 {-3.59/24 5.6s} 25. Bf2 {+6.16/23 2.8s} a6 {-5.11/22 5.4s}
26. P@b7 {+12.83/17 2.6s} Bxf2 {-9.36/22 5.2s} 27. bxa8=Q+ {+10.00/21 2.8s}
R@b8 {-9.45/23 5.3s} 28. Qxb8+ {+8.94/21 2.7s} Nxb8 {-10.89/22 4.5s}
29. Q@f6+ {+11.64/21 2.2s} P@e7 {-11.22/20 4.9s} 30. Qxe7+ {+12.09/15 2.1s}
Kxe7 {-14.43/18 3.4s} 31. Nf5+ {+19.90/15 1.1s} Kd8 {-17.91/14 2.3s}
32. Q@e7+ {+22.68/11 0.98s} Kc8 {-30.18/1 0.003s} 33. Nd6+ {+37.22/5 0.51s}
cxd6 {-40.20/1 0.002s} 34. R@c7# {+M1/1 0.43s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "39"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "61"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.18/23 5.1s}
d5 {+0.49/21 2.4s} 4. Bb5 {-0.06/26 5.7s} Bd6 {+0.16/22 2.6s}
5. Nf3 {-0.02/24 5.6s} Qe7 {+0.49/19 2.5s} 6. Nc3 {+0.46/29 6.1s}
Nf6 {-0.22/23 2.9s} 7. d4 {+0.49/27 5.9s} e4 {-0.12/21 2.8s}
8. Ne5 {+0.49/25 6.0s} Bd7 {-0.33/23 2.9s} 9. Nxd7 {+0.48/23 5.6s}
Nxd7 {-0.12/21 2.7s} 10. B@h3 {+1.31/22 5.6s} O-O {-0.95/19 2.6s}
11. Bxd7 {+1.48/20 5.6s} N@h4 {-1.45/19 2.7s} 12. Qg4 {+1.67/23 5.8s}
f5 {-1.07/21 2.9s} 13. Bxf5 {+1.47/24 5.9s} Rxf5 {-1.38/20 2.9s}
14. N@h6+ {+2.05/21 6.1s} Kh8 {-1.59/22 3.1s} 15. Nxf5 {+1.83/21 6.0s}
Nxf5 {-1.54/17 2.9s} 16. Nxd5 {+2.65/20 5.9s} Qf7 {-2.08/17 2.9s}
17. P@f6 {+3.47/18 5.9s} N@h6 {-3.16/16 2.8s} 18. fxg7+ {+3.44/20 6.0s}
Nxg7 {-3.56/17 2.8s} 19. Qg5 {+4.45/17 5.7s} P@d2+ {-4.18/12 2.7s}
20. Kxd2 {+5.20/19 5.8s} Qxf2+ {-4.61/17 2.8s} 21. R@e2 {+5.00/20 5.8s}
Qf5 {-4.15/17 2.8s} 22. Qxh6 {+6.47/21 5.7s} B@g5 {-5.48/18 2.7s}
23. Qxg5 {+12.66/21 5.8s} Qxg5 {-14.86/18 2.8s} 24. N@f7+ {+16.83/19 5.4s}
Kg8 {-12.89/1 0.013s} 25. Nxg5 {+16.58/17 5.2s} Q@a5+ {-14.54/16 2.6s}
26. B@c3 {+19.00/19 4.7s} Qxb5 {-19.30/15 2.2s} 27. P@f7+ {+21.71/16 2.9s}
Kh8 {-19.88/11 1.3s} 28. Q@g8+ {+32.24/16 2.2s} Rxg8 {-27.78/1 0.002s}
29. fxg8=Q+ {+29.27/12 1.6s} Kxg8 {-29.97/1 0.002s} 30. P@f7+ {+35.73/12 1.3s}
Kf8 {-34.96/8 0.48s} 31. R@g8# {+M1/5 1.0s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "39"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "120"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {+0.22/23 5.1s}
4. Bb5 {-0.32/21 2.5s} Bd6 {-0.05/25 5.6s} 5. Nf3 {-0.08/24 2.7s}
Qe7 {+0.16/25 5.6s} 6. Nc3 {+0.19/22 2.6s} Nf6 {-0.28/26 5.6s}
7. d4 {+0.35/22 2.9s} e4 {-0.38/26 5.9s} 8. Ne5 {+0.23/20 2.8s}
Bd7 {-0.46/24 5.8s} 9. Nxd7 {+0.40/23 2.8s} Nxd7 {-0.27/22 5.6s}
10. Nxd5 {+0.10/21 2.7s} Qg5 {-0.01/24 5.9s} 11. B@h3 {+0.30/19 2.8s}
O-O {+0.12/20 5.6s} 12. Bc4 {+0.54/19 2.7s} Nb6 {-0.19/25 5.8s}
13. Nxb6 {+0.06/21 2.8s} axb6 {-0.15/23 5.6s} 14. P@f4 {+0.24/19 2.7s}
Qa5+ {-0.74/28 5.9s} 15. N@d2 {+0.86/23 2.7s} Bxf4 {-0.24/25 5.7s}
16. exf4 {+1.15/25 2.9s} P@c3 {-1.30/24 6.0s} 17. Bxc3 {+1.35/23 2.9s}
Qxc3 {-1.24/23 6.0s} 18. O-O {+1.37/22 3.0s} B@g6 {-1.76/23 6.0s}
19. B@e5 {+2.34/18 2.8s} Nxe5 {-3.27/20 5.8s} 20. dxe5 {+3.71/21 2.8s}
N@h4 {-4.32/23 5.8s} 21. P@f6 {+4.96/19 2.8s} gxf6 {-4.58/22 5.8s}
22. exf6 {+4.54/18 3.0s} Qxf6 {-5.00/23 5.9s} 23. N@g4 {+5.60/16 2.8s}
Qc3 {-3.73/21 5.9s} 24. P@g3 {+4.62/18 2.8s} P@g7 {-4.10/18 5.9s}
25. gxh4 {+4.08/18 2.8s} B@d4 {-3.44/17 5.8s} 26. N@b5 {+5.80/16 2.9s}
Qxa1 {-6.33/21 6.0s} 27. Qxa1 {+6.60/17 2.9s} Bxa1 {-6.30/18 5.9s}
28. Rxa1 {+6.29/19 2.9s} Q@b2 {-5.03/27 6.1s} 29. Rf1 {+6.10/15 2.8s}
P@h5 {-4.23/25 5.9s} 30. B@e5 {+5.16/24 2.9s} hxg4 {-4.09/36 6.4s}
31. Bxg4 {+4.01/22 2.8s} Qxe5 {-1.95/21 6.3s} 32. fxe5 {+1.76/19 3.2s}
B@f4 {-1.42/20 6.4s} 33. P@f6 {+0.85/17 3.1s} Bxe5 {-2.05/24 6.6s}
34. fxg7 {+1.23/20 3.1s} Bxg7 {-1.29/23 6.4s} 35. P@g5 {+1.10/18 3.2s}
P@f3 {-1.40/22 6.3s} 36. Nxf3 {+2.15/21 3.1s} exf3 {-1.43/22 6.4s}
37. P@f6 {+2.84/19 2.9s} fxg2 {-1.09/22 6.3s} 38. fxg7 {+1.15/21 3.0s}
N@h3+ {-0.02/28 6.6s} 39. Kxg2 {+0.53/19 3.0s} Nf4+ {+0.28/26 6.4s}
40. Kg3 {+0.08/25 3.1s} N@h5+ {+0.17/27 6.5s} 41. Kf3 {-0.08/22 3.1s}
N@e5+ {+1.99/24 6.6s} 42. Ke3 {-0.72/1 0.002s} Nxg4+ {+2.54/24 6.6s}
43. Kd2 {-2.05/18 3.1s} Rfd8+ {+2.74/20 6.4s} 44. P@d3 {-2.52/16 3.1s}
R@e2+ {+3.44/24 6.7s} 45. Kc1 {-2.78/19 3.1s} P@d2+ {+3.83/22 6.4s}
46. Kb1 {-3.39/21 3.1s} Re1+ {+4.15/25 6.7s} 47. Q@d1 {-3.63/24 3.2s}
Rxd1+ {+3.50/26 6.8s} 48. Rxd1 {-3.46/19 3.2s} Nxg7 {+4.10/26 6.7s}
49. B@b2 {-3.61/24 3.3s} P@e2 {+3.80/25 6.7s} 50. Bxf7+ {-2.45/23 3.2s}
Bxf7 {+3.23/29 6.9s} 51. R@h8+ {-3.20/26 3.2s} Kxh8 {+3.42/1 0.015s}
52. Bxg7+ {-2.53/20 3.1s} Kxg7 {+3.27/25 6.4s} 53. P@f6+ {-3.34/24 3.1s}
Kg6 {+5.75/20 6.4s} 54. h5+ {-3.64/14 3.0s} Kxh5 {+4.99/19 6.6s}
55. N@g3+ {-5.41/18 3.1s} Kh4 {+8.79/20 6.4s} 56. Nxe2 {-7.53/18 3.0s}
Nxe2 {+10.55/20 5.6s} 57. P@g3+ {-9.77/17 2.7s} Kh5 {+15.21/21 4.2s}
58. Q@h4+ {-14.12/16 2.2s} Kg6 {+5.75/1 0.014s} 59. Qxg4 {-19.32/18 1.4s}
R@c1+ {+30.17/18 1.7s} 60. Kb2 {-33.23/2 0.55s} Q@a1# {+M1/3 0.98s, Black mates}
0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "40"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "86"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {+0.41/21 2.5s}
4. Bb5 {-0.27/26 5.4s} Bd6 {+0.17/22 2.6s} 5. Nf3 {+0.05/26 6.0s}
Qe7 {+0.45/21 2.5s} 6. Nc3 {+0.26/24 5.8s} Nf6 {-0.24/23 2.8s}
7. d4 {+0.39/27 6.0s} e4 {-0.20/21 2.8s} 8. Ne5 {+0.36/25 5.9s}
Bd7 {-0.40/23 2.8s} 9. Nxd7 {+0.75/22 5.7s} Nxd7 {-0.16/21 2.7s}
10. B@g3 {+0.45/21 5.6s} O-O {-0.20/19 2.7s} 11. Nxd5 {+1.12/23 5.7s}
Qg5 {-0.36/19 2.7s} 12. Bc4 {+0.94/24 5.6s} Nb6 {-0.28/20 2.8s}
13. h4 {+0.87/22 5.9s} Qxd5 {-0.46/21 2.8s} 14. Bxd5 {+0.76/20 5.7s}
Nxd5 {-0.48/18 2.8s} 15. Bxd6 {+1.05/22 5.9s} cxd6 {-0.74/18 2.8s}
16. Q@g5 {+1.70/20 5.8s} B@a5+ {-1.19/19 2.8s} 17. P@d2 {+0.77/27 6.0s}
B@e6 {-1.40/18 2.7s} 18. B@h6 {+2.39/25 6.1s} N@g6 {-2.01/24 2.9s}
19. Bxg7 {+2.19/26 6.1s} Kxg7 {-2.48/22 2.8s} 20. P@h6+ {+3.17/24 5.9s}
Kg8 {-3.72/26 3.0s} 21. Qxd5 {+3.96/26 6.3s} Bxd5 {-4.36/23 2.9s}
22. N@f6+ {+3.95/24 6.1s} Kh8 {-4.33/1 0.003s} 23. Nxd5 {+3.79/24 6.1s}
N@f5 {-3.44/21 2.9s} 24. B@g7+ {+3.62/21 6.0s} Nxg7 {-3.68/20 2.8s}
25. hxg7+ {+3.43/22 6.1s} Kxg7 {-3.45/20 3.0s} 26. h5 {+3.89/20 5.9s}
Kh8 {-3.02/18 2.9s} 27. hxg6 {+2.99/19 6.0s} fxg6 {-3.19/17 2.9s}
28. N@g5 {+3.13/16 5.8s} P@h2 {-0.33/19 2.8s} 29. N@f7+ {-0.78/25 6.1s}
Kg7 {+0.65/24 3.0s} 30. Rxh2 {-1.10/23 6.0s} Q@g1+ {+0.29/19 2.8s}
31. Ke2 {-1.28/1 0.004s} B@g4+ {+2.27/20 3.1s} 32. P@f3 {-2.57/24 6.1s}
Qxh2 {+3.48/18 2.8s} 33. fxg4 {-2.44/21 6.0s} Rxf7 {+3.80/20 3.1s}
34. Nxe4 {-3.69/28 6.1s} Qxg2 {+2.59/18 3.0s} 35. P@f6+ {-4.22/18 6.1s}
Rxf6 {+7.96/19 2.6s} 36. B@h6+ {-8.30/18 4.9s} Kh8 {+8.85/17 2.6s}
37. Nexf6 {-10.59/16 4.5s} B@f3+ {+12.78/17 1.5s} 38. Kd3 {-14.18/16 2.8s}
P@e4+ {+12.90/14 1.8s} 39. Kc4 {-15.65/14 2.4s} P@b5+ {+22.42/11 0.86s}
40. Kxb5 {-21.85/1 0.003s} a6+ {+18.60/9 0.98s} 41. Ka4 {-27.75/8 1.3s}
b5+ {+25.82/7 0.62s} 42. Ka3 {-7.35/1 0.014s} P@b4+ {+24.72/5 0.63s}
43. Nxb4 {-10.17/1 0.015s} Bxb4# {+M1/1 0.41s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "40"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "88"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {+0.14/24 5.2s} 5. Nf3 {-0.16/20 2.5s} Qe7 {+0.06/25 5.8s}
6. Nc3 {+0.25/24 2.8s} Nf6 {-0.22/25 5.8s} 7. d4 {+0.37/22 2.8s}
e4 {-0.40/26 6.0s} 8. Ne5 {+0.42/25 2.9s} Bd7 {-0.44/24 5.8s}
9. Nxd7 {+0.45/22 2.7s} Nxd7 {-0.53/21 5.6s} 10. B@g3 {+0.56/21 2.7s}
O-O {-0.49/22 5.7s} 11. Nxd5 {+0.56/19 2.7s} Qg5 {-1.04/22 5.6s}
12. Bc4 {+0.99/21 2.8s} Nb6 {-0.40/22 5.7s} 13. h4 {+0.99/22 2.8s}
Qxd5 {-0.75/23 5.8s} 14. Bxd5 {+0.47/20 2.8s} Nxd5 {-0.73/19 5.8s}
15. Qg4 {+0.93/18 2.7s} B@b4+ {0.00/20 5.6s} 16. P@d2 {+0.28/19 2.7s}
Bxg3 {+0.47/23 5.7s} 17. Qxg3 {-0.54/20 2.8s} Bxd2+ {+1.07/22 5.9s}
18. Kxd2 {-0.76/16 2.7s} B@a5+ {+1.25/24 5.7s} 19. Ke2 {-1.04/22 2.8s}
P@g6 {+1.41/28 5.9s} 20. h5 {-1.90/24 2.8s} N@f5 {+2.11/26 5.8s}
21. Qg5 {-1.57/23 2.9s} N@e6 {+2.89/30 6.0s} 22. Qg4 {-1.90/23 2.8s}
Nf6 {+2.91/28 5.8s} 23. hxg6 {-2.89/27 2.9s} fxg6 {+4.43/29 6.0s}
24. Qh3 {-3.00/25 2.8s} Ncxd4+ {+4.22/26 5.8s} 25. Bxd4 {-3.56/25 2.7s}
Nfxd4+ {+2.97/28 6.1s} 26. Kf1 {-2.92/20 2.8s} P@e2+ {+2.00/23 6.1s}
27. Kg1 {-2.28/1 0.003s} P@b2 {+2.45/23 6.2s} 28. Rb1 {-2.38/25 3.0s}
e1=Q+ {+1.58/27 6.1s} 29. Rxe1 {-1.18/22 3.0s} Bxe1 {+1.73/29 6.5s}
30. N@e7+ {-1.27/24 3.2s} Kf7 {+1.29/25 6.3s} 31. exd4 {-0.36/19 3.0s}
Bxf2+ {+1.92/25 6.4s} 32. Kxf2 {-1.20/24 3.1s} P@e3+ {+2.57/23 6.0s}
33. Qxe3 {-2.05/22 3.0s} Kxe7 {+3.08/21 6.3s} 34. B@a3+ {-3.42/19 3.0s}
B@d6 {+3.46/21 6.3s} 35. Bxd6+ {-3.31/19 3.0s} cxd6 {+3.91/25 6.2s}
36. B@f4 {-4.16/21 2.9s} Ng4+ {+5.16/22 5.9s} 37. Ke2 {-5.22/17 2.8s}
Nxf4+ {+8.70/23 4.6s} 38. Qxf4 {-7.88/20 2.3s} R@f2+ {+10.96/21 4.0s}
39. Ke1 {-8.11/18 2.0s} b1=Q+ {+11.00/21 3.7s} 40. B@d1 {-8.96/18 1.9s}
B@d2+ {+14.70/21 2.8s} 41. Qxd2 {-5.11/1 0.015s} Rf1+ {+18.81/19 1.8s}
42. Rxf1 {-12.70/16 1.2s} Rxf1+ {+18.16/17 2.1s} 43. Kxf1 {-18.31/16 0.79s}
N@g3+ {+30.93/15 1.3s} 44. Kg1 {-37.69/9 0.58s} R@h1# {+M1/3 1.0s, Black mates}
0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "41"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "61"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {+0.26/20 2.4s} 5. Nf3 {-0.03/26 5.4s} Qe7 {+0.25/23 2.8s}
6. Nc3 {+0.49/29 6.0s} Nf6 {-0.09/23 2.8s} 7. d4 {+0.50/27 5.9s}
e4 {-0.34/25 2.9s} 8. Ne5 {+0.46/25 5.9s} Bd7 {-0.28/19 2.8s}
9. Nxd7 {+0.46/23 5.7s} Nxd7 {-0.15/22 2.7s} 10. B@h3 {+1.32/21 5.7s}
O-O {-0.95/19 2.7s} 11. Bxd7 {+1.53/20 5.7s} N@h4 {-1.17/21 2.7s}
12. Qg4 {+1.69/23 5.9s} f5 {-1.03/21 2.9s} 13. Bxf5 {+1.48/25 6.0s}
Rxf5 {-1.33/20 2.9s} 14. N@h6+ {+2.06/21 6.1s} Kh8 {-1.53/22 3.0s}
15. Nxf5 {+1.87/21 6.0s} Nxf5 {-1.52/18 2.9s} 16. Nxd5 {+2.66/20 5.8s}
Qf7 {-2.01/17 2.8s} 17. P@f6 {+3.50/18 6.0s} N@h6 {-3.18/16 2.8s}
18. fxg7+ {+3.37/22 6.0s} Nxg7 {-3.59/17 2.7s} 19. Qg5 {+4.49/18 5.7s}
P@d2+ {-4.05/12 2.7s} 20. Kxd2 {+5.23/19 5.9s} Qxf2+ {-4.66/16 2.8s}
21. R@e2 {+5.00/20 5.7s} Qf5 {-4.18/17 2.8s} 22. Qxh6 {+6.44/20 5.7s}
B@g5 {-5.31/17 2.7s} 23. Qxg5 {+12.64/21 5.8s} Qxg5 {-14.83/18 2.8s}
24. N@f7+ {+16.82/19 5.4s} Kg8 {-12.89/1 0.015s} 25. Nxg5 {+16.62/17 5.3s}
Q@a5+ {-14.55/16 2.6s} 26. B@c3 {+18.78/19 4.8s} Qxb5 {-19.38/15 2.3s}
27. P@f7+ {+21.53/18 3.0s} Kh8 {-19.82/12 1.4s} 28. Q@g8+ {+32.36/15 2.3s}
Rxg8 {-26.93/1 0.002s} 29. fxg8=Q+ {+29.07/12 1.6s} Kxg8 {-28.74/1 0.002s}
30. P@f7+ {+35.56/12 1.2s} Kf8 {-41.10/2 0.45s}
31. R@g8# {+M1/8 1.1s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "41"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "66"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.64/20 2.4s} Nf6 {-0.80/26 5.1s}
3. d4 {+1.15/22 2.6s} d5 {-0.79/25 5.4s} 4. e5 {+0.96/22 2.6s}
Ne4 {-0.83/23 5.5s} 5. Be3 {+1.01/22 2.7s} Bf5 {-0.96/27 5.8s}
6. Bd3 {+0.89/21 2.7s} e6 {-0.90/24 5.7s} 7. Nge2 {+0.86/23 2.7s}
Nxc3 {-0.33/24 5.8s} 8. bxc3 {+0.37/19 2.7s} N@h4 {-0.02/27 5.6s}
9. Rg1 {+0.45/22 2.7s} Bxd3 {-0.74/25 5.6s} 10. cxd3 {+0.26/23 2.7s}
B@f3 {-0.60/23 5.5s} 11. B@h3 {+1.21/23 2.8s} Nxd4 {+0.89/22 5.7s}
12. Bxd4 {-0.79/16 2.7s} P@g4 {+0.23/23 5.8s} 13. Bxg4 {-1.58/24 2.7s}
Bxg4 {+1.84/21 5.7s} 14. P@f6 {-1.49/18 2.7s} B@f3 {+1.04/26 5.8s}
15. Qa4+ {+0.30/23 2.8s} c6 {-0.95/34 6.2s} 16. fxg7 {+1.16/28 3.0s}
Bxg7 {-1.12/31 5.9s} 17. N@d6+ {+1.53/23 2.8s} Kf8 {-1.16/33 6.2s}
18. P@f6 {+1.46/28 2.9s} Bh6 {-1.23/28 5.9s} 19. gxf3 {+1.42/22 2.7s}
Nxf3+ {-1.27/30 6.1s} 20. Kf1 {+1.30/28 2.8s} Nd2+ {-0.94/28 5.6s}
21. Ke1 {+0.99/23 2.6s} Nf3+ {-1.16/26 6.1s} 22. Kf1 {+1.15/25 2.8s}
Nd2+ {-0.91/24 5.4s} 23. Ke1 {+0.75/23 2.2s} Nf3+ {-1.09/29 6.1s}
24. Kd1 {+1.21/21 3.0s} Nxg1 {-1.00/21 6.0s} 25. B@g7+ {+1.57/19 2.9s}
Kg8 {-1.06/24 6.1s} 26. Bxh6 {+1.25/22 2.9s} Nxe2 {-0.74/21 5.9s}
27. N@e7+ {+0.86/20 2.9s} Qxe7 {-0.72/1 0.003s} 28. fxe7 {+0.59/25 3.0s}
Nxd4+ {-0.66/27 6.0s} 29. Kc1 {+1.21/20 2.8s} P@d2+ {-0.17/25 5.9s}
30. Bxd2 {+0.65/24 2.9s} B@a3+ {+3.79/23 3.5s} 31. P@b2 {+0.79/22 2.8s}
N@b3+ {+14.00/21 4.5s} 32. Qxb3 {-12.96/11 0.90s} Nxb3+ {+25.35/12 1.6s}
33. axb3 {-23.14/15 1.1s} Q@d1# {+M1/7 1.1s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "42"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.69/22 5.0s} Nf6 {-0.75/18 2.4s}
3. d4 {+0.92/24 5.5s} d5 {-1.04/20 2.5s} 4. e5 {+0.89/24 5.5s}
Ne4 {-0.92/23 2.5s} 5. Be3 {+1.09/26 5.7s} Bf5 {-0.87/22 2.7s}
6. Bd3 {+0.85/23 5.6s} e6 {-0.91/21 2.7s} 7. Nge2 {+0.60/25 5.8s}
Nxc3 {-0.47/22 2.7s} 8. bxc3 {+0.37/22 5.5s} N@h4 {-0.08/19 2.6s}
9. Rg1 {+0.71/24 5.7s} Bxd3 {-0.24/24 2.7s} 10. cxd3 {+0.79/23 5.7s}
B@f3 {+0.04/22 2.6s} 11. B@h3 {+0.71/27 5.8s} Bxg2 {-1.01/22 2.8s}
12. Bxg2 {+0.54/22 5.9s} P@f3 {-1.17/19 2.8s} 13. Bh1 {+1.49/23 6.0s}
fxe2 {-2.10/21 2.8s} 14. Qxe2 {+1.59/21 5.7s} Nxd4 {-1.24/19 2.7s}
15. Bxd4 {+1.05/23 6.0s} N@f4 {-0.82/18 2.8s} 16. B@a4+ {+1.08/20 5.8s}
c6 {-0.72/18 2.8s} 17. Qc2 {+1.54/22 6.0s} P@g2 {-1.41/20 2.8s}
18. O-O-O {+1.96/21 5.9s} gxh1=Q {-1.98/18 2.8s} 19. Rxh1 {+1.59/23 6.1s}
B@a3+ {-1.97/18 2.8s} 20. P@b2 {+2.36/19 5.9s} Bxb2+ {-2.71/17 2.8s}
21. Kxb2 {+3.29/23 5.8s} P@e2 {-2.53/16 2.8s} 22. P@d6 {+4.94/19 5.9s}
exd1=Q {-5.03/19 2.8s} 23. Rxd1 {+4.76/21 6.0s} R@e2 {-4.78/20 2.8s}
24. B@d2 {+6.44/19 5.9s} Nf3 {-5.62/18 2.8s} 25. N@c7+ {+6.59/23 5.6s}
Qxc7 {-5.49/21 2.7s} 26. dxc7 {+6.32/21 5.5s} Nxd2 {-4.71/19 2.6s}
27. Q@b8+ {+6.85/23 5.0s} Rxb8 {-8.35/16 2.2s} 28. cxb8=Q+ {+11.56/17 3.1s}
N@d8 {-8.19/14 1.7s} 29. P@d7+ {+17.25/19 2.1s} Kxd7 {-15.40/16 0.91s}
30. R@d6+ {+28.08/9 1.7s} Bxd6 {-22.54/4 0.67s} 31. Qxd6+ {+48.69/6 1.2s}
Kc8 {-43.98/2 0.45s} 32. B@d7# {+M1/3 0.96s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "42"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "52"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. Bc4 {+1.48/19 2.5s} Bg7 {-1.44/16 5.0s} 5. d3 {+1.63/17 2.4s}
h6 {-1.22/23 5.2s} 6. h4 {+1.75/15 2.4s} Nf6 {-1.53/21 5.3s}
7. Nd5 {+1.67/17 2.5s} d6 {-0.83/27 5.6s} 8. Nxf6+ {+1.23/20 2.6s}
Qxf6 {-0.52/26 5.7s} 9. N@d5 {+0.47/22 2.7s} Qd8 {-1.19/25 5.7s}
10. h5 {+0.23/19 2.6s} gxh5 {-0.10/29 5.9s} 11. Rxh5 {-0.02/23 2.8s}
Bg4 {-0.12/30 6.1s} 12. Rh1 {-0.89/20 2.7s} P@e6 {+0.48/24 5.6s}
13. Ne3 {-0.43/17 2.7s} Bxf3 {+0.65/22 5.8s} 14. Qxf3 {-0.74/18 2.7s}
Nd4 {+0.74/20 5.6s} 15. Qg3 {-0.24/19 2.7s} Qg5 {+1.11/24 5.9s}
16. B@d1 {-0.73/18 2.7s} N@f4 {+0.79/25 6.0s} 17. Qxg5 {-2.11/21 2.8s}
hxg5 {+2.36/27 5.9s} 18. Rxh8+ {-2.40/20 2.7s} Bxh8 {+3.14/25 5.6s}
19. R@g8+ {-2.58/24 2.8s} Kd7 {+4.25/18 5.3s} 20. Bxe6+ {-2.38/15 2.4s}
Ndxe6 {+6.54/21 5.0s} 21. Rxh8 {-4.50/17 2.5s} Rxh8 {+6.51/17 5.2s}
22. B@f1 {-4.77/15 2.5s} R@h1 {+5.24/18 5.3s} 23. Be2 {-3.85/14 2.5s}
R@g1 {+7.07/16 5.5s} 24. P@d5 {-7.84/13 2.4s} Rxf1+ {+20.51/11 1.9s}
25. Nxf1 {-18.23/8 0.81s} Nxg2+ {+25.29/10 1.5s} 26. Kd2 {-24.45/8 0.60s}
Q@e1# {+M1/8 1.0s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "43"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {+2.88/19 5.1s} exd4 {-2.68/18 2.6s} 5. Nxd4 {+2.53/24 5.6s}
Bg7 {-2.56/22 2.6s} 6. Nxc6 {+2.14/22 5.4s} bxc6 {-2.06/16 2.6s}
7. Bc4 {+1.93/24 5.5s} N@e5 {-1.77/20 2.7s} 8. Be2 {+2.15/21 5.5s}
d6 {-1.78/18 2.6s} 9. P@d4 {+1.98/23 5.6s} P@b4 {-1.16/23 2.7s}
10. dxe5 {+0.92/21 5.5s} bxc3 {-0.73/21 2.8s} 11. bxc3 {+0.69/23 5.9s}
Bxe5 {-0.69/21 2.8s} 12. P@d4 {+0.80/22 5.7s} Bg7 {-0.86/19 2.7s}
13. O-O {+1.05/21 5.7s} N@h4 {-0.58/18 2.7s} 14. g3 {+0.77/19 5.5s}
Nf6 {+0.39/18 2.7s} 15. Bg5 {+0.20/21 5.7s} h6 {+0.18/20 2.8s}
16. Bxh4 {-0.25/22 5.9s} P@g5 {+0.49/18 2.8s} 17. e5 {-0.30/20 5.8s}
gxh4 {+0.26/17 2.8s} 18. exf6 {-0.16/21 6.0s} Bxf6 {+0.21/16 2.7s}
19. N@g4 {+0.05/20 5.8s} Bxg4 {+0.12/20 2.9s} 20. Bxg4 {-0.26/22 6.1s}
P@f5 {+0.43/16 2.8s} 21. Re1+ {-0.35/20 5.9s} B@e6 {+0.86/18 2.9s}
22. Bxf5 {+0.44/25 6.2s} gxf5 {+0.40/21 2.9s} 23. Rxe6+ {+1.72/25 6.1s}
fxe6 {-1.79/23 3.0s} 24. B@h5+ {+2.10/26 6.3s} B@f7 {-1.99/20 2.9s}
25. Bxf7+ {+3.51/26 6.0s} Kxf7 {-3.65/24 2.9s} 26. B@h5+ {+4.66/26 6.0s}
Ke7 {-3.11/20 2.9s} 27. N@g6+ {+4.98/23 5.6s} Kd7 {-4.14/23 2.7s}
28. N@e5+ {+6.96/23 5.1s} dxe5 {-4.54/20 2.5s} 29. Nxe5+ {+9.42/20 5.1s}
Bxe5 {-9.50/19 2.0s} 30. dxe5+ {+12.94/18 3.6s} B@d5 {-9.00/14 2.2s}
31. N@c5+ {+21.69/12 2.1s} Kc8 {-22.98/10 0.85s} 32. P@b7+ {+27.66/7 1.5s}
Kb8 {-9.49/1 0.015s} 33. bxa8=Q+ {+25.27/5 1.5s} Kxa8 {-6.31/1 0.015s}
34. P@b7+ {+35.09/3 1.1s} Kb8 {-11.89/1 0.015s}
35. R@a8# {+M1/1 0.95s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "43"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. Bc4 {+3.85/17 2.6s} d6 {-3.03/19 5.3s} 8. N@g5 {+3.86/17 2.6s}
Nh6 {-3.46/30 5.7s} 9. P@e6 {+4.45/26 2.7s} f6 {-2.08/32 6.0s}
10. Nf7 {+2.04/31 3.0s} Nxf7 {-2.27/29 5.9s} 11. exf7+ {+2.73/28 2.9s}
Kf8 {-2.23/28 5.8s} 12. Bh6+ {+2.02/27 2.8s} P@g7 {-2.45/26 5.9s}
13. Bxg7+ {+1.70/25 2.9s} Kxg7 {-0.90/26 6.0s} 14. N@e8+ {+0.79/25 2.9s}
Rxe8 {+0.02/27 6.3s} 15. fxe8=Q {+1.26/23 2.9s} Qxe8 {+0.09/25 6.1s}
16. P@f7 {-0.04/23 2.9s} Bxc3+ {+0.64/26 6.0s} 17. bxc3 {-0.07/20 2.8s}
Qxe4+ {+1.05/24 5.9s} 18. R@e3 {-0.51/20 2.8s} Qxc4 {+1.66/30 6.1s}
19. B@d5 {-0.83/15 2.8s} Qc5 {+1.89/23 5.8s} 20. O-O {-1.85/18 2.8s}
P@e5 {+3.38/20 5.9s} 21. Qf3 {-1.19/15 2.8s} B@f5 {+4.25/24 6.0s}
22. Bxb7 {-4.08/18 2.8s} Bxb7 {+3.59/28 6.3s} 23. Qxb7 {-3.80/22 3.0s}
B@d5 {+4.83/24 6.1s} 24. Qxa8 {-4.99/22 2.8s} Bxa8 {+6.37/24 6.0s}
25. R@g8+ {-6.02/20 2.8s} Kxf7 {+5.89/21 6.1s} 26. Rxa8 {-5.74/19 2.8s}
B@c6 {+6.39/25 5.9s} 27. B@e8+ {-5.13/21 3.0s} Bxe8 {+6.62/21 6.3s}
28. B@g8+ {-5.50/18 3.0s} Kxg8 {+7.07/24 6.2s} 29. Rxe8+ {-6.56/17 3.0s}
Kf7 {+7.88/17 6.2s} 30. P@g7 {-5.63/17 3.0s} Kxg7 {+8.82/21 6.3s}
31. B@f8+ {-8.37/20 3.0s} Kf7 {+10.14/19 6.5s} 32. Re7+ {-9.27/18 3.1s}
Kxf8 {+11.11/17 6.5s} 33. Rxh7 {-10.20/16 3.1s} B@g8 {+11.78/15 6.2s}
34. P@e7+ {-11.73/13 3.1s} Ke8 {+12.04/1 0.002s} 35. Rh8 {-12.70/14 3.1s}
B@h7 {+14.34/15 6.4s} 36. Rxg8+ {-14.15/13 3.2s} Bxg8 {+14.04/15 6.4s}
37. B@d4 {-10.22/14 3.1s} Qc6 {+18.41/19 6.2s} 38. Bxe5 {-18.36/13 2.9s}
Qxg2+ {+29.72/15 4.4s} 39. Kxg2 {-27.90/1 0.002s} N@h4+ {+44.56/9 1.7s}
40. Kg3 {-46.58/6 0.61s} Q@g4# {+M1/5 1.2s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "44"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "49"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. N@g4 {+5.20/21 5.3s} Bg7 {-5.07/20 2.6s} 8. P@h6 {+5.07/24 5.6s}
Nxh6 {-4.73/23 2.7s} 9. Nxh6 {+5.96/22 5.5s} d6 {-5.71/19 2.6s}
10. Bc4 {+5.71/23 5.7s} P@e6 {-5.72/21 2.7s} 11. Nxf7 {+6.31/24 5.7s}
Kxf7 {-5.87/22 2.7s} 12. N@g5+ {+7.42/23 5.8s} Ke7 {-6.25/21 2.7s}
13. Bxe6 {+7.13/21 5.7s} Bxe6 {-6.69/18 2.8s} 14. Nxe6 {+7.97/22 5.7s}
Kxe6 {-7.33/18 2.7s} 15. Qg4+ {+9.54/19 5.5s} Ke7 {-9.06/15 2.6s}
16. Nd5+ {+9.80/21 5.5s} Kf8 {-9.03/18 2.6s} 17. P@h6 {+11.49/19 5.5s}
Be5 {-13.00/16 2.7s} 18. P@g7+ {+12.86/23 5.0s} Bxg7 {-15.03/21 2.4s}
19. hxg7+ {+15.73/19 4.5s} Kxg7 {-15.20/16 2.1s} 20. B@f6+ {+17.12/20 4.3s}
Qxf6 {-17.32/16 2.2s} 21. Nxf6 {+18.04/17 4.4s} B@a5+ {-15.84/12 2.2s}
22. B@c3 {+18.91/15 4.3s} Bxc3+ {-20.48/12 2.1s} 23. bxc3 {+21.61/13 3.7s}
Kxf6 {-25.98/12 2.0s} 24. Q@e6+ {+37.98/11 2.1s} Kg7 {-33.67/1 0.002s}
25. B@h6# {+M1/7 1.4s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "44"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "54"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. h3 {+0.65/17 2.4s} O-O {-0.67/24 5.1s}
6. Be3 {+0.84/19 2.5s} Nc6 {-0.84/22 5.2s} 7. Qd2 {+0.68/18 2.4s}
a6 {-0.91/19 5.1s} 8. a4 {+1.17/18 2.5s} Bd7 {-0.96/20 5.3s}
9. Bc4 {+0.94/14 2.4s} Nh5 {-0.17/18 5.2s} 10. g4 {+0.12/16 2.5s}
Nf6 {-0.03/22 5.6s} 11. g5 {+0.10/16 2.5s} Nh5 {-0.02/20 5.3s}
12. O-O-O {-0.07/18 2.5s} b5 {+1.10/26 5.5s} 13. Bb3 {-0.49/23 2.6s}
Na5 {+1.06/26 5.6s} 14. Ba2 {-0.67/25 2.8s} bxa4 {+0.74/25 5.8s}
15. Nxa4 {-0.18/19 2.8s} Bxa4 {+0.37/24 6.0s} 16. Qxa5 {-0.25/23 2.9s}
Bxc2 {+0.71/26 6.2s} 17. Kxc2 {-0.63/21 2.9s} c5 {+0.65/22 5.9s}
18. Qxd8 {-0.74/21 2.9s} N@b4+ {+1.12/24 6.0s} 19. Kd2 {-0.70/20 2.9s}
Raxd8 {+1.13/25 5.9s} 20. B@b1 {-1.08/21 2.9s} P@f4 {+2.29/25 5.9s}
21. P@h6 {-2.18/19 2.9s} fxe3+ {+3.24/21 5.5s} 22. fxe3 {-2.87/20 2.7s}
Q@f2+ {+4.63/23 5.6s} 23. Kc1 {-3.98/17 2.4s} P@c2 {+5.12/30 4.7s}
24. Rd2 {-4.02/26 2.3s} Qxf3 {+7.51/25 5.1s} 25. hxg7 {-6.22/21 2.7s}
Qxh1+ {+10.83/22 3.7s} 26. B@d1 {-7.52/20 2.4s} N@e2+ {+49.96/15 1.2s}
27. Rxe2 {-36.74/1 0.002s} cxd1=Q# {+M1/1 0.97s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "45"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "55"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. Bb5+ {+1.28/18 5.0s} c6 {-1.16/16 2.4s}
6. Be2 {+1.60/22 5.2s} O-O {-1.58/20 2.5s} 7. O-O {+1.32/20 5.1s}
h6 {-0.93/19 2.5s} 8. h3 {+1.21/22 5.3s} Nbd7 {-1.24/16 2.5s}
9. Be3 {+1.59/19 5.2s} e5 {-1.78/14 2.5s} 10. Qd2 {+1.38/22 5.7s}
exd4 {-0.98/18 2.7s} 11. Bxd4 {+1.56/21 5.6s} Ne5 {-0.78/20 2.8s}
12. Bxe5 {+2.63/28 6.4s} dxe5 {-2.23/25 3.0s} 13. Qxd8 {+2.51/27 6.1s}
Rxd8 {-2.17/21 2.8s} 14. N@e7+ {+2.93/25 6.1s} Kh7 {-2.99/22 2.9s}
15. P@f5 {+3.32/23 5.9s} B@h5 {-2.81/20 2.8s} 16. Nxg6 {+3.94/24 6.0s}
fxg6 {-3.81/21 2.8s} 17. P@g4 {+5.52/25 5.9s} P@f7 {-3.86/26 2.8s}
18. gxh5 {+4.60/29 6.1s} Nxh5 {-4.20/24 3.0s} 19. fxg6+ {+4.42/27 5.9s}
fxg6 {-4.56/22 2.8s} 20. B@f7 {+5.33/25 6.1s} N@f4 {-3.93/20 2.9s}
21. P@f5 {+5.91/20 5.9s} gxf5 {-5.37/18 2.8s} 22. Bxh5 {+7.53/23 5.5s}
Nxh5 {-6.41/20 2.7s} 23. N@g5+ {+10.06/22 4.7s} hxg5 {-8.68/18 2.2s}
24. Nxg5+ {+9.70/22 5.0s} Kh6 {-7.49/20 2.5s} 25. Nf7+ {+10.19/19 5.1s}
Kh7 {-9.27/18 2.4s} 26. P@g6+ {+13.50/21 4.0s} Kxg6 {-15.29/18 1.5s}
27. Bxh5+ {+18.11/21 3.4s} Kxh5 {-27.69/17 1.5s}
28. Q@g5# {+M1/9 1.1s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "45"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "86"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.79/20 2.5s} Be7 {+0.06/21 5.2s} 8. c3 {+0.11/19 2.6s}
d6 {-0.21/23 5.7s} 9. Nbd2 {+0.27/17 2.4s} Nh5 {+0.17/20 5.1s}
10. Bxe7 {-0.17/20 2.6s} Qxe7 {-0.17/22 5.5s} 11. B@h4 {+0.44/21 2.5s}
B@f6 {-0.10/17 5.4s} 12. Bxf6 {+0.07/17 2.7s} Qxf6 {+0.19/23 5.6s}
13. B@h4 {+0.16/14 2.6s} Qg6 {+0.13/24 5.5s} 14. Bg3 {+0.02/17 2.7s}
B@g4 {+0.25/21 5.5s} 15. Nh4 {-0.06/19 2.5s} Qf6 {+0.62/20 5.5s}
16. Ndf3 {-0.23/16 2.6s} Kh8 {+0.63/19 5.6s} 17. Bxf7 {+0.04/16 2.6s}
Rxf7 {+0.42/24 5.9s} 18. P@f5 {0.00/23 2.8s} B@h7 {+0.81/27 5.9s}
19. h3 {-0.55/21 2.8s} Bgxf5 {+1.84/27 6.5s} 20. exf5 {-1.38/24 3.1s}
Bcxf5 {+1.92/23 6.1s} 21. Nxf5 {-1.20/23 3.0s} Bxf5 {+2.02/26 6.3s}
22. B@h4 {-1.64/21 3.0s} Nxg3 {+2.28/24 6.1s} 23. Bxg3 {-1.95/19 2.9s}
B@h5 {+2.14/22 6.1s} 24. B@e2 {-2.43/21 2.9s} P@f4 {+2.06/26 6.3s}
25. Bh4 {-2.24/20 3.0s} Qg6 {+1.86/31 6.6s} 26. N@g5 {-1.20/29 3.1s}
P@g3 {+2.75/25 6.4s} 27. Nxf7+ {-2.93/22 3.0s} Qxf7 {+1.80/22 6.6s}
28. Nxe5 {-1.14/21 3.2s} Nxe5 {+1.84/19 6.5s} 29. Bxh5 {-1.30/18 3.1s}
gxf2+ {+1.75/22 6.4s} 30. Rxf2 {-1.93/17 3.0s} P@g3 {+2.18/20 6.4s}
31. Rxf4 {-1.89/19 3.0s} Nxd3 {+4.59/23 6.0s} 32. Qxd3 {-3.20/20 2.9s}
P@f2+ {+6.18/24 5.8s} 33. Kh1 {-4.87/23 2.7s} Bxd3 {+8.23/24 5.3s}
34. Bxg3 {-6.64/20 2.6s} Qxf4 {+8.34/22 5.6s} 35. B@h2 {-5.84/18 2.8s}
R@e1+ {+9.68/24 5.2s} 36. R@f1 {-8.88/19 2.7s} Bxf1 {+12.96/17 4.5s}
37. N@g6+ {-10.78/16 2.1s} Kh7 {+16.52/17 3.8s} 38. Nf8+ {-12.28/14 1.7s}
Rxf8 {+19.60/17 3.9s} 39. P@g6+ {-17.71/13 1.9s} Kh8 {+22.90/15 2.9s}
40. Bxf4 {-19.11/12 1.3s} Bxg2+ {+23.97/14 3.0s} 41. Kxg2 {-13.43/1 0.015s}
N@h4+ {+26.89/13 2.2s} 42. Kxf2 {-24.52/10 1.2s} Q@g2+ {+36.25/11 2.0s}
43. Kxe1 {-36.33/1 0.002s} R@f1# {+M1/5 1.0s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "46"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.58/21 5.2s} Be7 {-0.17/20 2.5s} 8. c3 {+0.12/24 5.4s}
d6 {-0.27/17 2.6s} 9. Nbd2 {+0.26/22 5.2s} Na5 {-0.11/16 2.4s}
10. Bxf7+ {+0.99/26 5.5s} Rxf7 {-0.99/19 2.5s} 11. P@f5 {+1.06/24 5.4s}
B@h5 {-0.52/17 2.5s} 12. b4 {+0.48/19 5.2s} Nc6 {-0.48/17 2.6s}
13. b5 {+0.58/18 5.2s} Nb8 {-1.18/17 2.5s} 14. Qb3 {+0.93/21 5.4s}
Kh8 {-0.58/19 2.6s} 15. Nxe5 {+2.91/27 5.5s} dxe5 {-2.02/31 2.9s}
16. P@g6 {+1.71/38 6.4s} Rf8 {-2.03/37 3.0s} 17. Bxf6 {+1.80/36 6.1s}
Bxf6 {-2.03/29 2.8s} 18. N@f7+ {+2.11/34 6.3s} Rxf7 {-2.03/33 3.0s}
19. Qxf7 {+1.87/32 5.9s} N@h3+ {+0.63/27 2.5s} 20. gxh3 {+1.32/34 5.9s}
N@e2+ {-0.93/32 2.9s} 21. Kh1 {+1.30/32 5.8s} B@f3+ {+0.14/25 2.6s}
22. N@g2 {+1.34/31 6.1s} Bxg2+ {-1.53/29 3.0s} 23. Kxg2 {-8.08/1 0.014s}
N@h4+ {-0.04/22 2.5s} 24. Kh1 {-0.75/1 0.011s} Nxg6 {-2.20/25 2.8s}
25. B@g2 {+4.04/26 5.7s} Ngf4 {-3.06/23 3.0s} 26. R@f8+ {+3.64/29 6.4s}
Qxf8 {-3.72/27 3.0s} 27. Qxf8+ {+3.59/26 6.1s} R@g8 {-2.76/20 2.9s}
28. Qxg8+ {+3.42/25 6.1s} Kxg8 {-2.94/1 0.001s} 29. Q@c4+ {+4.40/22 5.9s}
P@e6 {-3.51/21 2.8s} 30. Qxc7 {+3.61/25 6.0s} Nd7 {-3.05/17 2.9s}
31. P@g6 {+3.88/18 5.7s} Nxg2 {-5.06/17 2.6s} 32. Qxc8+ {+7.03/30 4.8s}
Rxc8 {-7.92/19 1.8s} 33. B@f7+ {+8.22/20 3.8s} Kf8 {-7.24/23 2.2s}
34. R@g8+ {+7.74/26 4.6s} Ke7 {+0.95/1 0.014s} 35. Rxc8 {+7.04/22 4.3s}
B@f3 {-10.50/12 1.7s} 36. R@e8+ {+26.84/13 1.4s} Kd6 {-19.37/1 0.001s}
37. Nc4# {+M1/11 1.0s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "46"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "98"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Na5 {-0.35/26 5.5s} 9. Bb5 {+0.53/25 2.6s}
c6 {-0.06/31 6.1s} 10. Ba4 {-0.09/23 2.8s} b5 {+0.04/24 5.7s}
11. Bc2 {+0.03/21 2.7s} b4 {+0.18/29 6.0s} 12. cxb4 {-0.10/21 2.8s}
Bxb4 {-0.05/26 5.8s} 13. P@f5 {+0.44/19 2.6s} P@g6 {+0.32/22 5.7s}
14. d4 {+0.29/19 2.7s} exd4 {+0.20/21 5.7s} 15. Qxd4 {+0.36/19 2.7s}
P@g4 {+1.38/18 5.6s} 16. Ne1 {-0.44/17 2.7s} g5 {+0.67/21 5.7s}
17. Bxg5 {+0.07/19 2.8s} hxg5 {+0.64/24 5.8s} 18. Qxb4 {-0.60/22 2.8s}
B@h3 {+1.05/22 5.7s} 19. P@g6 {-1.19/20 2.7s} fxg6 {+2.75/22 5.9s}
20. fxg6 {-2.96/19 2.8s} Bxg2 {+2.99/19 5.7s} 21. Nxg2 {-3.24/17 2.7s}
P@f3 {+2.46/22 5.9s} 22. Ne3 {-2.54/17 2.8s} P@f4 {+3.09/21 5.6s}
23. Nd1 {-2.09/19 2.7s} c5 {+2.41/20 5.7s} 24. Qd2 {-2.11/19 2.7s}
Be6 {+2.28/19 5.7s} 25. P@f5 {-1.61/14 2.7s} Nc4 {+3.26/20 5.8s}
26. Qc3 {-2.81/18 2.7s} Bxf5 {+3.77/17 5.8s} 27. exf5 {-2.65/16 2.8s}
Ne5 {+3.89/22 5.9s} 28. Re1 {-3.40/19 2.8s} P@e2 {+3.36/20 5.9s}
29. B@h1 {-2.47/19 2.8s} exd1=Q {+2.30/27 6.2s} 30. Bxd1 {-2.34/18 3.0s}
N@h3+ {+2.00/23 6.1s} 31. Kf1 {-2.12/1 0.013s} Rb8 {+2.57/23 6.1s}
32. P@g2 {-1.87/22 3.0s} fxg2+ {+2.00/21 6.4s} 33. Bxg2 {-2.10/20 3.0s}
f3 {+2.26/21 6.4s} 34. Bdxf3 {-1.45/18 3.0s} gxf3 {+2.19/19 6.3s}
35. Bxh3 {-1.89/17 3.1s} P@g2+ {+1.61/27 6.6s} 36. Bxg2 {-1.79/16 3.0s}
fxg2+ {+1.33/22 6.4s} 37. Kg1 {-0.97/18 3.0s} B@d4 {+1.42/23 6.2s}
38. Qh3 {-0.73/17 3.0s} B@h4 {+2.14/25 6.2s} 39. P@e3 {-1.16/18 2.9s}
Rxb2 {+2.65/23 6.3s} 40. P@f7+ {-1.72/16 3.0s} Kh8 {+2.06/21 6.1s}
41. P@h6 {-2.71/17 3.0s} Bxf2+ {+9.76/23 5.5s} 42. Kxg2 {-4.66/1 0.002s}
P@f3+ {+11.89/21 5.4s} 43. Qxf3 {-9.19/19 2.6s} Nxf3 {+14.18/19 5.1s}
44. hxg7+ {-9.57/18 2.7s} Kxg7 {+4.91/1 0.016s} 45. N@e6+ {-10.49/16 2.7s}
Kh6 {+12.47/16 5.0s} 46. B@g7+ {-10.56/14 2.6s} Kh5 {+13.22/1 0.002s}
47. P@g4+ {-12.86/13 2.2s} Nxg4 {+19.01/17 3.7s} 48. B@h3 {-15.29/10 2.2s}
Nxe1+ {+45.57/15 2.4s} 49. Kf1 {-51.19/2 0.47s} Q@e2# {+M1/4 1.0s, Black mates}
0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "47"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "71"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {-1.70/18 2.5s} 9. Nbd2 {+1.16/23 5.3s}
Na5 {-0.82/19 2.6s} 10. Bb5 {+0.37/24 5.9s} c6 {-0.86/22 2.5s}
11. Ba4 {+0.50/22 5.6s} b5 {-0.59/21 2.7s} 12. Bc2 {+0.11/22 5.8s}
Nb7 {-0.95/18 2.5s} 13. h3 {+1.33/23 5.5s} Bh5 {-1.19/22 2.6s}
14. Kh1 {+1.40/22 5.5s} a5 {-1.45/17 2.6s} 15. Qe1 {+1.90/20 5.4s}
b4 {-1.92/14 2.5s} 16. d4 {+1.44/22 5.8s} bxc3 {-1.34/17 2.8s}
17. bxc3 {+1.68/21 6.0s} exd4 {-1.50/19 2.9s} 18. cxd4 {+1.50/21 6.1s}
P@g5 {-1.02/16 2.7s} 19. Bg3 {+2.10/20 5.9s} P@f4 {-1.91/17 2.8s}
20. Bh2 {+2.33/23 6.0s} Bb4 {-2.11/19 2.8s} 21. e5 {+3.56/27 6.0s}
Bxf3 {-2.59/25 2.9s} 22. Nxf3 {+5.82/21 5.9s} dxe5 {-3.26/18 2.9s}
23. dxe5 {+4.68/23 6.0s} Nh5 {-3.37/24 2.9s} 24. P@h7+ {+7.51/21 5.9s}
Kh8 {-5.47/1 0.014s} 25. P@f6 {+8.75/19 5.9s} gxf6 {-7.57/16 2.8s}
26. exf6 {+8.16/22 6.1s} Nxf6 {-7.20/19 2.8s} 27. P@g7+ {+8.60/20 5.7s}
Kxg7 {-10.04/1 0.014s} 28. P@e5 {+10.96/24 5.4s} Bxe1 {-9.93/17 2.6s}
29. exf6+ {+10.92/23 5.7s} Qxf6 {-9.49/21 2.6s} 30. N@h5+ {+10.49/20 5.0s}
Kh8 {-11.17/1 0.014s} 31. Nxf6 {+9.59/21 5.6s} Q@g7 {-8.01/18 2.8s}
32. Raxe1 {+11.31/20 6.0s} Qxf6 {-15.30/19 2.9s} 33. B@e5 {+16.51/21 4.8s}
Qxe5 {-15.91/17 2.4s} 34. Nxe5 {+18.94/19 4.1s} P@g7 {-29.08/18 2.1s}
35. Q@g8+ {+32.09/17 2.2s} Rxg8 {-20.42/1 0.014s}
36. Nxf7# {+M1/15 1.4s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "47"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "126"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.83/18 2.5s} a6 {-1.31/19 5.2s} 11. h3 {+1.56/19 2.5s}
Bh5 {-1.37/23 5.4s} 12. Kh1 {+1.93/16 2.5s} Bxf2 {-0.78/21 5.4s}
13. Bxf2 {+0.83/20 2.7s} P@g4 {-1.09/22 5.6s} 14. hxg4 {+1.17/21 2.8s}
Nxg4 {-1.06/20 5.7s} 15. B@h4 {+1.64/19 2.7s} P@g5 {-1.04/20 5.8s}
16. Bhg3 {+1.14/19 2.7s} Ne7 {-0.44/18 5.6s} 17. P@h3 {+0.40/17 2.6s}
Nxf2+ {-0.29/19 5.8s} 18. Bxf2 {+0.39/17 2.8s} B@f4 {-0.14/17 5.6s}
19. Qe1 {+1.00/13 2.6s} c6 {-0.38/23 5.9s} 20. d4 {+0.69/16 2.8s}
exd4 {+0.14/20 6.0s} 21. cxd4 {-0.14/19 2.9s} d5 {+0.30/23 6.3s}
22. Bd3 {-0.57/24 2.9s} dxe4 {+0.97/19 6.2s} 23. Bxe4 {-0.25/17 3.0s}
P@f5 {+0.49/23 6.1s} 24. Bc2 {-1.07/17 3.0s} Bxf3 {+0.72/21 6.2s}
25. Nxf3 {-0.35/17 3.0s} P@g3 {-0.21/24 6.3s} 26. Bxg3 {+0.07/27 3.2s}
Bxg3 {-0.26/29 6.5s} 27. Qxg3 {+0.03/25 3.0s} B@f4 {-0.89/25 6.6s}
28. Qxf4 {+0.67/22 3.2s} gxf4 {-0.85/25 6.4s} 29. P@h2 {+0.99/22 3.0s}
N@e3 {-1.27/24 6.3s} 30. B@e5 {+0.99/23 3.0s} Q@e2 {-0.39/23 6.2s}
31. P@f2 {+1.50/19 2.9s} Nxg2 {-0.14/24 6.5s} 32. Bxg7+ {-0.09/19 3.1s}
Kxg7 {-0.21/24 6.4s} 33. P@f6+ {+0.08/16 3.0s} Kg8 {-0.61/30 6.8s}
34. P@h7+ {+0.77/24 3.1s} Kxh7 {-0.76/28 6.7s} 35. N@g5+ {+1.26/23 3.2s}
hxg5 {-1.45/24 6.5s} 36. Nxg5+ {+1.13/25 3.1s} Kg6 {-1.16/24 6.3s}
37. B@f3 {+1.44/23 3.2s} B@d5 {-1.34/21 6.4s} 38. P@e4 {+1.92/19 3.0s}
Nh4 {-0.89/22 6.4s} 39. B@g2 {+1.18/20 3.1s} Qxc2 {-0.32/21 6.7s}
40. exd5 {+1.27/20 3.2s} Kxf6 {-0.34/19 6.6s} 41. B@e5+ {+0.20/18 3.2s}
Kxg5 {+0.39/21 6.5s} 42. Rac1 {+0.34/17 3.0s} Qxb2 {+0.32/19 6.4s}
43. dxc6 {-0.03/17 3.1s} P@e4 {+1.90/21 6.6s} 44. Bxf4+ {-0.85/17 3.2s}
Kg6 {+2.32/22 6.6s} 45. Bxe4 {-1.47/21 3.2s} fxe4 {+1.97/26 6.9s}
46. Bxe4+ {-2.03/20 3.2s} P@f5 {+1.97/23 6.6s} 47. Rg1+ {-1.63/23 3.3s}
P@g2+ {+1.87/24 6.8s} 48. Rxg2+ {-1.25/20 3.2s} Nxg2 {+1.71/22 6.7s}
49. P@h5+ {-1.12/19 3.2s} Kxh5 {+2.44/23 6.8s} 50. Bxg2 {-1.41/17 3.2s}
Qxf2 {+4.39/21 6.7s} 51. P@g4+ {-3.49/20 3.3s} Kg6 {+5.38/24 6.8s}
52. P@h5+ {-3.91/18 3.2s} Kh7 {+5.52/22 6.6s} 53. N@g5+ {-4.97/21 3.2s}
Kg8 {+6.46/22 6.6s} 54. P@h7+ {-5.82/19 3.1s} Kh8 {+6.69/21 6.6s}
55. P@g7+ {-6.03/20 3.2s} Kxg7 {+6.10/1 0.005s} 56. h6+ {-5.63/17 3.2s}
Kxh6 {+6.42/23 6.5s} 57. Rf1 {-5.46/18 3.1s} Qxg2+ {+10.47/22 5.6s}
58. Kxg2 {-6.69/1 0.003s} N@h4+ {+13.29/20 3.5s} 59. Kg1 {-8.37/19 2.3s}
Qxd4+ {+14.14/19 4.2s} 60. Q@f2 {-12.34/17 1.7s} Qxf2+ {+16.57/18 3.3s}
61. Rxf2 {-13.56/16 1.7s} R@e1+ {+19.57/16 2.9s} 62. Q@f1 {-18.68/15 1.1s}
Rxf1+ {+20.99/17 2.4s} 63. Rxf1 {-26.00/12 1.1s} Q@g2# {+M1/8 1.4s, Black mates}
0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "48"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.53/20 5.3s} a6 {-1.26/15 2.5s} 11. h3 {+1.49/20 5.4s}
Bh5 {-1.42/18 2.6s} 12. Kh1 {+1.71/18 5.3s} Na5 {-1.60/18 2.5s}
13. Ba2 {+1.58/18 5.5s} Nc6 {-1.53/17 2.6s} 14. Qe1 {+2.02/18 5.3s}
Qe7 {-1.72/16 2.5s} 15. Rg1 {+1.77/24 5.5s} Rg8 {-1.98/19 2.6s}
16. g4 {+3.20/21 5.6s} g5 {-1.11/19 2.7s} 17. gxh5 {+0.92/22 5.8s}
gxh4 {-0.78/22 2.9s} 18. Bxf7 {+1.57/23 5.9s} Qxf7 {-1.47/18 2.8s}
19. P@g6 {+1.54/23 5.7s} Qe7 {-1.49/24 2.8s} 20. Nxh4 {+1.73/23 5.7s}
B@f4 {-1.31/15 2.7s} 21. Nf5 {+2.08/19 5.7s} Qd7 {-1.79/17 2.8s}
22. B@f7 {+3.12/22 5.7s} Rg7 {-2.73/21 2.7s} 23. P@e6 {+3.61/22 5.9s}
Bxf2 {-2.95/19 2.9s} 24. Qxf2 {+3.18/22 6.1s} B@b6 {-2.28/18 2.9s}
25. d4 {+3.46/20 6.0s} Nxd4 {-2.43/19 3.0s} 26. Nxg7 {+3.94/22 6.0s}
P@g3 {-2.79/18 2.9s} 27. Rxg3 {+3.94/20 5.9s} Bxg3 {-3.79/19 2.9s}
28. Qxg3 {+5.38/22 5.2s} P@f4 {-4.21/17 2.8s} 29. Ne8 {+13.70/15 4.0s}
R@g7 {-10.01/13 1.9s} 30. R@f8+ {+17.00/17 3.6s} Ng8 {-15.29/15 1.7s}
31. exd7 {+19.56/15 3.5s} fxg3 {-19.69/10 1.4s} 32. Rxg8+ {+43.23/11 1.5s}
Rxg8 {-42.69/1 0.001s} 33. Q@h7# {+M1/3 1.0s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "48"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "58"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.72/17 2.5s} a5 {-0.42/24 5.5s}
12. b5 {+0.56/23 2.7s} Ne7 {-0.12/27 5.8s} 13. Bxf6 {+0.32/21 2.6s}
gxf6 {-0.13/25 5.6s} 14. h3 {+0.20/20 2.7s} Bxh3 {+0.55/22 5.8s}
15. gxh3 {-0.63/21 2.8s} Rg8+ {+0.65/20 5.7s} 16. B@g4 {-0.69/19 2.7s}
P@h5 {+1.46/24 5.9s} 17. Nh2 {-0.70/18 2.8s} Qf8 {+1.95/20 5.8s}
18. N@d7 {-1.54/19 2.8s} Qg7 {+2.13/20 5.8s} 19. Kh1 {-1.62/16 2.7s}
B@f4 {+2.44/24 5.8s} 20. Ndf3 {-2.00/19 2.8s} hxg4 {+2.58/24 6.1s}
21. Nxg4 {-1.49/21 2.8s} h5 {+2.65/22 6.0s} 22. Ndxf6 {-2.22/20 2.9s}
hxg4 {+3.61/25 5.9s} 23. Nxg4 {-1.63/17 2.9s} B@h5 {+3.09/21 5.8s}
24. P@f6 {-2.85/24 2.8s} Qxf6 {+5.57/22 5.8s} 25. Nxf6 {-4.41/21 2.6s}
P@g2+ {+12.26/17 2.6s} 26. Kg1 {-4.42/1 0.003s} gxf1=Q+ {+15.23/20 2.2s}
27. Kxf1 {-4.63/1 0.001s} N@h2+ {+20.87/13 2.1s} 28. Ke1 {-16.44/11 0.75s}
R@f1+ {+34.36/11 1.5s} 29. Ke2 {-10.57/1 0.014s} Bxf3# {+M1/9 1.1s, Black mates}
0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "49"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.62/21 5.2s} a5 {-0.68/20 2.6s}
12. b5 {+0.26/28 5.7s} Ne7 {-0.11/22 2.8s} 13. Bxf6 {+0.15/24 5.6s}
gxf6 {-0.22/20 2.6s} 14. h3 {+0.12/24 5.6s} Bh5 {-0.26/23 2.8s}
15. N@g3 {+0.22/22 5.6s} Bg6 {-0.29/21 2.6s} 16. Nh4 {+0.06/19 5.6s}
B@f4 {+0.29/18 2.7s} 17. Ne2 {-0.03/21 5.5s} Rg8 {+0.46/18 2.7s}
18. Nxg6+ {+0.02/21 5.9s} Rxg6 {+0.06/19 2.9s} 19. Bxf7 {-0.37/25 5.8s}
Rxg2+ {+0.53/20 2.9s} 20. Kxg2 {-0.87/33 5.9s} N@h4+ {+0.83/28 2.8s}
21. Kg1 {-0.43/32 5.8s} Qg8+ {+1.57/22 2.7s} 22. Bxg8 {-0.64/25 6.0s}
Rxg8+ {+0.65/29 2.9s} 23. P@g3 {-0.85/28 5.7s} Bxd2 {+0.35/26 2.8s}
24. B@g2 {+1.12/26 6.0s} N@f3+ {-0.87/19 2.8s} 25. Kh1 {+1.07/25 5.9s}
Nxg2 {-0.81/17 2.8s} 26. Q@f7 {+1.94/26 6.1s} B@g7 {-1.45/22 3.0s}
27. Kxg2 {+2.89/24 6.2s} Ng5 {-2.07/21 2.9s} 28. Qxe7 {+2.95/28 6.4s}
B@h5 {-1.15/28 3.1s} 29. g4 {+2.19/29 6.1s} P@f3+ {-2.14/28 3.1s}
30. Kh2 {+2.04/27 6.5s} fxe2 {-1.87/26 3.0s} 31. Qxe2 {+2.42/26 6.2s}
Bf4+ {-2.36/25 2.9s} 32. P@g3 {+3.01/23 6.3s} N@f3+ {-2.59/23 3.0s}
33. Kh1 {+4.00/22 6.1s} Bg6 {-2.97/18 2.9s} 34. N@f5 {+4.24/22 6.1s}
Bxg3 {-4.84/16 3.0s} 35. fxg3 {+5.41/23 6.1s} P@b2 {-3.84/17 3.0s}
36. Qxb2 {+10.30/20 5.8s} Bxf5 {-9.80/20 3.1s} 37. exf5 {+11.66/21 5.6s}
N@d5 {-8.50/19 2.8s} 38. N@g6+ {+12.69/18 5.1s} Kh7 {-7.04/1 0.003s}
39. Rxf3 {+19.91/17 4.1s} Nxe7 {-17.92/12 2.2s} 40. Nxe7 {+22.44/13 3.8s}
Nxf3 {-38.70/12 1.9s} 41. B@g6+ {+49.93/5 1.2s} Kh8 {-21.87/1 0.014s}
42. R@h7# {+M1/4 0.99s, White mates} 1-0

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "49"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "66"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-0.47/25 2.3s}
Nf6 {+0.75/24 5.0s} 4. e4 {-0.75/21 2.5s} Nxe4 {+1.15/23 5.7s}
5. fxe4 {-1.52/19 2.5s} Bxe4 {+1.19/21 5.5s} 6. N@g5 {-0.72/21 2.7s}
P@c2 {+1.14/23 5.6s} 7. Qh5 {-0.65/20 2.5s} Bg6 {+0.79/29 5.4s}
8. Qf3 {-0.72/28 2.7s} cxb1=Q {+1.00/24 5.6s} 9. Rxb1 {-0.50/18 2.6s}
e6 {+1.47/26 5.3s} 10. P@b7 {+0.30/20 2.5s} N@c2+ {+1.95/23 5.7s}
11. Kf2 {-1.41/21 2.8s} P@e3+ {+2.49/24 5.8s} 12. Bxe3 {-2.15/20 2.8s}
Nxe3 {+2.51/22 5.8s} 13. bxa8=Q {-2.10/18 2.7s} B@h4+ {+3.28/21 5.7s}
14. Kxe3 {-2.02/18 2.7s} Bxg5+ {+2.56/18 5.8s} 15. P@f4 {-2.37/17 2.9s}
Bxf4+ {+3.01/19 5.8s} 16. Qxf4 {-3.04/14 2.8s} Bd6 {+3.78/16 5.8s}
17. N@e5 {-2.76/15 2.8s} Bxe5 {+3.86/19 5.7s} 18. dxe5 {-2.74/14 2.7s}
Bxb1 {+3.35/15 5.6s} 19. B@d6 {-2.75/17 2.8s} N@f5+ {+6.54/22 5.7s}
20. Qxf5 {-5.19/20 2.9s} Bxf5 {+7.68/20 5.6s} 21. N@f6+ {-6.47/18 2.7s}
Qxf6 {+11.21/19 5.3s} 22. Qxb8+ {-8.61/16 2.7s} R@d8 {+11.53/20 5.5s}
23. Qxd8+ {-12.21/16 2.7s} Qxd8 {+12.91/20 5.2s} 24. N@f6+ {-9.79/16 2.6s}
Qxf6 {+12.72/19 5.1s} 25. R@c8+ {-13.36/14 2.4s} N@d8 {+14.98/18 4.4s}
26. Rxd8+ {-15.16/12 2.4s} Qxd8 {+18.57/17 5.1s} 27. N@f6+ {-16.05/14 2.5s}
Qxf6 {+16.59/20 5.0s} 28. R@c8+ {-15.58/16 2.5s} R@d8 {+17.38/18 4.6s}
29. Rxd8+ {-19.64/17 2.2s} Qxd8 {+22.00/18 4.6s} 30. R@e7+ {-20.67/15 2.5s}
Qxe7 {+22.94/17 3.7s} 31. Bxe7 {-22.42/15 2.1s} N@d5+ {+23.86/17 2.6s}
32. Kd2 {-35.37/15 1.3s} Q@e3+ {+45.34/8 1.5s} 33. Kd1 {-46.41/1 0.002s}
R@c1# {+M1/5 1.0s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "50"]
[White "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "116"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-0.56/25 4.9s}
Nf6 {+0.69/24 2.4s} 4. e4 {-0.84/24 5.4s} Nxe4 {+1.68/20 2.6s}
5. fxe4 {-1.23/22 5.5s} Bxe4 {+1.48/18 2.6s} 6. N@g5 {-1.00/23 5.7s}
P@c2 {+1.07/20 2.7s} 7. Qh5 {-1.05/23 5.6s} Bg6 {+0.52/21 2.6s}
8. Qf3 {-0.68/28 5.6s} cxb1=Q {+0.79/27 2.7s} 9. Rxb1 {-0.54/26 5.4s}
e6 {+1.31/16 2.6s} 10. P@b7 {-0.97/26 5.7s} N@c2+ {+1.39/21 2.6s}
11. Kf2 {-1.75/22 5.8s} P@e3+ {+2.27/21 2.8s} 12. Bxe3 {-2.19/23 5.9s}
Nxe3 {+2.32/19 2.8s} 13. bxa8=Q {-2.29/21 5.6s} B@d5 {+3.02/18 2.8s}
14. Qaxd5 {-1.66/23 5.6s} Nxd5 {+1.35/17 2.6s} 15. N1h3 {-1.44/20 5.4s}
Be7 {+2.23/20 2.7s} 16. P@h6 {-0.31/22 5.6s} gxh6 {+0.89/23 2.7s}
17. Nxf7 {-0.45/28 5.9s} Bxf7 {+0.79/22 2.8s} 18. P@g7 {-0.93/23 5.8s}
Rg8 {+0.60/19 2.8s} 19. R@h8 {-1.45/21 5.7s} N@f6 {+1.71/19 2.8s}
20. Rxg8+ {-1.71/19 5.5s} Bxg8 {+1.78/15 2.7s} 21. B@h5+ {-2.08/18 5.6s}
P@g6 {+2.38/16 2.7s} 22. Bd3 {-2.20/17 5.5s} gxh5 {+2.58/15 2.7s}
23. R@h8 {-2.76/18 5.7s} B@f7 {+3.75/16 2.8s} 24. Bxh7 {-3.45/19 5.7s}
P@g4 {+4.31/17 2.7s} 25. Qd3 {-2.58/20 5.9s} gxh3 {+2.06/17 2.8s}
26. Bxg8 {-2.78/19 5.8s} Nxg8 {+3.32/16 2.8s} 27. P@h7 {-4.46/22 5.9s}
Bh4+ {+4.99/21 3.0s} 28. B@g3 {-5.01/22 6.0s} Qf6+ {+6.12/20 3.0s}
29. Ke1 {-5.13/29 6.2s} Bxg3+ {+4.52/24 3.2s} 30. hxg3 {-4.42/24 6.3s}
B@f2+ {+3.83/21 3.0s} 31. Kd1 {-4.24/29 6.4s} Qxg7 {+4.62/21 3.2s}
32. hxg8=Q+ {-4.72/22 6.4s} Bxg8 {+4.87/23 3.1s} 33. B@g6+ {-4.88/26 6.4s}
Ke7 {+5.45/23 3.1s} 34. Rxg8 {-5.38/19 6.2s} Qxg8 {+6.10/20 3.0s}
35. B@f7 {-6.10/19 6.2s} B@g4+ {+7.24/15 3.0s} 36. Kc1 {-6.83/15 6.0s}
Be3+ {+8.55/15 2.9s} 37. N@d2 {-8.52/18 6.0s} Qg7 {+9.56/16 3.0s}
38. gxh3 {-7.31/26 6.2s} Bxd2+ {+8.47/22 3.1s} 39. Qxd2 {-9.10/28 6.1s}
P@e3 {+7.29/26 3.0s} 40. Qd3 {-7.24/26 6.2s} P@d2+ {+5.80/24 3.0s}
41. Kc2 {-6.94/24 6.8s} N@b4+ {+6.80/23 3.2s} 42. cxb4 {-6.98/22 6.5s}
Nxb4+ {+6.61/21 3.1s} 43. Kb3 {-7.67/26 6.4s} Nxd3 {+7.26/19 3.1s}
44. B@a3+ {-6.98/19 6.3s} d6 {+8.43/15 3.1s} 45. Bxd3 {-8.36/17 6.0s}
N@a5+ {+7.43/19 2.8s} 46. Ka4 {-7.55/18 5.8s} Qxd4+ {+7.94/13 2.9s}
47. b4 {-8.78/18 5.6s} Qxd3 {+10.55/17 3.0s} 48. N@c8+ {-10.09/18 6.0s}
Kxf7 {+10.52/17 3.1s} 49. Rhf1+ {-10.74/16 5.8s} P@f2 {+12.44/14 3.0s}
50. N@d8+ {-12.53/16 5.6s} Kg6 {+14.88/13 2.9s} 51. Ne7+ {-14.31/14 4.8s}
Kf6 {+15.08/13 3.0s} 52. Ng8+ {-13.37/13 5.1s} Kg7 {+15.65/15 2.9s}
53. b5 {-15.77/16 4.6s} B@c2+ {+19.18/16 2.3s} 54. P@b3 {-19.72/24 4.0s}
Qd4+ {+21.97/17 2.2s} 55. Bb4 {-22.52/1 0.002s} Qxb4+ {+23.52/23 1.6s}
56. Kxb4 {-21.96/1 0.003s} B@c5+ {+21.59/21 1.5s} 57. Kc3 {-22.87/22 2.5s}
Q@d4+ {+25.76/21 1.3s} 58. Kxc2 {-16.74/1 0.014s}
B@d3# {+M1/13 0.79s, Black mates} 0-1

[Event "With-Q-1600sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "50"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-1600sim"]
[Result "0-1"]
[PlyCount "60"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {+0.58/16 2.3s} Nf6 {-0.53/18 4.9s} 2. Nc3 {+0.66/18 2.5s}
e5 {-0.53/21 5.3s} 3. Nf3 {+0.52/20 2.4s} Nc6 {-0.66/21 5.4s}
4. Bc4 {+0.62/20 2.6s} Be7 {-0.71/24 5.7s} 5. d4 {+1.08/19 2.7s}
exd4 {-0.94/20 5.7s} 6. Nxd4 {+0.91/19 2.8s} d5 {-0.48/24 5.8s}
7. Bxd5 {+0.47/18 2.7s} Nxd5 {-0.05/23 5.8s} 8. exd5 {+0.42/20 2.8s}
Nxd4 {+0.21/25 6.1s} 9. Qxd4 {+0.21/20 2.8s} B@f6 {+0.40/24 5.8s}
10. P@e5 {-0.42/23 2.8s} P@h3 {+0.71/25 5.9s} 11. Rg1 {-0.45/17 2.8s}
hxg2 {+0.48/22 5.6s} 12. N@f3 {-0.12/21 2.8s} N@h4 {+0.94/28 6.1s}
13. Nxh4 {-0.67/22 2.7s} Bxh4 {+0.78/25 5.8s} 14. N@f3 {-0.38/24 2.9s}
Bxf2+ {+0.59/23 6.1s} 15. Qxf2 {-0.84/21 2.9s} N@g4 {+0.62/23 6.0s}
16. Qxg2 {-1.42/18 2.9s} P@f2+ {+1.70/23 6.1s} 17. Qxf2 {-1.60/21 2.9s}
Nxf2 {+1.44/20 5.9s} 18. Kxf2 {-1.58/16 2.8s} P@g4 {+1.94/21 5.9s}
19. B@a4+ {-1.06/18 2.8s} c6 {+1.80/22 5.8s} 20. N@h5 {-1.26/17 2.7s}
Rg8 {+1.25/25 6.1s} 21. dxc6 {-0.74/20 2.9s} bxc6 {+1.43/23 6.0s}
22. Bxc6+ {-1.15/22 2.9s} Kf8 {+1.77/25 5.8s} 23. P@d6 {-1.61/24 2.8s}
gxf3 {+4.50/23 5.4s} 24. dxe7+ {-3.81/22 2.5s} Qxe7 {+7.48/24 3.9s}
25. B@d6 {-4.24/19 2.8s} Qxd6 {+7.28/22 4.5s} 26. exd6 {-5.90/18 2.3s}
N@h3+ {+9.96/19 3.1s} 27. Ke3 {-7.35/19 1.6s} B@c5+ {+14.18/16 3.0s}
28. P@d4 {-12.59/14 1.3s} Q@f2+ {+18.83/15 1.8s} 29. Ke4 {-14.47/14 0.99s}
f5+ {+18.87/13 2.3s} 30. Kd5 {-18.47/6 0.65s} Qxd4# {+M1/7 0.99s, Black mates}
0-1



==> anc/self_elo_increase/with_q_pv_values/2400sim_vs_800sim_100_matches.pgn <==
Score of CrazyAra-Dev-0.4.1-With-Q-2400sim vs CrazyAra-Dev-0.4.1-No-Q-800sim: 91 - 8 - 0 [0.919]
Elo difference: 422.38 +/- 148.92

100 of 100 games finished.


[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "92"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {-0.59/19 8.2s} 2. Nc3 {+0.69/17 2.8s} e5 {-0.65/22 8.5s}
3. Nf3 {+0.58/20 2.6s} Nc6 {-0.66/25 8.4s} 4. Bc4 {+0.63/19 2.7s}
Be7 {-0.75/24 8.7s} 5. d4 {+0.95/20 2.7s} exd4 {-0.92/22 8.9s}
6. Nxd4 {+0.99/18 2.7s} d5 {-0.52/25 9.3s} 7. Bxd5 {+0.35/19 2.8s}
Nxd5 {+0.06/23 9.2s} 8. exd5 {+0.57/19 2.8s} Nxd4 {+0.28/25 9.4s}
9. Qxd4 {-0.04/21 2.9s} B@f6 {+0.41/23 8.9s} 10. P@e5 {-0.25/19 2.7s}
P@h3 {+0.82/31 9.3s} 11. Rg1 {-0.41/18 2.8s} hxg2 {+0.56/30 8.9s}
12. N@f3 {-0.06/20 2.7s} N@h4 {+0.63/31 9.6s} 13. Nxh4 {-0.65/22 2.8s}
Bxh4 {+0.74/26 9.1s} 14. P@e2 {-0.83/19 2.7s} Bxf2+ {+1.02/23 9.1s}
15. Qxf2 {-1.62/20 2.8s} N@h3 {+0.59/23 9.1s} 16. Qxg2 {-2.37/19 2.7s}
Bh4+ {-0.10/22 9.1s} 17. P@f2 {-0.05/19 2.8s} Nxg1 {-1.61/25 9.2s}
18. Qxg1 {+1.41/18 2.7s} R@g6 {-1.48/21 8.9s} 19. B@g3 {+1.54/19 2.8s}
Bxg3 {-1.41/21 9.3s} 20. fxg3 {+1.81/16 2.8s} B@b6 {-1.31/21 9.0s}
21. B@e3 {+1.75/17 2.8s} P@f4 {-1.04/21 9.5s} 22. Bxb6 {+0.82/19 3.0s}
axb6 {-1.01/19 9.3s} 23. Bxf4 {+0.82/17 2.9s} B@b4 {-1.65/21 9.3s}
24. d6 {+1.60/18 2.9s} Bxc3+ {-2.27/20 9.3s} 25. bxc3 {+2.09/16 2.8s}
P@b2 {-1.93/27 9.4s} 26. Rd1 {+1.10/17 2.8s} N@h3 {-1.72/25 9.3s}
27. dxc7 {+2.40/20 2.8s} Qxd1+ {-2.18/27 9.8s} 28. Kxd1 {+2.60/1 0.003s}
b1=Q+ {-2.17/22 9.2s} 29. B@c1 {+2.25/19 2.9s} R@d5+ {-2.10/23 9.5s}
30. N@d4 {+1.99/16 2.8s} O-O {-3.64/25 9.4s} 31. N@e7+ {+3.40/23 2.9s}
Kh8 {-4.14/1 0.004s} 32. Nxg6+ {+3.25/21 2.9s} fxg6 {-6.81/24 8.8s}
33. P@h6 {+7.06/20 2.9s} Rxd4+ {-6.89/21 9.0s} 34. Qxd4 {+6.06/18 2.9s}
N@f2+ {-6.35/20 8.6s} 35. Ke1 {+7.60/19 2.9s} Nd3+ {-4.92/19 8.6s}
36. Qxd3 {+4.09/17 2.5s} Qxc1+ {-0.12/32 8.0s} 37. B@d1 {+0.61/25 2.6s}
B@f2+ {-0.39/30 7.8s} 38. Kf1 {+0.35/1 0.002s} Qxd1+ {-0.12/29 5.7s}
39. Qxd1 {+0.07/24 2.4s} B@g2+ {-0.01/27 7.0s} 40. Kxg2 {+6.17/1 0.016s}
Nxf4+ {0.00/24 5.1s} 41. Kxf2 {+0.59/17 2.6s} N@g4+ {0.00/23 5.8s}
42. Kf1 {+0.36/19 1.7s} Ne3+ {-0.08/21 4.0s} 43. Ke1 {+0.06/17 1.7s}
Neg2+ {+0.10/19 4.4s} 44. Kf1 {+0.19/18 1.1s} Ne3+ {-0.04/17 3.0s}
45. Ke1 {+0.16/12 1.3s} Neg2+ {+0.14/14 3.0s} 46. Kd2 {+0.13/11 0.55s}
B@e3# {+M1/3 1.6s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {-0.66/15 2.3s} 2. Nf3 {+0.56/28 8.0s} Nc6 {-0.59/21 2.5s}
3. Bc4 {+0.66/29 8.5s} Be7 {-0.37/19 2.4s} 4. d4 {+0.74/26 8.6s}
exd4 {-0.81/22 2.7s} 5. Nxd4 {+0.59/26 9.3s} Nxd4 {-0.63/20 2.6s}
6. Qxd4 {+0.43/26 9.0s} Bf6 {-0.24/22 2.8s} 7. e5 {+0.37/25 9.2s}
N@c6 {-0.53/19 2.6s} 8. Qe3 {+0.55/22 8.8s} Nxe5 {-0.39/20 2.7s}
9. P@d4 {+1.08/26 8.9s} d6 {-0.16/17 2.7s} 10. dxe5 {+0.83/21 8.9s}
dxe5 {-0.27/19 2.7s} 11. Qb3 {+1.73/22 8.9s} P@e6 {-1.82/17 2.7s}
12. Nc3 {+2.19/22 8.7s} P@d5 {-2.20/19 2.7s} 13. Bb5+ {+2.03/22 8.8s}
P@c6 {-2.01/19 2.7s} 14. Be2 {+1.73/21 8.5s} h5 {-0.77/18 2.6s}
15. N@a5 {+3.17/25 8.9s} Rb8 {-2.90/18 2.7s} 16. Nxc6 {+4.50/27 9.5s}
bxc6 {-4.35/26 2.9s} 17. Qxb8 {+4.60/25 9.2s} N@d4 {-3.72/24 2.8s}
18. Bd1 {+3.82/27 9.4s} Ne7 {-4.32/25 2.9s} 19. P@g5 {+6.38/25 9.3s}
Nef5 {-6.28/17 2.8s} 20. gxf6 {+6.55/24 9.1s} gxf6 {-5.94/22 2.9s}
21. B@c5 {+6.98/21 8.9s} P@d6 {-6.90/18 2.8s} 22. Bxa7 {+7.70/22 9.2s}
O-O {-6.92/20 2.8s} 23. P@e3 {+9.86/22 9.1s} Nb5 {-9.67/16 2.8s}
24. Nxb5 {+9.60/23 9.2s} cxb5 {-9.29/17 2.9s} 25. Bxh5 {+9.92/21 8.9s}
N@c6 {-9.51/18 2.8s} 26. Qxb5 {+9.71/25 9.3s} Nxa7 {-9.49/22 2.9s}
27. Qe2 {+9.80/26 9.4s} B@g6 {-9.37/22 2.9s} 28. Bxg6 {+10.32/23 9.5s}
fxg6 {-9.43/17 2.9s} 29. P@h5 {+11.75/20 9.3s} gxh5 {-12.87/17 2.9s}
30. Qxh5 {+14.83/23 7.8s} P@h7 {-11.46/18 2.4s} 31. P@g6 {+17.91/21 7.7s}
hxg6 {-16.95/20 2.3s} 32. Qxg6+ {+21.02/26 5.7s} P@g7 {-20.32/18 1.7s}
33. P@h7+ {+23.05/23 5.0s} Kh8 {-21.55/1 0.002s} 34. R@g8+ {+29.26/20 3.8s}
Rxg8 {-25.15/1 0.002s} 35. N@f7# {+M1/13 2.5s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "1-0"]
[PlyCount "85"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.93/18 2.4s} Nc6 {-0.72/27 8.0s}
3. d4 {+0.70/21 2.5s} d5 {-0.47/30 8.5s} 4. Nf3 {+0.89/17 2.5s}
dxe4 {-0.76/28 8.4s} 5. Nxe4 {+0.76/20 2.7s} Nf6 {-0.80/25 8.6s}
6. Neg5 {+0.73/19 2.6s} Qd5 {-0.56/25 8.6s} 7. Be2 {+0.90/21 2.6s}
P@g4 {-0.81/24 9.0s} 8. O-O {+1.10/21 2.7s} gxf3 {-0.91/21 8.8s}
9. Bxf3 {+0.97/20 2.8s} Qxf3 {-0.52/22 8.9s} 10. Nxf3 {+0.63/17 2.7s}
B@h5 {-0.66/18 8.6s} 11. P@e2 {+1.00/16 2.7s} Be7 {-0.58/17 8.5s}
12. c3 {+1.30/15 2.7s} h6 {-0.38/18 8.5s} 13. Bf4 {+0.81/17 2.7s}
Nd5 {+0.60/32 9.3s} 14. Bg3 {-0.52/22 2.7s} N@f4 {+0.76/30 9.1s}
15. P@e4 {-0.63/21 2.8s} Bxf3 {+1.11/29 9.9s} 16. exf3 {-1.12/27 3.0s}
N@e2+ {+1.22/27 9.6s} 17. Kh1 {-1.27/25 2.9s} Nxg2 {+1.03/31 9.8s}
18. exd5 {-1.08/24 2.9s} Ngf4 {+1.01/29 9.5s} 19. Bxf4 {-1.22/20 2.9s}
Nxf4 {+0.86/26 9.5s} 20. Rg1 {-0.27/26 3.0s} exd5 {+0.90/25 9.4s}
21. Rxg7 {-0.79/19 2.8s} B@f6 {+1.12/31 9.9s} 22. Rg3 {-1.40/22 3.0s}
P@g2+ {+1.25/28 9.5s} 23. Kg1 {-1.55/21 3.0s} P@h4 {+0.99/27 9.6s}
24. P@g7 {-0.41/20 3.0s} hxg3 {+0.87/27 9.7s} 25. gxh8=Q+ {-1.06/22 3.0s}
Bxh8 {+0.86/32 9.8s} 26. Q@g8+ {-0.52/24 3.0s} Bf8 {+1.01/28 9.4s}
27. Qxf8+ {-0.51/22 2.8s} Kxf8 {-0.35/32 8.9s} 28. N@h7+ {-0.28/24 2.9s}
Ke7 {+1.02/26 9.1s} 29. N@g8+ {-0.25/19 2.8s} Kd7 {-1.73/34 8.0s}
30. B@g4+ {-0.83/23 2.9s} P@e6 {-1.83/32 8.2s} 31. Nhf6+ {-0.46/25 2.8s}
Bxf6 {-4.69/30 6.7s} 32. Nxf6+ {+2.68/25 2.2s} Ke7 {-4.35/28 7.0s}
33. R@e8+ {+1.18/24 2.6s} Kxf6 {-7.82/21 5.0s} 34. B@e5+ {+4.98/25 2.0s}
Kg6 {-5.26/24 6.3s} 35. B@h5+ {+7.91/23 2.1s} Nxh5 {-8.94/22 4.8s}
36. Bxh5+ {+8.77/21 1.8s} Kxh5 {-9.21/21 6.1s} 37. f4+ {+8.16/19 2.2s}
N@e2+ {-10.60/20 5.2s} 38. Qxe2+ {+13.26/17 1.7s} N@f3+ {-14.64/18 4.8s}
39. Qxf3+ {+19.44/18 1.4s} B@g4 {-21.97/18 3.8s} 40. N@f6+ {+28.93/15 1.2s}
Kg6 {-31.83/10 2.7s} 41. Qxg4+ {+32.43/9 0.86s} R@g5 {-34.95/11 2.4s}
42. B@h5+ {+33.81/7 0.78s} Kg7 {-16.65/1 0.013s}
43. Rg8# {+M1/5 0.47s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "55"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.92/22 7.8s} d5 {-0.90/22 2.4s}
3. exd5 {+0.89/24 8.3s} exd5 {-0.99/21 2.5s} 4. Nf3 {+1.07/22 8.2s}
Nf6 {-1.02/13 2.5s} 5. Bb5+ {+1.24/26 8.5s} c6 {-1.14/21 2.6s}
6. Qe2+ {+1.16/25 8.5s} Be7 {-1.12/23 2.7s} 7. P@e5 {+0.98/28 8.9s}
O-O {-0.59/25 2.8s} 8. exf6 {+0.71/29 9.2s} Bxf6 {-0.57/20 2.8s}
9. N@h5 {+0.61/25 9.0s} Re8 {-1.10/24 2.8s} 10. Nxd5 {+2.10/26 9.2s}
Rxe2+ {-2.47/21 2.8s} 11. Bxe2 {+1.73/24 9.2s} cxd5 {-2.13/22 2.9s}
12. Nxf6+ {+2.09/22 9.0s} gxf6 {-1.73/20 2.8s} 13. B@h6 {+1.12/22 8.9s}
P@g7 {-1.48/19 2.8s} 14. Bxg7 {+0.62/20 9.0s} Kxg7 {-1.44/17 2.7s}
15. d4 {+0.22/21 8.8s} N@e4 {+0.09/18 2.7s} 16. P@e5 {+0.01/21 8.8s}
B@a5+ {+0.22/15 2.7s} 17. P@c3 {-0.30/26 9.1s} Nxf2 {+0.84/25 2.8s}
18. exf6+ {-0.56/24 9.0s} Qxf6 {+0.56/16 2.8s} 19. P@e5 {-0.55/28 8.9s}
Qg6 {+0.17/17 2.7s} 20. Rf1 {-0.29/24 8.7s} Ne4 {-0.77/17 2.7s}
21. Nh4 {-2.77/23 8.6s} Nxc3 {+0.55/25 2.9s} 22. Nxg6 {-1.91/32 8.9s}
Ne4+ {+0.66/23 2.7s} 23. Q@c3 {+2.93/31 7.3s} Nxc3 {+3.44/20 2.7s}
24. Rxf7+ {+8.31/17 5.5s} Kxf7 {-5.54/14 1.2s} 25. R@f8+ {+14.74/13 2.7s}
Kxg6 {-8.69/12 1.0s} 26. Rf6+ {+21.68/11 2.7s} Kg7 {-16.80/1 0.001s}
27. Bh6+ {+32.74/12 2.1s} Kg8 {-29.71/8 0.55s}
28. Rf8# {+M1/7 1.9s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "68"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-0.62/28 8.1s} 3. Bc4 {+0.57/20 2.4s}
Be7 {-0.48/26 8.6s} 4. d4 {+0.89/20 2.7s} exd4 {-0.63/27 8.9s}
5. Nxd4 {+0.75/21 2.6s} Nxd4 {-0.48/26 9.3s} 6. Qxd4 {+0.50/23 2.8s}
Bf6 {-0.29/23 9.0s} 7. e5 {+0.48/18 2.6s} N@c6 {-0.85/25 9.1s}
8. Qe3 {+0.57/20 2.8s} Nxe5 {-0.38/21 8.8s} 9. P@d4 {+0.29/18 2.7s}
d6 {-0.99/26 8.9s} 10. dxe5 {+0.31/20 2.7s} dxe5 {-0.80/19 8.6s}
11. N@d5 {+0.13/14 2.7s} P@e6 {+0.08/25 9.0s} 12. Nxf6+ {-0.37/17 2.7s}
Nxf6 {+0.15/21 8.7s} 13. Qxe5 {-0.87/15 2.7s} P@h3 {+0.89/23 9.0s}
14. B@f1 {-0.03/19 2.8s} N@d4 {+1.28/24 9.0s} 15. N@e3 {-1.32/21 2.8s}
hxg2 {+2.28/26 9.4s} 16. Bxg2 {-1.38/23 2.9s} P@h3 {+2.30/24 9.1s}
17. Rg1 {-1.46/25 3.0s} hxg2 {+2.21/26 9.5s} 18. P@e2 {-1.11/18 2.7s}
P@f3 {+2.78/23 9.0s} 19. P@g5 {-2.63/19 2.7s} B@e7 {+3.77/22 8.9s}
20. Nd2 {-2.48/21 2.8s} Nxe2 {+3.91/25 9.4s} 21. Bxe2 {-3.63/22 3.0s}
fxe2 {+3.79/26 9.5s} 22. gxf6 {-3.49/20 2.8s} Bxf6 {+3.87/28 9.6s}
23. Qg3 {-3.58/20 2.9s} B@e5 {+4.40/22 9.4s} 24. Qxg2 {-4.34/19 2.9s}
P@c3 {+4.66/29 9.6s} 25. bxc3 {-4.37/21 3.0s} Bxc3 {+4.59/26 9.6s}
26. P@d6 {-2.76/16 2.8s} P@b2 {+6.06/20 9.4s} 27. Bxb2 {-4.68/16 2.9s}
Bxd2+ {+6.12/25 9.6s} 28. Kxd2 {-6.74/18 3.0s} Qxd6+ {+6.18/23 9.2s}
29. B@d3 {-6.38/16 2.8s} P@c3+ {+10.21/23 8.8s} 30. Bxc3 {-9.27/17 2.7s}
Bxc3+ {+11.12/21 7.6s} 31. Kxc3 {-8.92/16 2.5s} B@a5+ {+18.47/18 3.7s}
32. Kb2 {-15.05/14 1.2s} Qd4+ {+29.73/16 3.4s} 33. Kb1 {-29.70/7 1.0s}
N@a3+ {+50.75/8 2.1s} 34. Kc1 {-37.86/1 0.001s} P@d2# {+M1/5 1.7s, Black mates}
0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-0.57/21 2.4s} 3. Bc4 {+0.59/26 8.1s}
Be7 {-0.45/21 2.5s} 4. d4 {+0.68/27 8.8s} exd4 {-0.74/22 2.6s}
5. Nxd4 {+0.64/26 8.8s} Nxd4 {-0.60/22 2.7s} 6. Qxd4 {+0.58/26 9.2s}
Bf6 {-0.28/20 2.6s} 7. e5 {+0.36/24 8.8s} N@c6 {-0.33/21 2.8s}
8. Qe3 {+0.68/23 9.1s} Nxe5 {-0.29/19 2.7s} 9. P@d4 {+0.32/21 8.8s}
d6 {-0.33/18 2.8s} 10. dxe5 {+1.00/24 8.8s} dxe5 {-0.15/15 2.7s}
11. Qb3 {+1.86/18 8.6s} P@e6 {-1.74/16 2.6s} 12. Nc3 {+2.18/22 8.7s}
P@d5 {-2.30/17 2.7s} 13. Bb5+ {+2.25/20 8.6s} c6 {-2.51/19 2.6s}
14. Bxc6+ {+3.44/22 9.4s} bxc6 {-4.73/20 2.9s} 15. P@b7 {+3.53/20 9.2s}
Bxb7 {-5.90/18 2.8s} 16. Qxb7 {+4.09/22 9.3s} Ne7 {-5.18/18 2.9s}
17. N@c7+ {+4.56/22 9.3s} Qxc7 {-4.52/20 2.9s} 18. Qxc7 {+3.26/26 9.6s}
O-O {-4.00/20 2.9s} 19. B@g5 {+3.75/22 9.2s} B@h4 {-2.90/16 2.8s}
20. Bxf6 {+2.72/23 9.5s} Bxf6 {-2.73/19 2.9s} 21. B@g5 {+3.16/20 9.1s}
B@h4 {-2.07/19 2.5s} 22. Bxh4 {+3.15/22 9.3s} Bxh4 {-2.94/18 2.9s}
23. N@h6+ {+3.68/19 9.3s} gxh6 {-3.56/17 2.8s} 24. Bxh6 {+3.49/22 9.3s}
P@g7 {-3.25/17 2.8s} 25. Bxg7 {+4.25/20 9.3s} Bxf2+ {-3.18/18 2.8s}
26. Kd1 {+4.34/22 9.1s} N@e3+ {-3.94/18 2.9s} 27. Kc1 {+4.19/26 9.4s}
P@d2+ {-4.69/18 2.8s} 28. Kb1 {+4.05/27 9.4s} Ng6 {-4.28/19 2.9s}
29. Bxf8 {+4.03/24 9.3s} Rxf8 {-4.95/18 2.9s} 30. P@h6 {+4.83/26 9.6s}
B@f6 {-4.39/18 2.9s} 31. P@g7 {+4.76/22 9.2s} Re8 {-4.62/17 2.8s}
32. Qxc6 {+10.12/24 8.6s} Bxg7 {-8.20/23 2.8s} 33. Qxe8+ {+12.20/25 8.6s}
B@f8 {-9.60/18 2.7s} 34. hxg7 {+13.84/24 7.4s} Kxg7 {-11.28/19 2.6s}
35. B@g5 {+19.13/17 7.1s} N@g8 {-15.36/14 2.2s} 36. P@h6+ {+22.74/21 5.3s}
Nxh6 {-22.67/18 1.5s} 37. B@f6+ {+30.02/17 3.9s} Kg8 {-17.12/1 0.015s}
38. Q@g7# {+M1/15 2.7s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "52"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Nf6 {+0.33/24 7.8s} 4. Nc3 {0.00/20 2.4s} Be7 {+0.07/25 8.5s}
5. d4 {+0.32/20 2.7s} exd4 {-0.15/28 8.9s} 6. Nxd4 {+0.16/21 2.7s}
Nxd4 {-0.13/29 9.1s} 7. Qxd4 {+0.15/23 2.8s} P@h3 {+0.05/24 8.7s}
8. Rg1 {-0.23/20 2.6s} hxg2 {+0.23/27 8.8s} 9. Be2 {+0.18/20 2.6s}
N@e6 {+0.22/24 8.7s} 10. Qd3 {-0.10/19 2.6s} P@d4 {+0.96/29 9.1s}
11. Nd5 {-0.65/24 2.8s} Nxd5 {+1.17/27 9.1s} 12. exd5 {-0.72/21 2.7s}
N@f4 {+1.65/25 9.1s} 13. Qf3 {-1.14/23 2.8s} Bb4+ {+1.49/25 9.1s}
14. P@d2 {-1.90/22 2.7s} Nxe2 {+1.96/26 8.9s} 15. Qxe2 {-2.57/18 2.6s}
B@f1 {+2.49/23 8.8s} 16. Qe4 {-2.36/18 2.7s} Qe7 {+3.05/24 8.8s}
17. dxe6 {-1.88/25 2.7s} Qxe6 {+3.06/22 8.6s} 18. N@f6+ {-1.63/23 2.7s}
Kd8 {-0.87/26 7.2s} 19. N@e5 {-3.98/21 2.6s} gxf6 {+6.05/24 8.5s}
20. N@h6 {-3.00/19 2.6s} N@f3+ {+9.22/27 8.2s} 21. Qxf3 {-6.99/21 2.4s}
Qxe5+ {+8.30/24 8.3s} 22. N@e3 {-5.61/18 2.6s} N@g5 {+11.07/25 8.1s}
23. Nxf7+ {-8.77/23 2.5s} Nxf7 {+9.97/23 8.0s} 24. N@g4 {-9.16/20 2.5s}
N@g5 {+18.92/20 5.3s} 25. Nxe5 {-17.91/11 1.7s} Nxf3+ {+27.51/17 2.9s}
26. Nxf3 {-25.78/11 0.79s} Q@e2# {+M1/17 2.1s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "47"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Bc5 {-0.27/16 2.4s} 4. O-O {+0.53/23 8.1s} Nf6 {-0.67/20 2.5s}
5. Nc3 {+0.70/27 8.5s} O-O {-0.85/21 2.5s} 6. d3 {+0.59/26 8.4s}
Nd4 {-0.32/23 2.5s} 7. Nxd4 {+1.04/23 8.6s} Bxd4 {-0.37/17 2.6s}
8. Bg5 {+1.22/23 8.3s} c6 {-0.85/18 2.6s} 9. N@f5 {+2.03/29 8.5s}
N@g6 {-1.09/18 2.5s} 10. Nxg7 {+3.27/34 8.6s} Kxg7 {-2.48/26 2.6s}
11. Bxf6+ {+3.03/33 8.9s} Kxf6 {-3.14/25 2.6s} 12. N@d5+ {+3.57/31 8.7s}
Kg5 {-3.11/27 2.6s} 13. P@e7 {+4.91/25 8.0s} Nxe7 {-3.76/23 2.6s}
14. Nxe7 {+5.46/32 8.6s} Qxe7 {-5.04/16 2.4s} 15. h4+ {+6.04/28 8.0s}
Kf6 {-4.82/20 2.4s} 16. Qg4 {+7.04/29 7.9s} Qc5 {-3.42/24 2.4s}
17. N@d5+ {+8.36/27 8.2s} cxd5 {-7.40/26 2.5s} 18. Nxd5+ {+10.16/26 6.8s}
Qxd5 {-9.87/1 0.014s} 19. exd5 {+10.64/23 7.3s} Ke7 {-8.79/17 2.2s}
20. d6+ {+12.09/22 5.6s} Kxd6 {-10.90/14 1.9s} 21. Qxd4+ {+12.70/17 5.5s}
exd4 {-11.21/13 1.9s} 22. P@e5+ {+16.29/16 3.7s} Kxe5 {-15.86/11 1.2s}
23. f4+ {+20.99/10 3.1s} Kd6 {-18.98/8 0.70s}
24. Q@e5# {+M1/8 1.6s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "140"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.42/26 8.0s} 4. d4 {+0.91/20 2.5s} exd4 {-0.62/27 9.1s}
5. Nxd4 {+0.78/21 2.7s} Nxd4 {-0.47/25 8.7s} 6. Qxd4 {+0.55/20 2.7s}
Bf6 {-0.53/26 9.3s} 7. e5 {+0.35/22 2.8s} N@c6 {-0.40/23 8.9s}
8. Qe3 {+0.77/19 2.6s} Nxe5 {-0.69/23 9.1s} 9. P@f4 {+0.54/20 2.8s}
d6 {-0.78/21 8.8s} 10. fxe5 {+0.21/16 2.7s} dxe5 {-1.21/24 9.0s}
11. N@f3 {+0.47/18 2.6s} Bg4 {+0.07/20 8.6s} 12. Nc3 {+0.39/17 2.7s}
P@d4 {-0.18/30 9.1s} 13. Qe4 {+0.33/17 2.7s} Bxf3 {-0.50/28 9.0s}
14. Qxf3 {+0.45/20 2.8s} dxc3 {-0.72/27 9.4s} 15. bxc3 {+0.77/17 2.7s}
P@b2 {-0.48/24 9.1s} 16. Bxf7+ {+0.52/23 2.8s} Kxf7 {-0.46/25 9.3s}
17. N@g5+ {+0.84/21 2.8s} Ke7 {-0.67/23 9.0s} 18. B@a3+ {+0.98/21 2.8s}
c5 {-0.03/25 9.2s} 19. Baxb2 {+0.26/18 2.8s} B@c6 {-0.08/23 8.9s}
20. P@e4 {+0.22/15 2.7s} h6 {+0.38/26 9.5s} 21. P@f7 {-0.08/17 2.8s}
hxg5 {-0.08/25 9.4s} 22. fxg8=Q {0.00/21 2.9s} Qxg8 {+0.05/26 9.3s}
23. N@g6+ {+0.53/16 2.8s} Kd6 {+0.21/24 9.3s} 24. Qd3+ {+1.35/17 2.9s}
P@d4 {-1.59/22 9.3s} 25. cxd4 {+1.32/19 3.0s} exd4 {-1.19/27 9.5s}
26. e5+ {+0.93/21 2.9s} Bxe5 {-0.62/22 9.4s} 27. Nxe5 {+0.74/17 3.0s}
Re8 {0.00/20 9.5s} 28. Bxd4 {+0.50/18 3.0s} cxd4 {-0.13/24 9.6s}
29. Qxd4+ {-0.26/19 3.0s} N@d5 {-0.39/28 10.0s} 30. B@c5+ {-0.68/20 3.0s}
Kc7 {+1.69/25 9.7s} 31. P@d6+ {-1.61/20 3.0s} Kc8 {+1.52/27 9.6s}
32. P@f7 {-1.77/18 2.9s} Qxf7 {+2.37/30 9.7s} 33. P@e7 {-2.37/19 2.9s}
Qe6 {+2.13/27 9.6s} 34. P@f7 {-2.96/23 2.9s} B@a5+ {+1.67/25 9.6s}
35. Bd2 {-1.87/24 3.0s} Bxd2+ {+1.01/25 9.9s} 36. Kxd2 {-1.88/19 2.9s}
P@c3+ {+0.59/25 9.4s} 37. Qxc3 {+0.41/23 2.9s} P@e3+ {+0.03/28 9.5s}
38. fxe3 {-0.15/23 2.9s} N@e4+ {+1.34/33 9.0s} 39. Kc1 {-0.01/23 3.0s}
P@d2+ {-0.72/24 9.2s} 40. Kb2 {-0.33/18 2.9s} N@c4+ {-0.38/26 9.3s}
41. Nxc4 {+0.81/20 2.9s} Qxf7 {-0.39/25 9.9s} 42. d7+ {+0.64/23 3.2s}
Bxd7 {-0.58/22 9.8s} 43. N@d6+ {+0.42/20 3.0s} Nxd6 {-0.16/25 10s}
44. Nxd6+ {+0.35/20 3.2s} Kb8 {-0.32/22 10.0s} 45. Bxa7+ {+0.49/17 3.1s}
Kxa7 {+0.22/23 9.8s} 46. P@b6+ {+0.74/18 3.0s} Nxb6 {+0.58/23 10s}
47. N@b5+ {-0.11/19 3.1s} Bxb5 {+1.29/26 10.0s} 48. Nxb5+ {-0.96/22 3.2s}
Ka8 {+1.82/22 10.0s} 49. Nc7+ {-0.90/18 3.0s} Kb8 {+2.16/25 10s}
50. P@a7+ {-1.64/23 3.1s} Kxa7 {+1.75/25 10s} 51. Nb5+ {-1.49/21 3.1s}
Ka8 {+1.88/25 10.0s} 52. Qa5+ {-2.21/19 3.1s} B@a6 {+2.79/23 10s}
53. Nc7+ {-2.37/18 3.1s} Ka7 {+2.82/23 11s} 54. Nb5+ {-2.28/19 3.2s}
Kb8 {+2.41/19 10s} 55. B@e5+ {-1.47/14 3.1s} P@c7 {+3.24/22 10s}
56. P@a7+ {-3.58/20 3.1s} Kc8 {+4.43/22 10s} 57. B@g4+ {-4.79/20 3.1s}
P@f5 {+5.33/22 10s} 58. Kb1 {-2.81/16 3.1s} N@c4 {+7.48/28 10s}
59. Qxb6 {-7.08/16 3.1s} N@a3+ {+10.51/27 9.7s} 60. Nxa3 {-1.75/1 0.018s}
Nxa3+ {+12.73/25 8.7s} 61. Kb2 {-5.53/1 0.015s} N@c4+ {+13.21/23 9.0s}
62. Kc3 {-12.58/17 2.9s} Nxb6 {+14.38/21 8.4s} 63. a8=Q+ {-11.56/20 2.8s}
Nxa8 {+12.79/22 9.4s} 64. Kxd2 {-14.07/18 2.9s} Nc4+ {+15.03/22 8.3s}
65. Kc1 {-12.16/18 2.4s} Q@d2+ {+14.98/18 8.4s} 66. Kb1 {-14.98/1 0.003s}
Na3+ {+18.61/20 6.6s} 67. Kb2 {-18.11/1 0.003s} Qxc2+ {+21.09/20 6.3s}
68. Kxa3 {-18.62/1 0.003s} P@b4+ {+30.03/21 4.2s} 69. Kxb4 {-27.05/1 0.003s}
B@c5+ {+34.43/15 3.0s} 70. Ka5 {-30.76/1 0.002s} P@b6# {+M1/8 2.1s, Black mates}
0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.34/19 2.5s} 4. d4 {+0.75/25 8.5s} exd4 {-0.81/22 2.6s}
5. Nxd4 {+0.72/26 9.0s} Nxd4 {-0.61/20 2.5s} 6. Qxd4 {+0.48/24 9.0s}
Bf6 {-0.24/22 2.7s} 7. e5 {+0.80/26 9.4s} N@c6 {-0.57/19 2.6s}
8. Qe3 {+0.55/22 8.9s} Nxe5 {-0.35/21 2.7s} 9. P@d4 {+1.08/27 8.9s}
d6 {-0.19/17 2.7s} 10. dxe5 {+0.84/20 8.8s} dxe5 {-0.28/19 2.7s}
11. Qb3 {+1.73/23 8.9s} P@e6 {-1.84/20 2.6s} 12. Nc3 {+2.17/22 8.6s}
P@d5 {-2.24/19 2.6s} 13. Bb5+ {+2.04/22 8.9s} P@c6 {-2.02/19 2.7s}
14. Be2 {+1.79/21 8.5s} h5 {-0.80/18 2.5s} 15. N@a5 {+3.13/25 8.9s}
Rb8 {-2.99/20 2.8s} 16. Nxc6 {+4.54/27 9.4s} bxc6 {-4.37/26 2.8s}
17. Qxb8 {+4.54/25 9.1s} N@d4 {-3.98/20 2.9s} 18. Bd1 {+3.75/28 9.4s}
Ne7 {-3.93/25 2.8s} 19. P@g5 {+6.38/25 9.3s} Nef5 {-6.39/18 2.9s}
20. gxf6 {+6.58/23 9.2s} gxf6 {-5.90/20 2.8s} 21. B@c5 {+6.92/21 8.9s}
P@d6 {-7.09/19 2.7s} 22. Bxa7 {+7.75/22 9.1s} O-O {-6.80/19 2.7s}
23. R@g3+ {+10.54/20 9.1s} Nxg3 {-10.66/17 2.7s} 24. hxg3 {+9.74/28 8.9s}
R@h7 {-9.68/13 2.7s} 25. P@b7 {+10.94/28 9.0s} Bxb7 {-9.69/25 2.8s}
26. Qxd8 {+9.94/32 9.2s} Rxd8 {-9.84/25 2.8s} 27. N@h6+ {+11.03/27 9.0s}
Kh8 {-12.47/23 2.8s} 28. Bxd4 {+12.94/28 7.4s} exd4 {-13.47/27 2.5s}
29. Nxf7+ {+16.31/27 6.3s} Rxf7 {-15.27/25 1.9s} 30. N@g6+ {+26.60/20 3.5s}
Kg7 {-26.48/14 0.78s} 31. Q@h6+ {+31.48/15 2.5s} Kg8 {-19.16/1 0.015s}
32. Qh8# {+M1/13 2.1s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "88"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+0.95/24 2.5s} Nf6 {-0.98/29 8.4s} 5. Nc3 {+1.09/23 2.6s}
O-O {-1.21/32 8.7s} 6. d3 {+1.02/21 2.6s} d6 {-1.24/26 8.3s}
7. Bg5 {+1.23/24 2.7s} Nb4 {-0.87/29 8.6s} 8. a3 {+1.16/19 2.5s}
Nxc2 {-1.52/25 9.0s} 9. Qxc2 {+1.04/24 2.8s} P@h3 {-1.46/23 8.5s}
10. Bxf6 {+1.31/22 2.6s} Qxf6 {-1.69/27 8.8s} 11. Nd5 {+2.29/19 2.6s}
Qxf3 {-1.41/19 8.4s} 12. gxf3 {+2.08/17 2.5s} B@h4 {-1.79/29 8.6s}
13. N@h5 {+1.92/16 2.4s} Kh8 {+0.45/21 8.2s} 14. Nxg7 {-0.15/16 2.5s}
Rg8 {+0.31/34 8.8s} 15. P@g3 {-0.12/18 2.5s} Rxg7 {+0.69/25 8.3s}
16. Q@f8+ {-0.20/24 2.6s} N@g8 {+0.60/38 8.4s} 17. N@h6 {+0.15/22 2.5s}
Be6 {+0.54/34 7.9s} 18. Qxa8 {-0.67/23 2.4s} N@d4 {+0.33/36 9.5s}
19. Qd1 {-0.51/21 2.2s} Bxd5 {+0.47/30 7.8s} 20. Nxg8 {-0.80/27 2.2s}
N@e2+ {+0.06/32 8.5s} 21. Kh1 {-0.41/26 2.3s} Nxg3+ {+0.71/30 8.6s}
22. hxg3 {-0.39/27 2.8s} P@g2+ {+0.72/34 9.3s} 23. Kg1 {-0.05/23 2.5s}
gxf1=Q+ {+1.97/27 8.8s} 24. Kxf1 {-0.58/25 2.7s} Bxg3 {+3.99/27 8.9s}
25. Nh6+ {-3.17/24 2.7s} R@g8 {+4.43/27 8.7s} 26. Qxg8+ {-4.93/22 2.7s}
Rxg8 {+4.91/1 0.005s} 27. P@g7+ {-3.16/21 2.8s} Kxg7 {+3.36/27 8.9s}
28. R@g5+ {-2.60/17 2.7s} P@g6 {+6.66/24 7.9s} 29. N@f5+ {-4.76/21 2.7s}
Kh8 {+7.70/22 8.1s} 30. Nxg3 {-4.50/20 2.6s} Q@g2+ {+9.23/25 8.7s}
31. Ke1 {-6.90/1 0.001s} Nxf3+ {+8.89/23 8.5s} 32. Qxf3 {-8.13/17 2.4s}
Qxf3 {+9.47/19 8.2s} 33. B@g7+ {-7.05/15 2.5s} Rxg7 {+9.91/22 8.7s}
34. R@f8+ {-9.80/17 2.7s} B@g8 {+11.10/23 8.2s} 35. Nxf7+ {-10.10/16 2.6s}
Bxf7 {+16.62/18 7.4s} 36. Rxf7 {-11.08/15 2.2s} Rxf7 {+17.84/18 7.1s}
37. P@g7+ {-15.42/15 2.1s} Rxg7 {+19.35/21 7.5s} 38. B@e2 {-17.69/16 2.4s}
Qxf2+ {+19.98/20 7.1s} 39. Kd2 {-17.99/19 2.4s} Be3+ {+17.99/20 7.6s}
40. Kc2 {-19.31/18 2.5s} N@d4+ {+25.89/20 6.5s} 41. Kb1 {-23.81/18 1.4s}
Q@c2+ {+40.28/21 5.2s} 42. Ka2 {-19.26/1 0.015s} P@b3+ {+48.55/9 2.8s}
43. Bxb3 {-22.71/1 0.015s} Qxb3+ {+47.36/8 2.3s} 44. Kb1 {-26.24/1 0.016s}
P@c2# {+M1/14 2.9s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+0.95/30 8.3s} Nf6 {-0.92/21 2.5s} 5. Nc3 {+1.23/30 8.9s}
O-O {-1.05/24 2.7s} 6. d3 {+1.18/27 8.6s} d6 {-1.12/20 2.5s}
7. Bg5 {+1.41/32 8.9s} h6 {-1.16/23 2.7s} 8. Bxf6 {+1.45/30 8.8s}
Qxf6 {-1.35/18 2.6s} 9. Nd5 {+0.83/24 8.8s} Qd8 {-1.42/18 2.7s}
10. Qd2 {+1.36/20 8.3s} Kh7 {-1.38/13 2.6s} 11. N@g5+ {+0.40/22 8.5s}
Kh8 {-0.50/17 2.6s} 12. c3 {+0.09/23 8.5s} hxg5 {+0.68/23 2.7s}
13. Nxg5 {0.00/28 9.0s} B@f4 {+0.03/21 2.8s} 14. Nxf7+ {+0.68/25 8.8s}
Rxf7 {-0.43/22 2.8s} 15. Nxf4 {+0.54/26 9.0s} Rxf4 {-0.43/19 2.6s}
16. B@g3 {+0.97/20 8.5s} Rf8 {-0.82/17 2.6s} 17. Kh1 {+1.38/25 8.9s}
Bh3 {-0.20/18 2.7s} 18. gxh3 {+1.42/28 9.5s} N@f3 {-1.35/24 2.9s}
19. Qe2 {+1.39/26 9.3s} N@h4 {-1.64/23 2.8s} 20. Bxh4 {+2.45/28 9.4s}
Nxh4 {-3.48/27 2.9s} 21. Qh5+ {+2.50/28 9.3s} N@h6 {-3.32/25 2.8s}
22. Qxh4 {+6.00/32 9.8s} B@f3+ {-4.69/26 3.0s} 23. P@g2 {+5.59/30 9.7s}
Bxg2+ {-4.17/25 2.9s} 24. Kxg2 {+5.92/36 9.3s} Qxh4 {-5.15/25 2.9s}
25. N@g6+ {+6.04/26 9.5s} Kh7 {-0.87/1 0.013s} 26. Nxh4 {+6.63/32 9.5s}
Q@g5+ {-5.34/21 2.8s} 27. Q@g3 {+7.23/28 9.2s} P@g4 {-5.92/21 2.9s}
28. hxg4 {+7.87/28 9.1s} Bxf2 {-5.49/18 2.8s} 29. P@g6+ {+8.13/22 8.6s}
Kh8 {-7.06/17 2.5s} 30. Rxf2 {+10.36/22 7.6s} Rxf2+ {-7.15/14 2.6s}
31. Qxf2 {+10.40/20 7.5s} Qxg4+ {-9.18/17 2.3s} 32. Kh1 {+14.17/19 7.4s}
P@g2+ {-14.49/13 2.2s} 33. Nxg2 {+14.86/20 7.9s} Qxg6 {-12.64/13 2.3s}
34. B@f5 {+16.64/17 8.7s} Nxf5 {-17.15/13 2.8s} 35. exf5 {+18.63/15 8.2s}
P@h3 {-16.71/12 2.7s} 36. fxg6 {+26.56/15 6.4s} hxg2+ {-24.65/12 1.8s}
37. Qxg2 {+26.37/13 5.7s} R@h6 {-34.38/10 1.8s} 38. N@f7+ {+37.88/11 3.3s}
Kg8 {-38.03/1 0.002s} 39. Nxh6+ {+47.53/9 2.7s} Kf8 {-60.04/4 0.51s}
40. Q@f7# {+M1/7 2.0s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "110"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.42/19 7.2s} 2. Bf4 {+0.71/18 2.2s} Bf5 {-0.56/25 8.1s}
3. e3 {+0.65/20 2.6s} e6 {-0.72/27 8.2s} 4. Bd3 {+0.75/18 2.4s}
Bg6 {-0.61/28 8.4s} 5. Ne2 {+0.68/21 2.5s} Bd6 {-0.67/27 8.3s}
6. O-O {+0.52/22 2.5s} Ne7 {-0.59/26 8.5s} 7. Nbc3 {+0.55/21 2.6s}
O-O {-0.66/23 8.1s} 8. Bxd6 {+1.04/18 2.5s} cxd6 {-1.03/25 8.5s}
9. Nf4 {+0.92/19 2.6s} Nbc6 {-0.99/21 8.2s} 10. B@h4 {+1.20/18 2.6s}
Qe8 {-1.40/23 8.4s} 11. Bxe7 {+0.30/18 2.6s} Qxe7 {-0.57/26 8.9s}
12. Ncxd5 {+0.41/18 2.7s} exd5 {-0.32/27 9.4s} 13. Nxd5 {+0.24/21 2.9s}
Qg5 {-0.22/22 9.2s} 14. Bxg6 {+0.38/17 2.7s} hxg6 {-0.36/23 9.2s}
15. B@f3 {+0.77/19 2.7s} N@h3+ {-0.48/23 8.9s} 16. Kh1 {+1.57/1 0.016s}
B@e6 {-0.26/24 9.4s} 17. N@e4 {+1.42/17 2.7s} Qxd5 {-0.23/26 9.3s}
18. gxh3 {+0.49/19 2.9s} Qxe4 {+1.11/28 9.7s} 19. Bxe4 {-1.30/18 2.8s}
N@g5 {+1.46/24 9.3s} 20. Bg2 {-1.49/19 2.9s} B@h6 {+2.22/22 9.5s}
21. P@d5 {-1.55/17 2.9s} Bxh3 {+1.56/23 9.8s} 22. Bxh3 {-1.35/18 3.0s}
Nxh3 {+1.41/22 9.6s} 23. B@g2 {-0.84/19 2.9s} P@g4 {+1.04/22 9.7s}
24. Qxg4 {-1.06/18 3.0s} B@f5 {+0.82/23 9.7s} 25. Qxh3 {-0.93/17 3.0s}
Bxh3 {+0.49/25 9.8s} 26. Bxh3 {-0.56/19 3.0s} Nxd4 {+0.88/19 9.5s}
27. exd4 {-1.53/13 2.9s} B@e4+ {+0.59/21 9.4s} 28. f3 {-0.08/19 2.9s}
P@g4 {-0.02/24 9.5s} 29. Bxg4 {+0.17/18 3.0s} Bxc2 {-0.59/24 9.7s}
30. B@g2 {+0.66/21 2.9s} P@e2 {-0.85/24 9.8s} 31. N@h3 {+0.94/20 3.0s}
exf1=Q+ {-1.43/24 9.9s} 32. Rxf1 {+0.81/17 2.9s} Q@e2 {-0.86/22 9.5s}
33. Q@f2 {+0.65/19 3.0s} Qxf2 {-0.24/24 9.8s} 34. Rxf2 {+0.92/18 3.0s}
N@d3 {-0.10/21 9.4s} 35. Rxc2 {+0.08/16 2.9s} R@e1+ {-0.54/23 9.4s}
36. B@f1 {-0.39/14 2.9s} Q@d1 {+0.12/22 9.6s} 37. Q@e2 {+1.12/19 3.0s}
Rxe2 {-0.17/25 10.0s} 38. Rxe2 {-0.07/19 2.9s} Q@h4 {-0.01/23 9.6s}
39. N@e4 {+0.81/21 3.0s} Qxe2 {+0.07/29 10s} 40. Bxe2 {-0.28/20 3.1s}
R@e1+ {+0.13/26 9.9s} 41. R@f1 {-0.26/16 3.0s} Rxe2 {-0.96/31 10s}
42. N@f6+ {-0.11/19 3.1s} gxf6 {+1.32/24 10s} 43. P@g3 {-1.08/20 3.1s}
Rxe4 {+2.19/29 10s} 44. gxh4 {-2.37/17 3.1s} B@e2 {+2.42/29 10s}
45. P@g5 {-1.40/22 3.2s} Bxf1 {+3.16/29 10s} 46. Q@g1 {-0.93/21 3.2s}
Bxg2+ {+4.34/30 10s} 47. Qxg2 {-1.93/24 3.3s} Re1+ {+3.21/26 10s}
48. B@f1 {-1.80/22 3.2s} Rxf1+ {+6.64/27 9.7s} 49. Qxf1 {-3.45/23 3.3s}
R@d1 {+6.31/24 10s} 50. Q@g1 {-2.66/22 3.3s} Rxf1 {+8.40/26 9.3s}
51. Qxf1 {-5.20/21 2.9s} Q@e1 {+10.58/25 8.6s} 52. R@g1 {-10.46/21 2.6s}
Qxf1 {+14.76/25 6.8s} 53. Rxf1 {-13.23/19 2.2s} B@g2+ {+20.33/23 4.9s}
54. Kxg2 {-18.99/20 1.2s} N@e3+ {+39.20/19 3.2s} 55. Kg3 {-34.52/9 0.66s}
Q@g2# {+M1/9 2.1s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "55"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.42/16 2.3s} 2. Bf4 {+0.72/22 7.7s} Bf5 {-0.57/20 2.4s}
3. e3 {+0.73/27 8.5s} e6 {-0.64/18 2.5s} 4. Bd3 {+0.78/26 8.2s}
Bg6 {-0.54/20 2.6s} 5. Ne2 {+0.75/28 8.5s} Bd6 {-0.63/24 2.5s}
6. O-O {+0.51/26 8.3s} Ne7 {-0.55/25 2.5s} 7. Nbc3 {+0.61/25 8.4s}
O-O {-0.59/21 2.5s} 8. Bxd6 {+0.87/23 8.2s} cxd6 {-0.85/20 2.6s}
9. Nf4 {+1.05/24 8.4s} Nbc6 {-1.04/19 2.5s} 10. B@h4 {+1.41/22 8.4s}
Qd7 {-1.14/15 2.6s} 11. Ncxd5 {+2.27/29 9.5s} Nxd5 {-2.17/25 2.9s}
12. Nxd5 {+2.07/27 9.3s} exd5 {-2.20/23 2.8s} 13. P@f6 {+2.17/31 9.5s}
gxf6 {-1.81/25 3.0s} 14. Bxf6 {+2.00/29 9.4s} P@g7 {-1.85/21 2.8s}
15. Bxg7 {+1.97/33 9.6s} Kxg7 {-1.87/23 3.0s} 16. P@g5 {+2.04/25 9.1s}
f6 {-1.61/19 2.8s} 17. Bxg6 {+2.29/29 9.5s} hxg6 {-2.10/22 2.8s}
18. B@h6+ {+2.19/27 9.2s} Kg8 {-1.53/19 2.8s} 19. P@g7 {+2.23/27 9.5s}
Rf7 {-3.00/24 2.8s} 20. gxf6 {+2.43/25 9.1s} Rxf6 {-3.58/23 2.7s}
21. N@g5 {+2.51/26 9.4s} B@h7 {-2.67/20 2.7s} 22. P@f7+ {+2.44/25 9.2s}
Rxf7 {-3.27/23 2.7s} 23. Nxf7 {+2.61/25 9.3s} Kxf7 {-2.52/21 2.9s}
24. R@f8+ {+2.58/21 8.9s} Ke6 {-2.30/16 2.7s} 25. c4 {+6.83/22 8.3s}
dxc4 {-7.36/17 2.4s} 26. d5+ {+15.44/20 4.3s} Ke7 {-13.90/19 1.4s}
27. Bg5+ {+30.53/18 3.7s} P@f6 {-27.00/10 0.65s}
28. Bxf6# {+M1/13 1.9s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "130"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.72/18 2.3s} Bf5 {-0.57/25 8.1s}
3. e3 {+0.68/20 2.6s} e6 {-0.69/27 8.6s} 4. Bd3 {+0.78/17 2.5s}
Bg6 {-0.67/25 8.2s} 5. Ne2 {+0.70/19 2.6s} Bd6 {-0.67/26 8.4s}
6. O-O {+0.64/22 2.5s} Ne7 {-0.60/25 8.2s} 7. Nbc3 {+0.60/24 2.6s}
O-O {-0.75/23 8.4s} 8. Bxd6 {+1.05/20 2.4s} cxd6 {-0.92/25 8.4s}
9. Nf4 {+0.95/20 2.6s} Nbc6 {-1.05/23 8.5s} 10. B@h4 {+1.32/18 2.5s}
Qe8 {-1.40/21 8.5s} 11. Bxe7 {+0.36/19 2.5s} Qxe7 {-0.65/26 9.1s}
12. Ncxd5 {+0.33/18 2.8s} exd5 {-0.35/24 9.3s} 13. Nxd5 {+0.19/23 2.9s}
Qg5 {-0.18/27 9.5s} 14. Bxg6 {+0.40/16 2.7s} hxg6 {-0.34/22 8.8s}
15. B@f3 {+0.76/19 2.8s} B@e6 {-0.57/24 9.2s} 16. P@f4 {+0.13/17 2.8s}
N@h3+ {+0.83/30 9.4s} 17. Kh1 {-0.91/1 0.001s} Qxd5 {+1.05/31 9.9s}
18. P@h6 {+0.36/20 2.8s} N@g4 {+0.16/25 9.2s} 19. gxh3 {+0.33/20 2.8s}
B@e4 {-0.56/31 9.3s} 20. Bxe4 {+0.74/28 3.1s} Qxe4+ {-0.92/30 9.8s}
21. B@f3 {+0.88/25 2.9s} B@g2+ {-0.38/32 9.8s} 22. Kxg2 {+0.35/20 3.0s}
Qxf3+ {-0.18/31 9.6s} 23. Qxf3 {+0.10/20 2.8s} Nxh6 {-0.28/31 10.0s}
24. N@g5 {+0.23/27 3.0s} P@h7 {-0.46/28 9.5s} 25. Nxh7 {+0.63/22 2.9s}
B@d5 {-0.17/26 9.8s} 26. P@e4 {+0.60/23 3.0s} Bxe4 {-0.57/25 9.6s}
27. Qxe4 {+0.39/21 2.9s} Bxh3+ {+0.81/24 9.5s} 28. Kg1 {+0.12/17 2.8s}
B@e7 {+0.90/21 9.5s} 29. B@g5 {+0.26/17 2.9s} Kxh7 {+1.23/25 9.6s}
30. B@f3 {-0.39/19 2.9s} P@f5 {+1.38/21 9.4s} 31. Bxe7 {-0.27/17 2.8s}
P@f6 {+0.52/29 9.6s} 32. Qxc6 {-0.26/23 3.0s} bxc6 {+0.21/27 9.4s}
33. B@g2 {-0.26/19 2.9s} Bxg2 {-0.10/28 9.4s} 34. Bxg2 {+0.11/23 3.0s}
B@d5 {+0.07/24 9.7s} 35. f3 {+0.14/17 3.0s} N@e2+ {+0.22/22 9.5s}
36. Kh1 {+0.30/20 3.1s} Q@h5 {-0.04/23 9.8s} 37. Q@h3 {-0.03/18 3.0s}
Qxh3 {+1.67/25 10s} 38. Bxh3 {-1.36/20 3.1s} Q@h5 {+1.92/21 9.6s}
39. B@g2 {-1.73/17 3.0s} Ng4 {+1.50/21 9.6s} 40. Q@d1 {-1.23/17 3.0s}
Bxf3 {+2.65/27 9.9s} 41. Rxf3 {-2.60/18 2.9s} Nxh2 {+3.21/29 10s}
42. Qxe2 {-2.76/18 2.8s} Nxf3 {+3.14/27 10s} 43. B@h2 {-2.07/23 3.1s}
P@g4 {+2.53/29 10s} 44. N@g3 {-2.84/21 3.0s} Qxh3 {+5.09/26 9.7s}
45. Bxh3 {-4.92/21 3.1s} gxh3 {+4.39/30 10s} 46. Rg1 {-0.70/20 3.0s}
Nxg1 {+1.64/30 9.9s} 47. N@g5+ {-1.13/21 2.9s} fxg5 {+2.11/31 9.5s}
48. Kxg1 {-0.37/21 3.0s} B@h6 {+4.62/28 9.7s} 49. N@h5 {-2.07/16 3.1s}
gxh5 {+7.74/30 9.6s} 50. Bxf8 {-5.35/23 2.9s} R@g2+ {+6.88/31 10s}
51. Qxg2 {-6.55/23 3.1s} hxg2 {+8.38/32 9.8s} 52. R@h8+ {-6.87/27 3.2s}
Kxh8 {+7.68/30 10s} 53. R@g8+ {-6.16/26 3.2s} Kxg8 {+8.90/29 9.7s}
54. N@e7+ {-5.78/24 3.2s} Kxf8 {+7.54/26 10s} 55. Q@g8+ {-5.20/22 3.1s}
Kxe7 {+7.05/1 0.005s} 56. Nxf5+ {-5.81/22 3.0s} Ke6 {+9.38/24 9.4s}
57. d5+ {-5.46/18 3.0s} Kxf5 {+10.36/16 9.6s} 58. Qxf7+ {-8.86/14 2.9s}
R@f6 {+12.72/18 9.1s} 59. e4+ {-10.26/12 2.7s} Kxe4 {+12.83/17 9.1s}
60. P@d3+ {-12.27/14 2.6s} Ke3 {+16.84/17 7.8s} 61. Qe7+ {-10.94/10 2.3s}
P@e5 {+20.14/15 7.6s} 62. Qxe5+ {-18.59/12 1.9s} dxe5 {+25.58/13 6.2s}
63. P@f2+ {-22.93/9 2.0s} Ke2 {+29.12/11 5.6s} 64. Kxg2 {-28.37/10 1.3s}
B@f3+ {+38.72/11 4.0s} 65. Kh3 {-32.59/9 0.67s} Q@g2# {+M1/10 2.3s, Black mates}
0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.71/22 7.6s} Bf5 {-0.56/19 2.4s}
3. e3 {+0.73/26 8.4s} e6 {-0.61/19 2.5s} 4. Bd3 {+0.77/23 8.1s}
Bg6 {-0.54/17 2.4s} 5. Ne2 {+0.77/26 8.5s} Bd6 {-0.67/24 2.5s}
6. Bxd6 {+0.89/27 8.0s} cxd6 {-1.15/22 2.4s} 7. Nf4 {+1.18/27 8.2s}
Ne7 {-1.32/19 2.5s} 8. B@h4 {+1.75/23 8.0s} O-O {-1.15/19 2.5s}
9. Nc3 {+1.68/24 8.3s} Nbc6 {-1.44/19 2.6s} 10. Bxg6 {+1.77/20 8.4s}
hxg6 {-1.68/18 2.6s} 11. B@f6 {+2.12/25 8.9s} gxf6 {-2.17/23 2.8s}
12. Bxf6 {+2.52/25 9.0s} B@h6 {-1.71/21 2.6s} 13. h4 {+2.87/26 9.1s}
B@g7 {-2.60/21 2.7s} 14. Bxe7 {+3.53/22 9.1s} Qxe7 {-3.51/21 2.8s}
15. P@g5 {+2.54/26 9.2s} Bxg5 {-3.92/18 2.9s} 16. hxg5 {+3.62/26 9.2s}
Qxg5 {-3.95/16 2.8s} 17. B@h4 {+3.16/25 9.6s} Qxh4 {-3.03/23 2.9s}
18. Rxh4 {+2.40/26 9.6s} P@h6 {-2.68/21 2.8s} 19. Ncxd5 {+2.84/31 9.6s}
exd5 {-2.46/23 3.1s} 20. P@g5 {+2.82/24 9.5s} B@e7 {-2.21/18 2.8s}
21. gxh6 {+3.12/29 9.7s} Bxh4 {-2.21/22 2.9s} 22. hxg7 {+3.21/27 9.2s}
Bxf2+ {-1.50/19 2.8s} 23. Ke2 {+2.55/28 9.4s} N@g3+ {-3.40/23 3.0s}
24. Kxf2 {+3.85/24 9.3s} Ne4+ {-3.14/20 2.8s} 25. Ke2 {+3.69/23 9.5s}
B@g4+ {-3.63/20 2.9s} 26. P@f3 {+3.37/21 9.4s} R@f2+ {-3.95/18 2.8s}
27. Ke1 {+5.20/21 9.0s} Kxg7 {-4.54/19 2.7s} 28. B@h4 {+6.59/20 8.8s}
P@d2+ {-7.43/16 2.8s} 29. Qxd2 {+8.71/1 0.002s} Rxd2 {-9.82/18 2.6s}
30. P@f6+ {+15.02/21 4.7s} Nxf6 {-12.13/15 1.6s} 31. Bxf6+ {+14.90/19 4.5s}
Kxf6 {-13.83/17 1.1s} 32. Nxd5+ {+19.65/17 3.2s} Ke6 {-16.10/12 1.2s}
33. N@f4+ {+30.80/15 2.8s} Kd7 {-39.18/7 0.56s} 34. Q@c7+ {+51.58/8 1.9s}
Ke8 {-15.97/1 0.016s} 35. N@f6# {+M1/1 1.6s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "66"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. Bf4 {-0.41/19 2.4s}
e6 {+0.44/26 8.0s} 4. e3 {-0.51/23 2.5s} Bd6 {+0.50/27 8.4s}
5. Ne5 {-0.57/21 2.4s} Ne7 {+0.51/28 8.6s} 6. Bd3 {-0.61/24 2.7s}
O-O {+0.16/27 8.8s} 7. h4 {+0.01/22 2.6s} f6 {+0.07/25 8.7s}
8. h5 {+0.23/22 2.7s} Nd7 {+0.25/28 9.0s} 9. Nxd7 {-0.14/21 2.7s}
Qxd7 {+0.58/29 9.1s} 10. h6 {-0.15/22 2.9s} gxh6 {+0.62/28 9.5s}
11. Bxh6 {-0.20/20 2.8s} P@g7 {+1.01/25 9.0s} 12. Bxg7 {-0.78/24 2.8s}
Kxg7 {+0.62/32 9.4s} 13. N@h5+ {-0.52/18 2.7s} Kg8 {+0.91/23 9.0s}
14. Bxf5 {-1.06/21 2.7s} Nxf5 {+1.64/24 9.3s} 15. B@g4 {-0.72/20 2.7s}
B@h6 {+2.05/22 9.0s} 16. Bxf5 {-1.84/22 2.8s} exf5 {+2.73/27 9.4s}
17. P@g7 {-1.67/20 2.8s} B@g4 {+4.10/27 9.5s} 18. gxf8=Q+ {-4.19/21 2.9s}
Rxf8 {+4.46/27 9.6s} 19. P@f3 {-4.02/19 2.8s} Bxh5 {+4.19/23 9.3s}
20. Rxh5 {-3.97/19 2.8s} P@g7 {+4.53/23 9.2s} 21. Nc3 {-3.83/17 2.8s}
Bxe3 {+5.42/23 9.3s} 22. fxe3 {-5.34/20 2.8s} B@g3+ {+5.23/24 9.5s}
23. Kd2 {-7.00/19 2.9s} N@c4+ {+7.90/23 8.6s} 24. Ke2 {-6.00/19 2.8s}
Nxe3 {+7.68/25 9.0s} 25. Kxe3 {-8.37/16 2.6s} Bgf4+ {+13.51/21 8.1s}
26. Kd3 {-10.87/20 2.5s} P@c4+ {+11.51/21 8.8s} 27. Ke2 {-11.37/1 0.003s}
N@g3+ {+11.76/22 8.7s} 28. Kf2 {-11.90/16 2.7s} Nxh5 {+12.01/23 7.5s}
29. N@f1 {-12.65/15 2.6s} Bg3+ {+18.91/20 7.0s} 30. Nxg3 {-15.56/15 1.7s}
Bxg3+ {+17.41/20 6.4s} 31. Ke2 {-19.15/16 2.1s} R@f2+ {+23.46/19 5.7s}
32. Ke1 {-22.12/17 1.6s} Rxg2+ {+28.22/19 5.5s} 33. Kf1 {-36.00/16 1.6s}
N@e3# {+M1/12 2.1s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "102"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. g3 {+0.16/22 7.7s}
e6 {-0.16/16 2.3s} 4. Bg2 {+0.04/26 8.1s} Bd6 {+0.13/19 2.4s}
5. O-O {-0.12/27 7.8s} Ne7 {+0.45/17 2.4s} 6. Nc3 {+0.13/26 8.2s}
O-O {+0.07/16 2.4s} 7. Nh4 {+0.48/21 8.1s} Nbc6 {-0.11/16 2.5s}
8. Nb5 {+0.81/21 8.3s} Bg6 {-0.62/20 2.5s} 9. Nxd6 {+0.73/22 8.2s}
cxd6 {-0.63/19 2.5s} 10. c3 {+1.03/23 8.3s} Nf5 {-0.98/20 2.5s}
11. Nxf5 {+1.48/23 8.6s} Bxf5 {-1.23/22 2.6s} 12. h3 {+1.79/23 8.6s}
N@c2 {-1.49/19 2.7s} 13. Rb1 {+2.24/23 8.9s} N2xd4 {-1.86/22 2.7s}
14. cxd4 {+2.00/28 9.5s} P@c2 {-2.39/19 2.7s} 15. N@h5 {+1.78/26 9.2s}
cxd1=Q {-2.91/18 2.7s} 16. Rxd1 {+1.10/24 9.4s} Q@g6 {-1.26/21 2.8s}
17. N@f4 {+1.30/24 9.2s} Bxh3 {+0.50/17 2.8s} 18. Bxh3 {-1.19/22 9.2s}
P@c2 {+2.05/17 2.9s} 19. Re1 {-1.15/20 9.1s} cxb1=Q {+1.08/18 2.9s}
20. Nxg6 {-1.96/23 9.5s} Qxg6 {+1.54/16 2.9s} 21. B@f3 {-1.64/22 9.4s}
N@c2 {+2.64/21 3.0s} 22. Rf1 {-2.43/24 9.5s} N2xd4 {+1.74/19 3.0s}
23. P@h6 {-2.71/23 9.3s} Nxf3+ {+3.39/23 2.9s} 24. exf3 {-4.72/27 9.5s}
Qxh5 {+3.69/20 2.8s} 25. B@g4 {-4.42/27 9.2s} P@e2 {+4.53/25 3.0s}
26. Bxh5 {-5.42/28 9.1s} exf1=Q+ {+3.68/23 2.9s} 27. Bxf1 {-5.25/25 9.0s}
R@e1 {+4.67/24 2.8s} 28. hxg7 {-6.30/25 8.8s} Rxf1+ {+5.05/22 2.8s}
29. Kxf1 {-7.08/23 8.5s} B@h3+ {+7.07/20 2.7s} 30. P@g2 {-8.42/24 8.2s}
R@h1+ {+8.74/19 2.6s} 31. R@g1 {-9.80/22 8.3s} B@d3+ {+10.87/19 2.4s}
32. N@e2 {-10.49/20 7.5s} N@h2+ {+8.14/17 2.4s} 33. Ke1 {-2.03/1 0.015s}
Rxg1+ {+9.67/17 2.4s} 34. Nxg1 {-8.81/23 7.6s} N@c2+ {+10.29/15 2.3s}
35. Kd1 {-8.46/23 7.8s} R@e1+ {+7.76/22 2.7s} 36. Kd2 {-3.32/1 0.014s}
Qg5+ {+9.62/20 2.6s} 37. R@f4 {-6.88/21 8.0s} Qxg7 {+6.33/18 2.6s}
38. P@f6 {-8.99/23 6.8s} Nf1+ {+6.68/15 2.7s} 39. Kxd3 {-10.18/22 7.4s}
N2b4+ {+12.96/18 2.3s} 40. Kc3 {-12.72/22 7.6s} Rxc1+ {+15.18/16 1.9s}
41. P@c2 {-10.94/19 6.7s} Rxc2+ {+10.54/19 2.7s} 42. Kb3 {-10.84/1 0.003s}
P@c4+ {+10.54/14 2.3s} 43. Ka4 {-9.92/19 6.6s} P@b5+ {+8.68/18 2.3s}
44. Kxb5 {-11.54/17 5.8s} a6+ {+10.87/16 2.0s} 45. Ka4 {-12.72/16 4.0s}
b5+ {+12.24/14 1.5s} 46. Ka3 {-9.78/1 0.011s} Nd2 {+16.16/12 1.6s}
47. Q@a1 {-12.83/12 3.8s} B@c5 {+21.30/10 1.6s} 48. B@c3 {-12.87/16 4.6s}
Nd3+ {+12.53/15 1.5s} 49. b4 {-12.86/14 3.9s} Bxb4+ {+14.96/13 1.4s}
50. Bxb4 {-15.91/1 0.003s} a5 {+31.12/9 0.76s} 51. fxg7 {-50.26/8 2.3s}
axb4# {+M1/2 0.45s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "1-0"]
[PlyCount "117"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.60/24 7.7s} 3. Nc3 {+0.91/15 2.4s}
dxe4 {-0.70/27 8.3s} 4. Nxe4 {+0.72/18 2.6s} Nc6 {-0.64/24 8.2s}
5. Nf3 {+0.74/17 2.6s} Nf6 {-0.69/25 8.8s} 6. Neg5 {+0.64/20 2.6s}
Qd5 {-0.55/25 8.6s} 7. Be2 {+0.85/22 2.5s} P@g4 {-0.79/24 8.8s}
8. O-O {+1.03/23 2.7s} gxf3 {-0.89/23 8.7s} 9. Bxf3 {+1.13/19 2.6s}
Qxf3 {-0.53/21 8.7s} 10. Nxf3 {+0.67/18 2.7s} B@h5 {-0.69/18 8.5s}
11. P@e2 {+1.07/15 2.6s} Be7 {-0.60/17 8.7s} 12. c3 {+1.22/17 2.6s}
h6 {-0.39/18 8.6s} 13. Bf4 {+0.79/17 2.6s} Nd5 {+0.60/32 9.3s}
14. Bg3 {-0.53/18 2.8s} N@f4 {+0.75/30 9.2s} 15. P@e4 {-0.40/23 2.9s}
Bxf3 {+1.10/29 9.8s} 16. exf3 {-0.97/27 2.8s} N@e2+ {+1.20/27 9.4s}
17. Kh1 {-1.33/25 3.0s} Nxg2 {+1.04/31 9.9s} 18. exd5 {-1.14/23 2.9s}
Ngf4 {+0.90/29 9.5s} 19. Bxf4 {-0.94/22 2.9s} Nxf4 {+0.75/26 9.5s}
20. Rg1 {-0.25/25 2.9s} exd5 {+1.00/25 9.5s} 21. Rxg7 {-0.91/23 2.9s}
B@f6 {+1.06/34 9.9s} 22. Q@g8+ {-1.37/22 2.9s} Rxg8 {+0.92/31 9.7s}
23. Rxg8+ {-0.85/28 3.1s} Q@f8 {+0.75/38 9.9s} 24. Rxf8+ {-1.44/18 2.9s}
Bxf8 {+1.20/27 9.5s} 25. B@f1 {-0.76/26 2.9s} P@e2 {+0.60/35 9.7s}
26. Qe1 {-0.76/18 2.9s} P@d2 {+2.91/29 9.2s} 27. Qxe2+ {-3.18/19 2.8s}
Nxe2 {+1.77/33 9.7s} 28. R@g8 {-2.44/23 2.9s} R@g7 {+2.77/26 9.1s}
29. Rxf8+ {-2.64/22 2.7s} Kxf8 {+3.26/28 9.0s} 30. B@a3+ {-1.77/18 2.9s}
Ne7 {+2.37/29 9.0s} 31. Q@h8+ {-3.30/18 2.7s} R@g8 {+1.65/28 9.4s}
32. N@h7+ {-0.77/21 2.8s} Rxh7 {+1.54/26 9.4s} 33. N@g6+ {-0.54/23 2.8s}
fxg6 {+1.11/26 9.2s} 34. Qxf6+ {-1.33/20 2.9s} Ke8 {+1.38/24 9.3s}
35. B@b5+ {-1.85/19 2.8s} N@d7 {+1.33/24 9.4s} 36. Bfxe2 {-0.46/19 2.9s}
Q@e1+ {-0.22/28 9.4s} 37. Rxe1 {+0.04/22 3.0s} dxe1=Q+ {-1.11/26 9.3s}
38. Q@f1 {-0.43/20 3.0s} R@d1 {+0.66/21 9.7s} 39. P@e6 {+2.65/25 3.1s}
Qxf1+ {-1.52/37 11s} 40. Bxf1 {+2.43/29 3.3s} Rxf1+ {-1.51/37 11s}
41. Bxf1 {+2.03/24 3.2s} Nxf6 {-1.36/34 11s} 42. P@f7+ {+1.56/28 3.3s}
Rxf7 {-1.50/33 10s} 43. exf7+ {+1.84/20 3.2s} Kxf7 {-1.09/29 10.0s}
44. N@e5+ {+1.63/24 3.2s} Kg7 {-1.54/27 10s} 45. R@f7+ {+1.56/18 3.0s}
Kh8 {-4.93/1 0.012s} 46. Bxe7 {+1.59/24 3.2s} P@g2+ {-2.59/25 9.5s}
47. Bxg2 {+1.23/24 3.0s} Q@g1+ {-3.42/25 9.5s} 48. Kxg1 {+0.77/1 0.004s}
N@e2+ {-3.30/25 9.5s} 49. Kf1 {+3.09/23 3.1s} Q@g1+ {-4.61/27 10s}
50. Kxe2 {+2.73/1 0.014s} B@d1+ {-4.53/25 10s} 51. Kd2 {+3.30/23 3.2s}
Qxf2+ {-5.42/25 9.8s} 52. Kxd1 {+4.16/22 3.2s} P@e2+ {-4.35/23 9.9s}
53. Kc2 {+3.41/20 3.1s} e1=Q+ {-4.58/22 9.5s} 54. Kb3 {+5.09/19 3.1s}
Qxe5 {-4.57/19 8.7s} 55. P@g7+ {+7.74/19 2.2s} Rxg7 {-12.44/19 3.7s}
56. Q@f8+ {+12.18/17 0.99s} Ng8 {-12.62/13 3.4s} 57. Qxg8+ {+17.33/12 0.98s}
Kxg8 {-17.48/15 2.0s} 58. Rf8+ {+27.25/12 0.66s} Kh7 {-2.51/1 0.016s}
59. R@h8# {+M1/3 0.48s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.53/19 2.3s} 3. Nc3 {+0.88/24 8.0s}
dxe4 {-0.75/18 2.4s} 4. Nxe4 {+0.81/25 8.4s} Nc6 {-0.44/16 2.5s}
5. Nf3 {+0.82/23 8.4s} Nf6 {-0.61/19 2.5s} 6. Neg5 {+0.78/26 8.7s}
Qd5 {-0.40/20 2.5s} 7. Be2 {+0.93/25 8.5s} P@g4 {-1.07/21 2.7s}
8. O-O {+0.83/25 8.7s} gxf3 {-1.08/20 2.6s} 9. Bxf3 {+0.95/21 8.5s}
Qxf3 {-0.36/19 2.7s} 10. Nxf3 {+0.64/21 8.6s} B@h5 {-0.54/16 2.6s}
11. P@e2 {+0.88/21 8.6s} Be7 {-0.61/15 2.6s} 12. c3 {+0.76/19 8.7s}
Bd7 {-0.97/14 2.6s} 13. Ne5 {+1.16/23 8.7s} Rd8 {-0.96/16 2.6s}
14. Nxd7 {+1.10/23 9.0s} Rxd7 {-1.40/20 2.6s} 15. B@c8 {+1.55/21 8.8s}
N@h4 {-1.82/20 2.8s} 16. Bxb7 {+1.99/24 8.9s} Bxe2 {-0.73/20 2.6s}
17. Qxe2 {+3.29/25 8.9s} P@f3 {-1.98/22 2.9s} 18. Q@c8+ {+3.82/22 8.7s}
Bd8 {-2.47/21 2.8s} 19. Bxc6 {+6.17/26 8.8s} O-O {-4.40/21 2.7s}
20. Bxf3 {+5.58/23 9.2s} Nxf3+ {-4.66/19 2.8s} 21. gxf3 {+6.25/21 9.3s}
N@h3+ {-6.14/22 2.9s} 22. Kh1 {+6.35/23 9.1s} Nd5 {-5.50/20 2.7s}
23. P@g2 {+9.14/23 9.3s} Ndf4 {-8.40/21 2.9s} 24. Bxf4 {+8.83/22 9.4s}
Nxf4 {-8.53/18 2.9s} 25. Qxd7 {+10.13/23 8.9s} B@h3 {-6.95/16 2.7s}
26. Rg1 {+11.10/20 8.7s} Nxe2 {-9.61/16 2.7s} 27. P@e7 {+15.39/19 7.1s}
Bxe7 {-12.91/16 2.2s} 28. Qxe7 {+16.21/17 7.3s} Nxg1 {-15.46/14 2.4s}
29. N@h6+ {+25.73/16 5.0s} gxh6 {-24.56/14 1.3s} 30. N@f6+ {+27.01/13 4.2s}
Kg7 {-24.12/12 1.3s} 31. N@h5+ {+28.96/16 3.2s} Kg6 {-28.97/10 0.90s}
32. R@g7+ {+41.41/11 3.0s} Kf5 {-21.92/1 0.013s}
33. B@e4# {+M1/10 2.4s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "102"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.50/27 8.0s}
4. Nf3 {+0.86/19 2.4s} dxe4 {-0.81/28 8.6s} 5. Nxe4 {+0.77/21 2.5s}
Nf6 {-0.75/23 8.3s} 6. Neg5 {+0.78/19 2.5s} Qd5 {-0.52/25 8.7s}
7. Be2 {+0.85/22 2.6s} P@g4 {-0.75/24 8.6s} 8. O-O {+1.02/19 2.6s}
gxf3 {-0.84/25 8.8s} 9. Bxf3 {+1.07/20 2.7s} Qxf3 {-0.54/19 8.7s}
10. Nxf3 {+0.62/16 2.6s} B@h5 {-0.69/21 8.4s} 11. P@e2 {+1.03/16 2.7s}
Be7 {-0.69/17 8.4s} 12. c3 {+1.27/15 2.6s} h6 {-0.42/19 8.6s}
13. Bf4 {+0.78/17 2.6s} Nd5 {+0.38/27 9.1s} 14. Bg3 {-0.53/18 2.7s}
N@f4 {+0.81/30 9.4s} 15. P@e4 {-0.45/24 2.9s} Bxf3 {+1.22/28 9.7s}
16. exf3 {-1.02/27 2.9s} N@e2+ {+0.98/30 9.9s} 17. Kh1 {-1.25/25 3.1s}
Nxg2 {+1.64/25 9.4s} 18. exd5 {-1.13/23 2.8s} Ngf4 {+0.70/29 10.0s}
19. Bxf4 {-0.96/22 3.0s} Nxf4 {+0.70/27 9.6s} 20. Rg1 {-0.25/25 2.9s}
exd5 {+0.77/26 9.5s} 21. Rxg7 {-0.81/20 2.9s} B@f6 {+1.35/29 9.5s}
22. Q@g8+ {-1.36/22 2.9s} Rxg8 {+0.92/29 10s} 23. Rxg8+ {-0.82/28 3.1s}
Q@f8 {+1.12/30 9.5s} 24. Rxf8+ {-1.41/18 2.9s} Bxf8 {+0.82/32 9.6s}
25. B@f1 {-0.83/25 2.9s} P@e2 {+1.19/26 9.2s} 26. Qe1 {-0.74/17 2.8s}
Be6 {+2.88/26 9.1s} 27. R@g8 {-1.84/18 2.8s} exf1=Q+ {+1.67/27 9.6s}
28. Qxf1 {-1.99/26 3.0s} R@g7 {+1.86/26 9.6s} 29. Rxg7 {-2.28/24 3.0s}
B8xg7 {+1.15/27 9.4s} 30. N@b5 {-0.09/17 3.0s} B@b6 {+0.48/28 9.4s}
31. P@g2 {-0.24/27 3.0s} P@h3 {+0.15/27 9.7s} 32. gxh3 {+0.21/25 3.0s}
Bxh3 {+0.11/25 9.8s} 33. Qxh3 {+0.34/22 3.1s} Nxh3 {-0.19/23 10s}
34. P@d7+ {+0.86/22 3.1s} Kxd7 {-0.38/26 9.6s} 35. B@g4+ {+0.33/22 3.1s}
P@e6 {-0.51/21 9.9s} 36. Bxh3 {+0.50/19 3.0s} Q@e2 {+0.05/20 9.5s}
37. R@e3 {-0.18/19 3.0s} Qxf2 {-0.02/25 10s} 38. Rxe6 {-1.35/18 3.0s}
P@g2+ {+2.77/26 9.9s} 39. Bxg2 {-2.24/1 0.001s} fxe6 {+3.09/27 10.0s}
40. N@g4 {-2.10/22 3.0s} Qxg2+ {+4.04/22 9.6s} 41. Kxg2 {-2.00/1 0.015s}
P@h3+ {+4.41/22 9.6s} 42. Kxh3 {-3.20/18 2.9s} R@h4+ {+5.09/21 9.6s}
43. Kg2 {-5.36/20 2.9s} B@h3+ {+6.38/20 9.2s} 44. Kf2 {-6.15/17 2.8s}
Rxg4 {+8.46/16 9.2s} 45. fxg4 {-7.36/14 2.8s} N@e4+ {+9.16/20 8.2s}
46. Ke2 {-8.99/13 2.6s} Bxg4+ {+9.87/18 7.1s} 47. P@f3 {-11.75/15 2.3s}
R@f2+ {+14.84/21 6.2s} 48. Kd3 {-10.64/16 2.0s} P@c4+ {+14.64/25 6.4s}
49. Ke3 {-13.65/1 0.013s} Rxf3+ {+18.54/24 4.8s} 50. Ke2 {-15.25/1 0.015s}
Rf2+ {+28.39/14 4.3s} 51. Ke1 {-29.02/12 0.68s} P@d2# {+M1/15 2.0s, Black mates}
0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.38/21 2.4s}
4. Nf3 {+0.89/24 8.1s} dxe4 {-0.76/23 2.6s} 5. Nxe4 {+0.82/25 8.5s}
Nf6 {-0.68/16 2.5s} 6. Neg5 {+0.84/26 8.5s} Qd5 {-0.37/21 2.6s}
7. Be2 {+0.87/25 8.9s} P@g4 {-0.80/20 2.6s} 8. O-O {+0.93/22 8.6s}
gxf3 {-1.07/21 2.7s} 9. Bxf3 {+0.84/23 8.8s} Qxd4 {-1.36/18 2.6s}
10. Nxf7 {+2.16/29 9.0s} Kxf7 {-2.00/25 2.8s} 11. Bxc6 {+1.95/31 9.4s}
bxc6 {-1.78/23 2.7s} 12. N@g5+ {+1.79/25 8.9s} Ke7 {-1.79/22 2.7s}
13. Be3 {+2.03/25 8.6s} Qe5 {-1.43/18 2.6s} 14. P@f4 {+1.32/27 8.9s}
Qf5 {-1.57/20 2.8s} 15. P@e5 {+1.38/27 9.3s} Nd5 {-2.05/19 2.7s}
16. P@e4 {+2.22/26 9.2s} Qg6 {-2.08/25 2.8s} 17. exd5 {+2.46/29 9.4s}
exd5 {-2.00/23 2.7s} 18. Bc5+ {+2.91/26 9.0s} Ke8 {-2.27/24 2.9s}
19. Bxf8 {+5.08/26 9.3s} Rxf8 {-2.19/22 2.9s} 20. B@h5 {+4.50/25 9.1s}
Qxh5 {-3.47/23 2.8s} 21. Qxh5+ {+6.27/26 8.4s} B@g6 {-2.89/21 2.7s}
22. N@d6+ {+6.61/23 8.4s} cxd6 {-6.19/21 2.5s} 23. exd6 {+8.05/21 7.5s}
B@d8 {-5.66/18 2.4s} 24. P@e7 {+10.77/22 7.5s} Bxe7 {-9.84/18 2.3s}
25. dxe7 {+12.29/18 6.7s} Kxe7 {-9.50/15 2.4s} 26. B@c5+ {+13.99/16 6.9s}
P@d6 {-13.38/16 1.9s} 27. Q@e5+ {+22.67/19 4.8s} Be6 {-21.73/13 1.5s}
28. Qxd6+ {+34.00/17 4.9s} Ke8 {-31.92/13 0.72s}
29. Qe7# {+M1/18 2.8s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.04.30"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "74"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.53/20 2.4s}
Be7 {-0.43/23 8.1s} 4. d4 {+0.86/20 2.6s} exd4 {-0.62/27 9.0s}
5. Nxd4 {+0.75/21 2.6s} Nxd4 {-0.47/25 8.7s} 6. Qxd4 {+0.50/23 2.7s}
Bf6 {-0.52/26 9.3s} 7. e5 {+0.46/17 2.6s} N@c6 {-0.40/23 8.8s}
8. Qe3 {+0.53/21 2.8s} Nxe5 {-0.73/23 8.9s} 9. P@d4 {+0.29/18 2.7s}
d6 {-0.78/21 8.7s} 10. dxe5 {+0.30/18 2.7s} dxe5 {-1.19/24 9.0s}
11. N@f3 {+0.99/14 2.6s} Bg4 {0.00/20 8.6s} 12. Nc3 {+0.31/16 2.6s}
P@d4 {-0.27/29 9.3s} 13. Qe4 {+0.45/20 2.7s} Bxf3 {-0.50/28 9.1s}
14. Qxf3 {+0.41/19 2.8s} dxc3 {-0.73/27 9.5s} 15. bxc3 {+0.72/23 2.9s}
P@b2 {-0.50/24 9.1s} 16. Bxf7+ {+0.44/21 2.8s} Kxf7 {-0.47/25 9.3s}
17. N@g5+ {+0.89/21 2.8s} Ke7 {-0.80/23 9.0s} 18. B@a3+ {+0.73/19 2.8s}
c5 {-0.06/25 9.2s} 19. Baxb2 {+0.19/17 2.7s} B@c6 {-0.01/24 9.0s}
20. P@e4 {+0.15/17 2.8s} h6 {+0.27/26 9.5s} 21. P@f7 {-0.05/18 2.8s}
hxg5 {+0.02/24 9.4s} 22. fxg8=Q {-0.23/20 2.8s} Rxg8 {-0.07/26 9.4s}
23. N@g6+ {+0.02/18 2.8s} Kd7 {+0.15/23 9.3s} 24. P@d5 {+0.40/20 2.9s}
Ba4 {+1.06/22 9.2s} 25. Qf5+ {-1.72/21 2.8s} Kc7 {+2.95/23 9.3s}
26. Nxe5 {-2.39/19 2.8s} N@h4 {+4.14/23 9.2s} 27. Qe6 {-4.06/20 2.9s}
Nxg2+ {+5.05/23 9.1s} 28. Kf1 {-3.91/20 2.8s} P@d6 {+5.91/22 9.1s}
29. P@c6 {-3.56/16 2.7s} N@f4 {+8.08/24 8.7s} 30. Qf7+ {-7.59/19 2.6s}
P@e7 {+9.18/22 8.4s} 31. Bxf4 {-7.15/20 2.5s} Nxf4 {+8.09/20 9.0s}
32. N@e6+ {-7.60/19 2.8s} Nxe6 {+8.39/21 9.1s} 33. Qxe6 {-8.27/17 2.8s}
Bxe5 {+9.05/19 8.9s} 34. cxb7 {-9.72/18 2.7s} P@g2+ {+15.05/19 7.1s}
35. Kxg2 {-13.42/15 2.2s} N@f4+ {+16.61/17 5.8s} 36. Kf1 {-14.05/15 2.0s}
B@e2+ {+27.80/17 3.9s} 37. Ke1 {-24.68/9 0.77s} N@f3# {+M1/12 2.2s, Black mates}
0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "69"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.58/26 7.9s}
Be7 {-0.36/20 2.4s} 4. d4 {+0.67/27 8.8s} exd4 {-0.80/22 2.7s}
5. Nxd4 {+0.64/26 8.7s} Nxd4 {-0.62/20 2.6s} 6. Qxd4 {+0.60/26 9.2s}
Bf6 {-0.22/22 2.7s} 7. e5 {+0.31/23 8.7s} N@c6 {-0.48/19 2.7s}
8. Qe3 {+0.64/24 9.0s} Nxe5 {-0.28/20 2.7s} 9. P@d4 {+0.31/20 8.7s}
d6 {-0.19/17 2.7s} 10. dxe5 {+1.13/24 8.9s} dxe5 {-0.32/20 2.7s}
11. Qb3 {+1.80/19 8.5s} P@e6 {-1.83/17 2.7s} 12. Nc3 {+2.13/22 8.6s}
P@d5 {-2.19/19 2.6s} 13. Bb5+ {+2.22/21 8.5s} P@c6 {-1.95/19 2.7s}
14. Be2 {+1.45/21 8.6s} Ne7 {-1.95/17 2.5s} 15. N@h5 {+1.61/19 8.4s}
Nf5 {-1.40/16 2.6s} 16. N@g4 {+1.49/20 8.6s} Rg8 {-1.17/15 2.5s}
17. Be3 {+1.86/18 8.2s} d4 {-1.66/18 2.6s} 18. Ne4 {+2.01/25 9.0s}
dxe3 {-1.49/18 2.6s} 19. Nexf6+ {+2.30/28 9.0s} gxf6 {-2.05/20 2.9s}
20. Ngxf6+ {+2.39/27 9.1s} Kf8 {-1.74/20 2.7s} 21. Nxh7+ {+2.48/27 8.8s}
Ke7 {-2.06/24 2.7s} 22. B@f6+ {+2.86/28 9.7s} Ke8 {-1.83/21 2.8s}
23. Bxd8 {+2.68/27 9.5s} exf2+ {-2.25/22 2.9s} 24. Kd1 {+2.92/22 9.4s}
Kxd8 {-2.08/17 2.8s} 25. P@e7+ {+4.65/20 9.1s} Nxe7 {-3.98/18 2.7s}
26. N7f6 {+6.06/24 9.0s} N@d5 {-4.37/18 2.8s} 27. P@h7 {+8.17/19 8.7s}
Nxf6 {-8.28/15 2.6s} 28. Nxf6 {+10.73/19 8.0s} Rh8 {-9.29/13 2.3s}
29. Q@g7 {+12.32/22 7.5s} Bd7 {-9.58/17 2.3s} 30. Qxh8+ {+11.06/23 7.9s}
B@e8 {-9.92/17 2.5s} 31. Nxe8 {+10.92/20 7.8s} N@g6 {-8.41/18 2.4s}
32. Nd6+ {+15.03/23 6.1s} Nxh8 {-12.99/18 1.9s} 33. Nxb7+ {+17.85/22 5.8s}
Ke8 {-15.65/21 1.6s} 34. R@g8+ {+17.72/24 5.5s} B@f8 {-31.95/19 1.7s}
35. N@g7# {+M1/8 1.9s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "70"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.69/17 2.4s} e5 {-0.62/22 7.9s}
3. Nf3 {+0.55/20 2.6s} Nc6 {-0.66/26 8.4s} 4. Bc4 {+0.62/19 2.5s}
Be7 {-0.64/24 8.4s} 5. d4 {+0.93/20 2.7s} exd4 {-0.88/26 8.9s}
6. Nxd4 {+0.97/18 2.6s} d5 {-0.58/23 8.5s} 7. Bxd5 {+0.33/19 2.7s}
Nxd5 {+0.05/24 9.1s} 8. exd5 {+0.55/19 2.7s} Nxd4 {+0.22/25 9.0s}
9. Qxd4 {-0.03/21 2.7s} B@f6 {+0.45/30 9.3s} 10. P@e5 {-0.19/19 2.7s}
P@h3 {+0.74/24 9.1s} 11. Rg1 {-0.43/18 2.8s} hxg2 {+0.84/28 9.2s}
12. N@f3 {-0.06/20 2.7s} N@h4 {+0.94/26 9.1s} 13. Nxh4 {-0.65/22 2.8s}
Bxh4 {+0.50/27 9.4s} 14. P@e2 {-0.81/20 2.6s} Bxf2+ {+1.17/22 9.0s}
15. Qxf2 {-1.44/21 2.8s} Bh4 {+1.30/27 9.4s} 16. B@g3 {-1.55/22 2.9s}
Bxg3 {+1.80/25 9.3s} 17. hxg3 {-1.72/19 2.8s} B@b6 {+2.15/31 9.8s}
18. B@e3 {-2.37/20 2.8s} P@h2 {+2.13/29 9.8s} 19. Qxg2 {-1.90/23 3.0s}
hxg1=Q+ {+2.21/36 9.8s} 20. Qxg1 {-1.87/19 2.8s} N@h3 {+2.60/26 9.6s}
21. N@h5 {-1.68/24 3.0s} Nxg1 {+2.28/32 9.5s} 22. Nxg7+ {-1.69/19 2.8s}
Kf8 {+2.17/26 9.2s} 23. Bxb6 {-1.85/21 2.9s} axb6 {+2.81/30 9.8s}
24. Ne6+ {-1.25/18 2.9s} Bxe6 {+2.28/28 9.8s} 25. P@g7+ {-1.57/24 3.1s}
Ke7 {+3.46/25 9.6s} 26. Bg5+ {-1.39/22 3.0s} Kd7 {+3.27/24 9.5s}
27. dxe6+ {-1.96/23 3.1s} Kc8 {+4.05/25 9.4s} 28. P@d7+ {-2.27/19 3.0s}
Kb8 {+4.24/20 8.5s} 29. O-O-O {-3.05/19 2.6s} Q@a1+ {+8.80/18 6.4s}
30. N@b1 {-3.52/17 2.6s} N@c4 {+10.59/20 6.5s} 31. B@a3 {-10.20/15 1.7s}
Rxa3 {+16.16/18 5.2s} 32. Rxg1 {-13.42/14 1.7s} Qxg5+ {+21.86/17 4.5s}
33. B@f4 {-19.78/13 1.2s} Qxf4+ {+26.83/16 3.0s} 34. gxf4 {-27.78/14 1.0s}
Qxb2+ {+28.14/10 2.1s} 35. Kd1 {-34.26/1 0.002s} R@c1# {+M1/6 1.7s, Black mates}
0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.70/23 7.8s} Nc6 {-0.68/18 2.3s}
3. d4 {+0.92/26 8.3s} d5 {-1.01/20 2.5s} 4. e5 {+0.85/26 8.4s}
Ne4 {-0.93/23 2.5s} 5. Be3 {+0.96/28 8.6s} Bf5 {-0.93/23 2.7s}
6. Bd3 {+0.90/25 8.5s} e6 {-0.84/21 2.7s} 7. Nge2 {+0.55/28 9.0s}
Nxc3 {-0.51/23 2.8s} 8. bxc3 {+0.24/28 8.6s} N@h4 {-0.09/20 2.6s}
9. Rg1 {+0.76/26 8.8s} Bxd3 {-0.42/23 2.7s} 10. cxd3 {+0.89/24 8.7s}
B@f3 {+0.07/22 2.7s} 11. B@h3 {+0.75/28 9.0s} Bxg2 {-0.81/23 2.7s}
12. Bxg2 {+0.49/23 9.2s} P@f3 {-1.11/19 2.8s} 13. Bh1 {+1.22/23 9.1s}
fxe2 {-1.76/22 2.8s} 14. Qxe2 {+1.58/24 8.8s} Nxd4 {-1.26/19 2.7s}
15. Bxd4 {+0.98/23 9.2s} N@f4 {-0.77/18 2.7s} 16. B@a4+ {+0.93/23 9.1s}
c6 {-0.66/18 2.8s} 17. Qc2 {+1.52/24 9.3s} P@g2 {-1.50/20 2.8s}
18. O-O-O {+1.73/23 9.2s} gxh1=Q {-2.01/18 2.7s} 19. Rxh1 {+1.24/29 9.5s}
B@a3+ {-1.99/18 2.9s} 20. P@b2 {+2.04/22 9.0s} Bxb2+ {-2.57/17 2.7s}
21. Kxb2 {+3.23/27 9.1s} P@e2 {-2.47/16 2.7s} 22. P@d6 {+4.68/23 9.1s}
exd1=Q {-4.84/18 2.7s} 23. Rxd1 {+5.04/22 9.1s} R@e2 {-4.82/20 2.8s}
24. B@d2 {+6.05/24 9.0s} Nf3 {-5.81/18 2.8s} 25. N@c7+ {+6.72/24 8.7s}
Qxc7 {-5.42/21 2.6s} 26. dxc7 {+6.28/21 8.5s} Nxd2 {-4.85/19 2.6s}
27. Q@b8+ {+7.68/23 7.0s} B@c8 {-5.63/16 2.2s} 28. Qxa8 {+8.57/22 7.1s}
Nxd3+ {-5.40/16 2.4s} 29. Ka1 {+18.27/16 5.2s} P@b2+ {-19.69/12 1.7s}
30. Qxb2 {+5.33/1 0.010s} Nxb2 {-31.37/11 1.5s} 31. Qxc8+ {+42.46/9 2.2s}
Ke7 {-46.78/6 0.51s} 32. Qd8# {+M1/6 1.7s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "96"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+1.09/21 2.4s}
d5 {-0.77/25 8.2s} 4. e5 {+0.98/24 2.6s} Ne4 {-0.85/26 8.6s}
5. Be3 {+1.20/22 2.5s} Bf5 {-0.99/27 8.7s} 6. Bd3 {+0.84/22 2.7s}
e6 {-0.59/29 9.2s} 7. Nge2 {+0.91/20 2.6s} Nxc3 {-0.29/24 8.6s}
8. bxc3 {+0.39/22 2.7s} N@h4 {-0.38/25 8.8s} 9. Rg1 {+0.43/18 2.6s}
Bxd3 {-0.71/24 8.7s} 10. cxd3 {+0.40/25 2.7s} B@f3 {-0.48/27 8.8s}
11. B@h3 {+0.98/21 2.6s} Bxg2 {-0.54/26 8.8s} 12. Bxg2 {+0.71/21 2.9s}
Nxg2+ {+0.02/26 9.2s} 13. Rxg2 {+0.16/18 2.8s} P@f3 {-0.09/24 9.0s}
14. Rg3 {-0.04/20 2.8s} fxe2 {-0.16/24 9.2s} 15. Qxe2 {-0.06/19 2.8s}
B@a5 {+0.06/22 8.8s} 16. B@d2 {+0.18/21 2.8s} N@f5 {+0.02/25 9.0s}
17. N@h5 {+0.60/20 2.7s} Qh4 {+0.08/27 9.2s} 18. P@f6 {-0.12/19 2.7s}
Qxh2 {+0.96/30 9.2s} 19. fxg7 {-0.74/21 2.8s} Bxg7 {+1.02/27 9.0s}
20. Rxg7 {-1.07/22 2.7s} Qh1+ {+0.75/22 8.9s} 21. Qf1 {+0.82/19 2.7s}
Qxf1+ {-1.05/24 9.2s} 22. Kxf1 {+0.82/1 0.002s} O-O-O {-0.60/22 8.9s}
23. P@a6 {+0.45/19 2.8s} Nxe3+ {-1.20/25 9.3s} 24. Bxe3 {+0.22/17 2.7s}
B@a8 {-1.03/22 9.0s} 25. axb7+ {+0.93/20 2.8s} Bxb7 {-1.99/26 9.3s}
26. P@a6 {+1.34/18 2.8s} P@e2+ {-1.90/20 8.8s} 27. Kxe2 {+2.01/18 2.8s}
Bxa6 {-1.53/23 9.5s} 28. Q@a8+ {+1.85/17 2.8s} Q@b8 {-0.71/24 9.3s}
29. Qxc6 {+1.22/20 2.9s} Qb2+ {-1.10/26 9.4s} 30. Kf3 {+1.56/18 2.8s}
P@b7 {-1.27/24 9.3s} 31. N@e7+ {+0.19/21 2.9s} Kb8 {-0.06/1 0.005s}
32. Qc5 {+0.40/20 2.9s} Bb6 {+0.47/35 10.0s} 33. N@c6+ {-0.33/25 3.1s}
bxc6 {+0.51/34 9.8s} 34. Nxc6+ {-0.47/24 3.0s} Ka8 {+0.92/31 10.0s}
35. Nxd8 {-0.45/28 3.1s} Bxc5 {+0.77/29 9.6s} 36. B@c6+ {-0.78/22 3.0s}
P@b7 {+1.24/28 9.8s} 37. R@c8+ {-0.75/18 2.8s} N@b8 {+0.95/28 9.3s}
38. N@d7 {-0.83/18 2.8s} bxc6 {+5.72/21 9.3s} 39. P@b7+ {-3.59/16 2.8s}
Qxb7 {+4.69/25 9.5s} 40. Nxc5 {-5.04/19 3.0s} Qxc8 {+8.24/20 9.4s}
41. P@b7+ {-7.89/17 3.0s} Bxb7 {+9.21/17 8.8s} 42. Ndxb7 {-7.21/16 2.9s}
P@e4+ {+9.55/20 9.5s} 43. dxe4 {-8.77/17 2.9s} dxe4+ {+9.23/18 9.6s}
44. Nxe4 {-8.30/15 2.9s} Qxb7 {+9.07/18 9.3s} 45. P@a6 {-10.38/15 3.0s}
N@h4+ {+17.80/17 7.0s} 46. Ke2 {-19.11/12 1.6s} B@f3+ {+26.26/16 4.6s}
47. Kd2 {-24.66/12 1.2s} Q@e2+ {+45.04/11 3.1s} 48. Kc1 {-20.25/1 0.015s}
Qbb2# {+M1/7 1.7s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+0.89/24 8.3s}
d5 {-1.10/20 2.5s} 4. e5 {+0.89/26 8.7s} Ne4 {-0.89/23 2.6s}
5. Be3 {+1.15/25 8.5s} Bf5 {-1.12/21 2.7s} 6. Bd3 {+0.68/27 8.8s}
e6 {-0.95/24 2.7s} 7. Nge2 {+0.67/25 8.7s} Nxc3 {-0.37/19 2.6s}
8. bxc3 {+0.33/26 8.8s} Bxd3 {-0.32/21 2.7s} 9. cxd3 {+0.29/29 8.9s}
N@h4 {-0.03/20 2.6s} 10. O-O {0.00/34 9.3s} Nxg2 {-0.11/21 2.8s}
11. Kxg2 {+0.13/27 9.1s} P@e4 {+0.22/21 2.7s} 12. f3 {+0.45/32 9.6s}
exf3+ {-0.28/21 2.8s} 13. Rxf3 {+0.74/24 9.0s} P@e4 {-0.10/20 2.7s}
14. Rg3 {+1.01/26 9.3s} exd3 {-0.93/21 2.8s} 15. Nf4 {+0.98/22 8.8s}
B@e4+ {-2.07/16 2.7s} 16. P@f3 {+1.01/24 9.1s} P@h4 {-0.61/19 2.8s}
17. fxe4 {+1.43/23 9.2s} hxg3 {-0.87/19 2.9s} 18. exd5 {+1.48/29 9.5s}
R@e2+ {-1.10/19 2.8s} 19. P@f2 {+1.54/24 9.2s} gxf2 {-2.49/17 2.8s}
20. Qxd3 {+2.74/23 9.2s} Re1 {-1.45/20 2.8s} 21. dxe6 {+2.96/22 9.2s}
Qg5+ {-1.71/19 2.8s} 22. P@g3 {+3.87/23 9.1s} fxe6 {-2.12/17 2.8s}
23. P@f7+ {+3.95/23 9.1s} Kd7 {-2.27/17 2.7s} 24. d5 {+5.03/27 8.8s}
f1=Q+ {-3.71/18 2.8s} 25. Qxf1 {+2.61/1 0.013s} Rxf1 {-3.87/17 2.7s}
26. dxe6+ {+6.80/19 8.4s} Kd8 {-6.26/15 2.5s} 27. Rxf1 {+11.45/21 6.9s}
Q@c2+ {-6.85/15 2.3s} 28. P@d2 {+14.58/17 7.0s} Qe4+ {-15.93/14 2.0s}
29. B@f3 {+19.23/15 5.2s} P@h3+ {-15.34/12 1.6s} 30. Nxh3 {+23.43/16 5.3s}
Qxf3+ {-20.93/12 1.7s} 31. Rxf3 {+25.25/15 5.1s} B@h1+ {-20.59/11 1.7s}
32. Kxh1 {+28.15/17 5.1s} P@g2+ {-24.98/15 1.5s} 33. Kxg2 {+29.71/17 4.6s}
Nxe5 {-26.07/14 1.3s} 34. Q@e8# {+M1/16 4.2s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "68"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.35/25 8.2s} 4. exd5 {+0.43/19 2.5s} Nxd5 {-0.40/22 8.8s}
5. d4 {+0.65/19 2.6s} e6 {-0.13/23 8.8s} 6. Nxd5 {+0.59/19 2.7s}
exd5 {+0.01/22 8.7s} 7. Bb5 {+0.15/17 2.6s} Bb4+ {+0.28/20 8.4s}
8. c3 {-0.24/15 2.6s} Qe7+ {+0.39/20 8.8s} 9. N@e5 {-0.13/17 2.6s}
P@h3 {+0.55/21 8.4s} 10. Rg1 {-0.22/17 2.6s} hxg2 {+0.06/20 8.5s}
11. Rxg2 {-0.45/19 2.6s} P@g4 {-0.11/19 8.4s} 12. Bg5 {+0.94/17 2.6s}
N@f6 {-1.64/25 8.7s} 13. Bxf6 {+1.87/23 2.6s} Qxf6 {-1.99/24 8.7s}
14. N@h5 {+1.66/19 2.8s} Qh6 {-3.12/25 8.6s} 15. Bxc6+ {+2.89/21 2.8s}
bxc6 {-3.76/22 8.8s} 16. P@b7 {+3.61/21 2.7s} Bxb7 {-4.05/24 8.7s}
17. P@d7+ {+2.42/20 2.8s} Kf8 {-2.83/21 8.8s} 18. cxb4 {+2.55/18 2.7s}
Qxh5 {-2.22/22 8.9s} 19. Rxg4 {+1.98/17 2.8s} B@f5 {-1.62/23 8.7s}
20. Rxg7 {+1.68/20 2.7s} Kxg7 {-1.86/22 9.1s} 21. P@f6+ {+0.86/18 2.8s}
Kxf6 {-0.53/25 9.3s} 22. P@g5+ {+0.80/19 2.7s} Ke7 {+0.56/30 9.3s}
23. B@f6+ {-0.20/23 2.8s} Kf8 {+0.76/28 8.9s} 24. N@g3 {-0.07/22 2.8s}
N@g2+ {+1.75/32 9.3s} 25. Kf1 {-0.22/23 2.8s} Nf4 {+2.20/32 9.2s}
26. Nxf5 {-0.85/24 2.7s} B@g2+ {+4.75/28 8.5s} 27. Ke1 {-4.57/24 2.7s}
R@f1+ {+4.60/23 8.2s} 28. Kd2 {+3.32/1 0.015s} Rxd1+ {+6.77/21 6.5s}
29. Kc2 {-2.28/20 2.5s} Q@e2+ {+7.86/19 7.0s} 30. B@d2 {-6.99/18 2.0s}
Qxd2+ {+13.45/19 4.2s} 31. Nxd2 {-8.15/16 1.9s} Rxd2+ {+15.88/17 3.7s}
32. Kxd2 {-17.14/15 0.92s} Qe2+ {+22.58/16 2.5s} 33. Kc3 {-17.21/13 0.91s}
N@b5+ {+24.66/13 2.5s} 34. Kb3 {-22.50/1 0.002s}
B@c2# {+M1/11 1.7s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "45"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.40/21 2.5s} 4. exd5 {+0.48/22 8.4s} Nxd5 {-0.40/19 2.6s}
5. Nxd5 {+0.44/22 8.8s} Qxd5 {-0.36/19 2.5s} 6. d4 {+0.74/23 8.4s}
P@g4 {-0.30/17 2.6s} 7. N@b5 {+1.17/22 8.5s} N@a6 {-0.95/18 2.6s}
8. Ng5 {+1.48/24 8.6s} h6 {-1.10/21 2.6s} 9. Nc3 {+2.72/24 8.8s}
Qxd4 {-1.91/18 2.6s} 10. Nxf7 {+3.32/24 8.5s} Qxd1+ {-3.23/22 2.7s}
11. Kxd1 {+4.26/23 8.8s} Kxf7 {-4.19/16 2.6s} 12. P@g6+ {+4.82/21 8.4s}
Kxg6 {-4.74/19 2.6s} 13. Bd3+ {+3.87/23 8.6s} P@f5 {-4.31/15 2.5s}
14. P@h5+ {+3.78/21 8.1s} Kxh5 {-3.29/20 2.4s} 15. Bxa6 {+4.85/21 8.1s}
Q@d4+ {-3.49/15 2.5s} 16. Q@d2 {+4.94/19 8.1s} P@g5 {-4.84/14 2.5s}
17. Qxd4 {+11.34/17 6.6s} Nxd4 {-7.82/15 2.4s} 18. Q@f7+ {+17.56/16 4.8s}
P@g6 {-16.20/11 1.6s} 19. N@g3+ {+19.85/12 4.1s} Kh4 {-5.42/1 0.012s}
20. Qxg6 {+24.07/11 3.4s} N@f6 {-16.63/6 1.3s} 21. Nxf5+ {+27.04/7 2.4s}
Nxf5 {-29.17/4 0.53s} 22. P@g3+ {+48.61/7 2.1s} Nxg3 {-15.36/1 0.016s}
23. hxg3# {+M1/4 1.7s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "78"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.36/19 7.3s} 2. d4 {+0.11/16 2.3s} Bf5 {+0.13/23 7.8s}
3. Nc3 {-0.32/19 2.4s} e6 {+0.02/24 8.0s} 4. Bf4 {-0.36/21 2.4s}
Bd6 {+0.44/24 8.5s} 5. e3 {-0.58/22 2.5s} Ne7 {+0.50/23 8.3s}
6. Bd3 {-0.79/21 2.5s} Bxf4 {+1.44/25 8.4s} 7. exf4 {-1.51/18 2.5s}
O-O {+1.45/20 8.1s} 8. B@h3 {-0.67/15 2.5s} B@e4 {+1.07/22 8.2s}
9. Bxf5 {-0.96/15 2.6s} Bxf5 {+0.82/25 8.6s} 10. O-O {-1.59/17 2.5s}
Nbc6 {+1.75/21 8.2s} 11. Nh4 {-0.57/18 2.5s} B@e4 {+1.04/20 8.4s}
12. B@e3 {-0.58/17 2.7s} Ng6 {+0.70/22 8.6s} 13. Nxf5 {-0.67/18 2.7s}
exf5 {+0.52/27 8.7s} 14. f3 {-0.81/18 2.7s} Bxd3 {+0.55/23 8.6s}
15. cxd3 {-1.07/17 2.6s} B@f6 {+1.52/20 8.6s} 16. B@e5 {-1.76/17 2.7s}
Bxe5 {+1.22/32 9.6s} 17. dxe5 {-1.43/20 2.8s} d4 {+0.94/32 9.4s}
18. B@g5 {-0.68/28 2.9s} B@e7 {+0.97/29 9.3s} 19. Bxe7 {-0.86/26 2.9s}
Ncxe7 {+0.69/28 9.1s} 20. B@f6 {-0.67/26 2.8s} dxe3 {+0.60/26 9.3s}
21. Bxg7 {-1.07/20 2.7s} B@f2+ {+2.19/26 9.0s} 22. Kh1 {-1.94/21 2.8s}
Nxf4 {+2.39/31 9.4s} 23. Bxf8 {-1.74/20 2.7s} Qxf8 {+2.18/28 9.2s}
24. B@f6 {-2.09/20 2.7s} P@g7 {+2.58/29 9.6s} 25. P@h6 {-1.51/19 2.7s}
B@h8 {+2.69/27 9.6s} 26. hxg7 {-3.57/24 2.8s} Bxg7 {+5.30/34 9.0s}
27. R@g5 {-2.33/21 2.9s} B@h6 {+5.28/33 9.4s} 28. Bxg7 {-4.20/24 2.8s}
Qxg7 {+5.79/31 9.6s} 29. Rxg7+ {-5.70/24 2.8s} Bxg7 {+5.90/23 9.4s}
30. P@f6 {-7.45/22 2.8s} P@h3 {+9.90/27 8.2s} 31. Rxf2 {-7.32/24 2.6s}
exf2 {+10.87/28 7.7s} 32. Q@g3 {-8.38/25 2.4s} hxg2+ {+10.53/29 8.8s}
33. Qxg2 {-4.98/1 0.014s} Nxg2 {+10.36/24 8.6s} 34. fxg7 {-9.78/18 2.7s}
Nf4 {+19.45/25 5.9s} 35. B@g2 {-15.44/20 1.8s} R@g1+ {+20.40/26 5.5s}
36. Qxg1 {-6.52/1 0.012s} fxg1=Q+ {+22.70/25 4.4s} 37. Kxg1 {-18.41/19 1.7s}
N@h3+ {+26.96/23 4.8s} 38. Kh1 {-31.40/21 0.92s} R@g1+ {+50.73/9 2.0s}
39. Rxg1 {-15.11/1 0.016s} Nf2# {+M1/1 1.6s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "77"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.36/15 2.2s} 2. d3 {+0.69/21 7.5s} Nc6 {-0.59/18 2.3s}
3. g3 {+0.09/25 7.9s} e5 {-0.53/21 2.3s} 4. Bg2 {-0.06/23 7.7s}
Nf6 {-0.26/17 2.4s} 5. O-O {-0.30/22 8.1s} h6 {+0.47/17 2.3s}
6. Nc3 {-0.63/19 7.9s} Be6 {+0.80/17 2.5s} 7. h3 {-0.86/19 8.1s}
Qd7 {+0.79/16 2.4s} 8. Kh2 {-1.10/19 8.0s} Bc5 {+1.23/17 2.5s}
9. Rb1 {-1.11/20 8.0s} h5 {+2.20/16 2.5s} 10. b4 {-1.86/24 8.5s}
Bxf2 {+2.22/23 2.7s} 11. Rxf2 {-2.57/24 9.0s} P@g4 {+2.48/21 2.7s}
12. B@g5 {-1.94/24 9.2s} gxh3 {+2.05/21 2.8s} 13. Bxf6 {-2.12/30 9.4s}
gxf6 {+1.94/25 2.9s} 14. N@g7+ {-1.95/25 8.8s} Kd8 {+1.77/23 2.8s}
15. Nxe6+ {-2.33/25 9.5s} fxe6 {+2.34/23 3.0s} 16. Bxh3 {-2.44/24 9.3s}
N@g4+ {+2.89/20 2.8s} 17. Kg2 {-2.68/28 9.5s} Nxf2 {+2.95/19 2.8s}
18. Kxf2 {-2.77/22 9.2s} P@g4 {+3.11/17 2.8s} 19. B@h4 {-2.03/25 8.9s}
gxh3 {+1.42/19 2.7s} 20. Bxf6+ {-2.26/24 8.7s} Kc8 {+1.32/16 2.7s}
21. Bxh8 {-2.23/27 8.9s} R@g2+ {+1.54/19 2.6s} 22. Kf1 {-0.48/24 8.8s}
B@d4 {+1.68/17 2.7s} 23. R@f8+ {-0.31/27 8.8s} B@d8 {+0.30/21 2.7s}
24. b5 {+0.53/26 8.7s} Rxg3 {+0.45/20 2.7s} 25. P@e3 {+2.06/27 9.4s}
Bxc3 {-2.10/20 2.7s} 26. bxc6 {+4.84/32 8.9s} Qxc6 {-3.31/27 2.8s}
27. N@e7+ {+6.46/31 8.9s} Kd7 {-3.21/25 2.7s} 28. Nxc6 {+6.16/29 8.8s}
P@g2+ {-5.47/28 2.7s} 29. Kg1 {+7.96/23 7.9s} P@f2+ {-5.26/16 2.6s}
30. Kxf2 {+7.39/21 8.2s} g1=Q+ {-6.86/15 2.6s} 31. Qxg1 {+12.30/21 7.2s}
N@h1+ {-9.08/17 2.3s} 32. Qxh1 {+15.43/17 6.8s} Rxf3+ {-11.59/15 2.3s}
33. exf3 {+18.19/17 6.2s} Bh4+ {-12.79/13 2.1s} 34. Ke2 {+19.25/17 6.5s}
N@g3+ {-18.78/16 2.0s} 35. Kd1 {+20.59/17 5.2s} Nxh1 {-18.25/14 1.9s}
36. Nxe5+ {+21.18/15 4.6s} Bxe5 {-17.68/14 1.4s} 37. N@c5+ {+25.95/15 3.8s}
Kc6 {-25.79/12 1.2s} 38. Q@d7+ {+32.56/11 3.0s} Kxc5 {-29.85/1 0.002s}
39. R@b5# {+M1/7 2.2s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "62"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. Nc3 {+0.76/16 2.3s} g6 {-0.33/21 7.5s}
3. e4 {+0.44/17 2.3s} Bg7 {-0.48/24 8.1s} 4. d4 {+0.51/16 2.4s}
O-O {-0.62/20 7.9s} 5. e5 {+0.91/16 2.4s} Ng4 {-0.72/27 8.3s}
6. h3 {+0.89/24 2.5s} Nxf2 {-0.98/31 8.4s} 7. Kxf2 {+0.87/27 2.7s}
d6 {-0.96/31 8.7s} 8. exd6 {+1.18/22 2.7s} cxd6 {-1.06/25 8.7s}
9. P@h6 {+1.09/23 2.7s} Bf6 {-1.48/28 8.6s} 10. Ne4 {+0.71/18 2.6s}
Bf5 {+0.04/23 8.6s} 11. Nxf6+ {+0.15/21 2.7s} exf6 {-0.63/24 8.6s}
12. Bd3 {+0.36/18 2.5s} Bxd3 {-0.31/24 8.5s} 13. cxd3 {0.00/21 2.7s}
Re8 {-0.22/24 8.7s} 14. B@g7 {-0.76/19 2.6s} P@g3+ {+1.81/29 8.8s}
15. Kxg3 {-2.05/28 2.7s} N@f5+ {+1.40/28 9.0s} 16. Kf2 {-2.33/26 2.6s}
P@e3+ {+1.24/26 9.0s} 17. Bxe3 {-1.36/25 2.7s} B@g3+ {+1.01/29 9.7s}
18. Ke2 {-2.07/23 2.7s} Rxe3+ {+2.13/23 9.0s} 19. Kd2 {-1.61/19 2.8s}
Bf4 {+2.87/21 8.6s} 20. Kc2 {-1.88/17 2.7s} B@e2 {+2.71/21 8.7s}
21. N@d5 {-3.56/18 2.5s} Rxf3 {+7.06/26 7.9s} 22. Nxf6+ {-4.64/23 2.3s}
Qxf6 {+1.47/1 0.015s} 23. Qxe2 {-7.69/23 2.2s} Nxd4+ {+14.01/23 6.2s}
24. Kb1 {-10.21/21 2.1s} Nxe2 {+16.19/23 5.4s} 25. Bxf6 {-15.46/18 1.9s}
P@c2+ {+16.09/19 5.0s} 26. Kxc2 {-11.01/1 0.014s} N@d4+ {+23.01/19 3.8s}
27. Bxd4 {-17.45/16 1.3s} Nxd4+ {+22.33/17 3.9s} 28. Kc3 {-21.40/14 1.0s}
Q@c2+ {+24.46/15 3.2s} 29. Kxd4 {-20.55/12 1.2s} Qc5+ {+24.02/13 3.2s}
30. Ke4 {-20.01/1 0.001s} Qe3+ {+23.87/13 2.4s} 31. Kd5 {-15.85/1 0.001s}
B@e6# {+M1/11 2.4s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. d3 {+0.93/21 7.4s} d5 {-0.96/18 2.3s}
3. g3 {+0.27/23 7.9s} Nc6 {-0.54/18 2.4s} 4. Bg2 {+0.11/22 7.9s}
e5 {-0.36/15 2.4s} 5. O-O {-0.27/22 8.2s} h6 {+0.51/18 2.4s}
6. Nc3 {-0.66/20 7.9s} Be6 {+0.76/17 2.4s} 7. h3 {-0.92/19 8.1s}
Qd7 {+0.85/16 2.5s} 8. Kh2 {-1.09/19 8.1s} Bc5 {+1.15/14 2.4s}
9. a3 {-1.43/20 8.2s} a5 {+1.55/16 2.5s} 10. Bd2 {-1.99/19 8.2s}
h5 {+2.87/22 2.5s} 11. Nh4 {-1.40/25 8.8s} Ng4+ {+1.93/20 2.7s}
12. hxg4 {-1.77/23 9.1s} hxg4 {+1.61/18 2.7s} 13. Nxd5 {-1.29/27 9.3s}
Bxd5 {+1.38/21 2.9s} 14. Bxd5 {-1.26/26 9.1s} Qxd5 {+1.16/19 2.8s}
15. B@e4 {-1.33/28 9.3s} Qd8 {+1.71/20 2.8s} 16. N@f5 {-1.13/26 9.0s}
B@f6 {+1.44/22 2.8s} 17. P@h6 {-0.86/22 9.1s} gxh6 {+0.84/23 2.8s}
18. Bxh6 {-0.21/24 9.1s} P@e6 {+0.79/17 2.8s} 19. P@g7 {+0.19/29 9.8s}
Rg8 {-0.23/20 2.9s} 20. c3 {+0.42/21 9.1s} exf5 {-1.34/20 2.8s}
21. Nxf5 {+1.82/26 9.6s} Qd7 {-0.07/22 2.9s} 22. P@h7 {+1.71/27 9.5s}
O-O-O {-0.74/19 2.9s} 23. hxg8=Q {+1.87/27 9.3s} Rxg8 {-1.57/23 2.9s}
24. d4 {+2.39/23 9.2s} Rd8 {-1.42/16 2.8s} 25. d5 {+2.57/33 9.3s}
Kb8 {-1.62/24 2.9s} 26. dxc6 {+2.33/37 10s} Qxd1 {-1.99/29 3.2s}
27. Raxd1 {+2.09/33 10s} Q@h3+ {-2.29/23 2.9s} 28. Kg1 {+2.10/1 0.006s}
P@h2+ {-2.02/29 3.3s} 29. Kh1 {+1.92/1 0.006s} P@g2+ {-1.92/26 3.0s}
30. Bxg2 {+1.62/1 0.005s} Qxg2+ {-1.60/26 3.3s} 31. Kxg2 {+1.57/1 0.006s}
B@e4+ {-1.36/23 3.1s} 32. Kxh2 {+3.13/26 9.7s} Bxc6 {-2.63/22 3.0s}
33. P@g2 {+3.58/22 9.8s} P@d3 {-2.88/19 3.1s} 34. P@e7 {+5.55/21 9.3s}
Bfxe7 {-3.49/19 3.0s} 35. Nxe7 {+6.06/19 9.3s} Bxe7 {-5.64/16 2.8s}
36. Rxd3 {+6.71/20 9.4s} Rxd3 {-8.03/17 2.7s} 37. P@a7+ {+16.16/20 5.3s}
Kxa7 {-15.02/19 1.4s} 38. N@c8+ {+20.62/17 3.2s} Kb8 {-18.98/16 1.4s}
39. R@a8+ {+31.60/13 2.6s} Kxa8 {-28.85/1 0.002s}
40. Q@a7# {+M1/4 1.6s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "46"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} e5 {-0.13/22 7.6s} 2. Nf3 {+0.42/20 2.4s} Nc6 {-0.16/28 8.3s}
3. g3 {+0.32/24 2.6s} d5 {-0.22/28 8.0s} 4. Bg2 {+0.40/20 2.4s}
h6 {+0.54/22 8.2s} 5. O-O {-0.54/19 2.4s} Nf6 {+0.58/20 8.0s}
6. Nc3 {-0.45/16 2.4s} Be6 {+0.84/20 8.3s} 7. h3 {-0.67/17 2.4s}
Qd7 {+1.11/20 8.2s} 8. Kh2 {-0.81/15 2.5s} Bc5 {+1.50/21 8.0s}
9. a3 {-1.05/17 2.5s} a5 {+1.69/18 8.2s} 10. Bd2 {-1.74/17 2.4s}
h5 {+2.18/22 8.7s} 11. e4 {-2.17/15 2.6s} Bxh3 {+4.82/25 9.1s}
12. Bxh3 {-4.16/19 2.8s} Qxh3+ {+3.80/30 9.6s} 13. Kxh3 {-4.86/22 2.9s}
P@g4+ {+3.92/28 9.1s} 14. Kh2 {-6.20/16 2.6s} gxf3 {+3.68/29 9.3s}
15. B@h3 {-2.65/20 2.8s} B@g4 {+3.71/24 8.9s} 16. Nxd5 {-3.34/21 2.7s}
Bxh3 {+4.28/25 9.1s} 17. Qxf3 {-3.33/21 2.7s} Nd4 {+6.25/23 9.0s}
18. Nxf6+ {-4.27/20 2.8s} gxf6 {+7.37/22 8.7s} 19. N@g7+ {-5.62/20 2.8s}
Kd7 {+8.49/21 8.8s} 20. Q@d5+ {-7.23/18 2.7s} N@d6 {+9.59/21 8.2s}
21. Qd1 {-6.45/18 2.5s} Bxf1 {+17.17/14 5.1s} 22. Qxf1 {-16.73/11 1.7s}
N@f3+ {+37.41/10 2.6s} 23. Kg2 {-34.70/4 0.56s} R@h2# {+M1/5 1.7s, Black mates}
0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "91"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} e5 {-0.22/17 2.2s} 2. Nf3 {+0.23/27 7.9s} Nc6 {-0.35/22 2.4s}
3. g3 {+0.01/27 8.2s} d5 {-0.49/20 2.4s} 4. Bg2 {-0.09/22 8.0s}
Nf6 {-0.20/19 2.4s} 5. O-O {-0.35/22 8.2s} h6 {+0.51/17 2.4s}
6. Nc3 {-0.69/21 7.9s} Be6 {+0.79/17 2.5s} 7. h3 {-1.02/21 8.3s}
Qd7 {+0.73/16 2.5s} 8. Kh2 {-1.09/19 8.1s} Rd8 {+1.53/16 2.4s}
9. a3 {-1.26/18 8.1s} Bd6 {+1.31/17 2.5s} 10. e4 {-0.67/21 8.5s}
d4 {-0.10/20 2.7s} 11. Nd5 {+0.27/31 9.2s} Nxd5 {-0.33/21 2.7s}
12. exd5 {+0.25/29 9.0s} Bxd5 {-0.39/21 2.8s} 13. N@h5 {+0.04/29 9.3s}
Kf8 {+0.01/18 2.6s} 14. c4 {+0.10/26 9.2s} dxc3 {-0.14/23 2.8s}
15. bxc3 {-0.17/26 9.3s} P@g6 {-0.01/21 2.7s} 16. Nxg7 {-0.24/24 9.1s}
Kxg7 {+0.22/21 2.9s} 17. P@e4 {-0.19/24 9.1s} Be6 {+0.20/20 2.9s}
18. P@d5 {+0.12/26 9.4s} Bxh3 {+0.33/24 3.0s} 19. Bxh3 {+0.05/27 9.6s}
Qxh3+ {+0.88/17 2.8s} 20. Kxh3 {-0.04/21 9.2s} B@c8+ {+0.51/21 2.8s}
21. Kg2 {+0.86/23 9.3s} P@h3+ {-0.03/20 2.8s} 22. Kg1 {+0.89/23 9.3s}
P@g2 {-0.68/20 2.9s} 23. Re1 {+0.81/24 9.1s} N@g4 {-0.45/18 2.9s}
24. dxc6 {+1.22/26 9.3s} bxc6 {-1.00/18 2.9s} 25. N@h2 {+1.91/25 9.6s}
Nxh2 {-1.88/20 2.9s} 26. Nxh2 {+2.10/23 9.4s} P@f6 {-1.58/22 3.0s}
27. B@g4 {+1.81/25 9.4s} N@c2 {+0.70/19 2.8s} 28. Qxc2 {+0.65/31 9.4s}
Bxg4 {-0.69/23 3.0s} 29. N@h4 {+1.81/29 9.8s} B@h5 {-1.62/22 2.9s}
30. Nxg4 {+3.43/29 9.8s} Bxg4 {-3.45/21 3.0s} 31. B@e2 {+3.41/28 9.8s}
Bc8 {-2.78/23 3.0s} 32. N@f5+ {+1.74/24 9.8s} gxf5 {-1.80/23 3.0s}
33. exf5 {+2.29/27 9.9s} N@e7 {-1.61/18 2.9s} 34. d4 {+2.85/23 9.6s}
N@g5 {-1.90/18 3.0s} 35. P@g6 {+3.02/23 9.6s} exd4 {-3.94/21 2.9s}
36. Bxg5 {+4.93/26 9.2s} hxg5 {-5.06/19 2.8s} 37. N@h5+ {+6.66/30 8.2s}
Rxh5 {-5.51/22 2.6s} 38. Bxh5 {+5.76/25 8.6s} Rh8 {-6.00/15 2.6s}
39. gxf7 {+7.36/20 8.3s} B@d5 {-6.90/15 2.5s} 40. R@g8+ {+13.61/18 6.1s}
Rxg8 {-10.24/14 2.0s} 41. fxg8=Q+ {+14.36/21 5.4s} Kxg8 {-11.10/14 1.8s}
42. P@h7+ {+14.06/19 6.1s} Kh8 {-11.42/14 2.0s} 43. Q@f8+ {+20.06/15 4.6s}
N@g8 {-18.31/14 1.1s} 44. hxg8=Q+ {+22.22/14 3.4s} Nxg8 {-20.56/13 1.0s}
45. Ng6+ {+25.63/14 2.2s} Kh7 {-20.84/1 0.002s}
46. R@h8# {+M1/10 1.9s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "48"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-0.65/26 8.0s} 5. O-O {+1.01/19 2.4s} O-O {-0.93/29 8.6s}
6. Nc3 {+0.90/21 2.5s} d6 {-1.26/26 8.3s} 7. Bg5 {+1.14/20 2.6s}
h6 {-1.33/31 8.8s} 8. Bxf6 {+1.40/26 2.7s} Qxf6 {-1.19/23 8.7s}
9. Nd5 {+1.34/17 2.6s} Qd8 {-0.82/23 8.9s} 10. Qd2 {+1.91/17 2.7s}
Kh7 {-0.59/19 8.4s} 11. N@g5+ {+1.19/14 2.6s} Kh8 {+0.09/25 8.9s}
12. c3 {+0.17/16 2.6s} hxg5 {+0.34/29 9.0s} 13. Qxg5 {-1.07/28 2.8s}
Qxg5 {+2.08/32 8.8s} 14. Nxg5 {-1.31/31 2.8s} Q@h5 {+2.64/30 8.6s}
15. P@f6 {-2.65/25 2.7s} Qxg5 {+7.19/28 7.5s} 16. fxg7+ {-6.49/26 2.3s}
Kxg7 {+9.14/26 7.3s} 17. P@f6+ {-7.15/22 2.4s} Kh6 {+12.51/24 6.5s}
18. Q@g7+ {-13.95/14 2.1s} Qxg7 {+18.62/15 4.0s} 19. fxg7 {-14.32/14 1.7s}
N@h3+ {+25.51/15 3.0s} 20. gxh3 {-21.25/12 0.85s} N@f3+ {+26.65/12 3.3s}
21. Kh1 {-21.14/10 1.0s} P@g2+ {+31.06/11 2.5s} 22. Kxg2 {-25.04/1 0.002s}
Nh4+ {+29.95/9 2.4s} 23. Kg3 {-32.88/6 0.55s} Q@g2+ {+39.72/7 1.9s}
24. Kxh4 {-11.87/1 0.013s} Qg5# {+M1/5 1.6s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-0.86/18 2.4s} 5. O-O {+0.75/25 7.9s} O-O {-0.71/21 2.4s}
6. Nc3 {+1.22/27 8.5s} d6 {-1.13/20 2.5s} 7. Bg5 {+1.29/27 8.6s}
h6 {-1.19/24 2.7s} 8. Bxf6 {+1.19/31 9.0s} Qxf6 {-1.34/18 2.6s}
9. Nd5 {+1.18/21 8.5s} Qd8 {-1.42/18 2.7s} 10. Qd2 {+0.93/22 8.6s}
Kh7 {-1.38/13 2.5s} 11. N@g5+ {+0.38/20 8.3s} Kh8 {-0.46/17 2.6s}
12. Nxc7 {+0.03/26 8.8s} hxg5 {+0.68/25 2.8s} 13. Nxa8 {-0.20/27 8.9s}
B@f4 {+0.11/25 2.8s} 14. P@e3 {-0.22/33 9.2s} g4 {-0.07/24 2.7s}
15. exf4 {-0.14/31 9.1s} gxf3 {-0.25/22 2.8s} 16. R@h5+ {+0.66/27 9.4s}
N@h6 {-1.00/23 2.7s} 17. B@g5 {+1.51/32 9.0s} fxg2 {-2.43/26 2.8s}
18. Bxd8 {-1.61/25 9.1s} N@f3+ {-3.30/23 2.6s} 19. Kxg2 {-3.35/1 0.015s}
P@h3+ {-3.23/24 2.5s} 20. Kg3 {+6.23/29 7.9s} Rxd8 {-4.01/21 2.4s}
21. Rxh6+ {+7.24/28 8.4s} B@h7 {-4.15/26 2.8s} 22. Rxh7+ {+6.08/25 9.1s}
Kxh7 {-4.06/21 2.9s} 23. Q@h5+ {+7.55/26 8.7s} R@h6 {-6.25/23 2.8s}
24. Qxf3 {+7.31/21 8.7s} exf4+ {-5.69/17 2.8s} 25. Qdxf4 {+9.88/25 7.9s}
P@h4+ {-7.61/18 2.6s} 26. Qxh4 {+2.93/1 0.014s} Rxh4 {-7.24/14 2.4s}
27. N@g5+ {+12.18/22 6.7s} Kg6 {-10.49/19 1.9s} 28. B@f5+ {+18.01/17 4.7s}
Kxg5 {-15.83/13 1.1s} 29. P@f4+ {+21.91/13 2.6s} Kh6 {-28.67/12 0.67s}
30. P@g5# {+M1/9 1.7s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "66"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-0.72/23 8.1s} 6. Bg5 {+0.49/21 2.4s}
Be7 {+0.16/25 8.4s} 7. c3 {0.00/21 2.5s} d6 {+0.02/23 8.3s}
8. Nbd2 {0.00/20 2.5s} Na5 {+0.18/25 8.5s} 9. Bb5 {-0.01/20 2.6s}
c6 {+0.10/26 8.5s} 10. Ba4 {-0.03/18 2.6s} b5 {+0.13/25 8.7s}
11. Bc2 {-0.12/20 2.7s} Nb7 {+0.27/23 8.4s} 12. d4 {-0.26/17 2.5s}
h6 {-0.26/25 9.0s} 13. Bh4 {-0.28/18 2.7s} Bg4 {-0.42/25 9.0s}
14. h3 {+0.56/22 2.7s} Bh5 {-0.97/23 8.9s} 15. Re1 {+1.26/21 2.7s}
b4 {-0.33/23 8.9s} 16. dxe5 {+0.30/21 2.8s} dxe5 {0.00/26 9.5s}
17. cxb4 {+0.21/23 2.9s} Bxb4 {+0.06/23 9.3s} 18. P@g4 {+0.33/19 2.8s}
Bxd2 {+0.65/25 9.6s} 19. Nxd2 {-0.15/24 2.9s} Nxg4 {+1.02/25 9.6s}
20. hxg4 {-1.11/20 2.9s} P@h2+ {+1.06/27 9.8s} 21. Kh1 {-0.92/26 3.1s}
Qxh4 {+0.98/25 9.7s} 22. B@g3 {-0.87/22 3.0s} Qxg4 {+1.03/30 9.9s}
23. Qxg4 {-1.18/25 3.1s} Bxg4 {+0.89/32 9.7s} 24. N@e7+ {-0.45/25 2.9s}
Kh8 {+1.43/29 9.5s} 25. Bxe5 {-0.06/22 3.0s} P@h3 {+1.55/25 9.3s}
26. Bxg7+ {-1.55/21 2.9s} Kh7 {+2.72/30 8.9s} 27. e5+ {-2.27/19 2.8s}
P@g6 {+3.09/28 9.0s} 28. Q@g3 {-2.99/17 2.7s} hxg2+ {+7.22/24 7.4s}
29. Qxg2 {-4.69/21 2.2s} B@h3 {+8.14/22 7.2s} 30. Qxc6 {-5.45/17 2.0s}
Q@g2+ {+25.34/13 2.8s} 31. Qxg2 {-22.62/1 0.002s} Bxg2+ {+23.84/11 2.6s}
32. Kxg2 {-21.81/8 0.64s} Q@h3+ {+45.46/9 2.1s} 33. Kh1 {-14.74/1 0.016s}
P@g2# {+M1/3 1.7s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-0.77/19 2.4s} 6. Nc3 {+1.12/23 8.0s}
d6 {-1.15/20 2.6s} 7. Bg5 {+1.35/31 8.8s} h6 {-1.07/21 2.6s}
8. Bxf6 {+1.44/30 8.7s} Qxf6 {-1.37/19 2.7s} 9. Nd5 {+0.83/24 8.8s}
Qd8 {-1.35/16 2.5s} 10. Qd2 {+1.40/20 8.3s} Kh7 {-1.08/15 2.6s}
11. N@g5+ {+0.45/22 8.6s} Kh8 {-0.71/17 2.6s} 12. Nxc7 {+0.20/26 8.6s}
hxg5 {+0.68/24 2.8s} 13. Nxa8 {-0.24/27 8.9s} B@f4 {+0.27/25 2.7s}
14. P@e3 {-0.38/25 9.0s} Bg4 {+0.32/24 2.8s} 15. exf4 {+0.03/32 9.7s}
Bxf3 {+0.36/21 2.7s} 16. R@h3+ {+0.01/30 9.4s} N@h4 {-0.36/24 2.9s}
17. fxg5 {+0.30/30 9.8s} Bxg2 {-0.48/22 2.8s} 18. Rxh4+ {+0.11/28 9.3s}
P@h7 {+0.15/25 2.9s} 19. P@h6 {+1.14/28 9.6s} N@f3+ {-0.28/20 2.7s}
20. Kxg2 {-2.74/1 0.014s} Nxh4+ {-0.82/23 2.9s} 21. Kh1 {+2.19/22 9.2s}
gxh6 {-1.33/21 2.8s} 22. Rg1 {+3.50/30 9.5s} Rg8 {-1.44/20 2.8s}
23. gxh6 {+5.14/27 9.3s} P@g2+ {-3.18/25 2.9s} 24. Rxg2 {+5.05/1 0.005s}
Rxg2 {-2.58/24 2.8s} 25. P@g7+ {+7.07/27 8.8s} Kg8 {-3.58/22 2.7s}
26. Bxf7+ {+6.09/25 8.6s} Kxf7 {-1.10/1 0.016s} 27. P@e6+ {+8.88/22 8.5s}
Kxe6 {-5.66/18 2.5s} 28. P@f5+ {+11.46/21 7.2s} Ke7 {-9.50/15 1.8s}
29. N@d5+ {+14.49/21 4.8s} Ke8 {-9.13/14 1.6s} 30. B@h5+ {+13.98/19 5.3s}
P@g6 {-13.49/12 1.8s} 31. g8=Q+ {+17.66/20 3.6s} B@f8 {-14.77/14 1.5s}
32. Qe6+ {+18.68/13 3.4s} Be7 {-15.64/12 0.92s} 33. Nac7+ {+37.03/13 2.4s}
Kf8 {-39.84/5 0.67s} 34. B@g7# {+M1/5 1.7s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.86/15 2.4s} d5 {+0.68/21 8.3s} 5. Bb5 {-0.32/18 2.5s}
Be7 {+0.80/22 8.5s} 6. d4 {-0.81/17 2.5s} O-O {+0.72/23 8.6s}
7. Nge2 {-0.45/19 2.6s} Re8 {+0.70/24 8.8s} 8. O-O {-0.70/20 2.6s}
Bd6 {+0.97/21 8.8s} 9. N@f4 {-0.39/17 2.6s} Bxf4 {+0.63/28 9.0s}
10. Nxf4 {-0.42/21 2.8s} P@h3 {+0.69/22 8.9s} 11. gxh3 {-0.99/18 2.8s}
Bxh3 {+0.69/25 9.2s} 12. Nxh3 {-0.89/23 2.9s} Nxd4 {+0.77/23 9.1s}
13. B@g4 {+0.46/21 2.9s} Nxb5 {-0.35/26 9.3s} 14. P@h6 {+0.74/24 2.8s}
Nxc3 {-0.84/27 9.2s} 15. bxc3 {+0.64/21 2.8s} P@g2 {-0.14/31 9.5s}
16. B@f3 {+1.07/23 2.8s} gxf1=Q+ {+0.12/26 9.4s} 17. Qxf1 {+1.00/21 2.9s}
P@e4 {+0.37/22 9.3s} 18. hxg7 {-0.12/23 2.8s} exf3 {+0.89/24 9.2s}
19. N@h6+ {+0.08/21 2.8s} Kxg7 {+0.86/1 0.004s} 20. Bxf3 {-0.53/20 2.8s}
P@e4 {+0.97/27 9.2s} 21. Nf5+ {-1.43/19 2.7s} Kg8 {+2.13/21 9.0s}
22. Bg2 {-1.56/18 2.8s} B@f3 {+2.42/35 9.3s} 23. P@e2 {-1.64/17 2.8s}
R@g6 {+2.90/35 9.4s} 24. P@h5 {-2.02/33 3.0s} Rxg2+ {+5.54/37 10s}
25. Qxg2+ {-2.88/31 3.0s} Bxg2 {+4.90/35 9.9s} 26. R@g7+ {-3.68/32 3.2s}
Kh8 {+5.94/35 11s} 27. Rxg2 {-2.57/28 3.1s} N@f3+ {+5.88/31 10s}
28. exf3 {-4.40/28 3.2s} Q@e1+ {+6.48/31 10s} 29. B@f1 {-3.88/26 3.1s}
N@e2+ {+6.45/27 10s} 30. Kh1 {-4.14/1 0.003s} Qxf1+ {+6.45/29 10s}
31. Ng1 {-5.20/24 3.0s} Qxg2+ {+6.00/26 9.5s} 32. Kxg2 {-7.61/1 0.015s}
Rg8+ {+7.05/30 9.3s} 33. N@g5 {-5.98/19 2.9s} fxg5 {+10.57/24 8.8s}
34. h6 {-8.97/21 2.6s} exf3+ {+15.72/26 6.7s} 35. Nxf3 {-11.88/24 1.8s}
B@h3+ {+25.75/24 4.8s} 36. Kxh3 {-25.17/12 1.0s} g4+ {+28.64/15 3.2s}
37. Kg2 {-11.85/1 0.014s} B@h3+ {+44.24/13 2.9s} 38. Kh1 {-17.03/1 0.015s}
P@g2# {+M1/3 1.6s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.73/22 8.1s} d5 {+0.78/20 2.5s} 5. Bb5 {-0.42/22 8.4s}
Be7 {+0.86/17 2.6s} 6. N@a5 {-0.66/22 8.5s} O-O {-0.24/21 2.7s}
7. Bxc6 {+0.56/30 9.5s} bxc6 {-0.51/19 2.8s} 8. Nxc6 {+0.61/28 9.1s}
Qd6 {-0.70/27 2.9s} 9. Nxd5 {+0.39/25 9.0s} Re8 {-1.02/25 2.8s}
10. Ndxe7+ {+1.80/24 9.1s} Rxe7+ {-1.65/21 2.8s} 11. Nxe7+ {+1.82/21 9.1s}
Qxe7+ {-1.34/21 2.8s} 12. R@e3 {+1.84/20 8.8s} P@e4 {-1.44/15 2.8s}
13. B@d5 {+2.37/24 8.6s} B@b7 {-2.34/18 2.7s} 14. Rxe4 {+3.10/23 8.9s}
N@e5 {-2.96/20 2.8s} 15. P@c6 {+2.52/24 9.1s} Ba6 {-2.34/19 2.8s}
16. P@d7 {+2.41/23 8.8s} N@d6 {-1.44/19 2.7s} 17. P@e2 {+4.79/23 9.2s}
Bxd7 {-4.62/17 2.8s} 18. cxd7 {+5.54/23 9.4s} Nxe4 {-4.78/19 2.8s}
19. Bxe4 {+5.62/21 9.0s} Qxd7 {-3.96/15 2.8s} 20. N@c5 {+6.93/22 9.1s}
Qe7 {-6.87/15 2.8s} 21. Nxa6 {+8.27/22 8.9s} Re8 {-6.46/18 2.7s}
22. N@d5 {+10.62/21 9.2s} Qd6 {-12.11/14 2.8s} 23. Naxc7 {+13.41/19 9.2s}
Rc8 {-12.36/14 2.8s} 24. B@e7 {+15.59/19 9.2s} Qd7 {-14.78/18 2.8s}
25. Bxf6 {+15.67/22 9.1s} Rxc7 {-15.54/16 2.8s} 26. Bxe5 {+16.82/21 9.2s}
R@e6 {-13.06/20 2.9s} 27. Bxc7 {+19.22/24 9.2s} Rxe4 {-19.34/18 2.8s}
28. N@f6+ {+20.64/24 8.3s} gxf6 {-19.90/19 2.6s} 29. Nxf6+ {+20.46/21 8.3s}
Kg7 {-19.58/16 2.4s} 30. Nxd7 {+21.57/20 8.1s} B@e7 {-19.01/18 2.6s}
31. P@f6+ {+22.20/18 8.4s} Bxf6 {-22.20/16 2.6s} 32. Q@f8+ {+23.36/17 7.9s}
Kg6 {-22.34/1 0.003s} 33. R@h6+ {+25.65/18 7.9s} Kf5 {-25.27/14 2.2s}
34. Rxf6+ {+27.31/15 6.8s} Kg5 {-26.17/12 2.1s} 35. h4+ {+30.51/14 6.1s}
Rxh4 {-29.90/12 1.5s} 36. Rxh4 {+31.67/11 4.7s} Kxh4 {-30.84/8 1.4s}
37. R@h3+ {+33.47/11 4.5s} Kg5 {-33.91/9 1.2s} 38. Qg7+ {+31.92/9 4.3s}
P@g6 {-31.17/10 1.2s} 39. B@f4+ {+41.90/9 3.9s} Kg4 {-39.21/1 0.002s}
40. B@f3# {+M1/7 2.5s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "78"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Bb5 {-2.02/19 2.5s} Bb4+ {+2.15/23 8.3s}
6. c3 {-2.09/21 2.7s} Bd6 {+1.62/23 8.4s} 7. Qe2+ {-1.42/19 2.5s}
Qe7 {+1.54/23 8.3s} 8. N@h5 {-1.33/21 2.6s} Qxe2+ {+2.24/25 8.9s}
9. Nxe2 {-1.88/22 2.7s} Q@g6 {+2.43/23 8.7s} 10. Nef4 {-2.50/22 2.7s}
Bxf4 {+2.69/27 9.1s} 11. Q@e2+ {-0.34/18 2.6s} Be6 {+0.78/24 8.9s}
12. Nxf4 {-0.64/22 2.8s} N@c2+ {+0.82/31 9.2s} 13. Kd1 {-0.21/20 2.7s}
Nxa1 {+0.56/30 9.0s} 14. Nxg6 {-0.57/23 2.8s} hxg6 {+0.60/30 9.4s}
15. B@a4 {-0.88/19 2.8s} R@e4 {+1.91/20 9.1s} 16. Be3 {-1.22/22 2.8s}
O-O {+2.03/24 9.1s} 17. Bxc6 {-2.01/20 2.8s} bxc6 {+2.49/22 9.0s}
18. N@e7+ {-1.73/18 2.7s} Kh7 {+2.17/29 9.2s} 19. Nd2 {-2.04/20 2.8s}
Rxe3 {+3.39/23 9.1s} 20. fxe3 {-2.85/19 2.8s} B@h5 {+3.77/22 9.1s}
21. R@h4 {-2.75/21 2.9s} B@g4 {+3.37/25 9.3s} 22. Rxh5+ {-3.29/18 2.8s}
Bxh5 {+3.98/28 9.8s} 23. Qxh5+ {-3.71/21 3.0s} gxh5 {+3.85/24 9.4s}
24. B@b1+ {-3.25/18 2.9s} P@e4 {+3.10/31 9.5s} 25. B@e2 {-3.41/22 2.9s}
N@f2+ {+3.63/27 9.3s} 26. Kc1 {-3.22/23 2.8s} Nxh1 {+3.83/28 9.5s}
27. Bxh5 {-3.53/24 2.8s} R@h6 {+3.75/25 9.4s} 28. P@g6+ {-4.23/21 2.8s}
fxg6 {+4.80/24 9.4s} 29. Bxg6+ {-3.37/22 2.9s} Kh8 {+5.08/21 9.2s}
30. Q@h5 {-2.86/18 2.8s} Q@e1+ {+9.46/22 8.3s} 31. Qd1 {-5.66/17 2.6s}
Qxe3 {+10.58/20 8.9s} 32. Qxh1 {-8.24/19 2.8s} P@e2 {+16.02/20 7.8s}
33. Bgxe4 {-13.78/14 2.7s} e1=Q+ {+21.35/18 5.8s} 34. Qxe1 {-19.87/16 1.5s}
Qxe1+ {+20.93/21 5.4s} 35. N@d1 {-20.19/14 1.9s} Qxd2+ {+23.65/19 5.4s}
36. Kxd2 {-21.67/1 0.002s} N@c4+ {+28.57/19 4.0s} 37. Ke2 {-25.76/16 1.1s}
Q@d2+ {+30.68/19 3.9s} 38. Kf3 {-27.65/15 1.0s} R@f4+ {+29.46/17 3.9s}
39. Kg3 {-30.52/1 0.002s} P@h4# {+M1/17 2.9s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "85"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Ne2 {-0.73/25 8.3s} Bb4+ {+1.13/18 2.5s}
6. Nbc3 {-1.44/40 7.3s} O-O {+0.72/22 2.7s} 7. Nf4 {-1.26/34 8.6s}
Re8+ {+0.49/20 2.6s} 8. Be2 {-1.57/38 9.0s} P@h3 {+1.79/30 2.6s}
9. Rg1 {-1.65/36 8.4s} hxg2 {+1.60/29 2.7s} 10. Rxg2 {-1.91/40 5.6s}
P@f3 {+2.17/35 2.8s} 11. Rxg7+ {-1.94/32 8.8s} Kxg7 {+1.85/25 2.7s}
12. Nh5+ {-2.16/34 9.4s} Kg8 {+2.38/23 2.7s} 13. N@h6+ {-2.24/37 9.1s}
Kf8 {+2.56/27 2.7s} 14. P@g7+ {-2.46/40 3.4s} Ke7 {+2.77/1 0.003s}
15. Bxf3 {-1.80/31 8.7s} R@g1+ {+1.57/20 2.7s} 16. Ke2 {-2.56/32 9.8s}
Rxd1 {+1.40/19 2.7s} 17. Kxd1 {-2.33/29 9.0s} Q@f1+ {+2.76/21 2.9s}
18. R@e1+ {-2.97/28 9.5s} Qxe1+ {+2.85/18 2.7s} 19. Kxe1 {-0.85/1 0.014s}
Nxd4 {+3.55/20 2.8s} 20. Q@e3+ {-3.21/24 8.8s} P@e5 {+3.20/18 2.7s}
21. Kd2 {-2.13/24 8.8s} Bxc3+ {+2.94/19 2.6s} 22. Qxc3 {-0.94/27 9.2s}
Nxf3+ {+1.42/22 2.9s} 23. Qxf3 {-0.77/27 9.5s} B@g5+ {+1.46/20 2.7s}
24. Kd1 {+0.20/24 9.1s} R@f1+ {+0.11/23 2.8s} 25. B@e1 {+0.80/30 9.4s}
N@d4 {-0.16/24 2.9s} 26. N@f5+ {+1.29/28 9.6s} Bxf5 {-0.95/27 3.0s}
27. Nxf5+ {+1.07/29 9.8s} Nxf5 {-0.82/20 2.9s} 28. Bxg5 {+1.60/27 9.5s}
fxg5 {-2.35/23 3.0s} 29. B@f6+ {+4.21/28 9.4s} Kd7 {-2.41/16 2.8s}
30. Qxf5+ {+4.57/23 9.1s} B@e6 {-3.74/20 2.8s} 31. B@b5+ {+4.94/30 10.0s}
N@c6 {-4.66/20 2.7s} 32. N@c5+ {+5.21/28 8.9s} Kc8 {-5.59/24 2.8s}
33. Bxc6 {+5.63/28 9.4s} Rxe1+ {-5.86/22 2.6s} 34. Kxe1 {+5.12/26 9.2s}
B@b4+ {-4.60/25 2.8s} 35. c3 {+6.14/25 8.9s} Bxc5 {-4.45/19 2.8s}
36. Bxb7+ {+5.83/23 9.0s} Kxb7 {-5.04/19 2.8s} 37. N@a5+ {+6.34/23 8.9s}
Kb6 {-3.82/17 2.7s} 38. Bxd8 {+8.32/18 8.9s} N@g2+ {-6.38/15 2.7s}
39. Kf1 {+7.96/27 9.1s} B@b5+ {-6.96/14 2.7s} 40. P@c4 {+9.12/26 9.1s}
Rb8 {-6.41/16 2.8s} 41. cxb5 {+17.16/17 5.7s} N@e3+ {-14.21/16 1.8s}
42. Kg1 {+22.25/15 5.0s} Kxa5 {-17.81/12 1.4s}
43. Q@a6# {+M1/17 3.1s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.40/25 8.2s} 3. d4 {+2.73/19 2.5s}
cxd4 {-1.47/27 8.8s} 4. Nxd4 {+2.25/23 2.7s} e5 {-1.27/24 8.4s}
5. Nxc6 {+1.62/21 2.5s} bxc6 {-1.38/23 8.7s} 6. P@d6 {+0.86/21 2.7s}
Nf6 {-1.04/24 8.8s} 7. N@c7+ {+1.32/19 2.7s} Qxc7 {-1.01/1 0.002s}
8. dxc7 {+1.00/21 2.8s} Bb4+ {-0.55/26 8.8s} 9. Nc3 {+1.02/17 2.6s}
O-O {-0.70/24 8.6s} 10. Bd3 {+0.89/17 2.6s} N@h4 {-0.04/19 8.4s}
11. Rg1 {+0.58/18 2.5s} P@f4 {+0.12/21 8.4s} 12. Q@b8 {+0.74/22 2.6s}
Bxc3+ {+0.68/27 8.6s} 13. bxc3 {-2.31/26 2.5s} Rxb8 {+0.30/33 9.2s}
14. cxb8=Q {-1.42/22 2.6s} N@h3 {+3.05/27 7.9s} 15. R@f1 {-1.17/21 2.6s}
Nxg1 {+0.96/23 9.0s} 16. Rxg1 {-1.04/21 2.9s} R@g5 {+0.58/26 9.2s}
17. Bxf4 {-0.92/19 2.7s} Rxg2 {+3.11/28 9.6s} 18. Rxg2 {-2.21/25 2.9s}
Nxg2+ {+3.27/31 9.4s} 19. Kd2 {-2.34/23 2.9s} exf4 {+3.15/26 9.3s}
20. Qxf4 {-2.67/23 2.9s} Nxf4 {+3.87/28 9.3s} 21. P@e7 {-2.98/21 2.8s}
P@e3+ {+6.02/28 8.7s} 22. Kxe3 {-3.79/16 2.7s} B@c5+ {+7.01/29 8.9s}
23. P@d4 {-5.80/23 2.8s} Bxe7 {+6.12/27 9.3s} 24. N@f5 {-4.72/21 2.9s}
N@g4+ {+7.35/26 9.3s} 25. Kd2 {-5.69/17 2.8s} Nxd3 {+7.84/23 9.3s}
26. cxd3 {-7.00/19 2.9s} B@g5+ {+8.90/23 9.3s} 27. P@e3 {-7.18/16 2.8s}
Nxf2 {+10.63/20 9.1s} 28. Nxe7+ {-10.32/17 2.8s} Kh8 {+10.82/1 0.006s}
29. Qe2 {-9.98/15 2.7s} N2xe4+ {+10.97/19 9.2s} 30. dxe4 {-10.72/15 2.9s}
Nxe4+ {+11.36/20 9.3s} 31. Kc2 {-10.53/13 2.9s} Bxe7 {+10.33/24 8.7s}
32. B@e5 {-9.74/13 2.9s} N@a3+ {+10.22/17 9.0s} 33. Kb2 {-9.05/12 2.7s}
Nc4+ {+15.41/17 6.6s} 34. Qxc4 {-18.92/15 2.1s} P@a3+ {+25.53/13 4.4s}
35. Kc2 {-25.35/10 1.1s} Q@d2+ {+26.05/11 3.0s} 36. Kb3 {-26.54/10 0.80s}
Qb2+ {+29.71/9 2.8s} 37. Ka4 {-13.62/1 0.015s} P@b5+ {+45.98/13 2.1s}
38. Qxb5 {-41.14/4 0.62s} Qxb5# {+M1/5 1.8s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "77"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.92/17 2.4s} 3. d4 {+2.15/25 8.0s}
cxd4 {-2.57/21 2.6s} 4. Nxd4 {+1.48/26 8.8s} e5 {-1.89/20 2.6s}
5. Nb5 {+1.41/23 8.4s} a6 {-1.06/21 2.6s} 6. Nd6+ {+0.53/22 8.5s}
Bxd6 {-0.99/21 2.7s} 7. Qxd6 {+0.31/20 8.6s} N@d4 {+0.21/17 2.7s}
8. B@b3 {+0.29/22 8.7s} P@c7 {+0.16/15 2.6s} 9. Qd5 {+0.23/20 8.6s}
Nxb3 {-0.20/18 2.7s} 10. axb3 {+0.40/28 8.9s} Nf6 {-0.12/16 2.6s}
11. N@f5 {+0.46/22 8.6s} Nxd5 {-0.57/19 2.6s} 12. Nxg7+ {+0.47/28 9.2s}
Kf8 {-0.73/17 2.6s} 13. Nf5 {+0.78/26 8.6s} B@f6 {-0.41/23 2.7s}
14. Bh6+ {+0.60/25 9.1s} Kg8 {-0.67/22 2.7s} 15. P@g7 {+0.70/25 9.0s}
Ndb4 {-0.13/19 2.8s} 16. gxh8=Q+ {-0.15/30 9.3s} Bxh8 {+0.37/21 2.6s}
17. Na3 {+0.19/25 9.1s} P@g7 {-0.53/24 2.9s} 18. R@g3 {+1.23/28 9.1s}
Q@g6 {-0.46/21 2.8s} 19. Rxg6 {+0.76/26 9.2s} hxg6 {-0.93/25 2.9s}
20. Nxg7 {+1.03/25 9.1s} Bxg7 {-1.73/21 2.8s} 21. Bxg7 {+3.60/26 8.8s}
Kxg7 {-3.11/24 2.7s} 22. h4 {+4.21/21 8.4s} B@f4 {-3.14/19 2.5s}
23. P@h6+ {+5.30/28 8.6s} Bxh6 {-6.97/20 2.2s} 24. P@g5 {+7.42/23 7.8s}
Kg8 {-2.92/18 2.5s} 25. gxh6 {+3.27/20 8.8s} Qf6 {-2.52/16 2.6s}
26. B@g5 {+7.68/21 8.7s} P@d2+ {-4.90/14 2.6s} 27. Bxd2 {+9.07/23 8.7s}
N@g4 {-7.59/18 2.7s} 28. P@f3 {+12.71/17 8.4s} Nxf2 {-11.51/15 2.6s}
29. B@g7 {+13.26/21 7.8s} Nfd3+ {-11.63/16 2.3s} 30. cxd3 {+15.58/25 8.2s}
P@f2+ {-13.54/19 2.5s} 31. Kxf2 {+16.90/23 8.2s} Nxd3+ {-16.08/23 2.4s}
32. Bxd3 {+18.50/23 7.7s} P@g3+ {-16.32/19 2.5s} 33. Ke1 {+22.97/21 7.4s}
Qxg7 {-22.62/18 1.8s} 34. hxg7 {+24.95/20 5.8s} B@f2+ {-22.29/16 2.0s}
35. Kd1 {+25.66/18 5.5s} Kxg7 {-26.00/16 1.4s} 36. Q@h6+ {+26.08/17 4.7s}
Kf6 {-24.96/15 1.4s} 37. Qg5+ {+25.81/15 4.4s} Kg7 {-25.18/14 1.1s}
38. Q@h6+ {+47.87/16 4.1s} Kg8 {-22.74/1 0.015s}
39. N@f6# {+M1/11 2.4s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {+1.07/19 2.3s} Nf6 {-1.23/29 8.0s}
3. d4 {+1.29/24 2.5s} g6 {-1.47/27 8.4s} 4. Bc4 {+1.61/22 2.5s}
h6 {-1.22/25 8.3s} 5. Nf3 {+1.06/20 2.5s} Bg7 {-1.20/25 8.5s}
6. Bxf7+ {+1.49/22 2.5s} Kxf7 {-1.22/24 8.4s} 7. e5 {+1.19/22 2.6s}
Ng4 {-1.04/25 8.6s} 8. O-O {+0.73/14 2.6s} Rf8 {-0.41/35 8.7s}
9. P@g5 {+0.74/25 2.7s} Kg8 {-0.93/35 9.0s} 10. gxh6 {+0.45/32 2.7s}
Nxh6 {-1.51/31 9.0s} 11. Bxh6 {+0.84/30 2.9s} Bxh6 {-2.13/27 9.3s}
12. P@g5 {+0.86/28 2.7s} Bg7 {-2.01/27 8.8s} 13. Nd5 {+2.78/21 2.7s}
P@h3 {-1.91/25 8.9s} 14. gxh3 {+2.06/20 2.7s} B@e4 {-1.15/23 8.9s}
15. Nxe7+ {+2.68/21 2.8s} Qxe7 {-1.14/32 9.4s} 16. P@f6 {+2.68/19 2.6s}
N@f4 {+0.02/26 8.8s} 17. P@g2 {+0.48/19 2.7s} Bxh3 {-0.74/29 8.9s}
18. fxe7 {-0.14/17 2.7s} Nc6 {-0.59/26 8.9s} 19. exf8=Q+ {-0.15/21 2.9s}
Rxf8 {-1.96/30 9.0s} 20. R@h4 {-0.30/20 2.7s} B@h5 {-1.48/24 8.9s}
21. gxh3 {+2.27/23 2.9s} Bexf3 {-3.00/26 8.5s} 22. B@c4+ {+2.58/21 2.8s}
d5 {-2.96/24 8.6s} 23. N@f6+ {+3.91/23 2.6s} Rxf6 {-4.92/23 7.9s}
24. exf6 {+3.96/21 2.5s} P@e2 {-4.12/21 7.9s} 25. Bxe2 {+6.42/18 2.5s}
Bxe2 {-8.51/21 7.2s} 26. Rxf4 {+10.27/19 2.2s} N@f3+ {-10.70/19 6.7s}
27. Rxf3 {+9.92/17 2.2s} N@e5 {-9.86/18 6.5s} 28. f7+ {+18.03/17 2.2s}
Nxf7 {-19.84/20 4.7s} 29. Q@e8+ {+26.62/17 1.6s} Kh7 {-23.23/18 4.3s}
30. Qxf7 {+29.53/15 1.5s} B@g8 {-29.29/11 2.9s} 31. N@f6+ {+45.01/10 0.74s}
Kh8 {-17.79/1 0.013s} 32. Qxg8# {+M1/11 0.57s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.37/30 8.0s} Nf6 {-1.07/21 2.4s}
3. Nc3 {+1.62/27 8.6s} g6 {-1.13/24 2.6s} 4. Bc4 {+1.77/26 8.3s}
Bg7 {-1.64/24 2.6s} 5. Bxf7+ {+2.39/31 9.0s} Kxf7 {-2.40/23 2.6s}
6. P@h6 {+2.87/23 8.4s} Bf8 {-3.07/17 2.5s} 7. Nf3 {+2.91/28 8.6s}
Ng8 {-3.31/21 2.6s} 8. Qd2 {+3.80/29 8.5s} Ke8 {-3.30/23 2.6s}
9. e5 {+2.99/32 9.0s} Nxh6 {-3.22/27 2.8s} 10. Qxh6 {+2.97/30 9.1s}
Bxh6 {-3.59/23 2.7s} 11. Bxh6 {+2.77/25 8.9s} B@f8 {-2.39/24 2.8s}
12. Bxf8 {+3.07/27 8.9s} Rxf8 {-2.64/22 2.7s} 13. N@g7+ {+3.08/27 9.0s}
Kf7 {-2.84/24 2.7s} 14. B@h6 {+3.32/25 8.6s} Kg8 {-3.07/21 2.5s}
15. B@b3+ {+3.20/34 9.0s} P@f7 {-4.01/22 2.6s} 16. e6 {+4.17/31 8.6s}
f6 {-3.34/16 2.5s} 17. h4 {+3.59/31 8.9s} Q@g4 {-3.05/28 2.7s}
18. O-O-O {+3.13/27 8.7s} Qxg2 {-2.75/26 2.7s} 19. Nf5 {+6.00/29 8.1s}
Qxf3 {-4.51/25 2.5s} 20. Bxf8 {+4.11/29 9.2s} Qxf5 {-3.23/25 2.7s}
21. Bxe7 {+4.80/27 9.0s} Qxe7 {-4.57/24 2.8s} 22. P@f7+ {+4.15/30 9.4s}
Kg7 {-4.61/25 2.7s} 23. R@e8 {+5.81/26 8.6s} P@a3 {-4.41/16 2.4s}
24. bxa3 {+5.89/25 8.7s} B@a1 {-5.73/18 2.5s} 25. Rxe7 {+7.77/22 7.8s}
B@b2+ {-8.98/18 2.3s} 26. Kb1 {+12.80/24 6.3s} N@f8 {-8.98/16 2.0s}
27. Q@g8+ {+11.47/22 7.5s} Kh6 {-8.96/1 0.002s} 28. Qxf8+ {+14.11/22 6.5s}
N@g7 {-11.20/19 2.2s} 29. Qxg7+ {+17.79/19 6.7s} Kxg7 {-17.58/18 1.8s}
30. f8=Q+ {+25.30/19 3.8s} Kxf8 {-4.94/1 0.015s} 31. Rf7+ {+28.17/15 2.8s}
Ke8 {-26.66/10 0.82s} 32. N@g7+ {+35.13/11 2.2s} Kd8 {-30.65/1 0.003s}
33. P@e7# {+M1/7 2.1s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "60"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+2.01/19 2.4s}
Nf6 {-1.48/21 7.8s} 4. Nf3 {+1.62/16 2.4s} Nc6 {-1.44/25 8.3s}
5. Bb5 {+1.49/17 2.4s} a6 {-1.42/24 8.6s} 6. Ba4 {+1.56/19 2.6s}
b5 {-1.63/24 8.7s} 7. Nxb5 {+1.46/19 2.6s} axb5 {-1.61/23 8.9s}
8. Bxb5 {+1.54/20 2.8s} N@a7 {-1.61/26 9.0s} 9. Bd3 {+2.24/17 2.5s}
Nb4 {-1.65/20 8.5s} 10. O-O {+1.68/16 2.6s} Bb7 {-1.47/23 8.6s}
11. Re1 {+1.64/21 2.7s} Be7 {-1.49/21 8.6s} 12. P@g5 {+1.70/20 2.7s}
Nxe4 {-0.96/25 9.1s} 13. Bxe4 {+0.55/17 2.8s} Bxe4 {-0.85/23 9.0s}
14. Rxe4 {+0.50/17 2.7s} B@f5 {-0.68/23 9.0s} 15. Re1 {+0.48/20 2.8s}
Bxc2 {-0.11/23 9.3s} 16. Qd2 {-0.61/18 2.8s} P@g4 {+0.50/24 9.3s}
17. Nh4 {-0.83/20 2.8s} Nd3 {+1.02/26 9.4s} 18. N@h5 {-0.55/21 2.9s}
Nxe1 {+0.68/30 9.8s} 19. Nxg7+ {-0.57/25 3.0s} Kd7 {+0.51/24 9.4s}
20. Qxe1 {-0.84/20 2.9s} R@d1 {+1.20/26 9.8s} 21. Be3 {-0.83/24 3.1s}
Rxa1 {+1.61/29 9.3s} 22. Qxa1 {-0.82/20 2.9s} P@e2 {+2.14/38 10s}
23. R@e1 {-2.18/30 2.9s} R@d1 {+1.90/29 9.2s} 24. d5 {-1.76/19 2.7s}
Rxe1+ {+17.44/17 4.0s} 25. Qxe1 {-14.46/16 1.3s} R@f1+ {+17.76/15 3.9s}
26. Qxf1 {-0.46/1 0.014s} exf1=Q+ {+21.49/13 2.9s} 27. Kxf1 {-5.66/1 0.016s}
Q@d1+ {+23.35/11 3.3s} 28. B@e1 {-20.53/10 1.1s} Bd3+ {+36.56/7 2.2s}
29. Kg1 {-32.03/6 0.68s} Qxe1+ {+38.94/5 2.0s} 30. N@f1 {-37.94/2 0.53s}
Qxf1# {+M1/10 1.8s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "71"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+1.81/21 7.8s}
Be7 {-2.24/18 2.3s} 4. Nf3 {+1.81/26 8.0s} Nf6 {-1.75/17 2.4s}
5. Bd3 {+1.67/24 8.0s} Nc6 {-1.53/23 2.5s} 6. e5 {+1.23/25 8.7s}
dxe5 {-0.95/21 2.7s} 7. dxe5 {+0.91/23 8.7s} Nd7 {-0.41/19 2.6s}
8. P@d6 {+1.24/23 9.0s} cxd6 {-1.77/21 2.7s} 9. exd6 {+1.64/26 8.8s}
Bxd6 {-1.96/22 2.7s} 10. P@h6 {+1.80/27 9.0s} P@g4 {-1.00/21 2.7s}
11. hxg7 {+1.38/25 9.0s} Rg8 {-1.40/22 2.8s} 12. Ng5 {+1.59/22 9.0s}
Rxg7 {-1.38/19 2.6s} 13. Bxh7 {+1.88/21 8.8s} Nde5 {-1.77/19 2.7s}
14. P@f6 {+5.26/26 8.8s} Qxf6 {-4.84/17 2.6s} 15. Nge4 {+7.18/28 8.8s}
Qh4 {-6.00/23 2.6s} 16. Nxd6+ {+7.42/20 8.6s} Kf8 {-6.61/17 2.7s}
17. B@g5 {+9.03/27 8.5s} Qxh7 {-6.89/20 2.6s} 18. P@e7+ {+8.69/26 8.6s}
Nxe7 {-8.93/25 2.6s} 19. Bxe7+ {+8.38/27 9.2s} Kxe7 {-9.19/20 2.7s}
20. Nxc8+ {+8.68/22 8.5s} Rxc8 {-10.84/16 2.2s} 21. B@d6+ {+7.49/21 8.9s}
Kd8 {-7.47/19 2.7s} 22. Bxe5+ {+7.44/19 8.8s} P@d5 {-6.95/16 2.6s}
23. N@d6 {+7.91/19 8.8s} Rc7 {-6.28/16 2.7s} 24. Bxg7 {+8.89/20 8.0s}
Qxg7 {-7.29/18 2.4s} 25. R@e8+ {+10.30/21 6.5s} Kd7 {-7.25/1 0.002s}
26. Bf4 {+11.57/19 6.5s} Rxc3 {-8.71/14 2.0s} 27. N@b8+ {+12.44/23 7.5s}
Kc7 {-14.68/1 0.014s} 28. Rc8+ {+13.79/21 7.2s} Kb6 {-10.73/1 0.014s}
29. bxc3 {+13.86/23 7.2s} P@c6 {-8.60/16 2.1s} 30. Rb1+ {+13.14/24 7.0s}
P@b5 {-12.21/19 2.2s} 31. Be3+ {+17.64/23 5.6s} P@c5 {-15.80/18 1.9s}
32. Bxc5+ {+17.84/22 5.1s} Kxc5 {-17.08/19 1.2s} 33. Nxb7+ {+18.11/21 3.3s}
Kb6 {-15.51/18 1.4s} 34. P@c5+ {+23.04/17 3.8s} Kxb7 {-20.73/1 0.002s}
35. R@c7+ {+45.43/11 2.2s} Ka8 {-35.39/1 0.002s}
36. P@b7# {+M1/7 1.9s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "1-0"]
[PlyCount "51"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {+0.56/14 2.2s} g6 {-0.05/19 7.4s}
3. Nc3 {+0.18/15 2.4s} Bg7 {-0.54/21 8.1s} 4. e4 {+0.42/16 2.3s}
O-O {-0.63/20 7.8s} 5. e5 {+0.89/16 2.4s} Ng4 {-0.66/27 8.1s}
6. h3 {+0.84/23 2.5s} Nxf2 {-0.95/31 8.4s} 7. Kxf2 {+0.88/27 2.7s}
d6 {-1.11/31 8.7s} 8. exd6 {+1.16/24 2.6s} cxd6 {-1.01/25 8.6s}
9. P@h6 {+1.06/24 2.7s} Bf6 {-1.48/28 8.7s} 10. Ne4 {+0.70/18 2.6s}
d5 {-0.58/21 8.7s} 11. Nxf6+ {+0.17/20 2.6s} exf6 {-1.03/24 9.0s}
12. Bd3 {+0.53/18 2.6s} P@e4 {-1.00/19 8.6s} 13. B@g7 {+0.67/16 2.7s}
Re8 {-1.46/24 8.8s} 14. Bf4 {+1.27/15 2.6s} exf3 {-1.94/19 8.5s}
15. N@c7 {+2.50/20 2.6s} P@e3+ {-4.22/29 8.0s} 16. Kg1 {+2.36/24 2.7s}
fxg2 {-6.45/27 7.3s} 17. Nxe8 {+5.59/25 2.3s} gxh1=Q+ {-8.71/22 5.9s}
18. Kxh1 {+0.28/1 0.013s} P@g2+ {-7.43/23 6.4s} 19. Kg1 {+10.84/22 2.0s}
R@e1+ {-7.57/18 6.0s} 20. Kxg2 {+7.48/13 2.1s} Bxh3+ {-10.22/16 5.4s}
21. Kh2 {+10.10/12 2.1s} P@g3+ {-11.06/14 6.1s} 22. Bxg3 {+14.18/11 2.1s}
N@f1+ {-16.33/14 4.3s} 23. Bxf1 {+22.32/13 1.4s} N@f3+ {-21.40/12 3.7s}
24. Qxf3 {+31.55/10 1.2s} Re2+ {-31.88/11 2.3s} 25. Bxe2 {+43.91/10 1.0s}
Qxe8 {-51.53/4 2.0s} 26. R@h8# {+M1/6 0.55s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nc3 {+0.79/19 7.5s} d5 {-0.99/16 2.3s}
3. Bf4 {+1.10/22 7.9s} Bf5 {-1.32/16 2.4s} 4. e3 {+1.34/21 8.1s}
e6 {-1.39/19 2.5s} 5. Bd3 {+1.44/22 8.4s} Bg6 {-1.04/18 2.5s}
6. Nge2 {+1.22/21 8.0s} Bd6 {-1.07/19 2.4s} 7. O-O {+1.33/22 8.4s}
O-O {-1.10/17 2.5s} 8. Nb5 {+1.66/20 8.2s} Nc6 {-1.27/18 2.6s}
9. Nxd6 {+1.64/27 8.8s} cxd6 {-1.50/19 2.7s} 10. B@h4 {+2.00/23 8.5s}
N@f5 {-1.64/17 2.5s} 11. Bxf5 {+2.38/29 9.2s} Bxf5 {-2.32/25 2.7s}
12. Bxd6 {+2.92/28 9.3s} Qxd6 {-2.75/24 2.8s} 13. P@e5 {+2.83/32 9.9s}
Nxe5 {-2.63/23 3.0s} 14. dxe5 {+3.01/30 9.6s} Qxe5 {-2.59/20 2.9s}
15. N@f3 {+2.97/29 9.7s} Qc7 {-3.08/23 2.9s} 16. Bxf6 {+3.17/27 9.5s}
gxf6 {-2.92/21 2.9s} 17. N@h6+ {+2.75/25 9.7s} Kh8 {-2.69/22 2.9s}
18. Nxf5 {+2.69/23 9.2s} exf5 {-2.41/17 2.8s} 19. B@g7+ {+2.99/22 9.5s}
Kxg7 {-3.20/21 2.9s} 20. Nf4 {+3.22/20 9.1s} B@g4 {-2.31/20 2.7s}
21. Nxd5 {+3.39/32 9.1s} Qd6 {-2.73/18 2.7s} 22. P@h6+ {+3.73/32 9.1s}
Kxh6 {-3.88/28 2.8s} 23. Nxf6 {+3.92/40 8.3s} Qxf6 {-3.42/29 2.9s}
24. P@g5+ {+3.43/31 9.2s} Qxg5 {-3.72/26 2.6s} 25. Nxg5 {+3.89/37 8.9s}
Bxd1 {-3.03/27 2.9s} 26. Q@f6+ {+3.76/27 8.7s} B@g6 {-2.33/22 2.6s}
27. Raxd1 {+5.50/35 8.5s} N@e2+ {-2.92/19 2.8s} 28. Kh1 {+1.38/1 0.017s}
B@c6 {-2.67/17 2.7s} 29. B@g7+ {+7.71/19 7.7s} Kh5 {-2.92/1 0.003s}
30. Qxc6 {+9.44/24 8.1s} bxc6 {-9.32/14 2.2s} 31. N@f6+ {+16.72/13 4.4s}
Kxg5 {-13.49/12 1.1s} 32. f4+ {+26.14/13 2.5s} Kh4 {-21.32/10 0.66s}
33. B@g5# {+M1/9 2.0s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "108"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {-0.50/24 8.0s}
4. e4 {+0.15/18 2.4s} Bg7 {-1.07/23 8.4s} 5. Bb5+ {+1.48/18 2.5s}
c6 {-1.26/21 8.2s} 6. Be2 {+1.74/17 2.4s} O-O {-1.57/24 8.1s}
7. O-O {+1.59/20 2.5s} h6 {-0.92/23 8.1s} 8. h3 {+1.35/18 2.5s}
Na6 {-0.74/23 8.3s} 9. e5 {+0.93/17 2.5s} dxe5 {-0.76/22 8.6s}
10. dxe5 {+0.33/21 2.8s} Bxh3 {-0.32/34 9.2s} 11. gxh3 {+0.08/21 2.8s}
Qxd1 {-1.05/26 8.9s} 12. Rxd1 {+0.76/20 2.8s} P@g2 {-1.25/28 9.2s}
13. Kxg2 {+0.93/27 2.9s} P@g4 {-1.28/26 9.1s} 14. hxg4 {+1.20/19 2.8s}
Nxg4 {-2.12/24 9.1s} 15. Rh1 {+2.15/23 2.8s} P@h2 {-2.23/22 8.7s}
16. Q@h3 {+2.64/17 2.7s} Nxe5 {-2.54/30 8.8s} 17. Bxh6 {+2.91/20 2.9s}
Nxf3 {-1.76/26 9.1s} 18. Bxf3 {+2.62/19 2.8s} Bxh6 {-1.63/32 9.7s}
19. Qxh6 {+1.66/23 2.9s} P@h3+ {-1.06/28 9.3s} 20. Kxh3 {+1.10/21 2.8s}
B@g7 {-1.43/31 9.9s} 21. Qxg7+ {+1.70/25 2.9s} Kxg7 {-0.32/1 0.014s}
22. P@h6+ {+1.62/19 2.8s} Kg8 {-1.36/24 9.3s} 23. P@h7+ {+1.31/23 3.0s}
Kxh7 {-1.93/29 9.6s} 24. N@g5+ {+1.30/21 2.9s} Kxh6 {-1.73/27 9.2s}
25. B@f4 {+1.59/19 2.8s} Q@f5+ {-2.10/25 9.4s} 26. B@g4 {+1.91/20 2.9s}
Qxf4 {-2.58/26 9.2s} 27. B@e3 {+2.53/21 2.9s} Qxe3 {-2.10/27 9.8s}
28. fxe3 {+2.89/22 2.9s} Rh8 {-1.67/24 9.3s} 29. Q@h4+ {+2.28/22 3.1s}
P@h5 {-1.49/28 10s} 30. Nxf7+ {+2.27/21 3.0s} Kg7 {-1.66/23 9.6s}
31. P@h6+ {+2.62/20 3.0s} Kxf7 {-1.45/28 10s} 32. P@e6+ {+2.42/18 3.0s}
Kg8 {-1.15/23 9.6s} 33. P@f7+ {+1.44/19 2.9s} Kh7 {-1.15/34 9.7s}
34. Bxh5 {+1.71/15 2.9s} gxh5 {-0.19/29 9.7s} 35. P@g6+ {+0.55/21 2.9s}
Kxh6 {+0.73/28 10.0s} 36. Qxh5+ {+0.17/24 3.0s} Kg7 {+0.61/1 0.014s}
37. P@h6+ {-0.22/24 3.1s} Rxh6 {+1.05/26 9.8s} 38. Qxh6+ {-0.01/20 3.0s}
Kxh6 {+0.49/22 9.9s} 39. Rxh2 {-0.64/20 3.0s} Q@h5+ {+1.84/21 9.4s}
40. Bxh5 {-0.99/19 3.1s} B@f5+ {+2.04/29 9.9s} 41. Kg3 {-1.29/17 2.7s}
Q@g5+ {+1.85/25 9.8s} 42. R@g4 {-1.18/18 3.0s} Qxe3+ {+3.28/33 9.9s}
43. P@f3 {-2.10/22 3.1s} B@c7+ {+3.58/29 9.8s} 44. P@f4 {-2.24/21 3.0s}
Qxf4+ {+6.83/32 8.6s} 45. Rxf4 {-4.19/26 2.9s} Bxf4+ {+6.05/28 8.8s}
46. Kxf4 {-3.94/21 2.9s} B@g5+ {+7.97/29 7.5s} 47. Kg3 {-5.06/24 2.8s}
P@h4+ {+7.13/26 8.5s} 48. Kg2 {-4.01/20 2.9s} N@f4+ {+8.82/26 7.3s}
49. Kh1 {-6.52/21 2.5s} N@g3+ {+10.79/27 6.2s} 50. Kg1 {-1.77/1 0.014s}
P@f2+ {+13.49/26 5.2s} 51. Kxf2 {-8.60/21 2.1s} P@e3+ {+12.21/22 6.0s}
52. Kxe3 {-10.72/21 1.5s} Nfxh5+ {+16.47/22 5.2s} 53. Kf2 {-14.61/18 1.9s}
B@e3+ {+18.69/18 4.8s} 54. Kg2 {-16.47/16 1.3s} Nf4# {+M1/18 3.1s, Black mates}
0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {+0.05/18 2.4s}
4. Ng5 {+1.42/25 8.2s} Bg7 {-1.28/21 2.6s} 5. Nxf7 {+1.73/25 8.9s}
Kxf7 {-1.70/22 2.7s} 6. e4 {+1.85/23 8.6s} Rf8 {-1.63/18 2.5s}
7. Bc4+ {+2.43/27 8.9s} e6 {-2.12/20 2.6s} 8. P@h6 {+2.76/25 8.5s}
Bh8 {-2.19/20 2.6s} 9. Bg5 {+3.70/27 8.6s} Kg8 {-3.20/22 2.6s}
10. e5 {+3.89/29 8.9s} Nc6 {-2.93/21 2.7s} 11. exd6 {+4.97/28 9.3s}
cxd6 {-4.98/25 2.8s} 12. P@g7 {+5.39/27 9.3s} Bxg7 {-4.44/24 2.8s}
13. hxg7 {+6.24/26 9.4s} Kxg7 {-5.41/23 2.9s} 14. B@h6+ {+6.17/24 9.1s}
Kg8 {-5.29/21 2.8s} 15. d5 {+6.77/28 9.0s} P@h3 {-4.63/21 2.7s}
16. dxe6 {+8.22/29 8.6s} hxg2 {-6.62/26 2.7s} 17. P@f7+ {+9.15/27 8.2s}
Kh8 {-7.32/26 2.6s} 18. Rg1 {+9.70/32 8.3s} P@g7 {-8.54/24 2.3s}
19. Bxg7+ {+9.88/27 8.3s} Kxg7 {-3.67/1 0.015s} 20. P@h6+ {+10.29/28 8.3s}
Kh8 {-11.53/1 0.014s} 21. Rxg2 {+11.05/26 8.0s} N@f5 {-9.42/18 2.4s}
22. P@g7+ {+11.43/26 8.2s} Nxg7 {-11.15/1 0.002s} 23. hxg7+ {+10.97/22 8.4s}
Kxg7 {-10.23/1 0.002s} 24. Bxf6+ {+12.03/23 7.4s} Kxf6 {-9.42/17 2.5s}
25. Nd5+ {+10.63/23 8.0s} Kxe6 {-9.28/20 2.5s} 26. N@g5+ {+12.24/23 7.6s}
Qxg5 {-10.57/19 2.1s} 27. Rxg5 {+10.86/23 7.9s} B@d4 {-7.80/17 2.5s}
28. Q@e8+ {+19.74/21 5.5s} B@e7 {-17.15/15 1.1s}
29. N@f4# {+M1/17 2.4s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "68"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} d6 {+0.61/22 7.5s} 2. d4 {-0.87/18 2.3s} Nf6 {+0.81/23 8.0s}
3. Nf3 {-1.07/17 2.4s} g6 {+1.07/23 8.1s} 4. Nc3 {-1.07/17 2.4s}
Bg7 {+0.57/28 8.3s} 5. Be2 {-0.44/18 2.4s} O-O {+0.39/25 8.2s}
6. O-O {-0.42/18 2.4s} Nc6 {+0.49/24 8.4s} 7. e4 {-0.13/20 2.5s}
h6 {+0.50/22 8.5s} 8. h3 {-0.02/19 2.5s} Bd7 {+0.38/30 8.9s}
9. e5 {-0.39/19 2.6s} Nh7 {+0.64/30 9.0s} 10. exd6 {-0.67/24 2.7s}
cxd6 {+0.69/30 9.4s} 11. d5 {-0.52/25 2.8s} Ne5 {+0.51/26 8.9s}
12. Nxe5 {-0.66/23 2.7s} dxe5 {+0.82/27 9.2s} 13. P@h5 {-0.05/23 2.7s}
P@f4 {+1.22/25 9.0s} 14. hxg6 {-1.04/21 2.8s} fxg6 {+1.03/27 8.9s}
15. P@e6 {-1.60/23 2.8s} Bxe6 {+1.70/31 9.0s} 16. dxe6 {-2.47/19 2.7s}
Qxd1 {+2.06/23 9.2s} 17. Nxd1 {-1.48/20 2.8s} Ng5 {+2.83/19 8.8s}
18. B@f7+ {-2.61/17 2.8s} Nxf7 {+2.50/23 9.2s} 19. exf7+ {-2.42/20 2.9s}
Rxf7 {+2.55/21 9.2s} 20. Bc4 {-2.13/18 2.8s} N@d6 {+2.83/25 9.4s}
21. Q@e6 {-1.78/20 2.9s} P@h2+ {+3.62/24 9.1s} 22. Kh1 {-2.84/23 2.8s}
B@e4 {+5.12/25 9.0s} 23. Bxf4 {-4.30/19 2.6s} P@f3 {+7.46/28 9.0s}
24. Qxf7+ {-5.89/23 2.7s} Nxf7 {+6.95/31 9.4s} 25. Bxf7+ {-5.89/25 2.9s}
Kxf7 {+9.68/26 9.1s} 26. P@e6+ {-10.18/18 2.7s} Kg8 {+11.29/29 8.4s}
27. gxf3 {-10.75/16 2.6s} Bxf3+ {+10.26/29 8.5s} 28. P@g2 {-9.46/21 2.6s}
Q@g1+ {+16.32/24 6.0s} 29. Rxg1 {-5.10/1 0.001s} hxg1=Q+ {+15.75/21 5.9s}
30. Kxg1 {-6.25/1 0.002s} R@e1+ {+18.36/22 4.8s} 31. R@f1 {-16.44/16 1.8s}
Rxf1+ {+19.62/21 5.0s} 32. Kxf1 {-18.10/16 1.8s} P@e2+ {+21.03/20 3.5s}
33. Kg1 {-19.05/18 1.3s} Q@f1+ {+35.24/18 3.8s} 34. Kh2 {-15.99/1 0.015s}
Qxg2# {+M1/10 1.7s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "172"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} e5 {-0.22/15 2.2s} 2. d4 {+0.15/21 7.8s} exd4 {-0.27/15 2.4s}
3. exd4 {-0.08/22 8.4s} d5 {-0.38/15 2.4s} 4. Bb5+ {+1.47/20 8.2s}
c6 {-1.63/17 2.5s} 5. Qe2+ {+1.03/20 8.2s} Be7 {-0.95/17 2.5s}
6. Bd3 {+0.99/23 8.4s} P@e4 {-0.75/21 2.7s} 7. Nc3 {+0.49/25 8.9s}
Bf5 {-0.39/21 2.7s} 8. Nxe4 {+0.10/25 8.8s} dxe4 {+0.14/25 2.9s}
9. Bxe4 {-0.17/26 9.6s} Bxe4 {+0.09/21 2.8s} 10. Qxe4 {-0.16/24 9.1s}
B@d5 {+0.42/23 2.9s} 11. Qg4 {-0.58/27 9.4s} Nf6 {+0.56/21 2.8s}
12. Qxg7 {-0.46/20 9.0s} Rg8 {+0.41/19 2.9s} 13. Qxg8+ {-0.71/23 9.1s}
Nxg8 {+0.25/17 2.7s} 14. R@g3 {-0.16/18 8.7s} Nf6 {+0.26/15 2.7s}
15. P@g7 {-0.47/20 8.7s} N@g8 {+0.75/14 2.6s} 16. B@e2 {-0.49/20 8.8s}
Na6 {+1.33/18 2.8s} 17. P@c3 {0.00/22 8.9s} Qc7 {+0.41/18 2.7s}
18. Nf3 {+0.01/22 9.2s} O-O-O {-0.08/20 2.9s} 19. O-O {+0.15/20 9.0s}
Ne4 {-0.11/15 2.7s} 20. P@d3 {+0.23/21 9.1s} Nxg3 {-0.33/15 2.8s}
21. fxg3 {+0.57/19 9.0s} R@g6 {0.00/14 2.7s} 22. N@f4 {+0.43/27 9.4s}
Rxg7 {-0.36/19 2.8s} 23. Nxd5 {+0.39/25 9.3s} cxd5 {-0.80/17 2.9s}
24. B@e5 {+0.13/23 9.2s} Bd6 {-0.26/22 3.0s} 25. Bcf4 {+0.17/22 9.3s}
Bxe5 {-0.09/20 2.9s} 26. Nxe5 {+0.33/21 9.2s} P@d6 {-0.19/19 2.9s}
27. Nf3 {+0.30/19 9.2s} N@h5 {+0.17/16 2.8s} 28. B@e3 {+0.40/22 9.3s}
B@g4 {-0.24/16 2.9s} 29. P@h3 {+0.26/23 9.2s} Be6 {-0.13/23 2.8s}
30. Ng5 {-0.01/23 9.5s} Nxf4 {+0.13/22 3.0s} 31. Bxf4 {-0.08/27 9.9s}
B@h6 {+0.75/20 3.0s} 32. Nxe6 {-0.25/24 9.9s} fxe6 {+0.64/21 3.2s}
33. B@d2 {-0.03/24 9.7s} Bxf4 {+0.21/19 3.0s} 34. Bxf4 {+0.05/24 9.9s}
e5 {+0.07/18 3.1s} 35. Be3 {+0.22/25 9.3s} B@h6 {+0.14/23 2.9s}
36. B@d2 {+0.07/28 7.6s} Bxe3+ {-0.04/20 2.2s} 37. Bxe3 {+0.06/22 6.6s}
B@h6 {+0.28/18 2.1s} 38. B@d2 {0.00/17 3.9s} exd4 {0.00/15 0.89s}
39. cxd4 {+0.43/23 10s} Bxe3+ {-0.69/20 3.2s} 40. Bxe3 {+0.49/24 10s}
B@h6 {-0.11/20 3.1s} 41. B@d2 {+0.80/20 10s} Bxe3+ {-0.79/18 3.2s}
42. Bxe3 {+0.35/22 9.9s} B@h6 {-0.16/20 3.0s} 43. B@g4+ {+0.25/20 9.7s}
Kb8 {-0.12/19 3.2s} 44. P@f2 {+0.48/22 10s} Bxe3 {-0.61/17 3.3s}
45. fxe3 {+0.47/21 10s} B@h6 {-0.62/16 3.1s} 46. B@f2 {-0.01/27 10s}
Rxg4 {+0.36/19 3.2s} 47. Bxg4 {-0.67/23 10s} Nf6 {+0.10/18 3.2s}
48. N@e6 {-0.76/26 11s} Nxg4 {+1.16/22 3.3s} 49. Nxc7 {-0.96/26 10s}
Nxc7 {+1.47/20 3.2s} 50. Q@h4 {-0.48/25 11s} B@g5 {+0.70/21 3.3s}
51. Qxg4 {-0.23/22 11s} B@d7 {+0.46/20 3.2s} 52. Qxd7 {-0.01/23 11s}
Rxd7 {-0.04/19 3.2s} 53. B@g4 {+0.29/21 10s} P@e6 {-0.20/20 3.1s}
54. N@b5 {+0.41/23 10s} Nxb5 {-1.05/20 3.2s} 55. R@e8+ {+0.17/28 11s}
Q@d8 {+0.37/18 3.3s} 56. Rxd8+ {-0.32/26 11s} Rxd8 {+0.42/20 3.3s}
57. Bxe6 {-0.61/24 11s} R@e7 {+0.43/22 3.4s} 58. P@a6 {+0.14/21 11s}
Rxe6 {0.00/18 3.3s} 59. axb7 {+0.13/25 11s} B@c6 {+0.43/19 3.4s}
60. a4 {+0.16/24 11s} Nc7 {+0.14/17 3.4s} 61. a5 {-0.40/28 11s}
Bxb7 {-0.27/20 3.3s} 62. P@b6 {-0.17/23 11s} N@a6 {+0.27/18 3.3s}
63. bxa7+ {-1.15/26 10s} Ka8 {+0.69/17 3.4s} 64. Q@b6 {-0.85/23 11s}
P@f3 {+4.01/18 3.2s} 65. gxf3 {-4.34/23 10s} Bxe3 {+4.00/17 3.2s}
66. P@g2 {-4.58/21 9.8s} Bxf2+ {+3.67/17 3.3s} 67. Kh1 {-5.02/25 10s}
P@e2 {+5.13/17 3.2s} 68. P@c6 {-5.74/29 10s} exf1=Q+ {+4.37/22 3.5s}
69. Rxf1 {-6.12/1 0.004s} Bxc6 {+6.11/27 3.3s} 70. Qxc6+ {-7.15/27 10s}
B@b7 {+7.95/15 3.4s} 71. Qxc7 {-6.77/22 10s} Nxc7 {+6.33/20 3.2s}
72. N@b6+ {-8.06/23 11s} Kxa7 {+5.43/1 0.014s} 73. Nxd5 {-6.95/21 11s}
Bxd5 {+6.83/19 3.5s} 74. P@b6+ {-8.18/21 11s} Kb7 {+8.09/20 3.5s}
75. bxc7 {-8.09/19 11s} Kxc7 {+7.48/18 3.5s} 76. B@b6+ {-7.74/19 11s}
Kd7 {+7.96/16 3.4s} 77. Bxd8 {-7.05/15 11s} P@e2 {+7.36/14 3.4s}
78. N@b6+ {-8.38/19 11s} Ke8 {+9.44/18 3.5s} 79. R@h8+ {-8.83/21 10s}
Kf7 {+9.54/16 3.3s} 80. Rxh7+ {-10.25/20 9.5s} P@g7 {+10.99/16 3.2s}
81. P@g6+ {-10.90/18 9.4s} Rxg6 {+13.58/17 3.4s} 82. Rxf2 {-14.07/19 8.8s}
e1=Q+ {+14.89/18 2.8s} 83. B@g1 {-16.72/14 8.0s} Qxg1+ {+17.14/12 2.6s}
84. Kxg1 {-19.39/1 0.002s} Q@e1+ {+37.33/11 1.6s} 85. Rf1 {-35.61/1 0.004s}
P@f2+ {+40.22/5 0.79s} 86. Kh1 {-42.07/1 0.003s}
Qxf1# {+M1/3 0.44s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "86"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. d4 {-0.34/17 2.3s} g6 {+0.96/21 7.7s}
3. Nf3 {-1.43/16 2.4s} Bg7 {+0.78/23 8.1s} 4. Nc3 {-1.04/16 2.3s}
O-O {+0.75/20 7.8s} 5. Bd3 {-0.79/16 2.3s} d6 {+0.93/25 8.2s}
6. O-O {-1.03/17 2.5s} Nc6 {+1.00/24 8.2s} 7. h3 {-1.00/19 2.5s}
Nb4 {+0.71/24 8.6s} 8. e4 {-1.14/19 2.6s} Nxd3 {+0.47/25 8.7s}
9. cxd3 {-0.69/20 2.7s} B@h5 {+0.41/23 8.7s} 10. N@h6+ {+0.11/17 2.6s}
Kh8 {+0.08/23 8.9s} 11. e5 {+0.04/22 2.7s} dxe5 {+0.35/28 9.5s}
12. dxe5 {-0.53/19 2.8s} Bxf3 {+1.23/22 9.1s} 13. Qxf3 {-1.44/21 2.8s}
N@d4 {+1.80/26 9.2s} 14. Qe3 {-1.99/21 2.7s} Bxh6 {+2.54/27 9.3s}
15. Qxh6 {-3.06/20 2.8s} P@g7 {+2.05/30 9.5s} 16. exf6 {-3.45/19 2.6s}
exf6 {+4.73/24 9.1s} 17. Qe3 {-3.18/19 2.8s} P@f4 {+4.93/29 9.5s}
18. Qe4 {-5.23/21 2.8s} Re8 {+6.41/30 9.3s} 19. Qxf4 {-8.02/20 2.8s}
N@e2+ {+7.13/29 8.9s} 20. Kh1 {-4.09/27 2.9s} Nxf4 {+6.96/26 8.7s}
21. Bxf4 {-5.39/27 2.8s} Bxh3 {+9.09/23 7.2s} 22. gxh3 {-3.91/25 2.9s}
P@g2+ {+5.26/25 8.7s} 23. Kxg2 {-4.94/21 2.8s} Q@f3+ {+5.03/25 8.9s}
24. Kh2 {-4.37/23 2.9s} Qxf4+ {+5.26/23 9.2s} 25. B@g3 {-4.46/20 2.8s}
Nf3+ {+5.96/24 9.2s} 26. Kh1 {-4.10/19 2.8s} Qxd3 {+7.25/23 8.9s}
27. Bxf4 {-6.62/21 2.6s} Nh4 {+6.80/24 9.0s} 28. P@g2 {-8.19/19 2.6s}
P@f3 {+9.12/23 8.4s} 29. Rg1 {-7.69/22 2.6s} fxg2+ {+7.68/23 9.2s}
30. Rxg2 {-7.73/20 2.9s} B@f3 {+9.96/22 9.1s} 31. B@f1 {-10.34/18 2.7s}
Qxf1+ {+13.78/24 8.2s} 32. Rxf1 {-13.33/19 2.4s} Bxg2+ {+13.60/22 8.1s}
33. Kh2 {-12.91/18 2.4s} Bxf1 {+13.56/21 7.8s} 34. B@d5 {-10.47/16 2.6s}
P@g2 {+12.50/19 7.8s} 35. N@g3 {-13.05/18 2.4s} R@h1+ {+15.63/26 6.1s}
36. Nxh1 {-11.33/1 0.014s} gxh1=Q+ {+14.57/25 6.2s} 37. Bxh1 {-13.66/19 2.0s}
N@f3+ {+15.39/24 5.7s} 38. Bxf3 {-13.26/21 1.9s} Nxf3+ {+13.52/22 6.5s}
39. Kg3 {-12.88/18 2.0s} B@h4+ {+17.32/17 4.9s} 40. Kxf3 {-15.45/14 1.4s}
B@g2+ {+17.32/15 4.8s} 41. Kg4 {-12.42/1 0.013s} f5+ {+25.35/14 3.2s}
42. Kxh4 {-2.74/1 0.014s} R@h5+ {+33.64/6 2.0s} 43. Kg3 {-9.53/1 0.013s}
Rxh3# {+M1/8 1.7s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. Nc3 {-0.27/20 7.4s} g6 {+0.91/17 2.4s}
3. h4 {+0.09/21 8.1s} Bg7 {-0.29/20 2.5s} 4. h5 {+0.11/21 8.1s}
gxh5 {0.00/17 2.5s} 5. Rxh5 {+0.12/20 8.0s} Nxh5 {-0.51/15 2.4s}
6. Qxh5 {+0.84/22 8.4s} P@g6 {-0.55/16 2.6s} 7. Qh2 {+1.11/18 8.1s}
d5 {-0.89/17 2.4s} 8. P@h6 {+0.96/21 8.4s} Bf6 {-1.03/18 2.6s}
9. Nf3 {+1.03/21 8.2s} Nc6 {-1.88/15 2.5s} 10. Nb5 {+1.75/27 8.8s}
O-O {-1.36/20 2.6s} 11. Qxc7 {+1.52/25 8.8s} Bg4 {-1.27/24 2.8s}
12. P@g7 {+1.46/27 9.5s} Bxg7 {-1.04/22 2.7s} 13. hxg7 {+1.28/21 8.9s}
Kxg7 {-1.03/20 2.8s} 14. N@h2 {+1.11/24 9.0s} Bxf3 {-1.20/21 2.8s}
15. Nxf3 {+0.31/24 9.0s} R@h1 {-0.52/21 2.7s} 16. Qxb7 {-0.09/25 8.9s}
P@e4 {+0.28/23 2.8s} 17. B@c3+ {-0.64/23 8.7s} P@f6 {+0.61/21 2.8s}
18. Qxc6 {-0.54/23 8.9s} exf3 {+0.19/21 2.8s} 19. B@h3 {-0.66/23 8.8s}
Rc8 {+1.75/22 2.7s} 20. P@h6+ {-1.73/29 8.7s} Kg8 {+1.90/26 2.7s}
21. Qb7 {-2.30/25 8.5s} N@h4 {+4.56/20 2.6s} 22. gxf3 {-5.47/27 8.1s}
Nxf3+ {+5.14/26 2.5s} 23. Kd1 {-6.48/31 7.4s} P@e2+ {+5.08/25 2.6s}
24. Kxe2 {-7.66/1 0.005s} N@g1+ {+7.51/24 1.9s} 25. Kd1 {-7.92/29 7.2s}
Nxh3 {+5.87/20 2.5s} 26. N@g3 {-7.04/27 7.7s} Nxf2+ {+7.75/23 2.2s}
27. Ke2 {-7.65/1 0.004s} B@d1+ {+8.20/17 2.1s} 28. Kxf2 {-8.07/1 0.002s}
Rh2+ {+9.18/21 2.4s} 29. N@g2 {-7.10/23 7.2s} Rxc3 {+9.03/18 2.2s}
30. P@e2 {-8.20/21 6.7s} B@e1+ {+9.07/20 2.4s} 31. Kxf3 {-10.36/1 0.004s}
P@e4+ {+9.32/17 2.4s} 32. Kg4 {-12.27/18 5.4s} Bxe2+ {+14.26/16 1.6s}
33. Bxe2 {-14.51/20 4.3s} P@h5+ {+19.19/13 1.5s} 34. Nxh5 {-16.27/14 3.1s}
gxh5+ {+18.27/12 1.3s} 35. Kf4 {-18.80/13 3.3s} e5+ {+18.20/10 1.2s}
36. Kf5 {-20.01/1 0.002s} N@g3# {+M1/9 0.54s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "66"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {-0.27/20 7.8s} 5. Bxc6 {+0.08/15 2.4s} dxc6 {-0.06/20 8.2s}
6. O-O {+0.16/17 2.5s} B@h5 {-0.12/19 8.0s} 7. d4 {+0.31/15 2.5s}
c5 {-0.37/27 8.4s} 8. e5 {+0.78/20 2.7s} cxd4 {-0.74/23 8.8s}
9. exf6 {+0.57/22 2.7s} gxf6 {-0.90/26 9.1s} 10. Ne4 {+0.90/19 2.8s}
P@g7 {-0.72/20 8.7s} 11. N@f4 {+0.97/16 2.6s} Bg6 {-1.12/21 8.8s}
12. Re1 {+1.56/17 2.7s} P@e5 {-1.65/25 8.8s} 13. Nxg6 {+1.34/15 2.7s}
hxg6 {-2.43/28 9.3s} 14. B@g3 {+1.25/19 2.7s} N@d6 {-0.75/20 8.8s}
15. Bxe5 {+0.87/17 2.7s} fxe5 {-0.66/27 9.4s} 16. Nxe5 {+0.84/24 2.9s}
Nxe4 {-0.58/28 9.2s} 17. Rxe4 {+0.79/23 2.8s} B@d5 {-0.68/31 9.2s}
18. Nxf7 {+0.46/26 2.9s} Bxe4 {-0.64/30 9.3s} 19. Nxd8 {+0.46/24 2.8s}
N@h3+ {-0.77/38 9.5s} 20. Kf1 {+0.50/26 2.9s} R@g1+ {-0.74/27 8.9s}
21. Ke2 {+0.45/1 0.015s} Rxd1 {-0.76/34 9.0s} 22. P@f7+ {+0.12/20 2.7s}
Kd7 {-0.54/26 8.7s} 23. N@e5+ {+0.78/24 2.7s} Ke7 {-0.50/30 8.6s}
24. Bg5+ {+1.03/22 2.7s} Nxg5 {+0.37/28 9.3s} 25. Q@e8+ {+0.16/26 3.0s}
Kd6 {+0.23/27 9.1s} 26. N@c4+ {-0.18/24 2.8s} Kd5 {+1.63/24 9.1s}
27. Rxd1 {-1.68/21 2.7s} B@h5+ {+3.73/23 8.4s} 28. P@f3 {-2.19/17 2.6s}
Nxf3 {+5.86/21 7.9s} 29. P@g4 {-4.52/16 2.5s} d3+ {+11.72/23 5.6s}
30. Rxd3+ {-8.33/18 2.0s} Bxd3+ {+12.00/20 5.3s} 31. cxd3 {-9.35/17 2.0s}
Nd4+ {+16.73/19 3.5s} 32. Kd2 {-17.35/17 1.2s} Q@e2+ {+39.66/15 2.6s}
33. Kc3 {-34.75/2 0.53s} Qc2# {+M1/3 1.6s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "49"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {+0.09/14 2.4s} 5. Be2 {+0.93/22 8.0s} d5 {-0.91/18 2.4s}
6. e5 {+1.37/23 8.4s} Ne4 {-1.73/17 2.4s} 7. O-O {+1.43/22 8.2s}
Bb4 {-1.31/17 2.5s} 8. a3 {+1.54/24 8.5s} Bxc3 {-1.53/18 2.5s}
9. dxc3 {+1.64/23 8.2s} Qe7 {-1.18/20 2.6s} 10. B@h4 {+1.79/25 8.8s}
f6 {-1.39/20 2.6s} 11. Bd3 {+2.04/23 8.5s} Rg8 {-1.45/22 2.7s}
12. Re1 {+2.60/29 9.1s} N@f5 {-2.54/26 2.7s} 13. Rxe4 {+3.13/34 9.2s}
dxe4 {-3.07/25 2.9s} 14. Bxe4 {+2.99/34 9.4s} R@g4 {-2.50/20 2.8s}
15. Bxf5 {+2.95/23 9.0s} exf5 {-3.12/19 2.7s} 16. N@d5 {+2.84/30 9.3s}
Qf7 {-3.76/17 2.7s} 17. P@d6 {+6.23/20 8.6s} B@e4 {-6.73/18 2.6s}
18. Nxc7+ {+4.03/28 9.2s} Kf8 {-4.14/22 2.8s} 19. Bg3 {+6.86/22 8.8s}
fxe5 {-6.54/16 2.7s} 20. Nxe5 {+11.97/22 7.9s} Nxe5 {-11.88/19 2.4s}
21. P@e7+ {+14.21/21 6.6s} Qxe7 {-12.02/1 0.014s} 22. dxe7+ {+15.28/21 5.6s}
Kxe7 {-12.54/16 2.1s} 23. Q@d6+ {+15.72/19 6.3s} Kf7 {-12.90/1 0.001s}
24. Qxg4 {+24.91/18 4.2s} Nxg4 {-34.03/12 1.5s}
25. N@g5# {+M1/14 2.2s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "82"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+1.03/16 2.3s} Nc6 {-0.69/27 7.9s}
3. d4 {+0.75/21 2.5s} d5 {-0.51/30 8.5s} 4. Nf3 {+0.84/19 2.5s}
Nf6 {-0.44/28 8.6s} 5. Bd3 {+0.68/26 2.8s} dxe4 {-0.04/27 9.0s}
6. Nxe4 {+0.16/19 2.7s} P@g4 {+0.03/25 8.7s} 7. Nxf6+ {-0.10/24 2.7s}
Qxf6 {+0.02/29 8.8s} 8. N@e4 {+0.53/16 2.6s} Qxf3 {-0.03/27 8.8s}
9. gxf3 {-0.39/29 2.7s} N@g2+ {+0.01/29 9.2s} 10. Kf1 {-1.18/27 2.7s}
gxf3 {+0.15/28 8.8s} 11. Qxf3 {-0.78/27 2.9s} Nh4 {+1.09/39 9.4s}
12. Qxf7+ {-0.79/24 2.6s} Kxf7 {+0.68/37 9.0s} 13. Ng5+ {-0.51/27 2.9s}
Ke7 {+1.20/35 9.2s} 14. P@g2 {-0.30/21 2.6s} P@h3 {+2.81/30 9.0s}
15. P@d6+ {-2.16/19 2.4s} Kxd6 {+2.38/25 8.8s} 16. Bf4+ {-3.12/25 2.9s}
Kd7 {+3.50/33 9.3s} 17. Q@f7+ {-3.40/20 2.7s} Q@e7 {+4.30/31 9.3s}
18. Qxe7+ {-3.94/29 2.9s} Bxe7 {+3.84/26 9.6s} 19. Nxh3 {-3.59/21 2.9s}
P@f3 {+3.79/27 9.2s} 20. Rg1 {-4.35/26 2.8s} fxg2+ {+3.35/25 9.2s}
21. Rxg2 {-4.03/23 2.8s} P@f3 {+4.13/23 8.9s} 22. Rg1 {-2.48/22 2.7s}
N@b4 {+5.78/29 8.7s} 23. Bb5 {-5.21/21 2.7s} a6 {+5.52/23 8.9s}
24. Bxc6+ {-6.84/18 2.6s} Nxc6 {+6.16/22 9.0s} 25. N@c3 {-4.58/20 2.8s}
B@g2+ {+5.72/20 9.0s} 26. Ke1 {-4.75/18 2.7s} Bxh3 {+6.60/22 8.7s}
27. Bxc7 {-5.36/17 2.7s} Ng2+ {+8.74/18 8.9s} 28. Rxg2 {-7.91/17 2.7s}
fxg2 {+10.00/19 9.1s} 29. N@b6+ {-8.96/16 2.9s} Ke8 {+10.05/19 9.0s}
30. Q@h5+ {-8.89/16 2.8s} R@g6 {+11.51/19 8.9s} 31. Qxh3 {-11.83/14 2.8s}
g1=Q+ {+13.94/17 8.3s} 32. B@f1 {-13.08/15 2.7s} Nxd4 {+15.83/19 7.6s}
33. P@f7+ {-15.91/14 2.2s} Kxf7 {+15.97/16 7.0s} 34. P@e2 {-12.66/13 2.2s}
Nxc2+ {+15.69/18 8.8s} 35. Kd2 {-15.92/15 2.8s} Nxa1 {+16.34/15 8.6s}
36. Qf3+ {-16.09/12 2.7s} R@f6 {+19.18/17 8.5s} 37. Qxf6+ {-19.70/11 2.7s}
gxf6 {+21.21/13 8.1s} 38. R@c1 {-21.89/10 2.5s} Qxf2 {+25.02/21 6.6s}
39. Rxa1 {-25.25/12 1.7s} Q@e3+ {+26.82/15 5.3s} 40. Kc2 {-26.73/13 1.5s}
N@d4+ {+46.86/15 4.0s} 41. Kd1 {-47.19/8 0.56s} Q@c2# {+M1/7 2.4s, Black mates}
0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "93"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+0.89/20 7.5s} Nc6 {-0.64/22 2.4s}
3. Nf3 {+0.66/28 8.4s} Nf6 {-0.58/24 2.5s} 4. Be2 {+1.32/29 8.4s}
Bb4 {-1.20/21 2.5s} 5. d3 {+1.58/26 8.7s} d5 {-1.66/23 2.6s}
6. O-O {+1.83/24 8.6s} d4 {-1.74/20 2.6s} 7. Nb5 {+1.17/25 8.6s}
e5 {-1.35/18 2.5s} 8. c3 {+0.94/23 8.2s} dxc3 {-0.95/20 2.6s}
9. bxc3 {+0.45/26 9.0s} a6 {+0.40/17 2.7s} 10. cxb4 {+0.39/24 8.8s}
axb5 {-0.07/17 2.7s} 11. P@g5 {+0.81/30 9.1s} Nh5 {+0.32/17 2.7s}
12. B@f5 {+0.96/24 8.9s} Bxf5 {-1.33/20 2.7s} 13. exf5 {+1.13/21 9.1s}
N@c3 {-0.93/18 2.8s} 14. B@g4 {+1.78/27 9.1s} Nxd1 {-1.37/20 2.8s}
15. Rxd1 {+2.46/28 9.2s} B@d4 {-1.33/24 2.8s} 16. Bxh5 {+2.33/26 9.0s}
P@g6 {-1.53/23 2.8s} 17. Bg4 {+2.41/26 9.5s} gxf5 {-2.85/17 2.8s}
18. Bxf5 {+2.18/24 9.3s} P@e6 {-2.09/17 2.8s} 19. Be4 {+2.23/25 9.3s}
Bxf2+ {-1.64/22 2.9s} 20. Kxf2 {+1.83/24 9.2s} P@f4 {-1.94/19 2.8s}
21. B@c5 {+2.84/27 9.3s} h6 {-2.38/26 2.8s} 22. g6 {+2.74/25 9.3s}
fxg6 {-2.84/24 2.9s} 23. Bxg6+ {+2.88/28 9.5s} P@f7 {-2.29/21 2.9s}
24. Bxf7+ {+2.70/22 9.1s} Kxf7 {-2.15/18 2.8s} 25. Kg1 {+3.58/25 9.4s}
B@d6 {-2.79/20 2.8s} 26. P@f2 {+3.99/23 9.3s} Bxc5 {-3.47/22 2.9s}
27. P@g6+ {+3.91/26 9.5s} Ke8 {-1.95/18 2.8s} 28. bxc5 {+2.53/24 9.5s}
B@d4 {-1.59/19 2.9s} 29. B@f7+ {+3.27/24 9.6s} Kf8 {-1.21/21 2.8s}
30. P@e3 {+4.21/22 9.7s} fxe3 {-3.73/18 2.9s} 31. Bxe3 {+3.99/23 9.6s}
Bxe3 {-4.24/17 2.9s} 32. fxe3 {+4.29/22 9.5s} P@f2+ {-3.52/20 2.9s}
33. Kh1 {+5.25/25 9.7s} B@e1 {-3.19/17 2.9s} 34. Rxe1 {+5.53/25 9.6s}
fxe1=Q+ {-5.15/21 3.1s} 35. Rxe1 {+6.37/25 9.8s} Rxa2 {-4.40/21 3.1s}
36. B@h4 {+6.64/23 9.6s} P@g5 {-4.88/20 3.0s} 37. Bxe6 {+8.05/20 9.7s}
gxh4 {-7.95/20 2.9s} 38. Bxa2 {+10.78/20 9.0s} R@f6 {-9.58/17 2.8s}
39. R@f7+ {+11.36/28 8.9s} Rxf7 {-12.25/23 2.8s} 40. gxf7 {+12.24/26 8.9s}
B@d5 {-11.03/15 2.6s} 41. Bxd5 {+13.23/22 9.0s} Qxd5 {-11.07/16 2.9s}
42. B@g6 {+19.67/20 7.2s} Qxf7 {-16.84/13 1.8s} 43. Bxf7 {+19.11/21 7.6s}
Kxf7 {-18.40/17 2.5s} 44. N@g5+ {+28.67/21 6.7s} hxg5 {-28.15/12 1.2s}
45. Nxg5+ {+32.81/16 3.9s} Kg6 {-31.23/10 1.1s} 46. Q@f7+ {+34.39/19 2.7s}
Kxg5 {-38.14/6 0.61s} 47. R@g6# {+M1/20 2.1s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "64"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.66/17 2.3s} Bb7 {-1.81/25 7.8s}
3. Nc3 {+1.97/17 2.4s} e6 {-1.87/25 8.1s} 4. Bd3 {+2.29/16 2.4s}
Nc6 {-1.62/21 7.7s} 5. Nge2 {+1.73/18 2.4s} Nce7 {-1.06/23 8.0s}
6. O-O {+1.15/17 2.4s} Ng6 {-1.09/21 7.9s} 7. f3 {+1.44/18 2.4s}
a6 {-1.06/19 7.9s} 8. Be3 {+0.83/15 2.4s} h5 {-0.46/20 8.0s}
9. e5 {+0.87/17 2.4s} Nh4 {-0.51/21 8.3s} 10. Nf4 {+0.45/20 2.5s}
g5 {-0.14/24 8.4s} 11. Nh3 {+0.39/18 2.6s} Nxg2 {+0.66/27 9.2s}
12. Kxg2 {-0.79/21 2.7s} g4 {+0.61/25 8.9s} 13. Ng5 {-0.67/18 2.6s}
Bh6 {+0.84/32 9.0s} 14. N@e4 {-0.61/19 2.7s} Bxg5 {+1.01/24 9.0s}
15. Bxg5 {-0.92/22 2.8s} Qxg5 {+0.57/28 9.2s} 16. Nxg5 {-0.86/27 2.9s}
N@e3+ {+0.39/26 9.0s} 17. Kg1 {-0.85/19 2.7s} Nxd1 {+0.33/27 9.2s}
18. Nxd1 {+0.30/23 2.8s} gxf3 {-0.01/25 8.7s} 19. B@h3 {+1.05/15 2.6s}
Q@g7 {+2.45/22 9.2s} 20. Q@f4 {-1.76/16 2.7s} P@e2 {+2.64/21 8.9s}
21. Re1 {-1.64/17 2.8s} B@h6 {+3.35/28 9.2s} 22. Qxf7+ {-1.39/22 2.9s}
Qxf7 {+3.88/32 9.3s} 23. Nxf7 {-2.33/23 2.9s} Q@h1+ {+8.28/31 8.4s}
24. Kxh1 {-6.56/20 2.5s} f2+ {+9.60/25 8.2s} 25. P@e4 {-8.31/19 2.5s}
fxe1=Q+ {+9.09/24 8.3s} 26. N@g1 {-7.57/17 2.5s} R@g7 {+12.76/23 6.4s}
27. Q@f2 {-7.58/18 2.2s} Qxg1+ {+13.43/23 7.1s} 28. Qxg1 {-9.86/1 0.003s}
Rxg1+ {+15.68/24 5.4s} 29. Kxg1 {-10.24/1 0.002s} N@f3+ {+17.95/20 5.7s}
30. Kf2 {-17.87/14 1.4s} e1=Q+ {+29.08/16 3.7s} 31. Kxf3 {-27.05/12 0.97s}
Q@f4+ {+30.88/13 2.8s} 32. Kg2 {-29.83/1 0.002s}
P@f3# {+M1/10 1.9s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.84/25 7.8s} Bb7 {-1.75/18 2.3s}
3. Nc3 {+1.94/25 8.1s} e6 {-1.94/17 2.4s} 4. Bd3 {+2.11/21 7.8s}
Nf6 {-2.21/15 2.3s} 5. Nge2 {+2.02/22 8.1s} h5 {-1.02/16 2.4s}
6. O-O {+1.16/20 7.9s} h4 {-1.27/18 2.5s} 7. h3 {+1.32/21 8.2s}
Nh5 {-0.86/16 2.4s} 8. Nf4 {+1.97/24 8.6s} Nxf4 {-2.01/21 2.6s}
9. Bxf4 {+2.00/29 8.7s} N@g6 {-1.66/19 2.5s} 10. Bh2 {+1.94/21 8.4s}
Nc6 {-1.46/19 2.6s} 11. Nb5 {+1.92/31 8.8s} Rc8 {-1.54/18 2.6s}
12. e5 {+1.86/30 8.7s} a6 {-1.46/22 2.6s} 13. Nxc7+ {+1.49/28 9.4s}
Rxc7 {-1.84/28 2.8s} 14. N@d6+ {+1.82/27 9.3s} Bxd6 {-1.44/23 3.0s}
15. exd6 {+2.52/34 9.4s} N@f4 {-0.99/19 2.9s} 16. Bxg6 {+2.90/25 9.3s}
N@e2+ {-2.06/20 2.8s} 17. Qxe2 {+2.33/30 9.4s} Nxe2+ {-2.85/22 2.8s}
18. Kh1 {+2.69/1 0.014s} Qg5 {-2.13/24 2.8s} 19. B@e4 {+4.86/22 9.0s}
fxg6 {-3.60/19 2.8s} 20. dxc7 {+4.76/25 8.8s} B@f4 {-3.75/18 2.7s}
21. N@f3 {+4.07/25 9.0s} Qf6 {-4.45/16 2.7s} 22. P@e5 {+8.93/18 8.8s}
Bxh2 {-7.50/15 2.7s} 23. exf6 {+9.26/20 8.5s} gxf6 {-8.32/14 2.6s}
24. Bxc6 {+11.46/26 7.4s} Bxc7 {-9.63/17 2.3s} 25. Q@g7 {+13.59/24 6.9s}
B@f7 {-10.03/17 2.2s} 26. Qxh8+ {+14.14/21 6.9s} Ke7 {-13.20/19 2.1s}
27. Bxb7 {+21.91/16 5.9s} Q@g8 {-17.18/13 1.9s} 28. Qxg8 {+26.30/16 5.0s}
Bxg8 {-24.31/13 1.2s} 29. N@c8+ {+39.55/13 3.5s} Kf7 {-40.05/6 0.66s}
30. Q@e7# {+M1/11 2.3s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.93/18 2.3s}
e6 {-1.91/24 7.8s} 4. Bd3 {+2.26/16 2.4s} Nc6 {-1.52/22 8.0s}
5. Nge2 {+1.74/18 2.4s} Nce7 {-1.07/21 8.0s} 6. O-O {+0.92/19 2.5s}
Ng6 {-1.15/21 8.1s} 7. f4 {+0.71/16 2.4s} Nf6 {-0.43/24 8.4s}
8. f5 {0.00/18 2.5s} Nh4 {-0.49/25 8.7s} 9. Nf4 {+0.84/21 2.6s}
exf5 {-0.80/24 8.5s} 10. Qe2 {+0.91/22 2.7s} P@g4 {+0.43/28 8.7s}
11. exf5+ {-0.18/19 2.6s} Qe7 {+0.24/28 9.1s} 12. P@e6 {-0.48/25 2.7s}
Nxg2 {+0.22/28 8.8s} 13. Nxg2 {-0.65/22 2.7s} P@f3 {0.00/30 9.1s}
14. exf7+ {+0.36/25 2.9s} Kd8 {-0.08/25 9.0s} 15. Qxe7+ {-0.02/23 2.7s}
Bxe7 {-0.22/27 9.0s} 16. Nh4 {+0.11/27 2.8s} Q@g2+ {+0.48/26 8.7s}
17. Nxg2 {-0.88/1 0.004s} fxg2 {+0.58/28 9.1s} 18. d5 {+0.30/21 2.8s}
gxf1=Q+ {+0.27/23 8.9s} 19. Kxf1 {+0.72/19 2.7s} R@h1+ {+0.47/24 9.1s}
20. N@g1 {-0.71/18 2.7s} N@h3 {+0.35/24 9.0s} 21. Be3 {+0.07/21 2.8s}
Nxg1 {+0.26/25 9.1s} 22. Bxg1 {-0.37/21 2.9s} N@h3 {+0.51/20 8.9s}
23. Q@g2 {0.00/19 2.8s} Rxg1+ {+0.72/33 9.5s} 24. Qxg1 {-0.33/26 2.9s}
Nxg1 {+0.48/31 9.2s} 25. R@g8+ {+0.36/19 2.8s} Rxg8 {+0.95/27 9.2s}
26. fxg8=Q+ {-0.23/28 2.9s} R@e8 {+1.92/22 9.1s} 27. N@f7+ {-0.94/20 2.8s}
Kc8 {+2.14/1 0.004s} 28. Qxe8+ {-1.75/19 2.8s} Nxe8 {+2.41/20 8.6s}
29. Q@f2 {-1.20/16 2.7s} P@g2+ {+3.68/25 9.0s} 30. Qxg2 {-3.31/24 2.7s}
B@h3 {+4.87/23 8.3s} 31. Be4 {-2.85/22 2.7s} Q@f4+ {+5.33/21 8.8s}
32. R@f2 {-3.18/21 2.9s} Bxg2+ {+9.80/29 6.4s} 33. Bxg2 {-3.99/19 2.7s}
Qxf2+ {+7.82/27 7.1s} 34. Kxf2 {-3.96/1 0.003s} Nh3+ {+11.25/25 5.5s}
35. Bxh3 {-8.31/16 1.6s} Bc5+ {+11.56/23 6.3s} 36. P@e3 {-11.71/15 2.1s}
Q@f3+ {+22.12/14 2.8s} 37. Ke1 {-18.81/9 0.91s} Qxe3+ {+23.18/11 2.9s}
38. R@e2 {-20.05/7 0.99s} P@f2+ {+40.08/10 2.1s} 39. Kd1 {-40.03/4 0.49s}
R@e1+ {+42.82/3 1.9s} 40. Rxe1 {-17.32/1 0.014s}
fxe1=Q# {+M1/5 1.6s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "41"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.94/25 7.7s}
e6 {-1.88/17 2.4s} 4. Bd3 {+2.00/25 8.1s} Nf6 {-2.22/18 2.4s}
5. Nge2 {+2.05/25 8.0s} Be7 {-2.44/14 2.3s} 6. O-O {+1.92/24 8.3s}
d6 {-1.71/20 2.5s} 7. f4 {+1.84/24 8.1s} Nbd7 {-1.82/21 2.5s}
8. f5 {+2.03/26 8.5s} e5 {-2.01/21 2.6s} 9. dxe5 {+3.28/29 8.4s}
Nxe5 {-2.71/21 2.6s} 10. Nf4 {+3.03/31 9.0s} O-O {-3.88/25 2.6s}
11. P@e6 {+2.92/28 8.7s} fxe6 {-3.93/24 2.6s} 12. Nxe6 {+2.85/28 9.1s}
Nfg4 {-1.90/23 2.7s} 13. Nxd8 {+2.63/27 8.7s} Bxd8 {-1.09/27 2.7s}
14. Bc4+ {+5.50/32 8.6s} P@f7 {-5.41/19 2.4s} 15. P@g6 {+6.61/21 8.3s}
Nxc4 {-6.66/17 2.5s} 16. gxf7+ {+9.51/20 8.1s} Rxf7 {-8.17/17 2.6s}
17. Q@e8+ {+13.92/20 6.7s} B@f8 {-15.14/16 1.7s} 18. Qxg4 {+15.44/22 6.2s}
N@f6 {-19.49/15 1.9s} 19. N@h6+ {+37.96/13 2.9s} Kh8 {-32.40/1 0.002s}
20. Nxf7+ {+44.94/11 2.7s} Kg8 {-37.86/1 0.002s}
21. R@h8# {+M1/9 2.0s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "1-0"]
[PlyCount "85"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {-1.56/23 7.4s}
4. Be3 {+1.87/22 2.3s} Nf6 {-1.62/27 8.3s} 5. Nd2 {+1.61/22 2.6s}
h5 {-1.20/22 8.1s} 6. Nh3 {+1.30/20 2.4s} Ng4 {-1.51/21 8.2s}
7. O-O {+1.33/20 2.6s} Nc6 {-1.44/19 8.1s} 8. Nf3 {+1.99/16 2.5s}
Bd6 {-1.06/22 8.6s} 9. c3 {+1.52/16 2.6s} Qe7 {-1.10/23 8.5s}
10. Bg5 {+1.51/19 2.5s} f6 {-2.12/20 8.5s} 11. Bf4 {+2.16/18 2.6s}
g5 {-1.85/24 8.5s} 12. Bxd6 {+1.90/21 2.7s} cxd6 {-2.34/24 8.9s}
13. B@g6+ {+2.27/21 2.7s} Kd8 {-1.95/23 8.8s} 14. d5 {+2.48/19 2.7s}
Nce5 {-1.81/25 9.2s} 15. Nxe5 {+1.80/20 2.9s} Nxe5 {-1.65/23 8.9s}
16. Bxh5 {+2.11/18 2.7s} B@e8 {-1.60/20 8.9s} 17. Bxe8 {+1.04/19 2.8s}
Rxh3 {-0.92/22 9.1s} 18. gxh3 {+0.93/19 2.8s} Qxe8 {-1.59/24 9.0s}
19. P@g2 {+0.18/19 2.8s} N@f4 {-0.40/26 9.1s} 20. dxe6 {+0.43/19 2.7s}
dxe6 {-0.94/27 9.1s} 21. Bb5 {+2.46/20 2.7s} Qe7 {-1.29/22 8.8s}
22. R@g8+ {+1.85/20 2.8s} B@f8 {-1.53/24 9.2s} 23. P@g7 {+0.82/22 2.9s}
Nxh3+ {-0.57/29 9.4s} 24. Kh1 {+0.87/23 2.8s} Kc7 {-1.40/30 9.5s}
25. gxf8=Q {+0.83/28 3.0s} Rxf8 {-1.09/27 9.1s} 26. Rxf8 {+0.57/19 2.7s}
Qxf8 {-1.95/29 9.0s} 27. B@g3 {+1.21/25 2.9s} P@f3 {-1.66/23 8.8s}
28. Qxf3 {+2.06/20 2.9s} P@g4 {-6.02/25 7.3s} 29. N@e8+ {+8.20/21 1.8s}
Qxe8 {-10.35/16 5.3s} 30. Bxe8 {+7.28/15 1.7s} R@d7 {-9.72/18 6.9s}
31. Bxd7 {+13.88/17 2.0s} Nxd7 {-10.47/19 7.4s} 32. Bxd6+ {+9.70/18 3.0s}
Kxd6 {-11.28/17 8.6s} 33. Rad1+ {+10.35/15 2.8s} B@d5 {-10.12/16 8.9s}
34. Qxg4 {+9.05/12 2.9s} B@f5 {-8.37/18 9.5s} 35. Qg3+ {+10.16/16 3.0s}
e5 {-9.00/18 9.2s} 36. exd5 {+11.00/15 2.8s} N@e4 {-10.93/21 9.1s}
37. B@f8+ {+13.03/16 2.8s} Nxf8 {-13.90/17 7.0s} 38. Q@d8+ {+18.83/13 2.0s}
Kc5 {-14.68/17 5.0s} 39. B@b4+ {+17.24/15 2.1s} Kb5 {-19.23/16 4.5s}
40. a4+ {+14.63/14 1.6s} Kc4 {-15.28/15 5.2s} 41. Qd3+ {+21.10/13 1.5s}
Kb3 {-20.95/1 0.003s} 42. R@a3+ {+28.94/7 0.85s} Kxb2 {-42.53/1 0.002s}
43. Rb1# {+M1/6 0.50s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "35"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "77"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} Nf6 {-1.52/16 2.3s}
4. Nc3 {+1.93/25 7.9s} e6 {-2.09/20 2.4s} 5. Nh3 {+2.17/24 8.4s}
Nc6 {-1.57/22 2.5s} 6. Be3 {+1.52/23 8.2s} Nb4 {-1.90/20 2.5s}
7. f3 {+2.15/26 8.5s} Nxd3+ {-2.37/19 2.5s} 8. cxd3 {+1.57/23 8.4s}
Be7 {-2.43/16 2.5s} 9. O-O {+1.96/23 8.3s} O-O {-2.31/14 2.5s}
10. Ne2 {+2.37/18 8.1s} Nh5 {-1.67/14 2.5s} 11. N@g3 {+2.31/18 8.3s}
Nxg3 {-2.27/17 2.6s} 12. Nxg3 {+2.45/18 8.2s} B@g6 {-1.92/15 2.5s}
13. N@h5 {+2.47/23 8.5s} f5 {-2.16/19 2.5s} 14. Nxg7 {+2.33/25 8.5s}
Kxg7 {-2.29/18 2.7s} 15. exf5 {+2.50/24 8.9s} exf5 {-2.53/22 2.7s}
16. P@h5 {+2.51/21 8.6s} Be8 {-2.08/17 2.7s} 17. P@e4 {+2.63/23 8.9s}
P@e6 {-2.17/22 2.7s} 18. exf5 {+1.94/25 8.8s} exf5 {-1.77/18 2.6s}
19. P@e4 {+2.41/27 8.7s} P@e6 {-1.76/22 2.5s} 20. Qd2 {+2.46/25 8.5s}
N@h4 {-1.83/24 2.9s} 21. Bh6+ {+2.60/25 9.2s} Kg8 {-1.98/24 2.8s}
22. Rae1 {+2.87/22 9.2s} fxe4 {-3.03/18 2.9s} 23. fxe4 {+4.03/22 9.4s}
P@f5 {-1.49/20 2.9s} 24. Bxf8 {+4.03/24 9.5s} Bxf8 {-3.29/19 3.0s}
25. R@g5+ {+4.68/28 9.9s} B@g7 {-4.47/16 2.8s} 26. P@h6 {+5.69/23 9.6s}
Bg6 {-3.42/17 2.9s} 27. hxg6 {+6.11/23 10.0s} hxg6 {-4.89/20 3.0s}
28. hxg7 {+5.77/20 9.9s} Bxg7 {-4.69/17 3.0s} 29. Rxg6 {+7.19/20 9.6s}
Nxg6 {-6.72/16 3.0s} 30. B@h5 {+8.27/18 9.6s} P@h7 {-7.66/15 3.0s}
31. exf5 {+9.26/18 9.5s} Bxd4+ {-9.05/16 2.9s} 32. P@e3 {+8.63/18 9.5s}
exf5 {-9.42/15 2.9s} 33. exd4 {+9.99/22 9.6s} Bxg2 {-8.74/16 2.9s}
34. Qxg2 {+11.15/18 9.1s} N@h4 {-10.16/15 2.9s} 35. Bxg6 {+13.67/18 8.8s}
hxg6 {-11.66/15 2.6s} 36. P@e7 {+17.60/17 8.7s} Qe8 {-20.79/14 2.5s}
37. N@f6+ {+23.25/16 6.3s} Kf7 {-21.72/13 2.0s} 38. Nxe8 {+25.66/16 5.4s}
Nxg2 {-39.52/12 1.5s} 39. Q@f8# {+M1/8 2.2s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "35"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "56"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {+1.89/22 2.3s} Nf6 {-1.62/26 8.0s} 5. Nd2 {+1.59/22 2.5s}
Nc6 {-1.38/25 8.3s} 6. c3 {+1.36/18 2.5s} h5 {-0.96/22 8.2s}
7. Ngf3 {+1.00/17 2.4s} Ng4 {-1.09/23 8.1s} 8. O-O {+1.08/17 2.5s}
h4 {-1.12/24 8.1s} 9. h3 {+1.36/18 2.6s} Nxe3 {-1.41/22 8.5s}
10. fxe3 {+1.30/17 2.5s} B@g3 {-1.37/18 8.2s} 11. Qe2 {+1.12/17 2.6s}
Bfd6 {-0.68/22 8.7s} 12. Nc4 {+1.11/16 2.6s} Qe7 {-0.83/22 8.6s}
13. Nxd6+ {+0.01/20 2.7s} Bxd6 {+0.93/25 9.2s} 14. e5 {-0.98/24 2.7s}
N@g3 {+0.92/24 9.3s} 15. Qf2 {-1.84/24 2.9s} Bxe5 {+2.18/30 9.5s}
16. dxe5 {-1.61/22 2.9s} Nxe5 {+1.98/33 9.7s} 17. Nxe5 {-2.70/27 3.0s}
P@h2+ {+1.42/37 11s} 18. Kxh2 {+1.78/1 0.013s} Nxf1+ {+2.14/31 9.9s}
19. Rxf1 {-4.36/22 2.8s} P@g3+ {+4.47/27 9.3s} 20. Kg1 {-3.99/20 2.8s}
gxf2+ {+4.28/25 9.2s} 21. Rxf2 {-3.87/16 2.8s} R@d1+ {+3.95/25 9.1s}
22. N@f1 {-4.16/21 2.9s} Rxd3 {+3.17/22 9.2s} 23. P@g6 {-3.13/19 2.8s}
B@g3 {+4.70/29 8.3s} 24. gxf7+ {-4.98/20 2.3s} Qxf7 {+14.06/20 6.0s}
25. Rxf7 {-10.55/13 1.9s} P@h2+ {+21.12/18 3.3s} 26. Nxh2 {-18.62/12 0.95s}
Bxh2+ {+21.47/11 3.1s} 27. Kxh2 {-18.79/10 1.0s} Q@g3+ {+30.20/9 2.1s}
28. Kg1 {-26.03/8 0.58s} Qxg2# {+M1/7 1.8s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "36"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Nc3 {+2.14/22 7.6s} Nf6 {-2.22/16 2.3s} 5. Nge2 {+2.03/22 8.1s}
d6 {-1.84/20 2.5s} 6. O-O {+1.82/23 8.2s} Nbd7 {-1.73/18 2.5s}
7. f4 {+1.98/28 8.5s} Be7 {-1.84/20 2.6s} 8. f5 {+2.23/26 8.3s}
e5 {-1.97/19 2.5s} 9. dxe5 {+3.33/29 8.8s} Nxe5 {-2.93/21 2.6s}
10. Nf4 {+3.76/27 8.5s} O-O {-3.68/18 2.5s} 11. P@e6 {+2.91/29 8.9s}
fxe6 {-3.67/24 2.7s} 12. Nxe6 {+3.08/27 8.9s} Qd7 {-3.25/22 2.7s}
13. P@h6 {+2.66/26 8.9s} gxh6 {-2.41/25 2.8s} 14. Bxh6 {+2.58/24 9.1s}
P@f7 {-1.61/23 2.7s} 15. Nxf8 {+2.67/24 9.1s} Bxf8 {-2.07/20 2.8s}
16. Bxf8 {+2.62/22 9.0s} Rxf8 {-2.08/19 2.7s} 17. B@h4 {+2.91/27 9.1s}
P@g7 {-3.10/20 2.8s} 18. Bxf6 {+2.94/25 9.1s} gxf6 {-3.28/19 2.8s}
19. R@g3+ {+3.75/27 9.2s} P@g6 {-2.96/15 2.6s} 20. P@g7 {+3.78/21 8.9s}
Re8 {-3.29/18 2.8s} 21. Nd5 {+3.11/24 9.1s} B@d8 {-2.87/19 2.8s}
22. fxg6 {+2.82/26 9.2s} fxg6 {-2.86/19 2.9s} 23. Nxf6+ {+3.55/25 9.4s}
Bxf6 {-3.34/24 3.0s} 24. Rxf6 {+3.70/25 9.2s} B@d4+ {-3.22/22 2.9s}
25. P@f2 {+4.88/25 9.2s} P@h4 {-3.74/17 2.7s} 26. B@f8 {+8.38/23 7.9s}
N@h6 {-6.92/14 2.1s} 27. Rgxg6 {+6.88/21 8.4s} N@g4 {-4.64/16 2.7s}
28. Rxh6 {+7.90/22 8.0s} Nxh6 {-7.42/18 2.6s} 29. Rxh6 {+9.55/21 7.8s}
Bxf2+ {-9.06/18 2.5s} 30. Kh1 {+15.51/20 6.9s} Rxf8 {-14.64/18 2.1s}
31. gxf8=Q+ {+15.96/19 7.2s} Kxf8 {-10.40/1 0.014s} 32. N@e6+ {+21.15/17 5.8s}
Ke7 {-21.36/14 2.0s} 33. N@f5+ {+30.10/13 4.3s} Ke8 {-53.71/12 0.73s}
34. R@f8# {+M1/11 2.2s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "36"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "92"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.59/26 7.8s} 5. Nd2 {+1.57/22 2.5s} Nc6 {-1.40/25 8.4s}
6. c3 {+1.48/18 2.5s} e5 {-1.21/25 8.4s} 7. d5 {+1.44/19 2.6s}
Ne7 {-1.25/26 9.0s} 8. Ngf3 {+1.68/23 2.7s} Nexd5 {-1.15/23 8.7s}
9. exd5 {+1.31/22 2.8s} Nxd5 {-1.27/23 9.0s} 10. Nxe5 {+1.07/20 2.8s}
Nxe3 {-1.25/21 8.8s} 11. fxe3 {+1.15/18 2.8s} Bxg2 {-1.32/22 8.7s}
12. Rg1 {+1.26/18 2.7s} B@d5 {-0.45/25 8.9s} 13. N@f4 {+0.63/19 2.8s}
Bd6 {-0.99/24 8.9s} 14. Rxg2 {+1.67/21 2.8s} Bxg2 {-1.52/23 8.9s}
15. Nxf7 {+1.81/21 2.8s} Qe7 {-1.40/27 9.1s} 16. Nxd6+ {+0.84/16 2.7s}
cxd6 {-1.56/27 9.1s} 17. N@f5 {+2.32/23 2.9s} P@f2+ {-1.01/31 9.7s}
18. Kxf2 {+1.38/27 3.0s} N@h3+ {-0.86/28 9.4s} 19. Nxh3 {+1.29/25 2.8s}
Bxh3 {-1.21/27 9.6s} 20. Qh5+ {+1.32/25 3.0s} P@g6 {-1.31/19 9.2s}
21. Qxh3 {+0.86/16 2.8s} N@g5 {-1.14/24 9.3s} 22. Qg3 {+1.30/20 2.8s}
gxf5 {-1.13/26 9.3s} 23. N@d5 {+1.69/20 2.9s} N@h3+ {-1.01/27 9.5s}
24. Ke2 {+1.29/21 2.9s} f4 {-0.42/22 9.3s} 25. B@h5+ {+0.98/16 2.9s}
P@g6 {-0.28/24 9.5s} 26. Nxf4 {+0.63/20 3.0s} Nxf4+ {-0.42/23 9.4s}
27. Qxf4 {+0.66/18 2.9s} N@d5 {-0.27/23 9.6s} 28. Qd4 {+0.34/18 2.9s}
Nxe3 {-0.31/21 9.4s} 29. B@e4 {+0.62/14 2.9s} O-O {+0.03/20 9.5s}
30. Qxe3 {+0.01/15 2.9s} Nxe4 {+0.83/23 9.5s} 31. B@d5+ {-0.53/18 2.9s}
Kh8 {+1.41/26 9.7s} 32. B3xe4 {-0.94/20 3.0s} B@g5 {+2.32/21 9.8s}
33. P@f4 {-1.81/20 3.0s} Bxf4 {+2.21/23 9.9s} 34. Qxf4 {-2.13/18 3.1s}
Rxf4 {+2.40/22 9.8s} 35. B@e3 {-2.19/17 3.0s} P@d3+ {+4.98/23 9.4s}
36. Kxd3 {-4.09/20 2.9s} Rxe4 {+5.09/21 9.2s} 37. Nxe4 {-4.05/17 2.9s}
P@c4+ {+8.10/21 8.8s} 38. Ke2 {-4.64/17 2.7s} B@d3+ {+7.95/22 9.4s}
39. Kf2 {-5.88/16 2.8s} R@f5+ {+10.08/23 9.4s} 40. N@f4 {-9.15/18 2.9s}
Bxe4 {+11.85/19 9.0s} 41. Bxe4 {-9.94/14 2.8s} Qxe4 {+12.70/17 8.8s}
42. B@f3 {-11.11/13 2.9s} Rxf4 {+12.79/16 8.8s} 43. Bxf4 {-19.41/13 2.7s}
N@d3+ {+22.48/22 5.7s} 44. Kg2 {-22.35/16 1.7s} Q@f2+ {+26.54/21 5.0s}
45. Kh1 {-25.57/12 1.3s} B@g2+ {+57.20/16 2.6s} 46. Bxg2 {-42.90/1 0.001s}
Qexg2# {+M1/7 1.7s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "37"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.49/21 2.4s} 5. Nd2 {+1.60/26 8.1s} c5 {-1.14/19 2.6s}
6. dxc5 {+2.35/23 8.3s} bxc5 {-2.20/19 2.5s} 7. Ngf3 {+2.43/23 8.1s}
d6 {-1.77/20 2.5s} 8. Bb5+ {+2.92/23 8.4s} P@d7 {-2.23/19 2.6s}
9. Bd3 {+2.89/22 8.3s} Nc6 {-3.15/18 2.6s} 10. O-O {+2.71/23 8.4s}
Be7 {-2.94/16 2.5s} 11. Nc4 {+3.45/23 8.1s} O-O {-3.19/22 2.6s}
12. P@h6 {+2.68/26 8.9s} gxh6 {-3.06/25 2.7s} 13. Bxh6 {+2.79/26 8.9s}
Nd4 {-1.76/23 2.8s} 14. Nxd4 {+2.25/29 9.3s} cxd4 {-2.13/20 2.8s}
15. P@e5 {+2.50/24 9.1s} dxe5 {-3.30/19 2.8s} 16. Nxe5 {+3.05/32 9.4s}
P@d6 {-1.97/17 2.7s} 17. P@g5 {+3.53/30 9.4s} dxe5 {-3.43/29 2.9s}
18. gxf6 {+3.25/30 9.6s} Bxf6 {-3.74/28 2.9s} 19. N@g4 {+3.44/27 9.3s}
P@g7 {-3.81/25 2.8s} 20. N@h5 {+3.48/30 9.6s} P@e7 {-3.15/28 3.0s}
21. Ngxf6+ {+3.54/28 9.4s} gxf6 {-2.37/19 2.8s} 22. B@g7 {+3.80/28 9.0s}
Re8 {-3.09/25 2.9s} 23. f4 {+4.23/25 8.9s} exf4 {-3.90/21 2.7s}
24. Bxf4 {+4.39/21 8.9s} N@g6 {-3.49/20 2.7s} 25. P@c7 {+6.43/22 8.0s}
Qc8 {-5.87/20 2.5s} 26. Bfh6 {+7.18/23 7.9s} P@f2+ {-5.93/16 2.2s}
27. Rxf2 {+5.16/23 7.9s} Qxc7 {-5.60/19 2.3s} 28. Rxf6 {+5.95/27 7.9s}
P@f3 {-4.20/16 2.1s} 29. Rxg6 {+15.66/17 5.1s} fxg6 {-14.45/10 1.6s}
30. P@f7+ {+22.29/17 3.9s} Kxf7 {-11.91/1 0.014s} 31. N@g5+ {+32.74/15 2.7s}
Kg8 {-36.64/1 0.002s} 32. P@f7# {+M1/9 1.7s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "37"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "32"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.21/25 7.7s} 2. Bb2 {-0.30/23 2.4s} Nc6 {+0.13/29 8.2s}
3. e3 {-0.23/23 2.5s} d5 {+0.10/27 8.0s} 4. Bb5 {-0.38/21 2.4s}
Qg5 {+0.75/25 8.5s} 5. Qf3 {-0.39/18 2.5s} Nf6 {+0.66/21 8.3s}
6. Qg3 {-0.17/17 2.5s} Qxg3 {+1.19/24 9.1s} 7. hxg3 {-0.53/18 2.7s}
a6 {+1.63/22 8.7s} 8. Bxc6+ {-1.63/20 2.8s} bxc6 {+1.49/26 9.0s}
9. Bxe5 {-1.55/15 2.7s} Q@c1+ {+1.79/23 8.6s} 10. N@d1 {-1.41/17 2.7s}
Qxc2 {+1.29/25 8.7s} 11. Bxc7 {-1.10/17 2.7s} Bg4 {+1.35/25 8.4s}
12. P@f3 {-1.58/22 2.5s} B@d3 {+2.59/27 7.9s} 13. Q@e5+ {-1.54/23 2.4s}
Be6 {+3.42/23 7.0s} 14. Nbc3 {-3.64/21 2.0s} P@b2 {+5.86/26 8.1s}
15. P@b7 {-6.71/17 1.7s} Qxd1+ {+32.15/21 3.4s} 16. Rxd1 {-22.21/8 0.69s}
N@c2# {+M1/3 1.6s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "38"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.45/23 2.3s} 2. Bb2 {-0.18/25 7.9s} Nc6 {+0.23/23 2.4s}
3. e3 {-0.21/28 8.5s} d5 {+0.46/21 2.4s} 4. Bb5 {-0.13/26 8.4s}
Bd6 {+0.16/22 2.6s} 5. Nf3 {+0.01/30 9.1s} Qe7 {+0.49/19 2.5s}
6. Nc3 {+0.40/29 8.9s} Nf6 {-0.20/23 2.8s} 7. d4 {+0.58/27 9.2s}
e4 {-0.17/21 2.8s} 8. Ne5 {+0.40/25 9.1s} Bd7 {-0.38/23 2.8s}
9. Nxd7 {+0.89/24 8.8s} Nxd7 {-0.21/21 2.7s} 10. B@h3 {+0.99/23 8.6s}
O-O {-0.92/19 2.6s} 11. Bxd7 {+0.95/30 8.9s} N@h4 {-1.53/19 2.6s}
12. Qg4 {+1.63/27 8.9s} f5 {-0.93/21 2.8s} 13. Bxf5 {+2.18/25 9.7s}
Rxf5 {-1.40/24 2.8s} 14. N@h6+ {+2.18/23 9.2s} Kh8 {-1.55/20 3.0s}
15. Nxf5 {+2.44/22 9.0s} Nxf5 {-1.83/20 2.9s} 16. Nxd5 {+2.42/19 9.1s}
Qf7 {-1.40/17 2.8s} 17. P@f6 {+3.53/22 9.1s} N@h6 {-3.31/17 2.8s}
18. fxg7+ {+3.45/22 9.0s} Nxg7 {-3.18/19 2.7s} 19. Qg5 {+3.28/23 9.2s}
Nb4 {-3.37/18 2.8s} 20. P@f6 {+3.19/23 9.2s} Rg8 {-2.44/16 2.8s}
21. Qxh6 {+5.58/30 8.7s} Nxc2+ {-3.45/24 2.8s} 22. Kd2 {+5.57/28 8.6s}
Nxa1 {-3.37/22 2.7s} 23. N@g5 {+6.58/30 8.6s} R@c2+ {-6.11/25 2.5s}
24. Kd1 {+8.92/25 7.1s} B@h5+ {-4.96/23 2.6s} 25. P@e2 {+12.02/28 5.9s}
Qg6 {-8.13/21 1.9s} 26. fxg7+ {+13.37/21 5.4s} Rxg7 {-11.79/15 1.7s}
27. R@d8+ {+22.61/22 3.6s} Rg8 {-20.81/11 0.96s} 28. N@f7+ {+25.79/12 2.8s}
Qxf7 {-11.53/1 0.014s} 29. Nxf7+ {+33.18/8 2.1s} Bxf7 {-12.85/1 0.014s}
30. Q@g7# {+M1/5 1.8s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "38"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "74"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.46/22 2.4s}
d5 {+0.14/25 7.9s} 4. Bb5 {-0.17/22 2.6s} Bd6 {-0.05/25 8.4s}
5. Nf3 {-0.16/20 2.6s} Qe7 {+0.09/26 8.8s} 6. Nc3 {+0.25/24 2.8s}
Nf6 {-0.33/28 9.3s} 7. d4 {+0.35/22 2.8s} e4 {-0.32/26 9.2s}
8. Ne5 {+0.44/25 2.9s} O-O {-0.42/26 9.1s} 9. Bxc6 {+0.27/23 2.8s}
bxc6 {-0.42/26 9.2s} 10. Nxc6 {+0.41/22 2.9s} Bg4 {-0.41/27 9.0s}
11. Nxe7+ {+0.27/18 2.7s} Bxe7 {-0.34/21 9.1s} 12. P@h6 {+0.67/21 2.8s}
gxh6 {-0.93/27 9.0s} 13. Qxg4+ {+0.54/16 2.7s} Nxg4 {-1.02/23 8.9s}
14. B@g7 {+1.33/17 2.8s} N@g6 {-1.13/24 8.7s} 15. Nxd5 {+1.77/17 2.7s}
B@b4+ {-1.07/25 8.6s} 16. c3 {+0.90/24 2.7s} P@f3 {-0.53/26 8.8s}
17. gxf3 {+0.29/20 2.7s} exf3 {-0.34/24 8.8s} 18. O-O-O {+0.49/25 2.8s}
P@a3 {-0.90/26 9.0s} 19. Ba1 {+1.62/18 2.7s} Q@c6 {-1.12/21 8.8s}
20. Nxe7+ {+0.89/18 2.7s} Bxe7 {-0.11/26 9.2s} 21. N@f5 {+0.72/20 2.8s}
Bf6 {-0.01/25 9.3s} 22. Bxf6 {+0.29/18 2.8s} Qxf6 {+0.02/28 9.5s}
23. B@e5 {+0.24/20 2.9s} N4xe5 {+0.85/26 9.4s} 24. dxe5 {-0.35/22 2.9s}
Nxe5 {+1.16/25 9.6s} 25. P@g7 {-0.94/19 2.9s} P@b2+ {+3.24/28 8.8s}
26. Bxb2 {-1.79/23 2.7s} axb2+ {+5.05/29 7.6s} 27. Kxb2 {-3.00/24 2.6s}
N@c4+ {+4.75/25 7.8s} 28. bxc4 {-4.08/19 2.4s} Nxc4+ {+6.86/21 5.8s}
29. Kb3 {-3.81/21 2.5s} B@a4+ {+6.07/20 6.9s} 30. Kxa4 {-4.27/17 2.4s}
Qa6+ {+9.36/18 4.5s} 31. B@a5 {-4.11/17 2.1s} B@b5+ {+13.50/16 4.7s}
32. Kb4 {-11.05/15 1.4s} Qxa5+ {+17.07/16 3.3s} 33. Kc5 {-13.60/12 0.97s}
B@b6+ {+18.30/13 3.3s} 34. Kd5 {-5.18/1 0.014s} Bc6+ {+20.22/9 2.2s}
35. Kxc6 {-15.22/8 0.81s} Qc5+ {+23.15/7 2.5s} 36. Kb7 {-21.75/6 0.58s}
Rfb8+ {+40.14/5 1.9s} 37. Ka6 {-7.83/1 0.015s} Qa5# {+M1/6 1.6s, Black mates}
0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "39"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "61"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.13/25 8.0s}
d5 {+0.38/21 2.4s} 4. Bb5 {-0.21/28 8.6s} Bd6 {+0.14/22 2.7s}
5. Nf3 {+0.04/26 8.8s} Qe7 {+0.44/21 2.5s} 6. Nc3 {+0.39/29 9.2s}
Nf6 {-0.22/23 2.8s} 7. d4 {+0.38/27 9.1s} e4 {-0.15/21 2.7s}
8. Ne5 {+0.60/27 9.3s} Bd7 {-0.39/23 2.8s} 9. Nxd7 {+0.66/23 8.9s}
Nxd7 {-0.17/21 2.7s} 10. B@h3 {+0.94/24 8.6s} O-O {-0.81/19 2.6s}
11. Bxd7 {+1.14/29 8.7s} N@h4 {-1.47/19 2.6s} 12. Qg4 {+1.64/26 9.1s}
f5 {-1.04/21 2.8s} 13. Bxf5 {+1.79/25 9.2s} Rxf5 {-1.34/20 2.9s}
14. N@h6+ {+2.58/25 9.6s} Kh8 {-1.51/22 3.0s} 15. Nxf5 {+2.16/22 9.3s}
Nxf5 {-1.52/18 2.9s} 16. Nxd5 {+2.90/23 9.1s} Qf7 {-2.00/17 2.8s}
17. P@f6 {+3.70/20 9.1s} N@h6 {-3.17/16 2.7s} 18. fxg7+ {+3.21/23 9.4s}
Nxg7 {-3.56/17 2.9s} 19. Qg5 {+3.95/20 8.8s} P@d2+ {-4.27/13 2.7s}
20. Kxd2 {+5.02/23 9.0s} Qxf2+ {-4.68/17 2.7s} 21. R@e2 {+5.56/22 8.7s}
Qf5 {-4.25/16 2.7s} 22. Qxh6 {+6.72/20 8.8s} B@g5 {-5.54/18 2.7s}
23. Qxg5 {+12.69/21 8.9s} Qxg5 {-14.81/18 2.8s} 24. N@f7+ {+17.06/24 8.1s}
Kg8 {-12.89/1 0.015s} 25. Nxg5 {+16.86/17 8.1s} Q@a5+ {-14.48/16 2.6s}
26. B@c3 {+19.20/20 7.1s} Qxb5 {-19.50/15 2.2s} 27. P@f7+ {+22.53/18 4.5s}
Kh8 {-19.95/12 1.3s} 28. Q@g8+ {+33.13/17 3.6s} Rxg8 {-27.65/1 0.002s}
29. fxg8=Q+ {+29.91/14 2.4s} Kxg8 {-29.31/1 0.002s} 30. P@f7+ {+37.02/10 1.9s}
Kf8 {-44.71/2 0.46s} 31. R@g8# {+M1/13 2.0s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "39"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "44"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} Nh6 {+1.01/23 7.7s}
4. Nf3 {-1.01/19 2.3s} e4 {+1.20/22 8.1s} 5. Nd4 {-1.71/17 2.5s}
d5 {+1.89/25 8.4s} 6. Bb5 {-2.06/18 2.5s} Qg5 {+1.81/25 8.6s}
7. O-O {-1.68/19 2.6s} Bh3 {+2.77/22 8.4s} 8. g3 {-2.53/19 2.6s}
a6 {+3.30/25 8.8s} 9. Bxc6+ {-3.45/19 2.6s} bxc6 {+3.32/23 8.6s}
10. N@f4 {-3.23/18 2.6s} Qg4 {+3.65/25 8.7s} 11. f3 {-2.64/18 2.6s}
exf3 {+3.72/29 8.9s} 12. Nxf3 {-2.92/28 2.7s} P@g2 {+3.65/27 8.5s}
13. Rf2 {-4.21/26 2.7s} B@e4 {+4.15/26 8.7s} 14. Nxh3 {-2.46/17 2.6s}
Bxf3 {+4.14/25 8.6s} 15. Rxf3 {-3.63/22 2.7s} Qxh3 {+6.35/23 7.9s}
16. B@b7 {-3.80/22 2.6s} N@g4 {+8.31/24 6.9s} 17. Bxc6+ {-4.52/18 2.5s}
Kd8 {+12.46/22 4.6s} 18. B@h4+ {-9.38/18 1.7s} f6 {+14.80/20 4.7s}
19. Bbxf6+ {-10.65/14 1.6s} gxf6 {+17.27/20 3.3s} 20. Bxf6+ {-12.52/17 1.2s}
B@e7 {+23.55/18 3.6s} 21. Bxe7+ {-18.64/15 1.1s} Bxe7 {+29.27/15 2.2s}
22. Rf2 {-21.51/11 0.83s} Qxh2# {+M1/15 2.2s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "40"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {+0.30/21 2.4s}
4. Bb5 {-0.12/26 8.3s} Bd6 {+0.11/25 2.7s} 5. Nf3 {+0.04/30 9.0s}
Qe7 {+0.43/20 2.5s} 6. Nc3 {+0.42/28 8.9s} Nf6 {-0.21/23 2.8s}
7. d4 {+0.57/27 9.3s} e4 {-0.11/21 2.8s} 8. Ne5 {+0.42/25 9.1s}
Bd7 {-0.32/23 2.8s} 9. Nxd7 {+0.90/24 8.8s} Nxd7 {-0.15/21 2.7s}
10. B@h3 {+1.34/21 8.5s} O-O {-0.83/21 2.6s} 11. Bxd7 {+1.05/29 8.9s}
N@h4 {-1.38/17 2.6s} 12. Qg4 {+1.68/27 9.0s} f5 {-0.93/21 2.8s}
13. Bxf5 {+2.20/25 9.7s} Rxf5 {-1.35/24 2.9s} 14. N@h6+ {+2.19/22 9.3s}
Kh8 {-1.58/20 2.9s} 15. Nxf5 {+2.61/24 9.4s} Nxf5 {-1.88/19 2.9s}
16. Nxd5 {+2.43/19 9.1s} Qf7 {-1.44/17 2.8s} 17. P@f6 {+3.57/21 9.1s}
N@h6 {-3.31/17 2.8s} 18. fxg7+ {+3.55/20 9.0s} Nxg7 {-3.20/15 2.7s}
19. Qg5 {+3.45/25 9.1s} Nb4 {-3.41/18 2.8s} 20. P@f6 {+3.42/23 9.1s}
Rg8 {-2.43/18 2.8s} 21. Qxh6 {+5.62/30 8.7s} Nxc2+ {-3.56/24 2.7s}
22. Kd2 {+5.48/28 8.6s} Nxa1 {-3.22/21 2.7s} 23. N@g5 {+6.50/30 8.7s}
R@c2+ {-6.05/25 2.4s} 24. Kd1 {+8.85/26 7.0s} B@h5+ {-5.22/23 2.5s}
25. P@e2 {+12.06/28 5.9s} Qg6 {-8.36/23 1.9s} 26. fxg7+ {+13.37/20 5.3s}
Rxg7 {-11.76/15 1.6s} 27. R@d8+ {+22.76/21 3.5s} Rg8 {-19.84/12 1.1s}
28. N@f7+ {+25.64/11 2.9s} Qxf7 {-11.53/1 0.014s} 29. Nxf7+ {+33.13/8 2.1s}
Bxf7 {-12.85/1 0.014s} 30. Q@g7# {+M1/5 1.9s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "40"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "76"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {0.00/25 8.2s} 5. Nf3 {-0.19/20 2.5s} Qe7 {-0.09/29 9.0s}
6. Nc3 {+0.24/24 2.8s} Nf6 {-0.37/27 8.8s} 7. d4 {+0.34/22 2.7s}
e4 {-0.50/26 9.2s} 8. Ne5 {+0.44/25 2.9s} Bd7 {-0.38/24 8.9s}
9. Nxd7 {+0.49/22 2.7s} Nxd7 {-0.75/22 8.8s} 10. B@g3 {+0.52/21 2.8s}
Qg5 {+0.15/22 8.7s} 11. h4 {+0.25/16 2.6s} Qg6 {-0.07/24 9.2s}
12. h5 {+0.15/17 2.7s} Qg5 {-0.18/25 9.0s} 13. Bxd6 {-0.14/16 2.7s}
Qxg2 {-0.56/26 9.4s} 14. Rh2 {+0.65/20 2.8s} N@f3+ {-0.76/24 9.3s}
15. Qxf3 {+0.55/18 2.8s} Qxf3 {-0.43/25 9.1s} 16. B@e2 {+0.79/21 2.9s}
cxd6 {+0.24/23 9.0s} 17. Bxf3 {-0.25/19 2.8s} Q@g1+ {+0.37/28 9.3s}
18. Bf1 {-0.52/20 2.8s} exf3 {+0.90/24 9.2s} 19. N@c7+ {-0.42/20 2.9s}
Kf8 {+0.90/22 9.0s} 20. O-O-O {-0.34/15 2.8s} Qxh2 {+0.48/26 9.5s}
21. Nxa8 {-0.51/19 2.8s} B@a5 {+0.68/23 9.2s} 22. R@c8+ {-0.87/18 2.8s}
B@d8 {+0.58/27 9.6s} 23. Rxd8+ {-0.29/22 2.9s} Bxd8 {+0.55/25 9.5s}
24. B@f4 {+0.21/19 2.9s} Qxf4 {+1.32/26 9.4s} 25. exf4 {-1.29/20 2.9s}
B@b4 {+1.20/23 8.9s} 26. Q@c8 {-1.02/21 2.8s} P@a3 {+1.55/27 9.3s}
27. Ba1 {-0.59/19 2.7s} R@e7 {+1.43/25 9.0s} 28. Q@c7 {-1.11/20 2.8s}
Bxc3 {+3.80/26 9.3s} 29. Bxc3 {-3.50/21 2.8s} N@e2+ {+5.09/27 9.0s}
30. Kd2 {-4.50/20 2.8s} Nxc3 {+5.00/29 9.4s} 31. Q8xd8+ {-4.95/23 2.7s}
Nxd8 {+8.75/25 8.7s} 32. Qxd8+ {-8.15/24 2.6s} R@e8 {+8.34/20 8.3s}
33. Qxe7+ {-8.41/22 2.6s} Rxe7 {+7.84/21 8.6s} 34. R@c8+ {-8.17/18 2.5s}
Q@e8 {+8.67/21 8.4s} 35. B@d8 {-5.95/17 2.5s} Re2+ {+12.86/19 5.8s}
36. Kxc3 {-10.50/18 1.7s} Rxc2+ {+16.01/19 4.7s} 37. Kxc2 {-16.33/13 1.4s}
Q@b2+ {+21.16/12 2.6s} 38. Kd3 {-19.16/1 0.002s} Qe4# {+M1/12 1.9s, Black mates}
0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "41"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {+0.22/20 2.4s} 5. Nf3 {+0.05/26 8.7s} Qe7 {+0.28/23 2.8s}
6. Nc3 {+0.37/29 9.4s} Nf6 {-0.07/23 2.8s} 7. d4 {+0.36/27 9.2s}
e4 {-0.30/25 2.9s} 8. Ne5 {+0.61/27 9.3s} Bd7 {-0.28/19 2.7s}
9. Nxd7 {+0.67/23 8.8s} Nxd7 {-0.14/22 2.8s} 10. B@h3 {+0.93/24 8.9s}
O-O {-0.92/20 2.7s} 11. Bxd7 {+1.11/24 8.8s} N@h4 {-1.53/19 2.7s}
12. Qg4 {+1.66/27 9.3s} f5 {-0.94/21 2.8s} 13. Bxf5 {+1.80/25 9.2s}
Rxf5 {-1.39/23 2.9s} 14. N@h6+ {+2.59/26 9.5s} Kh8 {-1.62/19 2.9s}
15. Nxf5 {+2.14/21 9.3s} Nxf5 {-1.93/20 2.9s} 16. Nxd5 {+2.88/22 9.0s}
Qf7 {-1.35/17 2.8s} 17. P@f6 {+3.52/19 9.0s} N@h6 {-3.35/17 2.8s}
18. fxg7+ {+3.29/23 9.3s} Nxg7 {-3.15/17 2.7s} 19. Qg5 {+3.77/20 8.9s}
Nb4 {-3.44/17 2.7s} 20. P@f6 {+3.00/21 9.3s} Rg8 {-2.37/19 2.8s}
21. Qxh6 {+4.49/29 8.9s} Nxc2+ {-3.43/23 2.8s} 22. Kd2 {+5.71/28 8.4s}
Nxa1 {-3.37/21 2.7s} 23. N@g5 {+7.12/26 8.2s} R@c2+ {-5.98/25 2.5s}
24. Kd1 {+10.59/29 6.2s} B@h5+ {-5.00/23 2.5s} 25. P@e2 {+10.81/25 6.6s}
Qg6 {-8.22/20 1.9s} 26. fxg7+ {+14.25/26 5.0s} Rxg7 {-11.37/15 1.7s}
27. R@d8+ {+21.64/18 4.0s} Rg8 {-20.39/12 1.0s} 28. N@f7+ {+26.95/12 2.6s}
Qxf7 {-11.53/1 0.015s} 29. Nxf7+ {+30.86/10 2.3s} Bxf7 {-12.85/1 0.015s}
30. Q@g7# {+M1/7 1.9s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "41"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "86"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.68/20 2.3s} Nf6 {-0.81/22 8.0s}
3. d4 {+1.13/21 2.6s} d5 {-0.78/25 8.4s} 4. e5 {+1.01/22 2.6s}
Ne4 {-0.85/25 8.3s} 5. Be3 {+1.00/22 2.7s} Bf5 {-0.77/28 9.0s}
6. Bd3 {+0.89/21 2.7s} e6 {-0.67/25 8.9s} 7. Nge2 {+0.86/22 2.7s}
Nxc3 {-0.39/27 8.9s} 8. bxc3 {+0.40/20 2.6s} N@h4 {-0.12/30 8.7s}
9. Rg1 {+0.40/21 2.7s} Bxd3 {-0.76/27 8.6s} 10. cxd3 {+0.23/23 2.7s}
B@f3 {-0.67/22 8.7s} 11. B@h3 {+1.24/21 2.8s} h5 {-0.43/27 8.9s}
12. N@g5 {+0.25/26 2.7s} Bxg2 {+1.89/31 9.2s} 13. Bxg2 {-1.14/30 2.8s}
Qxg5 {+1.96/31 9.7s} 14. Bxg5 {-2.67/28 3.1s} N@f3+ {+2.10/30 9.9s}
15. Bxf3 {-2.53/26 3.0s} Nxf3+ {+1.94/34 10s} 16. Kf1 {-2.59/1 0.004s}
B@h3+ {+2.11/26 9.6s} 17. B@g2 {-2.75/22 2.9s} Nxh2+ {+1.95/31 9.6s}
18. Ke1 {+0.05/1 0.014s} Bxg2 {+2.19/22 9.3s} 19. Rxg2 {-4.04/18 2.8s}
Nf3+ {+3.63/23 9.5s} 20. Kf1 {-4.23/1 0.002s} P@h3 {+3.80/21 9.3s}
21. N@a6 {-2.15/26 2.9s} bxa6 {+6.92/25 8.8s} 22. Nf4 {-6.74/16 2.5s}
hxg2+ {+6.74/25 9.4s} 23. Kxg2 {-5.80/19 2.8s} Nxg5 {+6.11/18 9.1s}
24. Q@b7 {-4.82/17 2.9s} B@d7 {+6.78/22 9.4s} 25. Qxa8+ {-6.65/19 2.8s}
R@d8 {+7.26/24 9.1s} 26. Qxd8+ {-7.93/17 2.8s} Nxd8 {+6.32/29 9.0s}
27. R@b8 {-5.56/21 2.8s} P@f3+ {+6.35/27 8.7s} 28. Qxf3 {-5.65/26 2.8s}
Nxf3 {+7.11/29 9.1s} 29. Rxd8+ {-6.48/28 2.8s} Kxd8 {+6.50/29 9.1s}
30. N@b7+ {-5.08/26 2.8s} Kc8 {+6.90/29 8.7s} 31. R@d8+ {-6.33/27 2.9s}
Kxb7 {+6.89/1 0.011s} 32. Rb1+ {-5.09/22 2.7s} B@b5 {+9.32/25 8.7s}
33. B@a8+ {-7.26/24 2.7s} Kb6 {+8.75/1 0.004s} 34. Rxb5+ {-5.06/20 2.7s}
axb5 {+10.16/22 8.4s} 35. Rb8+ {-7.94/20 2.7s} Ka5 {+11.42/23 8.8s}
36. B@b4+ {-8.02/18 2.7s} Bxb4 {+13.68/24 8.7s} 37. cxb4+ {-11.69/18 2.8s}
Kxb4 {+11.93/20 8.8s} 38. B@c5+ {-11.78/14 2.8s} Ka5 {+18.93/21 7.2s}
39. P@b4+ {-18.12/18 2.1s} Ka4 {+24.12/17 5.6s} 40. P@b3+ {-21.82/16 1.9s}
Ka3 {+27.21/1 0.003s} 41. Kxf3 {-25.68/14 1.4s} Q@g4+ {+25.96/17 4.9s}
42. Ke3 {-18.93/1 0.016s} B@c1+ {+30.49/14 4.3s} 43. N@d2 {-20.44/1 0.017s}
N@c2# {+M1/12 2.7s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "42"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.75/22 8.0s} Nf6 {-0.76/18 2.5s}
3. d4 {+0.88/26 8.6s} d5 {-0.98/20 2.5s} 4. e5 {+0.87/26 8.5s}
Ne4 {-0.93/23 2.5s} 5. Be3 {+0.94/28 8.8s} Bf5 {-0.89/23 2.8s}
6. Bd3 {+0.82/26 8.7s} e6 {-0.87/21 2.7s} 7. Nge2 {+0.56/28 9.0s}
Nxc3 {-0.47/22 2.7s} 8. bxc3 {+0.27/24 8.6s} N@h4 {-0.10/19 2.6s}
9. Rg1 {+0.75/27 8.8s} Bxd3 {-0.24/24 2.7s} 10. cxd3 {+0.87/23 8.7s}
B@f3 {+0.08/22 2.6s} 11. B@h3 {+0.72/28 9.1s} Bxg2 {-1.01/23 2.7s}
12. Bxg2 {+0.52/25 9.2s} P@f3 {-1.11/19 2.8s} 13. Bh1 {+1.29/23 9.1s}
fxe2 {-1.77/22 2.8s} 14. Qxe2 {+1.45/22 8.9s} Nxd4 {-1.22/19 2.7s}
15. Bxd4 {+0.95/26 9.3s} N@f4 {-0.79/18 2.8s} 16. B@a4+ {+0.99/22 9.0s}
c6 {-0.64/18 2.7s} 17. Qc2 {+1.57/24 9.3s} P@g2 {-1.49/20 2.8s}
18. O-O-O {+1.73/23 9.1s} gxh1=Q {-2.02/18 2.7s} 19. Rxh1 {+1.27/29 9.6s}
B@a3+ {-2.16/20 2.7s} 20. P@b2 {+2.06/22 9.2s} Bxb2+ {-2.67/17 2.7s}
21. Kxb2 {+3.29/27 8.9s} P@e2 {-2.47/16 2.7s} 22. P@d6 {+4.68/23 9.0s}
exd1=Q {-4.87/18 2.8s} 23. Rxd1 {+5.02/22 9.3s} R@e2 {-4.78/20 2.8s}
24. B@d2 {+6.10/24 8.9s} Nf3 {-5.80/18 2.7s} 25. N@c7+ {+6.76/24 8.8s}
Qxc7 {-5.55/21 2.7s} 26. dxc7 {+6.19/21 8.5s} Nxd2 {-4.77/19 2.6s}
27. Q@b8+ {+7.64/24 7.0s} N@c8 {-3.77/17 2.6s} 28. Rxd2 {+5.99/19 8.6s}
B@a3+ {-7.54/18 2.7s} 29. Kb1 {+7.08/19 8.8s} Rxd2 {-6.93/14 2.6s}
30. Qxd2 {+8.62/19 7.8s} Bfe7 {-6.19/16 2.6s} 31. P@d7+ {+11.50/21 7.0s}
Kxd7 {-9.07/16 2.3s} 32. Qxb7 {+12.49/18 7.0s} R@b6+ {-13.01/15 2.2s}
33. Bxb6 {+30.21/20 3.5s} axb6 {-40.66/10 1.2s}
34. Qxc6# {+M1/11 2.2s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "42"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "68"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. Bc4 {+1.50/19 2.4s} Bg7 {-1.39/20 7.8s} 5. d3 {+1.66/13 2.4s}
h6 {-1.28/23 8.2s} 6. Nd5 {+1.04/15 2.3s} d6 {-1.08/20 8.0s}
7. c3 {+0.84/16 2.4s} Nf6 {-0.69/23 8.2s} 8. O-O {+0.77/19 2.5s}
O-O {-0.63/22 8.4s} 9. Nxf6+ {+0.59/20 2.6s} Qxf6 {-0.93/24 8.9s}
10. N@d5 {+0.50/18 2.6s} Qd8 {-0.83/22 8.6s} 11. h3 {+1.08/17 2.6s}
N@h4 {-0.99/30 8.8s} 12. Nxh4 {+0.15/23 2.6s} Qxh4 {-1.52/32 9.2s}
13. N@f3 {+1.14/27 2.8s} Qh5 {-1.56/39 9.6s} 14. Bxh6 {+1.01/23 2.7s}
Qxh6 {-0.80/26 9.2s} 15. P@f6 {+1.13/18 2.8s} Bh8 {-0.61/31 9.7s}
16. d4 {+1.03/17 2.7s} B@h5 {+0.07/24 9.1s} 17. dxe5 {-1.66/17 2.7s}
Bxf3 {+2.71/22 8.9s} 18. Qxf3 {-2.25/21 2.7s} Nxe5 {+1.96/20 8.6s}
19. Qg3 {-1.47/19 2.8s} P@f4 {+3.12/22 8.8s} 20. P@g7 {-3.04/19 2.7s}
fxg3 {+2.94/28 9.4s} 21. Ne7+ {-3.79/19 2.6s} Kh7 {+2.70/1 0.004s}
22. gxf8=N+ {-2.19/25 2.9s} Qxf8 {+2.54/1 0.005s} 23. R@h4+ {-2.23/20 2.8s}
P@h5 {+3.41/31 9.4s} 24. fxg3 {-2.44/21 2.8s} N@g5 {+4.32/28 9.1s}
25. B@e3 {-2.74/27 2.9s} Bxh3 {+6.71/25 8.5s} 26. Be2 {-3.89/21 2.7s}
P@h2+ {+9.06/26 8.3s} 27. Kh1 {-6.95/22 2.5s} Bxg2+ {+7.98/26 9.1s}
28. Kxg2 {-7.08/20 2.9s} P@h3+ {+7.94/24 9.0s} 29. Rxh3 {-7.80/21 2.6s}
Nxh3 {+8.26/23 9.0s} 30. Kxh3 {-8.09/17 2.7s} Q@g4+ {+11.83/21 7.2s}
31. Kxh2 {-10.31/16 2.1s} Qxe2+ {+20.48/16 4.7s} 32. B@f2 {-25.08/12 1.5s}
N@g4+ {+29.41/11 3.0s} 33. Kh1 {-26.93/12 0.94s} R@h2+ {+37.67/14 3.0s}
34. Kg1 {-38.99/1 0.002s} Nf3# {+M1/11 1.7s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "43"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {+2.91/26 8.2s} exd4 {-2.66/18 2.6s} 5. Nxd4 {+2.28/28 8.7s}
Bg7 {-2.57/22 2.6s} 6. Be3 {+2.65/24 8.4s} d6 {-2.19/21 2.6s}
7. Bb5 {+2.24/24 8.8s} Bd7 {-2.01/23 2.7s} 8. Bxc6 {+2.07/22 8.7s}
bxc6 {-2.11/21 2.7s} 9. P@d5 {+2.01/22 8.9s} c5 {-2.06/19 2.8s}
10. Nc6 {+1.90/20 8.7s} Bxc6 {-2.50/17 2.6s} 11. dxc6 {+1.84/23 8.7s}
N@h4 {-1.52/17 2.7s} 12. B@h3 {+1.66/21 8.4s} P@d4 {-1.92/19 2.6s}
13. O-O {+2.88/23 8.6s} Nf6 {-2.85/17 2.6s} 14. Bg5 {+3.21/23 8.8s}
dxc3 {-3.28/20 2.6s} 15. Bxh4 {+2.66/23 8.6s} O-O {-2.61/20 2.7s}
16. Bxf6 {+3.13/25 8.7s} Bxf6 {-2.82/19 2.7s} 17. N@g4 {+2.79/28 8.7s}
B@g7 {-2.79/22 2.7s} 18. Nxf6+ {+2.14/23 9.1s} Bxf6 {-2.23/18 2.8s}
19. N@d5 {+1.91/24 8.9s} N@g5 {-1.09/20 2.8s} 20. B@g4 {+1.85/20 9.1s}
cxb2 {-1.65/18 2.8s} 21. Nxf6+ {+0.61/32 9.3s} Qxf6 {-1.10/27 3.1s}
22. Rb1 {+0.70/33 9.3s} N@c3 {-1.25/19 2.8s} 23. N@d7 {+1.07/20 9.1s}
B@g7 {-0.39/20 2.9s} 24. Nxf6+ {+0.84/27 9.5s} Bxf6 {-0.37/17 2.9s}
25. B@d2 {+1.45/24 9.3s} Nxd1 {-1.64/16 2.9s} 26. Rbxd1 {+1.76/25 9.6s}
Nxe4 {-1.44/14 2.8s} 27. N@d7 {+1.76/24 9.5s} Bg7 {-1.48/22 3.0s}
28. Nxf8 {+1.52/24 9.8s} N@d4 {+0.72/17 2.7s} 29. Be3 {+1.05/28 9.4s}
N@e2+ {-0.46/25 3.0s} 30. Kh1 {+1.11/34 10.0s} Rxf8 {-0.46/23 3.0s}
31. Bxe2 {+1.27/30 9.8s} Nxe2 {-1.03/24 3.1s} 32. R@f3 {+1.39/29 9.8s}
P@f4 {-1.47/25 3.1s} 33. Bxf4 {+1.86/31 10s} Nxf4 {-2.46/30 3.1s}
34. Rxf4 {+1.34/28 11s} P@e2 {-2.27/20 3.0s} 35. P@e7 {+4.01/32 9.8s}
exd1=Q {-4.43/18 2.8s} 36. exf8=Q+ {+11.12/18 5.0s} Bxf8 {-6.55/16 2.3s}
37. N@h6+ {+14.26/15 5.1s} Kg7 {-11.03/14 1.2s} 38. Rxf7+ {+18.84/15 3.7s}
Kxh6 {-15.99/12 1.2s} 39. Q@h4+ {+22.02/11 3.2s} R@h5 {-22.03/8 0.71s}
40. N@g8# {+M1/15 1.7s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "43"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "84"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. Bc4 {+3.87/17 2.5s} d6 {-3.21/23 8.2s} 8. N@g5 {+3.80/17 2.6s}
Nh6 {-3.28/30 8.9s} 9. P@e6 {+4.50/26 2.7s} f6 {-2.42/32 9.2s}
10. Nf7 {+2.02/31 3.0s} Nxf7 {-2.26/28 9.2s} 11. exf7+ {+2.71/27 2.9s}
Kf8 {-2.40/28 8.9s} 12. Bh6+ {+2.00/27 2.8s} P@g7 {-3.02/28 9.1s}
13. Bxg7+ {+1.53/25 2.9s} Kxg7 {-0.81/27 9.0s} 14. N@e8+ {+0.81/25 2.8s}
Rxe8 {-0.11/28 9.6s} 15. fxe8=Q {+0.91/23 2.9s} Qxe8 {-0.04/25 9.2s}
16. P@f7 {-0.19/23 2.9s} Bxc3+ {+0.60/26 9.2s} 17. bxc3 {-0.26/20 2.8s}
Qxe4+ {+1.46/26 9.1s} 18. R@e3 {-0.59/20 2.8s} Qxc4 {+1.77/31 9.3s}
19. B@d5 {-0.80/15 2.8s} Qc5 {+2.01/22 8.9s} 20. O-O {-1.74/17 2.7s}
P@e5 {+3.62/21 9.0s} 21. Qf3 {-1.16/15 2.7s} B@f5 {+4.01/27 9.3s}
22. Bxb7 {-4.17/20 2.8s} Bxb7 {+3.69/28 9.8s} 23. Qxb7 {-4.05/21 2.9s}
B@d5 {+5.01/24 9.3s} 24. P@h6+ {-3.35/23 2.9s} Kxf7 {+4.35/28 9.7s}
25. B@b3 {-3.42/23 2.9s} P@c4 {+4.61/26 9.6s} 26. Qxd5+ {-3.10/21 3.0s}
Qxd5 {+5.54/23 9.7s} 27. Bxc4 {-3.83/21 3.0s} Qxc4 {+4.50/21 9.6s}
28. B@b3 {-3.33/18 3.0s} Qxb3 {+6.18/24 8.9s} 29. axb3 {-4.64/19 2.9s}
N@f4 {+6.65/22 8.9s} 30. Q@g7+ {-6.27/16 2.7s} Ke6 {+7.20/20 8.7s}
31. P@d5+ {-6.06/17 2.7s} Nxd5 {+6.43/18 8.8s} 32. Rae1 {-5.65/15 2.7s}
P@e4 {+7.14/21 8.2s} 33. f4 {-4.80/17 2.6s} Nxe3 {+8.42/24 9.3s}
34. Rxe3 {-7.03/22 2.9s} B@b6 {+10.57/25 9.0s} 35. N@d4+ {-9.08/20 2.9s}
exd4 {+12.12/25 9.2s} 36. g4 {-7.15/17 2.7s} N@h3+ {+14.13/19 7.9s}
37. Rxh3 {-12.30/17 2.4s} N@e2+ {+18.10/18 6.0s} 38. Kh1 {-14.61/14 2.2s}
P@g2+ {+20.56/17 5.9s} 39. Kxg2 {-18.46/1 0.003s} B@f3+ {+24.13/18 4.6s}
40. Kf2 {-27.58/12 1.4s} Q@e3+ {+40.02/17 3.3s} 41. Ke1 {-17.96/1 0.015s}
Nxc3+ {+34.81/10 2.4s} 42. P@e2 {-33.20/7 0.68s} R@d1# {+M1/8 2.0s, Black mates}
0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "44"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "49"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. N@g4 {+5.28/23 8.3s} Bg7 {-5.16/20 2.6s} 8. P@h6 {+5.53/25 8.5s}
Nxh6 {-4.72/23 2.8s} 9. Nxh6 {+5.45/22 8.5s} d6 {-5.66/19 2.6s}
10. Nxf7 {+6.26/27 8.8s} Kxf7 {-5.58/24 2.7s} 11. Bc4+ {+6.66/23 8.8s}
P@e6 {-5.71/21 2.7s} 12. N@g5+ {+6.89/24 8.9s} Ke7 {-6.17/21 2.8s}
13. Bxe6 {+7.66/23 8.8s} Bxe6 {-6.76/18 2.7s} 14. Nxe6 {+8.64/24 8.6s}
Kxe6 {-7.39/18 2.6s} 15. Qg4+ {+9.60/20 8.4s} Ke7 {-8.97/15 2.5s}
16. Nd5+ {+9.71/21 8.4s} Kf8 {-8.94/20 2.6s} 17. P@h6 {+11.42/21 8.5s}
Be5 {-12.92/16 2.6s} 18. P@g7+ {+12.12/23 7.8s} Bxg7 {-14.75/21 2.3s}
19. hxg7+ {+16.24/19 6.9s} Kxg7 {-15.20/17 2.2s} 20. B@f6+ {+17.38/21 6.7s}
Qxf6 {-17.22/16 2.3s} 21. Nxf6 {+18.27/17 6.7s} B@a5+ {-15.77/12 2.2s}
22. B@c3 {+19.28/22 6.7s} Bxc3+ {-20.46/12 2.0s} 23. bxc3 {+22.29/15 5.5s}
Kxf6 {-26.05/10 2.0s} 24. Q@e6+ {+37.93/13 3.2s} Kg7 {-33.81/1 0.002s}
25. B@h6# {+M1/10 2.1s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "44"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "84"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. h3 {+0.72/17 2.4s} O-O {-0.69/24 7.9s}
6. Be3 {+0.80/22 2.4s} Nc6 {-0.89/22 8.0s} 7. Qd2 {+0.78/19 2.4s}
a6 {-0.98/20 7.9s} 8. a4 {+1.14/18 2.4s} Nh5 {-0.65/20 8.1s}
9. g4 {+0.77/17 2.5s} e5 {+0.66/26 9.2s} 10. gxh5 {-0.47/22 2.8s}
exd4 {-0.05/24 9.1s} 11. Nxd4 {-0.75/21 2.7s} Nxd4 {+0.52/25 9.4s}
12. Bxd4 {-0.76/21 2.8s} N@f3+ {+0.51/21 9.0s} 13. Kd1 {-0.55/19 2.7s}
Nxd2 {+0.63/23 9.1s} 14. Bxg7 {-0.35/18 2.7s} Nxf1 {+0.96/21 8.8s}
15. Rxf1 {-0.63/18 2.6s} Kxg7 {+0.78/22 8.9s} 16. B@e3 {-0.46/18 2.7s}
B@g5 {+0.86/19 8.6s} 17. f4 {-0.17/18 2.6s} P@g2 {+1.83/23 9.2s}
18. Re1 {-1.84/19 2.7s} Q@f3+ {+3.61/22 8.9s} 19. Ne2 {-2.56/18 2.8s}
Qxe3 {+3.51/30 8.9s} 20. P@d2 {-3.25/22 2.7s} Qxe2+ {+7.34/20 9.1s}
21. Rxe2 {-7.59/17 2.8s} g1=Q+ {+6.62/21 9.1s} 22. N@e1 {-6.55/16 2.8s}
Bxf4 {+6.73/19 9.1s} 23. hxg6 {-6.57/12 2.8s} B@h5 {+9.08/22 9.0s}
24. P@g4 {-7.76/15 2.7s} P@f3 {+11.63/18 8.4s} 25. Q@c3+ {-8.45/17 2.5s}
B@e5 {+10.10/19 8.9s} 26. Qxf3 {-9.52/16 2.8s} N@d4 {+11.29/19 9.2s}
27. gxh5 {-11.68/14 2.8s} Nxf3 {+12.30/18 9.1s} 28. B@f2 {-11.81/12 2.8s}
Nxe1 {+13.53/17 9.1s} 29. Bxe1 {-15.01/12 2.8s} fxg6 {+16.15/19 9.0s}
30. hxg6 {-15.84/17 2.8s} hxg6 {+14.82/21 9.0s} 31. N@f5+ {-9.89/16 2.7s}
Bxf5 {+12.40/27 9.5s} 32. exf5 {-9.78/20 3.0s} P@f3 {+14.26/26 9.3s}
33. N@e6+ {-12.81/24 2.9s} Kh8 {+20.29/28 8.3s} 34. B@d3 {-18.22/25 2.7s}
fxe2+ {+21.84/27 8.1s} 35. Bxe2 {-20.37/25 2.2s} N@f2+ {+21.91/27 7.4s}
36. Kc1 {-20.25/1 0.014s} Qxe1+ {+21.50/24 8.3s} 37. N@d1 {-19.81/20 2.4s}
Qxd2+ {+22.62/23 7.1s} 38. Kb1 {-19.88/1 0.003s} Qc1+ {+23.32/20 7.5s}
39. Ka2 {-20.64/1 0.002s} N@b4+ {+30.69/18 6.0s} 40. Ka3 {-26.11/12 1.5s}
Nxc2+ {+28.82/15 4.9s} 41. Kb3 {-32.40/10 1.3s} Q@b4+ {+36.98/13 3.4s}
42. Ka2 {-40.18/1 0.001s} B@b3# {+M1/11 2.2s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "45"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. Bb5+ {+1.34/23 7.9s} c6 {-1.19/16 2.4s}
6. Be2 {+1.51/22 8.1s} O-O {-1.56/20 2.4s} 7. e5 {+1.97/22 8.0s}
Ng4 {-1.74/21 2.5s} 8. exd6 {+1.72/25 8.7s} exd6 {-1.95/20 2.6s}
9. O-O {+1.88/23 8.5s} h6 {-1.86/18 2.6s} 10. P@g5 {+2.60/23 8.8s}
hxg5 {-1.82/21 2.7s} 11. Nxg5 {+2.91/21 8.7s} Nxh2 {-2.28/19 2.6s}
12. Kxh2 {+2.97/26 9.1s} P@h6 {-2.59/20 2.7s} 13. Nge4 {+3.32/21 8.8s}
f5 {-2.62/19 2.6s} 14. Nxd6 {+3.02/27 9.2s} Qxd6+ {-3.83/22 2.8s}
15. P@e5 {+3.16/24 9.0s} Qd8 {-3.52/19 2.7s} 16. P@f6 {+3.76/32 9.4s}
Bxf6 {-3.45/23 2.9s} 17. exf6 {+3.47/29 9.2s} Qxf6 {-3.24/24 2.8s}
18. B@e5 {+3.92/30 9.4s} Qh4+ {-3.53/25 2.9s} 19. Kg1 {+3.72/26 9.0s}
N@g4 {-3.60/21 2.7s} 20. Bg3 {+5.27/23 9.2s} P@h2+ {-4.52/20 2.8s}
21. Kh1 {+5.05/24 9.2s} Qe7 {-4.27/20 2.9s} 22. Bxg4 {+5.11/25 9.4s}
fxg4 {-3.81/22 2.9s} 23. Bxh6 {+5.05/23 9.2s} P@f3 {-5.41/22 2.9s}
24. Bxf8 {+5.17/21 9.3s} fxg2+ {-6.59/20 2.7s} 25. Kxg2 {+6.91/20 8.9s}
Kxf8 {-4.50/17 2.7s} 26. P@d6 {+8.89/25 8.2s} B@f3+ {-8.14/17 2.5s}
27. Kxh2 {+11.12/23 7.3s} Qh7+ {-8.30/16 2.4s} 28. P@h4 {+11.01/22 7.2s}
Bxd1 {-10.74/20 2.2s} 29. P@e7+ {+12.31/20 5.7s} Kg7 {-10.05/18 1.9s}
30. N@e8+ {+15.92/19 3.9s} Kh6 {-12.60/17 1.3s} 31. Bf4+ {+14.91/17 4.2s}
Kh5 {-11.01/15 1.4s} 32. Nf6+ {+18.80/17 3.4s} Kxh4 {-13.57/1 0.002s}
33. N@g2# {+M1/13 2.8s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "45"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "86"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.80/20 2.5s} Be7 {+0.01/22 8.2s} 8. c3 {+0.14/19 2.5s}
d6 {-0.23/26 8.7s} 9. Nbd2 {+0.28/17 2.4s} Nh5 {+0.02/22 8.1s}
10. Bxe7 {-0.16/23 2.6s} Qxe7 {-0.06/22 8.7s} 11. B@h4 {+0.48/21 2.5s}
B@f6 {+0.03/22 8.5s} 12. Bxf6 {+0.11/17 2.6s} Qxf6 {+0.16/24 8.9s}
13. B@h4 {+0.10/14 2.5s} Qg6 {+0.21/24 8.5s} 14. Bg3 {+0.15/21 2.6s}
B@g4 {+0.15/26 8.9s} 15. Nh4 {-0.14/19 2.5s} Qf6 {+0.55/20 8.5s}
16. Ndf3 {-0.16/17 2.6s} Kh8 {+0.63/21 8.8s} 17. d4 {-0.83/16 2.6s}
exd4 {+0.63/24 9.3s} 18. cxd4 {-1.21/23 2.9s} Bxf3 {+0.86/28 9.8s}
19. Nxf3 {-1.56/21 2.8s} P@h3 {+0.67/25 9.2s} 20. e5 {-0.37/19 3.0s}
dxe5 {+1.43/24 9.4s} 21. dxe5 {-0.25/18 2.9s} Qf5 {+1.49/22 9.4s}
22. gxh3 {-1.06/21 3.0s} P@e4 {+1.09/21 9.4s} 23. P@g2 {-0.87/19 2.9s}
exf3 {+1.11/22 9.5s} 24. P@g4 {-0.43/18 2.9s} Nxg3 {+1.20/25 9.9s}
25. gxf5 {-1.22/19 3.0s} fxg2 {+1.22/27 9.7s} 26. fxg3 {-1.31/15 2.9s}
B@d4+ {+1.83/26 9.5s} 27. B@f2 {-1.10/23 2.9s} P@e3 {+1.42/25 9.6s}
28. Bxe3 {-0.99/23 3.0s} Bxe3+ {+2.18/27 9.8s} 29. P@f2 {-0.32/19 2.9s}
Nxe5 {+3.31/24 9.7s} 30. fxe3 {-3.08/21 3.0s} B@e4 {+4.77/26 9.5s}
31. Rf4 {-4.15/21 2.9s} N@f3+ {+4.96/26 9.5s} 32. Kxg2 {-2.41/19 2.9s}
Ne1+ {+5.14/28 9.7s} 33. Kg1 {-4.41/22 2.9s} N@f3+ {+4.40/27 9.6s}
34. Kf2 {-4.03/22 2.8s} Nxc4 {+6.43/25 8.9s} 35. Rxf3 {-4.30/18 2.8s}
Bxf3 {+5.02/22 9.8s} 36. Qxe1 {-5.37/19 2.9s} Bxf5 {+6.82/23 9.5s}
37. N@f4 {-5.91/20 3.0s} P@d2 {+7.92/21 9.7s} 38. Qg1 {-6.97/19 3.0s}
B@e1+ {+11.28/23 8.5s} 39. Kxf3 {-9.30/18 2.6s} Ne5+ {+12.61/23 7.4s}
40. Ke2 {-12.59/16 2.3s} P@f3+ {+16.96/21 5.4s} 41. Kf1 {-13.52/20 1.7s}
Bxh3+ {+17.68/19 5.9s} 42. P@g2 {-14.60/17 1.6s} Bxg2+ {+28.89/19 4.3s}
43. Nxg2 {-32.41/15 0.95s} P@e2# {+M1/8 2.0s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "46"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "53"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.44/21 8.1s} Be7 {-0.16/20 2.5s} 8. c3 {+0.16/26 8.5s}
d6 {-0.26/18 2.5s} 9. Nbd2 {+0.18/20 8.1s} Na5 {-0.09/16 2.4s}
10. Bxf7+ {+0.87/26 8.5s} Rxf7 {-0.96/19 2.6s} 11. P@f5 {+0.98/25 8.3s}
B@h5 {-0.52/17 2.4s} 12. b4 {+0.52/20 8.3s} Nc6 {-0.49/18 2.5s}
13. b5 {+0.56/19 8.2s} Nb8 {-1.18/17 2.5s} 14. Qb3 {+1.20/21 8.4s}
Kh8 {-0.60/20 2.6s} 15. Nxe5 {+2.06/40 7.5s} dxe5 {-1.70/28 2.8s}
16. P@g6 {+1.98/38 9.9s} Rf8 {-1.86/37 3.0s} 17. Bxf6 {+1.99/36 9.3s}
Bxf6 {-2.36/26 2.8s} 18. N@f7+ {+1.89/39 9.6s} Rxf7 {-2.03/33 2.9s}
19. Qxf7 {+2.34/32 9.1s} N@g5 {-2.43/24 2.7s} 20. R@f8+ {+4.40/38 8.5s}
Qxf8 {-1.27/29 2.9s} 21. Qxf8+ {+2.71/28 8.9s} B@g8 {-1.57/27 2.7s}
22. Q@e8 {+8.38/25 7.5s} N@e7 {-4.73/18 2.4s} 23. h4 {+9.21/23 7.6s}
Nd7 {-8.25/19 2.2s} 24. Qxg8+ {+14.03/22 6.2s} Nxg8 {-4.50/1 0.014s}
25. hxg5 {+13.93/19 6.1s} R@f8 {-12.51/15 1.9s} 26. Qxf8 {+28.42/16 3.3s}
Nxf8 {-45.73/11 0.92s} 27. N@f7# {+M1/6 1.7s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "46"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "138"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Na5 {-0.37/26 8.3s} 9. Bb5 {+0.62/24 2.6s}
c6 {-0.21/32 9.3s} 10. Ba4 {-0.14/23 2.8s} b5 {-0.07/30 8.9s}
11. Bc2 {+0.06/21 2.6s} b4 {+0.28/28 9.1s} 12. cxb4 {-0.15/21 2.8s}
Bxb4 {0.00/27 8.9s} 13. P@f5 {+0.45/19 2.6s} P@g6 {+0.36/22 8.9s}
14. d4 {+0.37/18 2.5s} exd4 {+0.22/21 8.6s} 15. Qxd4 {+0.43/19 2.7s}
P@g4 {+0.74/24 9.0s} 16. Ne1 {-0.43/17 2.6s} g5 {+0.90/22 8.8s}
17. Bxg5 {0.00/19 2.8s} hxg5 {+0.81/24 9.3s} 18. Qxb4 {-0.57/23 2.8s}
B@h3 {+1.02/22 8.9s} 19. P@g6 {-1.25/21 2.7s} fxg6 {+2.53/23 9.0s}
20. fxg6 {-2.86/18 2.7s} Bxg2 {+2.65/20 8.8s} 21. Nxg2 {-3.26/19 2.7s}
P@f3 {+2.31/24 9.1s} 22. Ne3 {-2.52/16 2.7s} P@f4 {+2.94/22 8.6s}
23. Nd1 {-2.09/18 2.6s} c5 {+2.24/21 9.1s} 24. Qd2 {-2.18/19 2.7s}
Be6 {+2.36/19 8.8s} 25. P@f5 {-1.57/15 2.7s} Nc4 {+3.75/20 9.0s}
26. Qc3 {-2.80/18 2.7s} Bxf5 {+3.90/18 8.9s} 27. exf5 {-2.77/14 2.7s}
Ne5 {+3.47/22 9.3s} 28. Re1 {-3.44/15 2.7s} P@e2 {+3.37/20 9.2s}
29. B@h1 {-2.52/19 2.8s} exd1=Q {+2.30/26 9.4s} 30. Bxd1 {-2.36/18 2.9s}
N@h3+ {+2.07/25 9.4s} 31. Kf1 {-2.12/1 0.015s} Rb8 {+2.53/23 9.6s}
32. P@g2 {-1.89/22 2.9s} fxg2+ {+2.18/21 9.6s} 33. Bxg2 {-2.13/19 3.0s}
f3 {+1.89/21 9.8s} 34. Bdxf3 {-1.54/19 2.9s} gxf3 {+1.71/22 9.8s}
35. Bxh3 {-1.86/18 3.0s} P@g2+ {+1.70/31 9.9s} 36. Kg1 {-3.23/16 3.0s}
B@b4 {+1.80/27 9.6s} 37. P@h7+ {-3.31/28 3.0s} Kh8 {+4.08/29 9.7s}
38. P@h6 {-3.45/20 3.0s} Qe7 {+2.74/30 9.7s} 39. P@f7 {-1.92/23 2.9s}
gxh6 {+2.23/29 9.7s} 40. N@e6 {-2.02/23 3.0s} Rxf7 {+3.42/27 9.9s}
41. gxf7 {-2.79/22 3.1s} Qxf7 {+1.86/31 9.8s} 42. Qb3 {-2.25/22 3.0s}
Bxe1 {+1.30/28 9.5s} 43. Qxb8+ {-2.50/25 3.1s} R@f8 {+1.44/28 9.9s}
44. R@g8+ {-3.28/18 2.9s} Nxg8 {+0.93/26 9.5s} 45. hxg8=Q+ {-1.24/23 3.0s}
Kxg8 {+1.94/23 9.4s} 46. N@e7+ {-1.23/20 2.9s} Qxe7 {+1.49/25 9.5s}
47. B@h7+ {0.00/23 2.9s} Kf7 {+2.93/30 9.7s} 48. R@g7+ {-2.01/21 2.9s}
Kf6 {-0.19/1 0.015s} 49. Qxf8+ {-2.46/22 3.0s} Qxf8 {+2.71/26 9.6s}
50. R@g6+ {-2.26/17 2.9s} Nxg6 {+2.57/1 0.005s} 51. Rxg6+ {-2.12/21 3.0s}
Ke5 {+2.37/30 9.6s} 52. N@d7+ {-2.79/16 2.9s} Kd5 {+4.83/15 9.2s}
53. Nc3+ {-3.98/14 2.8s} Bxc3 {+7.11/16 9.0s} 54. Rd1+ {-5.05/14 2.8s}
P@d2 {+8.06/14 9.0s} 55. B@b7+ {-6.34/11 2.8s} P@c6 {+9.43/16 8.7s}
56. Rxd2+ {-6.39/13 2.7s} Bxd2 {+9.78/15 8.8s} 57. Bxc6+ {-7.88/12 2.7s}
Kxc6 {+10.47/15 8.6s} 58. Ne5+ {-7.35/11 2.7s} Kd5 {+10.79/18 9.0s}
59. Nc7+ {-7.69/16 2.8s} Kxe5 {+8.99/23 9.8s} 60. Re6+ {-10.59/18 3.0s}
Kd4 {+9.32/20 10s} 61. P@c3+ {-7.20/19 3.0s} Bxc3 {+11.59/18 9.7s}
62. bxc3+ {-10.40/14 3.0s} Kxc3 {+10.80/16 10.0s} 63. Re3+ {-10.44/12 3.0s}
P@d3 {+13.00/19 9.5s} 64. Bxg2 {-10.90/11 3.1s} fxg2 {+15.27/18 8.8s}
65. Nd5+ {-12.81/14 2.7s} Kb2 {+17.95/22 7.6s} 66. B@c3+ {-15.94/17 2.3s}
Kc2 {+22.61/21 6.7s} 67. Kxg2 {-29.17/9 1.4s} N@h4+ {+38.35/11 2.9s}
68. Kf1 {-31.10/5 0.74s} Q@g2+ {+44.76/9 2.5s} 69. Ke1 {-41.70/1 0.002s}
R@d1# {+M1/3 1.6s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "47"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "41"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {-1.61/19 2.4s} 9. Nbd2 {+0.92/26 8.4s}
Na5 {-0.80/19 2.6s} 10. Bxf7+ {+1.86/24 8.7s} Rxf7 {-1.45/17 2.6s}
11. b4 {+2.15/21 8.6s} B@h5 {-1.79/19 2.7s} 12. bxc5 {+2.15/22 8.6s}
dxc5 {-1.97/18 2.6s} 13. B@f5 {+3.14/20 8.5s} Qxd3 {-3.01/18 2.6s}
14. P@g6 {+6.24/25 8.8s} Rff8 {-5.59/17 2.7s} 15. Nxe5 {+7.98/23 8.5s}
Bxd1 {-7.79/22 2.6s} 16. Nxd3 {+10.13/25 7.5s} P@e2 {-8.51/20 2.5s}
17. Bxf6 {+14.89/25 6.4s} exf1=Q+ {-14.55/19 2.0s} 18. Nxf1 {+17.27/23 4.9s}
Rxf6 {-13.50/18 1.8s} 19. P@f7+ {+17.94/21 5.0s} Kf8 {-16.44/15 1.5s}
20. N@h7+ {+26.30/15 3.5s} Ke7 {-24.65/1 0.002s}
21. Q@d7# {+M1/13 2.2s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "47"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "64"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.84/18 2.4s} Bh5 {-0.89/21 8.0s} 11. b4 {+0.30/16 2.4s}
Bxb4 {+0.19/23 8.7s} 12. cxb4 {-0.52/18 2.6s} Nxb4 {+0.08/21 8.5s}
13. Qb3 {-0.72/16 2.5s} P@g4 {+2.12/29 8.9s} 14. Ne1 {-1.45/19 2.7s}
Nc6 {+2.32/21 8.5s} 15. Qxb7 {-2.36/16 2.6s} Nd4 {+1.92/24 8.9s}
16. B@e3 {-2.19/18 2.7s} P@f3 {+3.03/23 8.8s} 17. Qxa8 {-0.77/19 2.7s}
fxg2 {+1.16/25 9.1s} 18. Nxg2 {-2.16/23 2.7s} Nf3+ {+1.12/32 9.7s}
19. Kh1 {-0.60/22 2.9s} P@h3 {+1.17/30 9.5s} 20. Bxf6 {-1.27/24 2.9s}
hxg2+ {+3.73/32 9.4s} 21. Kxg2 {-8.54/1 0.014s} Qxa8 {+5.14/30 9.0s}
22. Bxg7+ {-5.24/22 2.7s} Kxg7 {+4.89/30 9.2s} 23. N@f5+ {-6.46/20 2.6s}
Kh7 {+5.26/28 9.0s} 24. R@g3 {-5.54/20 2.6s} B@h3+ {+3.80/26 8.9s}
25. Kh1 {-4.20/19 2.7s} Qxe4 {+3.61/24 9.2s} 26. Rfg1 {-3.92/23 2.9s}
Qxf5 {+2.39/25 9.5s} 27. P@g2 {-3.08/20 2.9s} N@e2 {+4.03/22 9.4s}
28. P@e7 {-2.95/19 2.7s} Rg8 {+5.31/25 9.0s} 29. Rxh3 {-4.10/20 2.7s}
gxh3 {+8.40/18 7.5s} 30. B@e4 {-6.33/14 2.2s} N@g3+ {+19.88/15 2.3s}
31. fxg3 {-16.02/9 0.61s} Nxg3+ {+35.16/8 2.1s} 32. hxg3 {-13.78/1 0.014s}
Q@h2# {+M1/5 1.7s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "48"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.46/21 8.0s} a6 {-1.29/17 2.4s} 11. h3 {+1.42/24 8.2s}
Bh5 {-1.42/18 2.5s} 12. Kh1 {+1.71/22 8.2s} Rb8 {-1.59/17 2.5s}
13. Qe1 {+2.26/20 8.3s} Qe7 {-2.14/18 2.6s} 14. b4 {+2.10/21 8.5s}
Ba7 {-2.52/20 2.6s} 15. b5 {+2.22/23 8.9s} Na5 {-1.68/23 2.8s}
16. bxa6 {+2.39/22 8.9s} Nxc4 {-2.04/18 2.7s} 17. dxc4 {+2.32/24 9.2s}
bxa6 {-3.13/20 2.8s} 18. N@f5 {+3.39/27 9.1s} B@d8 {-2.69/19 2.7s}
19. P@g5 {+4.56/29 9.5s} hxg5 {-4.49/25 2.9s} 20. Bxg5 {+4.85/27 9.2s}
P@h6 {-4.02/23 2.8s} 21. Bxh6 {+5.53/32 9.9s} gxh6 {-4.94/24 3.0s}
22. P@g7+ {+5.18/28 9.6s} Kh7 {-4.78/21 2.8s} 23. Nxe7 {+6.31/30 9.9s}
Bxe7 {-5.78/22 3.1s} 24. gxf8=Q {+6.07/24 9.7s} Rxf8 {-5.34/18 2.9s}
25. P@g5 {+6.10/26 9.6s} B@g7 {-4.35/22 3.1s} 26. gxh6 {+6.20/26 9.5s}
Bxh6 {-4.95/21 3.1s} 27. P@g5 {+7.22/25 9.4s} P@g7 {-5.35/22 2.9s}
28. gxf6 {+7.64/22 9.1s} Bxf6 {-6.53/20 2.9s} 29. N@d7 {+8.29/25 9.4s}
Rd8 {-8.57/19 2.7s} 30. Nxf6+ {+9.63/24 9.1s} gxf6 {-8.64/19 2.9s}
31. Q@f5+ {+14.53/21 8.6s} P@g6 {-15.61/16 2.6s} 32. Qxf6 {+15.96/18 7.7s}
P@g7 {-21.43/16 2.5s} 33. Qxd8 {+20.75/19 5.8s} N@g8 {-18.53/12 1.6s}
34. R@e8 {+20.51/21 7.2s} N@f6 {-21.69/16 2.0s} 35. Rxg8 {+27.03/19 4.7s}
Nxg8 {-24.36/16 1.3s} 36. N@g5+ {+36.83/17 3.7s} Bxg5 {-36.57/12 0.63s}
37. Nxg5+ {+41.28/13 2.2s} Kh6 {-38.04/10 0.68s}
38. R@h7# {+M1/11 2.2s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "48"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "74"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.70/19 2.5s} a5 {-0.29/29 8.6s}
12. b5 {+0.55/23 2.7s} Ne7 {-0.32/28 8.9s} 13. Bxf6 {+0.36/21 2.6s}
gxf6 {-0.13/25 8.6s} 14. h3 {+0.23/20 2.6s} Bxh3 {+0.71/27 9.2s}
15. gxh3 {-0.61/21 2.7s} Rg8+ {+0.87/25 8.9s} 16. B@g4 {-0.73/19 2.6s}
P@h5 {+1.39/26 9.3s} 17. Nh2 {-0.73/18 2.7s} hxg4 {+1.50/20 8.8s}
18. Nxg4 {-0.71/18 2.7s} B@h5 {+2.22/23 9.1s} 19. P@g2 {-2.23/20 2.7s}
Bxg4 {+1.89/25 9.1s} 20. hxg4 {-2.11/17 2.7s} N@f4 {+2.18/25 9.3s}
21. B@h4 {-1.82/19 2.7s} Neg6 {+1.83/23 9.1s} 22. Bg3 {-1.73/19 2.8s}
B@h4 {+1.99/23 9.3s} 23. Bxf7 {-1.47/22 2.9s} Bxg3 {+1.65/21 9.3s}
24. Bxg6 {-1.07/18 2.8s} Bgxf2+ {+2.12/26 9.3s} 25. Rxf2 {-1.21/19 2.8s}
Bxf2+ {+2.28/24 9.3s} 26. Kxf2 {-1.32/18 2.8s} B@h4+ {+3.36/25 9.2s}
27. P@g3 {-2.54/19 2.8s} Bxg3+ {+3.88/24 9.0s} 28. Kxg3 {-2.96/19 2.7s}
P@h4+ {+3.72/31 8.8s} 29. Kf3 {-3.80/21 2.8s} R@g3+ {+4.01/31 9.3s}
30. Kf2 {-8.70/1 0.015s} Rxg2+ {+4.63/28 8.9s} 31. Ke3 {-1.66/22 2.9s}
Rxg6 {+5.13/27 8.5s} 32. N@f7+ {-3.96/26 2.6s} Kh7 {+5.97/30 8.9s}
33. B@f5 {-4.69/24 2.5s} B@f2+ {+6.53/26 8.1s} 34. Kf3 {-5.12/1 0.003s}
Qg8 {+7.80/25 8.0s} 35. B@e3 {-6.16/19 2.4s} Bxe3 {+11.33/21 7.0s}
36. Bxg6+ {-12.20/19 1.8s} Qxg6 {+15.41/17 5.1s} 37. B@f5 {-13.91/15 1.8s}
Rg3# {+M1/15 2.1s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "49"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "85"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.71/25 8.2s} a5 {-0.61/18 2.6s}
12. b5 {+0.34/28 8.9s} Ne7 {-0.25/23 2.7s} 13. Bxf6 {+0.13/26 8.7s}
gxf6 {-0.21/20 2.6s} 14. h3 {-0.02/23 8.6s} Bh5 {-0.25/23 2.7s}
15. N@g3 {+0.12/22 8.5s} Bg6 {-0.29/21 2.6s} 16. Nh4 {-0.16/22 8.6s}
B@f4 {+0.28/18 2.7s} 17. Ne2 {+0.12/21 8.7s} Rg8 {+0.49/19 2.5s}
18. Nxg6+ {-0.17/21 9.1s} Rxg6 {+0.06/20 2.8s} 19. Bxf7 {-0.34/35 9.1s}
Rxg2+ {+0.14/20 2.8s} 20. Kxg2 {-0.82/34 9.3s} N@h4+ {+0.74/24 2.7s}
21. Kg1 {-0.74/32 9.0s} Qg8+ {+1.19/22 2.7s} 22. Bxg8 {-0.51/30 9.3s}
Rxg8+ {+0.71/29 2.8s} 23. P@g3 {-0.68/28 8.9s} Bxd2 {+0.22/27 2.7s}
24. B@g2 {+1.28/27 9.4s} N@f3+ {-0.65/19 2.8s} 25. Kh1 {+1.37/25 9.1s}
Nxg2 {-0.89/16 2.8s} 26. Q@f7 {+1.93/27 9.4s} B@g7 {-1.55/22 2.9s}
27. Kxg2 {+2.89/29 9.6s} Ng5 {-2.18/21 2.9s} 28. Qxe7 {+2.58/31 9.8s}
P@f3+ {-2.61/24 3.0s} 29. Kh2 {+2.95/27 9.4s} B@h5 {-1.87/22 2.9s}
30. Ng1 {+3.25/26 9.5s} Bxf2 {-1.95/23 2.9s} 31. Rxf2 {+3.64/28 9.4s}
P@f4 {-1.82/22 2.8s} 32. g4 {+6.21/21 8.8s} Bxg4 {-5.17/21 2.8s}
33. hxg4 {+9.25/25 8.4s} P@g3+ {-7.48/19 2.5s} 34. Kh1 {+9.33/1 0.005s}
g2+ {-8.29/19 2.5s} 35. Kh2 {+11.95/19 7.2s} h5 {-7.09/17 2.5s}
36. R@h4 {+16.65/19 6.7s} Bxc3 {-14.37/18 1.9s} 37. Rxh5+ {+18.64/17 5.2s}
P@h6 {-15.38/16 1.6s} 38. N@g6+ {+17.53/15 5.6s} Kh7 {-11.44/1 0.014s}
39. N@f8+ {+21.40/16 4.8s} Rxf8 {-8.33/1 0.016s} 40. Nxf8+ {+21.24/12 4.3s}
Kg8 {-20.59/10 1.5s} 41. P@h7+ {+28.61/11 3.3s} Nxh7 {-29.48/8 0.60s}
42. B@f7+ {+46.35/7 2.2s} Kh8 {-19.82/1 0.015s}
43. R@g8# {+M1/5 1.6s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "49"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "40"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-0.51/25 2.3s}
Nf6 {+0.90/24 8.0s} 4. e4 {-0.80/21 2.6s} Nxe4 {+1.20/26 8.8s}
5. fxe4 {-1.49/19 2.6s} Bxe4 {+1.32/24 8.5s} 6. N@g5 {-0.74/22 2.7s}
P@c2 {+1.15/27 8.9s} 7. Qh5 {-0.56/21 2.6s} Bg6 {+0.83/29 8.5s}
8. Qf3 {-0.90/28 2.8s} cxb1=Q {+0.83/29 8.8s} 9. Rxb1 {-0.50/18 2.6s}
e6 {+1.10/25 8.4s} 10. P@h5 {-0.86/25 2.5s} Bf5 {+1.91/26 8.6s}
11. g4 {-1.30/17 2.5s} N@c2+ {+3.63/27 9.0s} 12. Kf2 {-4.15/25 2.8s}
P@e3+ {+4.27/25 8.8s} 13. Bxe3 {-4.67/23 2.7s} Nxe3 {+4.82/25 8.9s}
14. gxf5 {-3.19/20 2.7s} Qxg5 {+4.76/21 8.4s} 15. Qxa8 {-2.97/18 2.6s}
Qxf5+ {+10.05/22 7.1s} 16. Kxe3 {-7.23/19 2.4s} B@g5+ {+12.49/22 5.9s}
17. Ke2 {-13.30/18 2.0s} P@d3+ {+19.26/22 3.8s} 18. Ke1 {-15.38/17 1.3s}
N@c2+ {+23.04/20 3.8s} 19. Kd1 {-23.04/1 0.002s} Qxf1+ {+28.25/16 2.4s}
20. B@e1 {-43.93/9 0.48s} Qxe1# {+M1/9 2.0s, Black mates} 0-1

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "50"]
[White "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "91"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-0.72/25 7.6s}
Nf6 {+0.66/23 2.4s} 4. e4 {-1.07/24 8.4s} Nxe4 {+1.61/22 2.6s}
5. Nh3 {-0.70/22 8.3s} Nf6 {+0.61/17 2.5s} 6. Bd3 {-0.56/22 8.2s}
P@g4 {+0.85/17 2.5s} 7. Nf2 {-0.68/20 8.3s} gxf3 {+0.60/16 2.5s}
8. gxf3 {-0.31/21 8.4s} Nc6 {+0.97/16 2.6s} 9. Qe2 {+0.31/20 8.4s}
e6 {-0.16/14 2.6s} 10. P@a6 {+0.31/21 8.5s} Bc8 {-0.63/17 2.6s}
11. Rg1 {+0.32/19 8.2s} Nd5 {+0.06/16 2.5s} 12. Bg5 {-0.41/20 8.3s}
P@f6 {+0.28/18 2.6s} 13. Bd2 {-0.59/22 8.3s} Nce7 {+0.93/19 2.6s}
14. Be4 {-1.03/22 8.6s} Rb8 {+0.95/18 2.7s} 15. Na3 {-0.76/22 8.5s}
Ng6 {+0.84/16 2.7s} 16. Bxd5 {-0.25/23 9.0s} Bxa3 {+0.54/19 2.8s}
17. N@h5 {-0.09/21 8.7s} Bf8 {-0.03/17 2.6s} 18. Bb3 {+0.44/20 8.5s}
Rg8 {-0.19/16 2.6s} 19. O-O-O {+0.34/18 8.5s} N@a5 {-0.12/16 2.6s}
20. Bc2 {+0.03/25 8.8s} b5 {-0.02/18 2.7s} 21. d5 {+0.07/26 8.9s}
Nc4 {+0.11/20 2.7s} 22. dxe6 {-0.04/26 9.1s} dxe6 {+0.15/21 2.8s}
23. Be3 {+0.11/24 9.0s} Bd6 {+0.42/19 2.8s} 24. Bxa7 {+0.17/25 9.3s}
Ra8 {-0.19/19 2.9s} 25. P@b7 {0.00/26 9.6s} Bxb7 {+0.26/22 2.9s}
26. axb7 {+0.20/26 9.7s} Rxa7 {+0.17/19 3.0s} 27. B@c6+ {-0.10/22 9.5s}
P@d7 {+0.40/18 2.9s} 28. Bxg6 {+0.02/21 9.5s} B@e3+ {+0.23/17 2.9s}
29. Kb1 {-0.30/20 9.7s} hxg6 {+0.15/18 3.0s} 30. P@h7 {+0.89/24 9.7s}
Rh8 {+0.02/17 3.0s} 31. Nxf6+ {+2.27/26 10.0s} Qxf6 {-2.37/20 3.1s}
32. b8=Q+ {+2.76/22 9.7s} B@d8 {-3.01/18 3.0s} 33. Bxd7+ {+3.69/23 10s}
Kxd7 {-3.77/19 3.0s} 34. Qxb5+ {+3.77/20 9.7s} c6 {-3.25/17 2.9s}
35. Qexc4 {+3.88/23 10.0s} cxb5 {-3.69/16 3.0s} 36. Qxb5+ {+4.06/24 9.8s}
B@c6 {-4.14/16 3.0s} 37. Rxd6+ {+4.31/22 9.9s} Kxd6 {-4.26/19 3.0s}
38. N@e4+ {+4.59/20 9.5s} Kd7 {-3.58/18 2.9s} 39. Nxf6+ {+4.97/23 9.5s}
gxf6 {-4.13/17 3.0s} 40. Qxc6+ {+6.39/22 9.0s} Kxc6 {-4.53/18 2.9s}
41. P@b5+ {+9.85/19 6.4s} Kxb5 {-8.19/18 2.3s} 42. c4+ {+11.12/18 6.8s}
Kxc4 {-9.72/16 2.2s} 43. Q@c6+ {+20.88/15 3.8s} R@c5 {-17.50/12 1.2s}
44. B@b3+ {+19.83/16 3.7s} Kb4 {-21.63/13 1.1s} 45. N@d3+ {+28.82/15 2.5s}
Ka5 {-33.17/1 0.002s} 46. P@b4# {+M1/6 1.7s, White mates} 1-0

[Event "With-Q-2400sim"]
[Site "?"]
[Date "2019.05.01"]
[Round "50"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-2400sim"]
[Result "0-1"]
[PlyCount "130"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {+0.55/16 2.3s} Nf6 {-0.55/24 7.6s} 2. Nc3 {+0.68/17 2.4s}
e5 {-0.63/25 8.3s} 3. Nf3 {+0.51/20 2.5s} Nc6 {-0.64/26 8.4s}
4. Bc4 {+0.68/21 2.6s} Be7 {-0.75/25 8.8s} 5. d4 {+1.10/19 2.6s}
exd4 {-0.93/22 8.8s} 6. Nxd4 {+0.93/19 2.7s} d5 {-0.52/25 9.1s}
7. Bxd5 {+0.45/18 2.7s} Nxd5 {+0.03/23 9.1s} 8. exd5 {+0.37/20 2.8s}
Nxd4 {+0.27/27 9.3s} 9. Qxd4 {+0.22/20 2.8s} B@f6 {+0.44/24 9.0s}
10. P@e5 {-0.42/23 2.7s} P@h3 {+0.84/31 9.2s} 11. Rg1 {-0.37/17 2.7s}
hxg2 {+0.57/26 9.0s} 12. N@f3 {-0.13/21 2.8s} N@h4 {+0.56/27 9.5s}
13. Nxh4 {-0.59/21 2.7s} Bxh4 {+0.87/26 9.1s} 14. N@f3 {-0.39/25 2.8s}
Bxf2+ {+0.59/25 9.2s} 15. Qxf2 {-0.79/20 2.9s} N@g4 {+0.51/23 9.3s}
16. Rxg2 {-0.12/22 2.9s} Nxf2 {+0.23/35 9.4s} 17. Rxf2 {0.00/17 2.8s}
Bg4 {+0.55/26 8.9s} 18. e6 {-0.44/18 2.7s} O-O {+0.63/29 9.4s}
19. N@e5 {-0.25/25 2.8s} Bh4 {+0.95/28 9.4s} 20. P@g3 {-0.67/23 2.8s}
Bxf3 {+1.43/27 9.3s} 21. exf7+ {-0.69/23 2.8s} Rxf7 {+1.79/26 9.2s}
22. Nxf7 {-1.05/23 2.9s} Q@g1+ {+1.15/30 9.8s} 23. R@f1 {-1.35/20 2.8s}
Qe7+ {+1.33/27 9.3s} 24. B@e6 {-1.76/21 2.9s} N@g2+ {+0.46/27 9.8s}
25. Rxg2 {-1.82/20 2.7s} Qxg2 {+0.83/24 9.3s} 26. Nh6+ {-1.08/21 2.9s}
Kf8 {+0.27/24 9.5s} 27. N@f4 {-1.16/18 2.7s} Qxf1+ {+0.27/21 9.2s}
28. Kxf1 {-0.32/19 2.9s} P@g2+ {-0.12/22 9.2s} 29. Nxg2 {-0.19/19 2.8s}
Bxg2+ {-0.31/20 9.2s} 30. Kxg2 {+0.30/18 2.8s} P@f3+ {-0.69/21 9.2s}
31. Kxf3 {+0.32/19 2.8s} Qf6+ {-0.38/19 8.9s} 32. N@f5 {+0.46/16 2.8s}
N@d4+ {-0.74/22 9.1s} 33. Ke4 {+1.10/18 2.7s} Nxf5 {-0.64/27 9.5s}
34. Q@g8+ {+0.99/17 2.9s} Ke7 {-0.75/1 0.004s} 35. Nxf5+ {+1.42/15 2.9s}
Qxf5+ {-1.08/1 0.002s} 36. Bxf5 {+1.06/22 3.0s} N@d6+ {-1.82/25 9.3s}
37. Kf3 {+0.92/20 2.9s} N@e5+ {-1.85/26 9.5s} 38. Ke2 {+1.91/21 2.9s}
P@f3+ {-2.05/33 10s} 39. Kd1 {+3.17/20 2.9s} R@f1+ {-2.01/29 9.7s}
40. B@e1 {+2.52/25 3.1s} Rxe1+ {-1.61/37 10s} 41. Kxe1 {+2.82/19 2.9s}
R@g1+ {-0.83/30 9.9s} 42. N@f1 {+1.84/25 3.2s} Bxg3+ {+0.09/30 11s}
43. hxg3 {+1.32/23 3.1s} Rxf1+ {-0.16/28 10s} 44. Kxf1 {+0.39/24 3.2s}
P@e2+ {+0.44/29 10s} 45. Nxe2 {+0.86/20 3.1s} fxe2+ {+0.08/24 10s}
46. Kxe2 {+0.20/21 3.1s} N@d4+ {+0.51/25 10s} 47. Kf2 {-0.01/20 3.1s}
Rxg8 {+1.42/23 10s} 48. Bg5+ {-1.97/15 3.1s} B@f6 {+0.14/24 10s}
49. R@f7+ {-1.20/14 3.1s} Ndxf7 {+2.35/18 10s} 50. B@c5+ {-2.41/16 3.1s}
N@d6 {+2.11/19 10s} 51. Q@e3 {-1.47/13 3.0s} Bxg5 {+2.12/21 10s}
52. Bxd6+ {-1.69/18 3.1s} cxd6 {+1.57/24 10s} 53. R@d7+ {-1.08/18 3.0s}
Kf8 {+3.28/19 10s} 54. N@e6+ {-2.87/17 3.2s} Ke8 {+3.39/21 10s}
55. Nc7+ {-2.01/16 3.1s} Kf8 {-3.43/1 0.013s} 56. Rxf7+ {-2.85/17 3.0s}
Kxf7 {+3.94/21 10s} 57. P@e6+ {-4.05/16 3.2s} Ke7 {+6.49/19 10s}
58. Qxg5+ {-5.29/16 3.2s} B@f6 {+7.01/17 10s} 59. Qe3 {-4.99/14 3.2s}
R@h2+ {+11.84/19 6.0s} 60. P@g2 {-8.12/17 2.4s} Rxg2+ {+13.17/17 6.0s}
61. Kxg2 {-9.89/16 2.0s} P@f3+ {+15.72/15 4.1s} 62. Qxf3 {-12.89/14 1.3s}
R@h2+ {+19.60/13 4.0s} 63. Kf1 {-13.95/12 1.3s} Q@g1+ {+47.66/11 2.8s}
64. Kxg1 {-36.27/1 0.003s} Ndxf3+ {+40.13/4 2.0s} 65. Kf1 {-42.28/1 0.002s}
Q@f2# {+M1/3 1.6s, Black mates} 0-1



==> anc/self_elo_increase/with_q_pv_values/800sim_vs_800sim_100_matches.pgn <==
Score of CrazyAra-Dev-0.4.1-With-Q-800sim vs CrazyAra-Dev-0.4.1-No-Q-800sim: 51 - 48 - 1 [0.515]
Elo difference: 10.43 +/- 68.57

100 of 100 games finished.


[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "115"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {+0.55/16 2.6s} e5 {-0.64/15 2.7s} 2. Nf3 {+0.61/18 2.5s}
Nc6 {-0.58/20 2.5s} 3. Bc4 {+0.55/22 2.4s} Be7 {-0.36/20 2.4s}
4. d4 {+0.89/20 2.6s} exd4 {-0.82/22 2.7s} 5. Nxd4 {+0.75/21 2.6s}
Nxd4 {-0.64/20 2.6s} 6. Qxd4 {+0.50/23 2.8s} Bf6 {-0.23/22 2.7s}
7. e5 {+0.47/17 2.7s} N@c6 {-0.51/19 2.6s} 8. Qe3 {+0.51/21 2.8s}
Nxe5 {-0.29/20 2.8s} 9. P@d4 {+0.30/18 2.6s} d6 {-0.15/17 2.7s}
10. dxe5 {+0.28/18 2.7s} dxe5 {-0.28/19 2.7s} 11. N@f3 {+1.08/14 2.6s}
Bg4 {+0.53/15 2.6s} 12. Nc3 {+0.31/16 2.6s} P@d4 {+0.08/18 2.8s}
13. Qe4 {+0.39/20 2.7s} Bxf3 {-0.25/19 2.7s} 14. Qxf3 {+0.39/19 2.7s}
dxc3 {-0.50/23 2.9s} 15. bxc3 {+0.72/23 2.8s} P@b2 {+0.03/17 2.7s}
16. Bxf7+ {+0.46/21 2.8s} Kxf7 {-0.53/22 2.9s} 17. N@g5+ {+0.90/21 2.9s}
Ke7 {-0.64/20 2.8s} 18. B@a3+ {+0.78/19 2.8s} B@d6 {-0.85/18 2.8s}
19. Baxb2 {+1.28/22 2.8s} Nh6 {-0.35/18 2.7s} 20. Qxb7 {+1.57/17 2.7s}
N@c5 {-1.51/18 2.8s} 21. Qd5 {+2.05/21 2.8s} N@h4 {-0.76/18 2.7s}
22. P@g3 {+2.92/21 2.8s} P@e6 {-2.84/20 2.9s} 23. Nxe6 {+3.37/25 2.9s}
Nxe6 {-3.63/19 2.9s} 24. gxh4 {+3.32/26 3.0s} N@f4 {-3.81/25 2.9s}
25. N@c6+ {+3.29/24 2.9s} Ke8 {-2.80/24 2.8s} 26. Bxf4 {+3.44/24 2.8s}
Nxf4 {-3.37/24 2.8s} 27. Nxd8 {+3.55/21 2.7s} Rxd8 {-2.42/19 2.7s}
28. P@d7+ {+3.99/21 2.9s} Rxd7 {-4.03/30 2.9s} 29. Q@c8+ {+4.80/15 2.7s}
N@d8 {-4.41/19 2.6s} 30. P@c6 {+4.77/24 2.7s} B@f5 {-3.37/26 3.0s}
31. cxd7+ {+2.93/26 3.1s} Bxd7 {-3.03/22 3.0s} 32. Qxd7+ {+5.45/23 3.0s}
Kxd7 {-5.78/24 2.9s} 33. N@c5+ {+4.82/21 3.0s} Ke7 {-4.93/21 2.9s}
34. R@d7+ {+6.91/20 3.0s} Ke8 {-6.84/21 2.8s} 35. Rxd8+ {+6.07/18 2.8s}
Kxd8 {-6.63/17 2.8s} 36. N@e6+ {+10.97/21 2.5s} Ke7 {-11.20/20 2.5s}
37. Nxf4 {+10.91/18 2.4s} P@d2+ {-9.36/16 2.4s} 38. Kxd2 {+9.06/18 2.8s}
P@f7 {-4.58/20 2.8s} 39. N@c6+ {+4.94/20 3.2s} Kf8 {-4.43/19 3.2s}
40. Nd7+ {+4.76/19 3.2s} Kg8 {-4.42/18 3.1s} 41. Nxf6+ {+4.58/17 3.0s}
gxf6 {-3.38/19 3.1s} 42. Nh5 {+4.28/20 3.1s} Q@g6 {-4.13/19 3.0s}
43. B@e2 {+6.86/17 3.1s} N@b6 {-5.99/17 3.0s} 44. Qxd6 {+5.60/21 3.0s}
Qxh5 {-3.00/19 3.0s} 45. Ne7+ {+4.12/19 3.2s} Kg7 {-4.15/21 3.2s}
46. Qxf6+ {+4.95/17 3.1s} Kxf6 {-4.58/19 3.1s} 47. B@g5+ {+5.65/18 3.1s}
Qxg5+ {-5.37/19 3.0s} 48. hxg5+ {+5.06/17 3.0s} Kxe7 {-4.75/16 2.9s}
49. Q@f6+ {+6.75/18 2.7s} Ke8 {-5.54/22 2.8s} 50. Qxh8+ {+5.80/21 2.9s}
B@f8 {-5.37/14 3.1s} 51. R@b8+ {+8.67/17 3.1s} N@c8 {-7.86/16 3.0s}
52. Qxe5+ {+8.75/14 3.0s} R@e6 {-7.82/15 2.9s} 53. B@b5+ {+10.36/18 2.8s}
N@d7 {-10.48/16 2.7s} 54. Rxc8+ {+13.46/17 2.7s} Nxc8 {-13.39/16 2.3s}
55. Bxd7+ {+15.84/18 2.0s} Kxd7 {-15.84/15 1.9s} 56. N@b8+ {+20.95/13 1.8s}
Kd8 {-22.07/12 1.3s} 57. N@c6+ {+25.91/14 0.77s} Ke8 {-24.53/14 0.81s}
58. P@d7# {+M1/10 0.64s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "1"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "80"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {-0.59/16 2.3s} 2. Nc3 {+0.94/19 2.3s} d5 {-0.92/22 2.4s}
3. exd5 {+1.06/18 2.5s} exd5 {-1.04/18 2.5s} 4. Nf3 {+1.09/19 2.5s}
Nf6 {-1.03/15 2.5s} 5. Bb5+ {+1.23/18 2.6s} Bd7 {-1.14/18 2.5s}
6. Qe2+ {+1.34/17 2.6s} P@e4 {-0.63/18 2.6s} 7. P@g5 {+1.17/20 2.7s}
Bxb5 {-0.58/21 2.6s} 8. Qxb5+ {+0.48/19 2.7s} Nbd7 {+0.08/17 2.6s}
9. Nd4 {+0.69/18 2.7s} B@b6 {-0.10/16 2.6s} 10. B@e3 {+0.42/16 2.6s}
a6 {+0.07/17 2.7s} 11. Qa4 {+0.30/17 2.7s} Bxd4 {0.00/17 2.6s}
12. Bxd4 {+0.18/16 2.7s} N@c5 {+1.15/18 2.7s} 13. Bxc5 {-1.09/19 2.8s}
Bxc5 {+1.11/18 2.8s} 14. gxf6 {-1.11/17 2.7s} Bxf2+ {+2.13/19 2.9s}
15. Kxf2 {-2.25/18 2.8s} Qxf6+ {+2.15/17 2.7s} 16. B@f3 {-1.71/15 2.7s}
B@c6 {+2.14/20 2.8s} 17. N@h5 {-1.10/18 2.8s} Bxa4 {+3.05/19 2.8s}
18. Nxf6+ {-3.11/20 2.8s} Nxf6 {+4.18/23 2.8s} 19. B@c5 {-3.59/22 2.8s}
N@g4+ {+3.77/21 2.7s} 20. Ke1 {-3.85/20 2.7s} P@f2+ {+5.75/21 2.8s}
21. Bxf2 {-5.15/20 2.8s} exf3 {+5.64/17 2.8s} 22. gxf3 {-4.62/19 2.9s}
Nxf2 {+4.86/21 2.9s} 23. Q@e3+ {-4.47/20 2.9s} B@e6 {+6.62/14 2.9s}
24. Kxf2 {-5.06/14 2.9s} P@e4 {+7.67/13 2.8s} 25. Rg1 {-3.78/19 2.8s}
exf3 {+4.16/17 2.8s} 26. N@f5 {-3.18/18 2.9s} B@f8 {+6.67/19 2.9s}
27. P@e7 {-5.30/19 2.9s} Bxe7 {+5.16/19 3.0s} 28. P@d6 {-3.28/18 2.8s}
Bxd6 {+5.38/19 2.9s} 29. Nxg7+ {-6.44/19 2.9s} Kd7 {+7.31/18 3.0s}
30. Qxf3 {-5.56/17 2.9s} Q@h4+ {+8.41/19 3.0s} 31. P@g3 {-9.04/18 2.9s}
Qxh2+ {+9.72/18 3.0s} 32. Rg2 {-8.77/16 2.9s} Ng4+ {+11.23/18 2.8s}
33. Ke1 {-11.67/19 2.9s} P@f2+ {+13.14/16 2.8s} 34. Rxf2 {-11.54/16 2.7s}
Qxf2+ {+12.47/15 2.9s} 35. Qxf2 {-12.14/16 2.6s} Nxf2 {+12.01/16 2.7s}
36. N@f6+ {-12.64/13 2.8s} Kc8 {+13.87/14 2.8s} 37. Nxe6 {-12.15/15 2.6s}
Q@g1+ {+15.17/14 2.3s} 38. B@f1 {-14.67/13 2.1s} Nd3+ {+24.01/12 1.6s}
39. cxd3 {-23.20/13 0.99s} Bxg3+ {+28.88/11 0.89s} 40. Ke2 {-28.27/10 0.74s}
Qf2# {+M1/11 0.66s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {-0.63/15 2.3s} 2. Nc3 {+0.88/17 2.4s} d5 {-0.87/20 2.5s}
3. exd5 {+1.06/18 2.5s} exd5 {-1.02/18 2.5s} 4. Nf3 {+1.13/19 2.5s}
Nf6 {-1.00/15 2.5s} 5. Bb5+ {+1.22/18 2.6s} c6 {-1.12/17 2.5s}
6. Qe2+ {+1.31/20 2.5s} Be7 {-1.14/23 2.7s} 7. P@e5 {+1.21/22 2.8s}
O-O {-0.63/22 2.7s} 8. exf6 {+0.62/21 2.8s} Bxf6 {-0.83/25 2.9s}
9. N@h5 {+1.25/24 2.8s} Re8 {-0.83/23 2.8s} 10. Nxf6+ {+1.04/22 2.8s}
gxf6 {-1.33/24 2.9s} 11. Nxd5 {+1.88/23 2.9s} Rxe2+ {-1.75/22 2.8s}
12. Bxe2 {+1.75/21 2.9s} cxd5 {-1.62/21 2.8s} 13. B@h6 {+1.62/20 2.8s}
P@g7 {-1.71/17 2.8s} 14. Bxg7 {+1.47/18 2.8s} Kxg7 {-1.02/17 2.8s}
15. d4 {+0.69/17 2.8s} B@a5+ {-0.48/15 2.6s} 16. P@c3 {+0.30/17 2.7s}
N@e4 {+0.26/26 2.8s} 17. P@h6+ {-0.17/25 2.8s} Kf8 {+0.54/24 2.8s}
18. R@h8+ {-0.26/23 2.7s} N@g8 {+0.41/17 2.9s} 19. Rxh7 {-0.17/16 2.7s}
Nxc3 {+0.73/15 2.8s} 20. bxc3 {+0.06/21 2.9s} Bxc3+ {-0.28/19 2.9s}
21. P@d2 {+0.47/20 2.9s} Bxa1 {-0.55/18 2.8s} 22. Rh8 {+1.10/17 2.8s}
P@h7 {+2.19/19 2.8s} 23. Ba3+ {-1.63/18 2.7s} P@d6 {+0.59/23 2.9s}
24. Bxd6+ {-0.17/22 2.7s} Qxd6 {-0.77/25 3.0s} 25. P@g7+ {+0.52/24 2.9s}
Ke7 {-0.70/23 2.8s} 26. Rxg8 {+0.69/22 2.8s} R@c1+ {-0.77/20 2.8s}
27. N@d1 {+1.04/20 2.8s} B@a6 {+1.24/17 2.8s} 28. Rxc8 {-0.42/19 2.7s}
Bxe2 {+0.95/23 2.8s} 29. N@f5+ {-0.81/23 2.8s} Kd7 {+1.03/20 2.7s}
30. B@e8+ {-0.55/20 2.7s} Ke6 {+0.34/20 2.9s} 31. Kxe2 {-0.05/21 2.8s}
Q@e4+ {+0.66/19 2.6s} 32. Nfe3 {+0.06/19 2.7s} B@c4+ {+0.11/20 2.8s}
33. Ke1 {+2.16/21 2.7s} Rxd1+ {-1.62/23 2.7s} 34. Kxd1 {-0.15/1 0.014s}
N@c3+ {-1.19/21 2.7s} 35. Ke1 {+4.56/20 2.6s} Nc6 {-4.43/16 2.4s}
36. Bxf7+ {+11.81/17 1.3s} Kxf7 {-12.42/16 1.3s} 37. g8=Q+ {+15.55/15 1.3s}
Ke7 {-13.31/1 0.015s} 38. Qe8# {+M1/10 0.58s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "2"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "105"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.88/21 2.3s} Nc6 {-0.61/22 2.4s}
3. d4 {+0.67/25 2.5s} d5 {-0.58/25 2.6s} 4. Nf3 {+0.86/18 2.5s}
dxe4 {-0.77/19 2.6s} 5. Nxe4 {+0.75/20 2.6s} Nf6 {-0.60/20 2.6s}
6. Neg5 {+0.74/19 2.5s} Qd5 {-0.33/20 2.6s} 7. Be2 {+0.86/24 2.6s}
P@g4 {-0.90/24 2.7s} 8. O-O {+1.08/21 2.6s} gxf3 {-1.06/20 2.7s}
9. Bxf3 {+1.00/20 2.8s} Qxf3 {-0.35/19 2.7s} 10. Nxf3 {+0.71/17 2.7s}
B@h5 {-0.53/17 2.6s} 11. P@e2 {+1.00/16 2.7s} Be7 {-0.60/16 2.6s}
12. c3 {+1.34/15 2.6s} h6 {-0.43/14 2.6s} 13. Bf4 {+0.78/17 2.7s}
Nd5 {+0.48/18 2.7s} 14. Bg3 {-0.52/18 2.7s} N@f4 {+0.82/21 2.8s}
15. P@e4 {-0.57/24 2.8s} Nxg2 {+0.23/24 3.0s} 16. exd5 {-0.06/25 2.8s}
exd5 {-0.29/24 2.9s} 17. Kxg2 {+0.20/24 3.0s} P@e4 {-0.03/23 2.9s}
18. N@f4 {+0.93/21 2.8s} Bcg4 {+0.39/20 2.8s} 19. Nxh5 {+0.15/21 2.9s}
Bxh5 {-0.46/25 2.9s} 20. N@f4 {+0.72/24 2.8s} exf3+ {-1.08/23 2.8s}
21. exf3 {+1.50/20 2.9s} Bxf3+ {-1.56/21 2.8s} 22. Qxf3 {+1.41/20 2.7s}
N@g5 {-1.43/19 2.7s} 23. B@g4 {+1.92/17 2.8s} O-O {-0.77/17 2.7s}
24. B@f5 {+1.53/17 2.8s} P@e4 {-0.25/19 2.8s} 25. Qe3 {+0.67/19 2.9s}
P@g6 {-1.05/22 2.8s} 26. h4 {+2.16/21 2.9s} gxf5 {-2.33/21 3.0s}
27. Bxf5 {+2.27/20 3.0s} B@f3+ {-2.32/18 2.9s} 28. Kh2 {+2.07/17 2.9s}
N@d6 {-1.47/22 3.0s} 29. P@g4 {+2.10/23 3.1s} Nxf5 {-2.04/22 3.0s}
30. gxf5 {+2.10/22 3.0s} B@d6 {-2.27/24 3.0s} 31. hxg5 {+2.75/24 3.1s}
Bxf4 {-1.74/21 3.0s} 32. Qxf4 {+1.92/20 2.9s} N@g4+ {-1.90/23 3.0s}
33. Qxg4 {+2.03/19 3.0s} Bxg4 {-1.47/16 2.9s} 34. N@f4 {+2.31/16 2.9s}
Bxf5 {-3.77/20 2.9s} 35. P@f6 {+5.89/18 2.9s} Q@h7 {-4.34/19 2.9s}
36. fxg7 {+4.58/23 3.0s} Qxg7 {-3.71/18 2.9s} 37. P@f6 {+4.52/21 3.0s}
Qxg5 {-3.32/22 3.0s} 38. Q@g7+ {+5.14/23 3.0s} Qxg7 {-5.27/1 0.004s}
39. fxg7 {+5.46/21 2.8s} Q@h7 {-4.31/20 2.9s} 40. N@h5 {+4.47/23 3.2s}
Qxg7 {-4.43/19 2.9s} 41. Nxg7 {+4.16/20 3.0s} Bg6 {-3.29/21 3.1s}
42. Ngh5 {+3.11/20 3.1s} P@g7 {-3.21/19 3.1s} 43. Nxg7 {+3.87/18 3.1s}
Bf6 {-2.82/17 3.1s} 44. Ngh5 {+2.87/22 3.2s} Bxh5 {-2.33/21 3.2s}
45. Nxh5 {+2.42/20 3.2s} N@g4+ {-2.74/21 3.1s} 46. Kg1 {+2.86/24 3.3s}
P@g7 {-3.27/16 3.1s} 47. P@e5 {+5.28/16 3.1s} P@h2+ {-5.43/16 3.1s}
48. Bxh2 {+7.44/21 2.9s} Nxh2 {-6.46/17 3.0s} 49. Nxf6+ {+7.72/20 2.6s}
gxf6 {-9.47/20 1.8s} 50. Q@g7+ {+12.41/19 1.6s} Kxg7 {-8.93/1 0.016s}
51. N@f5+ {+15.51/16 1.6s} Kg6 {-14.90/15 1.3s} 52. B@h7+ {+30.27/14 0.87s}
Kg5 {-28.44/8 0.67s} 53. Q@h4# {+M1/7 0.69s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "43"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. Nc3 {+0.93/17 2.3s} d5 {-0.89/22 2.4s}
3. exd5 {+1.10/18 2.5s} exd5 {-0.99/21 2.5s} 4. Bb5+ {+1.45/20 2.5s}
c6 {-0.94/21 2.6s} 5. Qe2+ {+0.92/20 2.6s} Be7 {-0.69/24 2.7s}
6. P@c7 {+0.52/21 2.6s} Qxc7 {-0.70/21 2.8s} 7. Nxd5 {+0.67/20 2.8s}
Qd6 {-0.57/21 2.8s} 8. Nxe7 {+0.40/18 2.8s} Nxe7 {-0.36/17 2.8s}
9. B@e5 {+0.53/19 2.7s} Qg6 {-0.38/19 2.6s} 10. P@d6 {+1.37/16 2.5s}
Qxg2 {-0.37/19 2.5s} 11. Bxg7 {+0.79/21 2.7s} Be6 {-0.96/25 2.7s}
12. Bxh8 {+1.86/25 2.7s} Qxh1 {-1.21/24 2.7s} 13. dxe7 {+1.79/23 2.8s}
Qxg1+ {-1.79/24 2.8s} 14. R@f1 {+2.37/23 2.7s} N@g2+ {-2.25/22 2.7s}
15. Kd1 {+2.47/1 0.004s} Qxh2 {-1.68/18 2.6s} 16. Be5 {+4.62/15 2.6s}
P@f3 {-4.88/18 2.5s} 17. Bxh2 {+12.95/17 2.4s} fxe2+ {-13.49/17 2.2s}
18. Bxe2 {+14.03/17 2.1s} Kxe7 {-14.64/14 2.2s} 19. P@d6+ {+15.77/15 2.0s}
Kf6 {-16.48/13 1.7s} 20. Q@e5+ {+16.30/12 1.6s} Kg6 {-16.96/1 0.013s}
21. P@h5+ {+21.02/12 1.5s} Kh6 {-15.17/1 0.014s}
22. N@g8# {+M1/15 1.1s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "3"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "58"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-0.58/21 2.4s} 3. Bc4 {+0.55/21 2.4s}
Be7 {-0.49/22 2.6s} 4. d4 {+0.84/21 2.7s} exd4 {-0.72/22 2.6s}
5. Nxd4 {+0.75/21 2.6s} Nxd4 {-0.59/22 2.7s} 6. Qxd4 {+0.51/23 2.8s}
Bf6 {-0.27/19 2.6s} 7. e5 {+0.46/19 2.6s} N@c6 {-0.33/21 2.8s}
8. Qe3 {+0.55/20 2.8s} Nxe5 {-0.39/19 2.7s} 9. P@d4 {+0.28/18 2.7s}
d6 {-0.29/19 2.8s} 10. dxe5 {+0.30/18 2.7s} dxe5 {-0.16/15 2.7s}
11. N@d5 {+0.19/14 2.6s} P@e6 {+0.45/21 2.9s} 12. Nxf6+ {-0.40/17 2.8s}
Nxf6 {+0.47/18 2.7s} 13. Qxe5 {-0.84/15 2.7s} P@h3 {+1.04/20 2.8s}
14. B@f1 {+0.11/19 2.8s} hxg2 {+0.12/19 2.8s} 15. Bxg2 {-0.34/18 2.8s}
N@d4 {+1.93/21 2.8s} 16. Na3 {-1.54/21 2.8s} P@h3 {+3.12/23 2.9s}
17. Rg1 {-2.31/24 2.9s} hxg2 {+2.76/24 2.9s} 18. P@e2 {-2.63/22 2.8s}
P@f3 {+3.86/21 2.8s} 19. Bg5 {-2.93/24 2.8s} B@b4+ {+2.92/23 2.9s}
20. P@c3 {-3.17/22 2.8s} Bxa3 {+3.19/21 2.8s} 21. cxd4 {-3.89/21 2.7s}
N@c6 {+5.17/21 2.7s} 22. Bxf6 {-5.76/18 2.7s} Nxe5 {+6.79/20 2.6s}
23. Bxd8 {-7.36/20 2.4s} Nxc4 {+8.57/21 2.4s} 24. Q@a4+ {-6.10/19 2.4s}
Q@c6 {+10.20/18 2.5s} 25. Qxc6+ {-10.25/18 2.4s} bxc6 {+9.69/19 2.3s}
26. Bg5 {-11.52/16 2.1s} Q@f1+ {+15.89/13 1.4s} 27. Rxf1 {-11.88/1 0.001s}
gxf1=Q+ {+19.01/13 0.84s} 28. Kxf1 {-12.11/1 0.002s} B@g2+ {+29.58/9 0.88s}
29. Ke1 {-44.01/2 0.45s} R@f1# {+M1/1 0.42s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "118"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {-0.60/19 2.4s} 3. Bc4 {+0.59/19 2.4s}
Be7 {-0.41/19 2.6s} 4. d4 {+0.84/20 2.6s} exd4 {-0.72/22 2.7s}
5. Nxd4 {+0.74/21 2.6s} Nxd4 {-0.61/22 2.8s} 6. Qxd4 {+0.51/23 2.8s}
Bf6 {-0.26/20 2.7s} 7. e5 {+0.51/19 2.7s} N@c6 {-0.33/21 2.8s}
8. Qe3 {+0.55/20 2.8s} Nxe5 {-0.32/19 2.7s} 9. P@d4 {+0.30/18 2.7s}
d6 {-0.26/18 2.8s} 10. dxe5 {+0.29/18 2.7s} dxe5 {-0.13/16 2.7s}
11. N@f3 {+0.73/14 2.6s} Bg4 {+0.39/15 2.5s} 12. Nc3 {+0.31/16 2.6s}
P@d4 {+0.04/18 2.8s} 13. Qe4 {+0.42/20 2.8s} Bxf3 {-0.27/19 2.7s}
14. Qxf3 {+0.36/19 2.7s} dxc3 {-0.50/22 2.9s} 15. bxc3 {+0.71/23 2.9s}
P@b2 {-0.09/17 2.7s} 16. Bxf7+ {+0.43/22 2.8s} Kxf7 {-0.50/22 2.9s}
17. N@g5+ {+0.91/21 2.9s} Ke7 {-0.64/20 2.8s} 18. B@a3+ {+0.78/19 2.8s}
B@d6 {-0.89/18 2.8s} 19. Baxb2 {+1.27/22 2.8s} Nh6 {-0.40/18 2.7s}
20. Qxb7 {+1.58/17 2.7s} N@c5 {-1.51/18 2.8s} 21. Qd5 {+2.16/21 2.8s}
N@b6 {-1.44/18 2.7s} 22. Qf3 {+2.42/20 2.7s} Nc4 {-0.13/18 2.8s}
23. h4 {+0.97/15 2.7s} P@d2+ {-0.02/14 2.8s} 24. Bxd2 {+0.20/15 2.8s}
Nxb2 {-0.14/16 2.8s} 25. P@b4 {+0.58/14 2.7s} B@g4 {+0.10/19 2.9s}
26. Qc6 {+0.58/20 2.9s} Ncd3+ {-0.41/23 3.0s} 27. Kf1 {+0.36/17 2.9s}
Nxf2 {+1.74/17 2.9s} 28. Kxf2 {-1.02/18 2.8s} P@f4 {+1.01/18 2.8s}
29. N@d5+ {-2.51/16 2.8s} Kf8 {+3.24/1 0.014s} 30. P@e6 {-1.01/18 2.8s}
Bxg5 {+0.67/19 2.9s} 31. hxg5 {-0.42/21 2.9s} N@e4+ {+0.23/23 2.9s}
32. Ke1 {+0.08/24 3.0s} Nxg5 {+0.12/20 2.9s} 33. Rxh6 {+0.19/18 3.0s}
P@f2+ {+0.39/20 3.0s} 34. Kxf2 {+0.07/20 3.0s} Ne4+ {+0.15/18 3.0s}
35. Kg1 {-0.06/21 3.0s} gxh6 {-0.83/20 3.1s} 36. P@f6 {+1.53/21 3.1s}
Nxf6 {-1.33/20 3.1s} 37. Nxf6 {+1.72/19 3.0s} Bxe6 {-0.84/21 3.2s}
38. P@g7+ {+0.74/20 3.2s} Kxg7 {-1.06/18 3.1s} 39. N@h5+ {+0.76/18 3.1s}
Kf7 {-0.08/20 3.1s} 40. P@d5 {+0.13/19 3.0s} P@f2+ {-1.37/17 3.1s}
41. Kf1 {+1.98/18 3.0s} Qxf6 {-1.45/17 3.1s} 42. dxe6+ {+1.01/18 3.1s}
Qxe6 {+0.15/18 3.1s} 43. B@d5 {+0.90/17 3.1s} R@h1+ {+0.06/17 3.0s}
44. Kxf2 {-1.64/19 2.8s} P@g3+ {+3.34/18 2.8s} 45. Ke2 {-2.67/15 2.9s}
f3+ {+4.03/16 2.8s} 46. Ke3 {-4.40/20 2.6s} N@c4+ {+6.42/19 2.7s}
47. Kxf3 {-5.92/18 2.8s} e4+ {+6.83/17 2.8s} 48. Bxe4 {-6.44/16 2.6s}
Nxd2+ {+7.09/18 2.9s} 49. Ke2 {-6.69/17 2.8s} Nxe4 {+6.31/17 2.9s}
50. N@e5+ {-3.33/19 2.9s} Qxe5 {+3.25/18 3.2s} 51. Qd7+ {-2.84/18 3.1s}
B@e7 {+2.89/16 3.0s} 52. B@e6+ {-3.15/19 3.0s} Kf8 {+9.29/18 2.6s}
53. P@g7+ {-9.10/18 2.3s} Qxg7 {+2.67/1 0.016s} 54. Nxg7 {-8.72/15 2.4s}
Nxc3+ {+11.34/15 2.2s} 55. Kf3 {-10.71/16 2.0s} B@e2+ {+13.41/16 1.9s}
56. Ke3 {-7.89/1 0.014s} P@f4+ {+14.29/13 1.5s} 57. Kd4 {-14.02/14 1.4s}
N@b5+ {+17.25/15 1.2s} 58. Qxb5 {-15.53/1 0.003s} Nxb5+ {+17.23/12 1.2s}
59. Kd5 {-16.04/13 0.86s} Q@c4# {+M1/12 0.78s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "4"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1/2-1/2"]
[PlyCount "125"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Bc5 {-0.32/21 2.4s} 4. O-O {+0.70/21 2.4s} Nf6 {-0.62/22 2.5s}
5. d3 {+0.74/22 2.5s} O-O {-0.64/17 2.4s} 6. Bg5 {+0.32/19 2.4s}
Be7 {+0.70/21 2.5s} 7. Nbd2 {-0.24/20 2.5s} d6 {+0.30/20 2.4s}
8. c3 {-0.08/18 2.4s} a6 {+0.38/21 2.4s} 9. Ba4 {-0.08/18 2.5s}
Bg4 {+0.07/18 2.4s} 10. h3 {+0.15/21 2.4s} Bh5 {-0.15/20 2.5s}
11. Bxc6 {+0.61/20 2.6s} bxc6 {-0.58/20 2.6s} 12. N@f5 {+0.73/19 2.6s}
B@e6 {-0.34/22 2.8s} 13. Nxe7+ {+0.31/21 2.7s} Qxe7 {-0.29/20 2.7s}
14. B@h4 {+0.42/19 2.7s} N@d7 {-0.53/23 2.8s} 15. Bxf6 {+1.00/24 2.8s}
Nxf6 {-0.87/23 2.7s} 16. N@g3 {+1.15/22 2.7s} Bg6 {-1.08/20 2.8s}
17. d4 {+1.29/19 2.8s} B@f4 {-0.93/19 2.8s} 18. dxe5 {+0.88/18 2.8s}
dxe5 {-0.29/22 2.9s} 19. P@f5 {+0.28/21 3.0s} P@e3 {+0.04/16 2.8s}
20. fxe3 {+0.05/19 2.9s} Bxe3+ {-0.09/19 2.9s} 21. P@f2 {+0.16/21 3.0s}
Bxf2+ {+0.11/18 2.8s} 22. Rxf2 {-0.10/17 2.9s} P@f4 {+0.21/18 2.8s}
23. B@g5 {+0.37/18 2.9s} P@e3 {+0.08/18 2.9s} 24. Re2 {+0.52/18 2.8s}
fxg3 {-0.40/18 2.9s} 25. Rxe3 {+0.45/18 3.0s} Bexf5 {-0.22/19 2.8s}
26. exf5 {+0.56/18 2.9s} P@f4 {-0.56/18 3.0s} 27. Re2 {+1.75/19 3.0s}
N@e3 {-1.23/16 2.9s} 28. Rxe3 {+1.77/19 3.0s} fxe3 {-1.44/22 3.1s}
29. Bxf6 {+2.33/25 3.1s} gxf6 {-1.71/21 3.0s} 30. Ne4 {+2.56/20 3.0s}
B@g7 {-2.44/27 3.1s} 31. N@g4 {+3.59/27 3.1s} Bxf5 {-3.63/30 3.0s}
32. N@h6+ {+4.85/31 3.1s} Kh8 {-4.92/35 3.1s} 33. Nxf5 {+4.61/34 3.1s}
P@f2+ {-5.45/29 3.0s} 34. Kh1 {+5.52/31 3.0s} Rad8 {-2.66/28 3.0s}
35. P@d4 {+2.77/22 2.9s} Rxd4 {-1.58/23 3.1s} 36. cxd4 {+2.08/26 3.2s}
R@e1+ {-1.97/26 3.3s} 37. Qxe1 {+2.13/26 3.3s} fxe1=Q+ {-2.11/24 3.2s}
38. Rxe1 {+2.11/22 3.2s} P@f2 {-2.34/26 3.1s} 39. Rf1 {+2.30/22 3.2s}
e2 {-2.19/23 3.1s} 40. Rxf2 {+3.66/19 3.2s} gxf2 {-3.83/16 3.2s}
41. Bxf2 {+4.13/15 3.2s} R@f1+ {-4.29/13 3.1s} 42. B@g1 {+4.28/13 3.1s}
Rxf2 {-3.65/13 3.1s} 43. Bxf2 {+5.17/13 3.1s} B@d5 {-4.26/13 3.0s}
44. P@h6 {+5.86/18 3.1s} Bxh6 {-6.03/17 3.0s} 45. Ngxh6 {+7.22/17 3.0s}
P@g7 {-6.61/15 3.0s} 46. Nxe7 {+7.51/18 3.0s} Q@e8 {-5.05/17 3.0s}
47. Nhf5 {+10.90/16 3.2s} Rg8 {-8.01/14 3.1s} 48. Nxg8 {+9.93/14 3.2s}
Bxe4 {-9.27/15 3.1s} 49. P@h6 {+12.14/16 3.1s} Qf8 {-7.30/17 3.1s}
50. P@e7 {+12.89/20 3.0s} Bxf3 {-10.56/17 2.7s} 51. exf8=Q {+12.43/19 3.0s}
Bxg2+ {-11.87/17 2.8s} 52. Kxg2 {+12.23/16 2.8s} N@f4+ {-12.65/17 2.5s}
53. Kh2 {+15.93/17 2.7s} N@f1+ {-11.64/16 2.5s} 54. Kg1 {+12.95/15 2.4s}
Nxh3+ {-11.36/16 2.2s} 55. Kg2 {+11.59/19 2.9s} Nf4+ {-10.20/17 2.7s}
56. Kf3 {+11.08/17 2.9s} P@g4+ {-5.67/17 2.3s} 57. Kxg4 {+3.75/16 1.9s}
P@h5+ {-5.04/15 2.4s} 58. Kf3 {+3.99/14 2.1s} Nd2+ {-1.73/13 1.3s}
59. Ke3 {+1.57/13 1.2s} Nc4+ {-1.48/11 1.6s} 60. Kf3 {+1.83/14 1.7s}
Nd2+ {-0.64/10 0.92s} 61. Ke3 {+0.70/9 0.86s} Nc4+ {-0.46/8 0.91s}
62. Ke4 {+0.45/6 0.74s} Nd2+ {0.00/6 0.63s}
63. Ke3 {0.00/1 0.002s, Draw by 3-fold repetition} 1/2-1/2

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "118"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bb5 {book}
Bc5 {-0.35/22 2.4s} 4. O-O {+0.67/21 2.4s} Nf6 {-0.82/22 2.5s}
5. d3 {+0.71/21 2.5s} O-O {-0.61/17 2.4s} 6. Bg5 {+0.36/17 2.4s}
Be7 {+0.67/21 2.5s} 7. Nbd2 {-0.34/21 2.4s} d6 {+0.31/20 2.5s}
8. c3 {-0.08/19 2.4s} a6 {+0.38/21 2.5s} 9. Ba4 {-0.08/18 2.4s}
Nh5 {+1.57/19 2.5s} 10. Bxe7 {-1.47/18 2.5s} Nxe7 {+1.74/16 2.6s}
11. B@g5 {-1.22/17 2.6s} Nf4 {+1.61/17 2.6s} 12. Bxf4 {-1.74/16 2.6s}
exf4 {+1.77/18 2.6s} 13. Bb3 {-1.49/17 2.5s} B@h5 {+1.73/16 2.5s}
14. N@g5 {-1.48/19 2.5s} B@g6 {+2.36/18 2.6s} 15. d4 {-2.52/19 2.5s}
h6 {+3.72/19 2.7s} 16. Nh3 {-3.46/19 2.7s} Bxh3 {+3.50/20 2.8s}
17. gxh3 {-3.53/20 2.8s} Bxf3 {+4.60/18 2.7s} 18. Nxf3 {-3.85/18 2.7s}
Bxe4 {+4.05/18 2.8s} 19. B@g2 {-3.77/17 2.8s} d5 {+3.99/15 2.7s}
20. B@e5 {-3.32/16 2.7s} P@f6 {+4.93/17 2.8s} 21. Bxf4 {-5.15/18 2.7s}
Ng6 {+4.93/16 2.7s} 22. P@g3 {-3.89/16 2.7s} Nxf4 {+4.85/19 2.8s}
23. gxf4 {-4.96/19 2.8s} N@g6 {+5.48/16 2.7s} 24. N@h5 {-4.33/14 2.7s}
B@f5 {+4.46/17 2.8s} 25. Qe2 {-3.74/20 2.7s} Qd7 {+8.73/19 2.7s}
26. Bxd5 {-6.57/15 2.8s} Qxd5 {+6.47/18 2.9s} 27. P@e5 {-5.48/18 2.8s}
fxe5 {+5.53/22 2.9s} 28. Nxe5 {-4.36/22 3.0s} Bxg2 {+4.13/23 3.1s}
29. f3 {-3.79/26 3.1s} Bxf1 {+4.02/25 3.0s} 30. Rxf1 {-4.09/24 3.1s}
Bxh3 {+4.09/23 3.2s} 31. P@g2 {-3.33/22 3.1s} Bxg2 {+3.57/20 3.0s}
32. Qxg2 {-3.08/19 3.0s} N@h4 {+2.88/18 3.1s} 33. Nxg6 {-2.10/18 3.1s}
fxg6 {+2.32/17 3.0s} 34. N@e7+ {-2.69/22 3.1s} Kh8 {+2.58/20 3.1s}
35. Nxd5 {-2.02/21 3.1s} Nxg2 {+2.19/18 3.1s} 36. B@e5 {-1.74/19 3.1s}
B@e3+ {+1.44/19 3.1s} 37. B@f2 {-1.40/21 3.1s} Bxf2+ {+2.34/19 3.1s}
38. Kh1 {-1.83/18 3.1s} R@h7 {+4.02/17 3.1s} 39. Q@e7 {-3.24/16 3.1s}
gxh5 {+4.33/20 3.1s} 40. Rxf2 {-3.69/19 3.1s} Q@e1+ {+4.68/24 3.3s}
41. B@g1 {-4.46/23 3.2s} P@h3 {+6.91/20 3.1s} 42. Bxg7+ {-5.37/22 3.1s}
Rxg7 {+6.02/21 3.3s} 43. Qxg7+ {-6.07/21 3.2s} Kxg7 {+7.27/1 0.015s}
44. R@e7+ {-4.93/18 3.1s} Qxe7 {+6.38/21 3.1s} 45. Nxe7 {-6.39/19 3.2s}
Nxf4 {+6.74/20 3.2s} 46. P@g2 {-4.91/17 3.1s} R@e1 {+6.53/16 3.1s}
47. Q@g3+ {-6.79/18 3.1s} P@g5 {+7.83/17 3.2s} 48. Qxf4 {-7.21/22 3.1s}
Rxf4 {+8.55/21 3.2s} 49. N@f5+ {-7.89/20 3.1s} Kf7 {+9.99/20 3.2s}
50. gxh3 {-8.24/18 3.0s} Rxg1+ {+7.86/16 3.0s} 51. Kxg1 {-7.72/1 0.005s}
Q@e1+ {+9.14/18 2.9s} 52. R@f1 {-9.03/17 2.8s} N@e2+ {+9.40/16 2.8s}
53. Rxe2 {-8.38/15 2.6s} Qxe2 {+11.15/18 3.0s} 54. N@e5+ {-10.33/18 2.9s}
Ke6 {+15.69/15 2.9s} 55. Ng7+ {-14.26/14 2.4s} Kxe7 {+17.03/16 2.7s}
56. Ng6+ {-13.78/15 2.4s} Kf7 {+16.62/15 2.9s} 57. Nxf4 {-15.59/13 2.3s}
R@h1+ {+31.48/15 1.8s} 58. Kxh1 {-30.19/1 0.003s} Qxf1+ {+29.47/11 0.77s}
59. R@g1 {-35.19/1 0.001s} N@f2# {+M1/9 0.49s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "5"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "93"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.35/20 2.5s} 4. d4 {+0.90/20 2.5s} exd4 {-0.80/22 2.7s}
5. Nxd4 {+0.78/21 2.7s} Nxd4 {-0.64/20 2.6s} 6. Qxd4 {+0.58/20 2.7s}
Bf6 {-0.23/22 2.8s} 7. e5 {+0.35/22 2.8s} N@c6 {-0.51/19 2.7s}
8. Qe3 {+0.77/18 2.7s} Nxe5 {-0.37/20 2.8s} 9. P@f4 {+0.56/20 2.7s}
d6 {-0.20/17 2.7s} 10. fxe5 {+0.20/16 2.7s} dxe5 {-0.30/19 2.8s}
11. N@d5 {+0.39/19 2.7s} P@e6 {+0.37/19 2.8s} 12. Nxf6+ {-0.38/17 2.8s}
Nxf6 {+0.25/20 2.7s} 13. B@g5 {+0.30/17 2.8s} N@g4 {-0.20/16 2.7s}
14. Qe2 {+0.79/21 2.7s} h6 {-0.33/21 2.7s} 15. Bxf6 {+0.57/23 2.9s}
Nxf6 {-0.62/23 2.8s} 16. Qxe5 {+0.63/21 2.8s} B@d4 {-0.11/22 2.9s}
17. Qe2 {+0.24/19 2.9s} P@e4 {+0.20/18 2.7s} 18. O-O {-0.12/18 2.7s}
O-O {+0.46/18 2.7s} 19. P@g5 {-0.21/18 2.8s} hxg5 {+0.15/18 2.9s}
20. Bxg5 {-0.05/17 2.9s} P@h6 {+0.33/19 2.9s} 21. Bxf6 {-0.27/19 2.9s}
Bxf6 {+0.26/15 2.9s} 22. N@h5 {+0.09/17 2.8s} B@d5 {+0.16/17 2.9s}
23. N@g4 {+1.09/18 2.9s} P@e7 {-0.87/18 2.8s} 24. P@e5 {+1.53/21 2.9s}
Bxe5 {-0.62/24 3.0s} 25. Nxe5 {+0.93/24 3.0s} P@f3 {-0.62/23 3.0s}
26. gxf3 {+0.85/22 3.0s} exf3 {-1.33/25 3.1s} 27. Nxf3 {+1.01/24 3.2s}
Bxc4 {-1.08/20 2.9s} 28. Qxc4 {+1.01/21 2.9s} P@g6 {-0.24/21 3.0s}
29. Nxg7 {+0.67/21 3.1s} B@d5 {-0.04/20 3.0s} 30. Qxd5 {+0.93/19 3.0s}
exd5 {-0.42/20 3.0s} 31. P@g2 {+0.56/19 3.0s} Kxg7 {-0.47/18 3.0s}
32. B@c3+ {+0.62/17 3.0s} f6 {-0.39/16 3.0s} 33. B@e3 {+1.36/15 3.0s}
N@g4 {-1.54/19 3.0s} 34. Nbd2 {+1.73/17 3.1s} Nxe3 {-2.34/20 3.1s}
35. fxe3 {+2.50/20 3.1s} B@h3 {-2.64/20 3.1s} 36. Rf2 {+3.63/20 3.1s}
Bxg2 {-4.19/19 3.0s} 37. Rxg2 {+4.20/21 3.1s} P@g4 {-3.66/21 3.0s}
38. Nh4 {+3.83/22 3.1s} Q@g5 {-2.94/18 3.0s} 39. Nxg6 {+4.87/20 3.0s}
e5 {-2.59/19 3.0s} 40. B@d3 {+8.31/17 3.0s} e4 {-8.34/17 3.0s}
41. Nf4 {+10.45/19 3.1s} Kg8 {-7.68/15 3.0s} 42. P@g6 {+12.47/14 3.0s}
Bf5 {-11.86/16 2.7s} 43. B@h7+ {+18.08/16 2.3s} Kh8 {-17.81/14 1.3s}
44. P@g7+ {+33.55/13 1.2s} Kxg7 {-12.25/1 0.014s} 45. N@e6+ {+28.74/11 0.96s}
Bxe6 {-28.29/10 0.87s} 46. Nxe6+ {+32.32/11 0.75s} Kh8 {-30.86/1 0.003s}
47. P@g7# {+M1/7 0.62s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "97"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book}
Be7 {-0.36/19 2.4s} 4. d4 {+0.92/20 2.5s} exd4 {-0.82/22 2.7s}
5. Nxd4 {+0.79/21 2.7s} Nxd4 {-0.61/20 2.6s} 6. Qxd4 {+0.59/20 2.7s}
Bf6 {-0.23/22 2.7s} 7. e5 {+0.39/22 2.8s} N@c6 {-0.55/19 2.7s}
8. Qe3 {+0.76/19 2.7s} Nxe5 {-0.34/20 2.8s} 9. P@f4 {+0.58/19 2.7s}
d6 {-0.20/17 2.8s} 10. fxe5 {+0.24/16 2.7s} dxe5 {-0.27/19 2.7s}
11. Qb3 {+1.76/18 2.7s} P@e6 {-1.85/17 2.7s} 12. Nc3 {+2.30/20 2.7s}
P@d5 {-2.24/18 2.7s} 13. Bb5+ {+2.52/20 2.6s} P@c6 {-2.00/19 2.7s}
14. Be2 {+2.03/17 2.7s} Ne7 {-1.85/16 2.5s} 15. N@h5 {+1.81/15 2.6s}
Nf5 {-1.48/16 2.6s} 16. O-O {+1.68/14 2.6s} Rg8 {-1.05/14 2.6s}
17. N@g4 {+1.48/16 2.5s} Nd4 {-1.21/15 2.6s} 18. Bh6 {+2.46/20 2.7s}
Nxb3 {-2.32/18 2.6s} 19. axb3 {+1.49/24 3.0s} Q@g6 {-0.97/24 2.9s}
20. Nhxf6+ {+1.25/23 2.8s} gxf6 {-1.36/22 2.8s} 21. B@h5 {+2.55/26 3.0s}
Qxc2 {-1.33/26 3.0s} 22. N@g7+ {+1.63/24 2.8s} Ke7 {-1.29/23 2.9s}
23. Nxf6 {+1.13/28 2.9s} Kxf6 {-1.06/27 3.0s} 24. f4 {+1.97/21 2.8s}
exf4 {-1.11/21 2.9s} 25. Rxf4+ {+1.03/25 3.0s} P@f5 {-0.76/24 2.9s}
26. P@g5+ {+0.74/19 2.8s} Ke7 {-0.85/22 2.8s} 27. P@f6+ {+0.58/29 2.9s}
Kd6 {-0.57/28 2.8s} 28. Bxf7 {+0.65/23 2.8s} e5 {+0.37/26 2.8s}
29. P@c5+ {+1.14/32 2.8s} Kxc5 {-1.56/35 2.7s} 30. Nxf5 {+2.19/31 2.7s}
Bxf5 {-1.04/32 2.7s} 31. b4+ {+2.14/34 2.9s} Kd6 {-1.74/34 2.9s}
32. P@c5+ {+0.57/27 2.9s} Kd7 {+1.74/1 0.014s} 33. Rxf5 {+0.53/27 3.0s}
Qxf5 {-1.35/27 2.8s} 34. B@e6+ {+2.98/29 2.6s} Qxe6 {-1.67/1 0.002s}
35. Bxe6+ {+4.41/31 2.7s} Kxe6 {-3.26/26 2.7s} 36. Bg4+ {+3.27/25 2.5s}
P@f5 {-3.22/23 2.5s} 37. Bxf5+ {+3.96/24 2.6s} Kxf5 {-4.59/24 2.4s}
38. P@g4+ {+4.64/22 2.4s} Ke6 {-3.37/20 2.4s} 39. Q@f5+ {+4.18/22 2.4s}
Kf7 {-3.45/1 0.003s} 40. Qxh7+ {+4.74/18 2.4s} N@g7 {-3.97/26 2.3s}
41. P@g6+ {+5.83/29 2.3s} Ke6 {-5.73/28 2.5s} 42. Qxg8+ {+11.65/25 1.7s}
Kd7 {-6.19/21 1.9s} 43. R@f7+ {+8.42/20 2.3s} P@e7 {-9.98/22 1.9s}
44. Qxd8+ {+14.17/17 1.5s} Rxd8 {-10.87/16 1.8s} 45. Rxe7+ {+12.25/15 1.7s}
Kc8 {-12.21/1 0.002s} 46. Rxc7+ {+18.44/13 1.2s} Kxc7 {-19.02/12 1.2s}
47. P@d6+ {+22.46/11 1.3s} Kd7 {-23.98/10 1.2s} 48. Q@e7+ {+29.24/10 0.69s}
Kc8 {-36.16/1 0.002s} 49. Qc7# {+M1/9 0.50s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "6"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+0.93/22 2.4s} Nf6 {-0.93/21 2.5s} 5. d3 {+0.89/25 2.6s}
O-O {-0.69/22 2.6s} 6. Bg5 {+0.49/21 2.4s} Be7 {+0.22/21 2.5s}
7. c3 {-0.01/21 2.5s} d6 {+0.02/22 2.6s} 8. Nbd2 {+0.02/19 2.4s}
Na5 {+0.30/18 2.4s} 9. Bb5 {-0.01/23 2.6s} c6 {+0.01/19 2.6s}
10. Ba4 {0.00/20 2.6s} b5 {0.00/18 2.5s} 11. Bc2 {-0.13/20 2.7s}
Nb7 {+0.33/18 2.6s} 12. d4 {-0.30/17 2.6s} exd4 {-0.04/20 2.7s}
13. Nxd4 {+0.99/21 2.8s} P@h3 {-0.83/19 2.8s} 14. gxh3 {+0.93/18 2.8s}
Bxh3 {-0.95/18 2.8s} 15. Nxc6 {+1.09/20 3.0s} Bxf1 {-0.65/19 2.8s}
16. Qxf1 {+0.75/18 2.9s} R@g4+ {-0.47/17 2.8s} 17. P@g3 {+0.68/21 3.0s}
Rxg5 {-0.63/20 2.9s} 18. Nxd8 {+0.46/16 2.8s} Raxd8 {-0.42/18 2.9s}
19. B@h4 {+0.49/20 2.9s} Rg6 {-0.25/18 2.9s} 20. P@f5 {+0.15/17 2.8s}
B@g4 {+0.51/16 2.9s} 21. fxg6 {-0.19/20 2.9s} hxg6 {+0.12/20 2.9s}
22. P@g2 {+0.11/19 2.9s} P@e2 {-0.25/20 2.9s} 23. Qe1 {+0.33/23 3.0s}
Nc5 {-0.28/22 3.0s} 24. R@f4 {+0.65/21 2.9s} P@h3 {+0.12/21 2.9s}
25. gxh3 {-0.39/20 3.0s} Bxh3 {+0.65/19 3.0s} 26. Qxe2 {-0.53/18 2.9s}
P@g2 {+0.64/18 3.0s} 27. P@h6 {+1.04/22 3.1s} gxh6 {-1.41/22 3.0s}
28. P@g7 {+1.45/20 2.9s} Kh7 {-1.24/19 2.9s} 29. Bxf6 {+1.73/24 3.1s}
Bxf6 {-1.92/21 3.0s} 30. Rxf6 {+2.09/18 2.9s} B@e5 {-0.97/16 2.9s}
31. gxf8=N+ {+2.57/23 2.9s} Rxf8 {-3.61/23 2.9s} 32. R@h4 {+3.88/21 2.9s}
N@g5 {-3.51/20 2.8s} 33. Rxh6+ {+6.55/22 2.5s} Kxh6 {-5.85/21 2.7s}
34. Qh5+ {+15.04/19 1.6s} Kg7 {-11.91/18 1.4s} 35. B@h6+ {+23.42/18 1.2s}
Kxf6 {-23.35/14 0.76s} 36. Qxg5+ {+21.55/13 0.92s} Ke6 {-13.77/1 0.015s}
37. Q@e7# {+M1/13 0.52s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "82"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {+0.95/22 2.4s} Nf6 {-0.92/21 2.5s} 5. Nc3 {+1.09/23 2.6s}
O-O {-1.03/23 2.7s} 6. d3 {+0.98/21 2.6s} d6 {-1.16/20 2.5s}
7. Bg5 {+1.21/24 2.6s} h6 {-1.21/24 2.6s} 8. Bxf6 {+1.33/23 2.7s}
Qxf6 {-1.36/18 2.6s} 9. Nd5 {+1.41/19 2.6s} Qd8 {-1.44/18 2.7s}
10. Qd2 {+1.97/15 2.5s} Kh7 {-1.35/14 2.6s} 11. N@g5+ {+1.01/17 2.6s}
Kh8 {-0.41/17 2.7s} 12. c3 {+0.81/16 2.6s} hxg5 {+0.77/20 2.7s}
13. Nxg5 {-0.33/28 2.8s} B@f4 {+0.10/21 2.8s} 14. P@e7 {+0.05/25 2.8s}
Nxe7 {-0.33/29 2.9s} 15. Nxe7 {+0.10/30 3.0s} Bxg5 {-0.09/25 2.9s}
16. N@g6+ {+0.11/26 2.9s} fxg6 {+0.12/29 3.0s} 17. Nxg6+ {-0.23/25 3.0s}
Kh7 {+1.58/1 0.013s} 18. Nxf8+ {-0.16/21 2.8s} Qxf8 {+0.15/22 2.8s}
19. Qxg5 {+0.25/28 2.9s} N@h3+ {-0.23/29 2.9s} 20. Kh1 {-0.47/18 2.7s}
Nxg5 {+0.77/16 2.7s} 21. R@h5+ {-1.35/17 2.7s} Kg6 {+2.28/17 2.5s}
22. Rxg5+ {-1.72/17 2.4s} Kxg5 {+2.04/15 2.3s} 23. P@f5 {-0.42/15 2.7s}
N@h3 {+3.05/16 2.7s} 24. N@f3+ {-1.71/18 2.6s} Kh6 {+2.59/20 2.7s}
25. B@g4 {-1.72/19 2.7s} N@g5 {+1.05/21 2.8s} 26. Bxh3 {-0.40/20 2.7s}
Nxh3 {+0.36/22 2.8s} 27. N@g4+ {-0.19/18 2.7s} Kh5 {+0.28/20 2.8s}
28. d4 {+0.02/18 2.9s} Q@f4 {+4.09/17 2.8s} 29. Rg1 {-3.15/17 2.7s}
Qxg4 {+5.41/18 2.9s} 30. Raf1 {-4.83/19 2.7s} Nxg1 {+5.34/18 2.7s}
31. Rxg1 {-5.10/17 2.7s} N@h3 {+7.70/19 2.6s} 32. N@d3 {-6.73/20 2.6s}
Nxg1 {+8.26/19 2.8s} 33. Nxg1 {-7.38/18 2.8s} Qxg2+ {+10.04/21 2.6s}
34. Kxg2 {-7.55/1 0.006s} N@h4+ {+9.36/19 2.4s} 35. Kf1 {-8.53/19 2.4s}
R@d1+ {+9.07/23 2.9s} 36. Ke2 {-13.66/16 2.1s} R@d2+ {+17.35/15 1.8s}
37. Ke3 {-16.34/1 0.004s} P@f4+ {+24.97/20 1.4s} 38. Nxf4+ {-21.33/1 0.003s}
exf4+ {+25.65/11 1.2s} 39. Kxf4 {-24.55/1 0.003s} B@g5+ {+30.06/13 0.87s}
40. Kg3 {-27.83/1 0.002s} R@g2+ {+36.23/5 0.71s} 41. Kh3 {-39.31/1 0.003s}
P@g4# {+M1/3 0.47s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "7"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "77"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.40/15 2.2s} 2. Bf4 {+0.71/18 2.3s} Bf5 {-0.56/19 2.5s}
3. e3 {+0.67/20 2.5s} e6 {-0.65/18 2.5s} 4. Bd3 {+0.78/17 2.5s}
Bg6 {-0.54/19 2.6s} 5. Ne2 {+0.71/20 2.6s} Bd6 {-0.66/23 2.5s}
6. O-O {+0.55/22 2.5s} Ne7 {-0.56/22 2.6s} 7. Nbc3 {+0.53/23 2.5s}
O-O {-0.59/22 2.5s} 8. Bxd6 {+1.03/20 2.5s} cxd6 {-0.84/21 2.6s}
9. Nf4 {+0.93/20 2.6s} Nbc6 {-1.03/19 2.5s} 10. B@h4 {+1.29/18 2.6s}
Qd7 {-1.19/18 2.6s} 11. Ncxd5 {+3.16/22 2.7s} Nxd5 {-2.15/24 2.9s}
12. Nxd5 {+2.17/25 3.0s} exd5 {-2.19/23 2.8s} 13. P@f6 {+2.53/22 2.8s}
gxf6 {-1.83/25 3.0s} 14. Bxf6 {+1.90/24 3.0s} P@g7 {-1.84/21 2.9s}
15. Bxg7 {+1.83/20 2.8s} Kxg7 {-1.83/23 2.9s} 16. P@g5 {+1.97/22 2.9s}
f6 {-1.56/19 2.8s} 17. Bxg6 {+1.87/19 2.8s} hxg6 {-2.07/22 2.9s}
18. B@h6+ {+2.22/21 2.9s} Kh7 {-2.60/20 2.8s} 19. Bxf8 {+2.73/20 2.8s}
Rxf8 {-2.97/21 2.8s} 20. R@h6+ {+3.48/22 2.8s} Kg7 {-2.82/18 2.7s}
21. Rxg6+ {+2.88/17 2.6s} Kxg6 {-2.14/20 2.8s} 22. N@f4+ {+2.47/20 2.7s}
Kg7 {-1.92/18 2.6s} 23. Qh5 {+1.80/17 2.7s} B@e4 {-2.48/25 2.6s}
24. P@e6 {+4.71/24 2.6s} N@e2+ {-3.45/24 2.6s} 25. Kh1 {+4.07/18 2.6s}
R@h7 {-2.48/17 2.3s} 26. Qxh7+ {+5.19/21 2.6s} Kxh7 {-4.83/20 2.5s}
27. exd7 {+5.12/19 2.5s} Q@h4 {-1.75/18 2.6s} 28. P@g6+ {+6.05/18 2.7s}
Bxg6 {-7.05/16 2.6s} 29. R@h6+ {+7.26/16 2.6s} Qxh6 {-7.10/16 2.5s}
30. gxh6 {+7.27/14 2.5s} Kxh6 {-4.50/17 2.7s} 31. Q@h3+ {+6.43/16 2.7s}
P@h5 {-4.49/17 2.6s} 32. Nxg6 {+4.61/17 2.6s} N@e4 {-3.67/20 2.9s}
33. Qxh5+ {+4.79/19 2.8s} Kxh5 {-4.61/18 2.7s} 34. Q@h7+ {+5.27/17 2.7s}
R@h6 {-6.04/20 2.5s} 35. Nf4+ {+9.38/20 2.5s} Nxf4 {-7.32/19 2.5s}
36. Qf5+ {+17.77/15 1.7s} Q@g5 {-16.27/8 0.91s} 37. B@g4+ {+26.84/15 0.84s}
Kh4 {-4.55/1 0.014s} 38. P@g3+ {+27.11/3 0.61s} Nxg3+ {-6.16/1 0.015s}
39. fxg3# {+M1/4 0.42s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {-0.42/16 2.3s} 2. Bf4 {+0.71/18 2.4s} Bf5 {-0.57/20 2.4s}
3. e3 {+0.68/19 2.6s} e6 {-0.64/18 2.4s} 4. Bd3 {+0.76/17 2.5s}
Bg6 {-0.54/19 2.5s} 5. Ne2 {+0.67/20 2.6s} Bd6 {-0.63/23 2.5s}
6. O-O {+0.56/22 2.5s} Ne7 {-0.61/25 2.6s} 7. Nbc3 {+0.54/22 2.5s}
O-O {-0.61/22 2.5s} 8. Bxd6 {+1.07/21 2.5s} cxd6 {-0.83/20 2.6s}
9. Nf4 {+0.94/20 2.5s} Nbc6 {-1.05/20 2.5s} 10. B@h4 {+1.28/18 2.6s}
Qd7 {-1.12/16 2.6s} 11. Ncxd5 {+3.38/19 2.7s} Nxd5 {-2.12/24 2.9s}
12. Nxd5 {+2.19/25 3.0s} exd5 {-2.16/22 2.8s} 13. P@f6 {+2.52/22 2.8s}
gxf6 {-1.83/25 3.0s} 14. Bxf6 {+1.87/24 3.0s} P@g7 {-1.84/21 2.8s}
15. Bxg7 {+1.83/20 2.9s} Kxg7 {-1.84/23 2.9s} 16. P@g5 {+1.95/22 2.9s}
f6 {-1.59/20 2.7s} 17. Bxg6 {+1.87/19 2.8s} hxg6 {-2.08/22 2.8s}
18. B@h6+ {+2.23/21 2.9s} Kg8 {-1.55/21 2.7s} 19. Bxf8 {+1.56/23 2.9s}
Rxf8 {-1.16/25 2.9s} 20. gxf6 {+1.51/24 2.9s} Rxf6 {-1.32/23 2.9s}
21. P@g5 {+1.66/23 2.9s} Rf8 {-1.52/21 3.0s} 22. N@f6+ {+1.42/23 3.0s}
Rxf6 {-1.45/19 2.9s} 23. gxf6 {+1.54/18 2.9s} N@h5 {-0.99/19 2.9s}
24. R@a8+ {+0.35/18 2.9s} B@e8 {-1.40/21 2.7s} 25. P@e6 {+7.31/21 2.3s}
N@h3+ {-6.15/21 2.5s} 26. gxh3 {+7.31/28 2.8s} Qxe6 {-6.98/23 2.7s}
27. N@g5 {+9.98/21 2.6s} Qxf6 {-10.18/20 2.7s} 28. Rxe8+ {+10.87/20 2.4s}
B@f8 {-11.24/19 2.4s} 29. B@e6+ {+14.20/18 2.0s} P@f7 {-12.84/18 1.7s}
30. Bxf7+ {+14.97/17 2.1s} Qxf7 {-14.57/16 2.0s} 31. Nxf7 {+15.20/15 2.2s}
Kxf7 {-16.22/13 2.2s} 32. Q@e6+ {+22.97/13 1.6s} Kg7 {-15.56/1 0.015s}
33. R@g8+ {+32.45/11 1.5s} Kh6 {-28.91/10 0.86s}
34. Qxg6# {+M1/10 0.79s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "8"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "81"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.68/18 2.4s} Bf5 {-0.50/18 2.4s}
3. e3 {+0.66/20 2.6s} e6 {-0.60/19 2.6s} 4. Bd3 {+0.75/18 2.5s}
Bg6 {-0.51/17 2.5s} 5. Ne2 {+0.79/21 2.5s} Bd6 {-0.68/23 2.6s}
6. O-O {+0.59/21 2.5s} Ne7 {-0.48/24 2.5s} 7. Nbc3 {+0.61/24 2.6s}
O-O {-0.55/23 2.6s} 8. Bxd6 {+1.11/21 2.5s} cxd6 {-0.95/21 2.6s}
9. Nf4 {+0.96/20 2.6s} Nbc6 {-0.94/23 2.6s} 10. B@h4 {+1.18/18 2.6s}
Qd7 {-0.96/17 2.6s} 11. Ncxd5 {+2.97/24 2.8s} Nxd5 {-2.11/24 2.9s}
12. Nxd5 {+2.19/25 3.0s} exd5 {-2.21/22 2.9s} 13. P@f6 {+2.53/22 2.8s}
gxf6 {-1.83/24 3.0s} 14. Bxf6 {+1.87/25 3.0s} P@g7 {-1.85/21 2.8s}
15. Bxg7 {+1.84/20 2.8s} Kxg7 {-1.84/23 2.9s} 16. P@g5 {+1.95/22 3.0s}
f6 {-1.58/19 2.8s} 17. Bxg6 {+1.87/19 2.8s} hxg6 {-2.10/22 2.9s}
18. B@h6+ {+2.21/21 2.9s} Kf7 {-2.19/20 2.8s} 19. Bxf8 {+2.94/22 2.9s}
Rxf8 {-3.42/21 2.9s} 20. R@h7+ {+4.66/23 2.9s} B@g7 {-4.37/20 2.8s}
21. P@h6 {+5.10/18 2.9s} B@h8 {-5.29/21 2.9s} 22. hxg7 {+5.27/24 2.9s}
Bxg7 {-5.20/23 2.9s} 23. gxf6 {+5.94/23 2.9s} Kxf6 {-5.52/23 2.9s}
24. B@h4+ {+6.46/22 2.9s} P@g5 {-6.08/19 2.8s} 25. Bxg5+ {+5.83/19 2.8s}
Kxg5 {-5.95/20 2.9s} 26. f4+ {+6.27/21 2.9s} Kf5 {-5.04/17 2.8s}
27. N@g5 {+4.98/16 2.8s} B@h6 {-3.42/18 2.7s} 28. P@e5 {+4.92/19 2.7s}
P@h5 {-4.33/14 2.2s} 29. P@h3 {+7.81/18 2.4s} Bxg5 {-7.18/14 2.1s}
30. fxg5+ {+8.42/17 2.4s} Ke6 {-7.97/17 2.4s} 31. Rxf8 {+9.61/15 2.4s}
B@f7 {-5.88/20 2.7s} 32. Rxg7 {+5.91/22 2.9s} B@f2+ {-5.30/24 2.8s}
33. Kxf2 {+5.64/22 2.8s} N@e4+ {-5.63/27 2.9s} 34. Kg1 {+5.66/26 2.9s}
Nxe5 {-4.25/25 2.7s} 35. B@g3 {+9.08/21 2.7s} N@f5 {-7.54/16 2.6s}
36. dxe5 {+10.23/16 2.5s} dxe5 {-9.08/19 2.3s} 37. Rgxf7 {+14.10/21 2.4s}
Nfxg3 {-11.33/21 2.3s} 38. N@g7+ {+25.50/15 1.5s} Kd6 {-22.94/1 0.003s}
39. Rxd7+ {+24.59/13 1.3s} Kxd7 {-24.97/12 1.0s} 40. Q@e6+ {+28.58/11 0.88s}
Kc7 {-13.97/1 0.015s} 41. R@c8# {+M1/9 0.68s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Bf4 {+0.71/18 2.3s} Bf5 {-0.55/19 2.4s}
3. e3 {+0.67/20 2.5s} e6 {-0.59/19 2.6s} 4. Bd3 {+0.76/18 2.5s}
Bg6 {-0.52/17 2.4s} 5. Ne2 {+0.72/20 2.5s} Bd6 {-0.73/26 2.6s}
6. O-O {+0.58/22 2.5s} Ne7 {-0.53/23 2.5s} 7. Nbc3 {+0.55/23 2.5s}
O-O {-0.64/23 2.6s} 8. Bxd6 {+1.07/18 2.4s} cxd6 {-0.91/18 2.5s}
9. Nf4 {+0.93/19 2.6s} Nbc6 {-0.96/19 2.6s} 10. B@h4 {+1.22/18 2.5s}
Qd7 {-0.76/17 2.6s} 11. Ncxd5 {+3.33/18 2.6s} Nxd5 {-2.18/24 2.9s}
12. Nxd5 {+2.17/25 2.9s} exd5 {-2.22/23 2.8s} 13. P@f6 {+2.52/22 2.8s}
gxf6 {-1.87/25 3.0s} 14. Bxf6 {+1.87/24 3.0s} P@g7 {-1.84/21 2.8s}
15. Bxg7 {+1.81/20 2.8s} Kxg7 {-1.84/23 2.9s} 16. P@g5 {+1.99/22 2.9s}
f6 {-1.59/19 2.8s} 17. Bxg6 {+1.86/19 2.8s} hxg6 {-2.08/22 2.9s}
18. B@h6+ {+2.24/21 2.8s} Kf7 {-2.08/19 2.8s} 19. Bxf8 {+2.86/22 2.8s}
Rxf8 {-3.40/22 2.9s} 20. R@h7+ {+4.74/26 2.9s} B@g7 {-4.41/22 2.9s}
21. P@h6 {+5.33/22 2.9s} B@h8 {-5.41/25 2.8s} 22. hxg7 {+5.11/26 3.0s}
Bxg7 {-5.21/23 2.9s} 23. gxf6 {+5.95/23 2.8s} Kxf6 {-5.61/23 2.8s}
24. B@h4+ {+6.49/22 2.9s} P@g5 {-5.73/19 2.9s} 25. Bxg5+ {+5.84/19 2.9s}
Kxg5 {-5.95/19 2.9s} 26. f4+ {+6.27/20 2.9s} Kf6 {-7.05/18 2.8s}
27. P@e5+ {+7.49/19 2.9s} Kf7 {-6.70/20 2.9s} 28. P@f6 {+7.70/19 3.0s}
B@h6 {-7.41/18 2.8s} 29. fxg7 {+7.71/20 2.9s} Bxg7 {-8.62/18 3.0s}
30. N@g5+ {+9.49/18 3.0s} Ke8 {-8.45/17 2.9s} 31. B@e6 {+9.35/16 3.0s}
Qe7 {-9.07/15 2.9s} 32. exd6 {+11.17/16 3.0s} Qxd6 {-10.91/15 2.9s}
33. Rxg7 {+11.43/14 2.9s} B@f6 {-12.27/15 2.9s} 34. P@d7+ {+13.13/15 2.7s}
Kd8 {-13.07/15 2.5s} 35. Nf7+ {+15.40/15 2.5s} Rxf7 {-17.11/18 1.9s}
36. Rxf7 {+20.01/19 1.6s} Qxe6 {-27.27/16 1.6s}
37. R@c8# {+M1/9 0.57s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "9"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "109"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. Bf4 {-0.39/18 2.4s}
e6 {+0.50/23 2.5s} 4. e3 {-0.49/23 2.4s} Bd6 {+0.52/23 2.6s}
5. Ne5 {-0.54/22 2.4s} Ne7 {+0.70/22 2.6s} 6. Bd3 {-0.59/24 2.6s}
O-O {+0.48/23 2.7s} 7. O-O {-0.67/23 2.5s} Nbc6 {+0.83/23 2.6s}
8. Nc3 {-0.64/23 2.7s} f6 {+0.76/23 2.7s} 9. Nxc6 {-0.70/23 2.6s}
bxc6 {+0.68/20 2.6s} 10. Bxd6 {-0.71/22 2.6s} cxd6 {+0.67/20 2.7s}
11. Bxf5 {-0.35/17 2.6s} Nxf5 {+0.38/17 2.6s} 12. B@h3 {-0.45/17 2.6s}
B@g6 {+0.62/17 2.6s} 13. N@f4 {-0.71/17 2.6s} B@f7 {+0.67/16 2.6s}
14. B@g4 {-0.87/16 2.6s} N@g5 {+1.68/15 2.6s} 15. Kh1 {-1.35/14 2.6s}
Qe7 {+1.99/14 2.6s} 16. Qe2 {-1.70/16 2.5s} Nxh3 {+1.79/15 2.6s}
17. Bxh3 {-1.60/15 2.6s} B@h6 {+1.88/15 2.6s} 18. N@d3 {-1.23/15 2.7s}
Rab8 {+1.43/15 2.6s} 19. Rab1 {-1.35/14 2.6s} e5 {+1.16/14 2.7s}
20. Nxg6 {-1.24/22 2.9s} Bxg6 {+1.73/17 2.9s} 21. B@g4 {-1.58/20 2.8s}
Nh4 {+2.28/16 2.8s} 22. dxe5 {-2.29/15 2.9s} fxe5 {+2.03/18 3.0s}
23. f4 {-0.92/16 2.8s} P@f5 {+0.84/19 3.0s} 24. P@g5 {-0.32/18 3.0s}
fxg4 {+0.48/18 3.1s} 25. Qxg4 {-0.36/16 3.0s} Nxg2 {+0.73/16 2.9s}
26. gxh6 {-0.36/21 3.1s} B@f5 {+0.49/20 3.2s} 27. Qxg2 {-0.51/19 3.1s}
Bxh3 {+0.66/17 3.0s} 28. Qxh3 {-0.54/21 3.1s} B@e6 {+0.74/20 3.1s}
29. P@g4 {-0.22/15 3.0s} gxh6 {-0.02/14 3.0s} 30. B@h4 {+0.18/22 3.1s}
P@g2+ {+0.53/21 3.1s} 31. Kxg2 {+0.69/23 3.2s} P@g5 {-0.46/22 3.1s}
32. fxg5 {+0.65/22 3.2s} hxg5 {-0.40/21 3.1s} 33. P@f6 {+1.15/21 3.3s}
Rxf6 {-1.23/20 3.2s} 34. Bxg5 {+1.35/19 3.2s} P@g7 {-0.74/18 3.1s}
35. P@f5 {+0.91/18 3.1s} P@f3+ {+0.51/17 3.1s} 36. Rxf3 {+0.33/21 3.3s}
e4 {-0.41/22 3.2s} 37. Rf2 {+1.21/21 3.2s} Bexf5 {-1.08/20 3.2s}
38. gxf5 {+1.64/22 3.3s} Bxf5 {-1.42/23 3.3s} 39. Rxf5 {+1.72/22 3.2s}
P@f3+ {-1.69/21 3.2s} 40. Kf2 {+3.81/21 3.1s} Rxf5 {-2.98/20 3.1s}
41. Bxe7 {+3.16/20 3.2s} R@g2+ {-2.65/20 3.1s} 42. Ke1 {+1.51/20 3.1s}
exd3 {-1.53/20 2.9s} 43. B@e6+ {+0.82/18 3.1s} N@f7 {+0.23/18 3.0s}
44. P@f2 {+0.11/16 3.1s} dxc2 {+0.61/16 2.9s} 45. Qxh7+ {-0.58/16 3.1s}
Kxh7 {+0.10/1 0.004s} 46. Bxf5+ {-1.15/18 3.2s} P@g6 {+1.52/17 3.1s}
47. Q@h5+ {-1.54/15 3.1s} Q@h6 {-0.04/18 3.1s} 48. Qxh6+ {+5.99/20 2.1s}
Nxh6 {-6.62/19 1.6s} 49. N@f6+ {+8.30/18 2.0s} gxf6 {-7.56/17 1.8s}
50. R@g7+ {+12.50/17 1.3s} Kxg7 {-12.19/15 1.1s} 51. B@f8+ {+14.88/14 1.6s}
Rxf8 {-12.34/13 1.4s} 52. Bxf8+ {+15.29/13 1.1s} Kxf8 {-14.86/12 0.97s}
53. P@e7+ {+22.05/10 1.2s} Kxe7 {-21.55/10 0.93s} 54. Q@d7+ {+34.43/9 0.68s}
Kf8 {-31.40/1 0.002s} 55. R@e8# {+M1/5 0.54s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "100"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} d5 {book} 2. Nf3 {book} Bf5 {book} 3. g3 {+0.24/18 2.3s}
e6 {-0.13/18 2.4s} 4. Bg2 {+0.03/20 2.4s} Bd6 {+0.12/19 2.5s}
5. O-O {-0.18/18 2.4s} Ne7 {+0.39/18 2.4s} 6. h3 {-0.03/22 2.5s}
O-O {+0.06/24 2.6s} 7. Nbd2 {+0.39/23 2.5s} Nbc6 {-0.18/23 2.5s}
8. c4 {+0.24/22 2.6s} f6 {+0.04/21 2.7s} 9. c5 {+0.20/19 2.6s}
Bxg3 {-0.05/17 2.6s} 10. fxg3 {+0.12/20 2.7s} P@e4 {-0.07/20 2.6s}
11. Nh4 {-0.05/16 2.6s} Nxd4 {-0.10/17 2.7s} 12. B@e3 {+0.54/17 2.7s}
Nxe2+ {-0.60/17 2.8s} 13. Qxe2 {+0.54/18 2.8s} d4 {+0.01/18 2.8s}
14. Bh6 {+1.60/17 2.8s} d3 {-0.80/17 2.7s} 15. Qf2 {+0.61/17 2.9s}
P@e2 {-0.03/19 2.8s} 16. Bxg7 {+0.57/18 2.7s} exf1=Q+ {-0.67/18 2.8s}
17. Nxf1 {+1.06/19 2.9s} Kxg7 {-1.18/18 2.8s} 18. P@g5 {+1.85/17 2.8s}
R@e2 {+0.13/22 2.8s} 19. gxf6+ {-0.04/21 2.8s} Rxf6 {0.00/28 2.9s}
20. N@h5+ {-0.10/20 2.8s} Kf7 {+0.31/23 2.9s} 21. Be3 {+0.12/26 2.9s}
Rxf2 {+0.16/20 2.9s} 22. Bxf2 {-0.04/17 2.9s} B@h8 {+0.64/16 2.9s}
23. P@g5 {-0.64/21 3.0s} P@f3 {+1.18/24 3.0s} 24. gxf6 {-0.78/20 2.9s}
fxg2 {+1.23/20 2.9s} 25. Nxg2 {-1.43/28 3.1s} Bxh3 {+2.10/27 3.1s}
26. fxe7 {-2.21/26 3.0s} Qxe7 {+2.61/25 3.0s} 27. N@h6+ {-2.59/25 3.0s}
Ke8 {+1.85/25 3.1s} 28. R@g8+ {-2.71/22 2.9s} B@f8 {+2.97/23 2.9s}
29. P@g7 {-0.47/24 2.9s} Bxg7 {+0.84/25 3.0s} 30. Nxg7+ {-0.56/23 2.9s}
Kd7 {+0.85/23 2.9s} 31. B@a4+ {-0.46/28 3.0s} P@c6 {+0.70/27 3.0s}
32. R@f7 {-0.55/21 2.8s} Qxf7 {+1.18/22 2.9s} 33. Nxf7 {-1.41/24 3.0s}
R@h1+ {+1.00/23 3.0s} 34. Kxh1 {-5.61/1 0.015s} Bxg2+ {+1.11/21 2.9s}
35. Kxg2 {-1.03/20 2.9s} Q@f3+ {+1.43/23 3.0s} 36. Kh3 {-1.34/23 2.9s}
N@f4+ {+1.55/21 2.9s} 37. Kh4 {-1.29/21 2.9s} Be7+ {+2.38/24 3.0s}
38. B@g5 {-2.35/24 2.8s} Ng6+ {+3.00/22 2.8s} 39. Kh3 {-2.37/1 0.012s}
P@g4+ {+2.00/28 3.1s} 40. Kh2 {-2.51/1 0.015s} Qxf2+ {+2.55/22 2.9s}
41. R@g2 {-2.19/22 2.9s} Qxg2+ {+1.63/27 3.0s} 42. Kxg2 {-2.29/1 0.002s}
B@f3+ {+1.64/22 3.0s} 43. Kf2 {-1.61/24 3.1s} R@e2+ {+1.06/23 3.0s}
44. Kg1 {-9.41/1 0.015s} Rg2+ {+1.29/21 3.0s} 45. Kh1 {-4.14/1 0.015s}
Rxb2+ {+3.56/18 2.8s} 46. P@g2 {-5.17/21 2.3s} Bxg2+ {+8.25/16 1.7s}
47. Kg1 {-8.41/17 1.5s} P@h2+ {+9.79/14 2.0s} 48. Nxh2 {-9.72/13 1.5s}
P@f2+ {+14.46/19 0.96s} 49. Kxg2 {-11.63/1 0.002s} P@h3+ {+21.95/10 0.83s}
50. Kf1 {-22.00/9 0.48s} P@g2# {+M1/6 0.45s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "10"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "97"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.54/19 2.3s} 3. Nc3 {+0.88/15 2.4s}
dxe4 {-0.75/21 2.5s} 4. Nxe4 {+0.75/22 2.5s} Nc6 {-0.47/17 2.5s}
5. Nf3 {+0.74/17 2.5s} Nf6 {-0.56/19 2.6s} 6. Neg5 {+0.71/20 2.6s}
Qd5 {-0.38/20 2.6s} 7. Be2 {+0.80/22 2.5s} P@e4 {-0.66/24 2.7s}
8. O-O {+1.25/23 2.7s} exf3 {-1.05/20 2.7s} 9. Bxf3 {+1.14/19 2.6s}
Qxf3 {-0.37/19 2.7s} 10. Nxf3 {+0.69/16 2.7s} B@h5 {-0.54/15 2.6s}
11. P@e2 {+1.10/15 2.6s} Be7 {-0.59/15 2.6s} 12. c3 {+1.25/15 2.6s}
h6 {-0.46/15 2.6s} 13. Bf4 {+0.78/17 2.7s} Nd5 {+0.46/18 2.7s}
14. Bg3 {-0.53/18 2.7s} N@f4 {+0.87/22 2.7s} 15. P@e4 {-0.50/23 2.8s}
Nxg2 {+0.22/26 3.0s} 16. exd5 {0.00/25 2.9s} exd5 {-0.09/24 2.9s}
17. Kxg2 {+0.21/23 2.9s} P@e4 {-0.05/22 2.9s} 18. N@f4 {+1.09/21 2.8s}
Bcg4 {+0.42/20 2.8s} 19. Nxh5 {+0.33/24 2.8s} Bxh5 {-0.37/25 2.8s}
20. N@f4 {+0.76/22 2.8s} exf3+ {-1.23/23 2.8s} 21. exf3 {+1.48/22 2.9s}
Bxf3+ {-1.64/21 2.9s} 22. Qxf3 {+1.55/20 2.7s} N@g5 {-1.47/19 2.7s}
23. B@g4 {+2.10/17 2.7s} O-O {-0.78/17 2.7s} 24. B@f5 {+1.61/17 2.8s}
P@e4 {-0.24/19 2.8s} 25. Qe3 {+0.95/23 2.9s} P@g6 {-1.08/25 2.9s}
26. h4 {+2.16/20 2.9s} gxf5 {-2.26/21 3.0s} 27. Bxf5 {+2.15/20 3.1s}
B@f3+ {-2.39/17 2.9s} 28. Kh2 {+2.11/18 3.0s} N@d6 {-1.48/20 3.0s}
29. P@g4 {+2.08/23 3.0s} Nxf5 {-1.93/23 3.0s} 30. gxf5 {+2.16/22 3.0s}
B@d6 {-2.27/24 3.0s} 31. hxg5 {+2.75/23 3.0s} Bxf4 {-1.69/21 2.9s}
32. Qxf4 {+2.12/21 3.0s} N@g4+ {-2.12/23 2.9s} 33. Qxg4 {+1.87/20 3.0s}
Bxg4 {-1.54/16 2.9s} 34. N@f4 {+2.65/18 2.9s} Bxf5 {-3.77/20 2.9s}
35. P@f6 {+5.75/19 2.9s} Nxd4 {-3.51/22 3.0s} 36. cxd4 {+6.06/17 3.0s}
P@g2 {-3.82/21 3.0s} 37. fxg7 {+4.18/23 3.1s} gxf1=N+ {-5.59/26 3.0s}
38. Rxf1 {+4.36/23 3.1s} R@h7 {-4.01/22 3.0s} 39. Q@h8+ {+7.44/23 2.3s}
Rxh8 {-4.77/1 0.005s} 40. gxh8=Q+ {+5.44/21 2.8s} Kxh8 {-4.79/1 0.004s}
41. P@g7+ {+8.10/19 1.9s} Kh7 {-7.80/18 1.9s} 42. gxf8=N+ {+6.69/17 2.6s}
Rxf8 {-7.17/16 2.3s} 43. R@g7+ {+10.49/15 1.7s} Kh8 {-10.18/16 1.5s}
44. N@g6+ {+13.54/16 1.6s} Bxg6 {-10.47/15 1.5s} 45. Nxg6+ {+14.44/21 1.4s}
Kxg7 {-11.73/20 1.3s} 46. N@f5+ {+17.00/18 1.7s} Kxg6 {-16.11/17 1.4s}
47. Nxe7+ {+20.92/15 1.2s} Kh5 {-14.84/16 1.1s} 48. N@f6+ {+35.12/15 1.3s}
Kxg5 {-9.05/1 0.013s} 49. B@h4# {+M1/1 0.41s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "105"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} d5 {-0.52/19 2.4s} 3. Nc3 {+0.91/15 2.4s}
dxe4 {-0.75/21 2.6s} 4. Nxe4 {+0.72/18 2.6s} Nc6 {-0.39/18 2.5s}
5. Nf3 {+0.74/17 2.6s} Qd5 {-0.60/20 2.6s} 6. Bd3 {+0.90/20 2.6s}
P@c4 {-1.08/20 2.6s} 7. Nc3 {+1.39/20 2.7s} cxd3 {-0.14/22 2.7s}
8. Nxd5 {+0.39/22 2.8s} exd5 {-0.01/20 2.7s} 9. cxd3 {+0.23/20 2.7s}
B@g4 {+0.16/21 2.8s} 10. O-O {0.00/20 2.8s} Be7 {+0.56/18 2.7s}
11. P@h6 {-0.19/19 2.6s} Nxd4 {+1.04/21 2.7s} 12. Nxd4 {+0.12/21 2.8s}
Bxd1 {-0.16/22 2.9s} 13. Rxd1 {+0.53/18 2.7s} Q@g4 {+0.14/20 2.7s}
14. Be3 {+0.06/24 2.8s} N@h3+ {+0.09/21 2.9s} 15. Kh1 {-0.13/19 2.8s}
Nxh6 {+0.32/18 2.8s} 16. N@e5 {+0.36/21 2.9s} P@c5 {+0.54/17 2.7s}
17. B@a4+ {+1.54/16 2.8s} P@c6 {-1.34/18 2.7s} 18. Ndxc6 {+1.29/20 2.9s}
Qxa4 {-0.47/18 2.7s} 19. Nxe7 {+1.04/18 2.8s} Kxe7 {-1.01/23 2.8s}
20. B@g5+ {+2.36/21 2.8s} B@f6 {-1.69/20 2.8s} 21. Bxf6+ {+2.08/17 2.8s}
gxf6 {-2.93/19 2.8s} 22. B@g7 {+3.17/20 2.7s} N@g4 {-2.85/17 2.6s}
23. Nxg4 {+2.68/20 2.8s} Bxg4 {-2.29/25 3.0s} 24. Bxf6+ {+2.42/25 3.0s}
Kxf6 {-2.62/23 2.9s} 25. P@g5+ {+2.88/23 2.9s} Ke7 {-2.43/23 3.0s}
26. Q@f6+ {+2.85/23 3.0s} Kd7 {-2.74/20 2.9s} 27. N@e5+ {+2.86/19 2.8s}
Kc8 {-3.27/22 2.9s} 28. Qxh8+ {+3.37/21 2.8s} B@e8 {-2.21/17 2.9s}
29. P@d7+ {+3.18/16 2.9s} Bxd7 {-2.25/18 3.0s} 30. gxh6 {+1.95/19 3.0s}
B@d8 {-1.34/20 2.9s} 31. Nxd7 {+1.51/19 2.9s} Qxd7 {-1.92/18 3.0s}
32. Qxe8 {+2.80/18 3.1s} Qxe8 {-2.28/20 3.2s} 33. B@g4+ {+2.31/18 3.1s}
Q@d7 {-0.96/22 3.1s} 34. Bxd7+ {+1.03/23 3.1s} Qxd7 {-1.07/23 3.1s}
35. N@e5 {+0.98/21 3.1s} P@f3 {-0.40/22 3.0s} 36. B@f1 {+0.42/24 3.1s}
B@e2 {+1.02/23 3.1s} 37. Nxd7 {-1.11/21 3.0s} Bxf1 {+1.39/21 3.1s}
38. Rxf1 {-1.79/23 2.9s} fxg2+ {+3.80/20 1.9s} 39. Kxg2 {-6.10/1 0.016s}
N@f4+ {+0.65/18 2.6s} 40. Bxf4 {-0.05/18 2.9s} Nxf4+ {+0.42/18 3.0s}
41. Kf3 {-0.07/17 2.9s} B@e2+ {0.00/15 2.9s} 42. Kxf4 {+0.70/17 3.0s}
B@g5+ {-0.93/17 3.0s} 43. Kg3 {+1.43/20 3.0s} Bh4+ {-0.70/17 2.9s}
44. Kg2 {+1.26/19 2.9s} P@h3+ {-1.75/22 3.0s} 45. Kg1 {+5.10/23 2.9s}
N@f3+ {-5.49/23 2.8s} 46. Kh1 {-0.86/1 0.015s} Bxd3 {-3.68/18 3.0s}
47. Nb6+ {+6.66/21 2.7s} axb6 {-8.33/21 2.1s} 48. P@d7+ {+11.12/21 1.6s}
Kxd7 {-8.55/20 2.0s} 49. N@f8+ {+11.41/17 2.0s} Kc8 {-12.13/19 1.6s}
50. P@d7+ {+16.27/19 1.1s} Kb8 {-5.85/1 0.015s} 51. N@c6+ {+18.51/11 1.1s}
bxc6 {-3.67/1 0.014s} 52. Q@c8+ {+29.24/9 0.55s} Ka7 {-22.35/1 0.002s}
53. Q@b7# {+M1/5 0.49s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "11"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "89"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.41/24 2.5s}
4. Nf3 {+0.88/18 2.5s} dxe4 {-0.80/25 2.6s} 5. Nxe4 {+0.77/21 2.7s}
Nf6 {-0.66/17 2.5s} 6. Neg5 {+0.75/19 2.5s} Qd5 {-0.35/21 2.6s}
7. Be2 {+0.81/21 2.6s} P@g4 {-0.84/24 2.6s} 8. O-O {+1.03/20 2.7s}
gxf3 {-1.13/21 2.8s} 9. Bxf3 {+1.02/20 2.7s} Qxd4 {-1.53/18 2.6s}
10. Bxc6+ {+1.13/22 2.8s} bxc6 {-0.84/22 2.8s} 11. Nxf7 {+1.17/22 2.8s}
B@d5 {-1.60/21 2.7s} 12. P@f3 {+1.28/23 2.8s} Kxf7 {-0.06/26 2.9s}
13. Qxd4 {+0.04/25 2.9s} N@e2+ {-0.18/24 2.9s} 14. Kh1 {+2.76/1 0.014s}
Nxd4 {-0.12/25 2.8s} 15. N@e5+ {+0.15/21 2.8s} Ke7 {-1.43/22 2.6s}
16. Q@f7+ {+0.90/20 2.6s} Kd8 {-0.45/22 2.9s} 17. Bg5 {+0.48/18 2.6s}
Nxf3 {+0.49/17 2.5s} 18. Bxf6+ {+1.09/24 2.7s} P@e7 {-0.86/24 2.7s}
19. Nxf3 {-0.19/17 2.7s} P@h3 {+1.54/19 2.8s} 20. Rg1 {-0.87/21 2.9s}
hxg2+ {+1.45/28 3.0s} 21. Rxg2 {-1.16/24 3.0s} Bxf3 {+1.27/23 3.0s}
22. Bxe7+ {-0.87/25 3.2s} Bxe7 {+0.83/28 3.2s} 23. Qxf3 {-1.22/23 3.0s}
N@e5 {+1.60/25 3.0s} 24. Rd1+ {-0.99/27 3.0s} B@d5 {+0.95/26 3.0s}
25. P@e4 {-0.42/22 3.0s} Nxf3 {+0.31/18 2.9s} 26. N@f7+ {-0.14/23 3.1s}
Ke8 {+0.17/22 3.0s} 27. Nxh8 {-0.11/21 2.9s} P@h3 {+0.36/20 2.9s}
28. B@h5+ {+0.99/21 3.0s} N@g6 {-0.73/20 3.0s} 29. P@f7+ {+0.87/21 3.0s}
Kd8 {-0.78/23 3.0s} 30. Bxf3 {+2.51/27 3.2s} hxg2+ {-1.96/26 3.1s}
31. Bxg2 {+1.69/25 3.0s} Q@e2 {-1.40/24 3.0s} 32. R@e8+ {+2.57/25 3.0s}
Kd7 {-1.65/1 0.005s} 33. Rxe7+ {+2.63/21 2.9s} Nxe7 {-3.04/22 2.9s}
34. N@e5+ {+3.74/22 3.0s} Kd6 {-3.86/21 2.8s} 35. N@c4+ {+3.58/20 2.9s}
Kc5 {-2.52/20 3.0s} 36. B@e3+ {+2.83/18 2.9s} Kb5 {-2.16/20 2.9s}
37. a4+ {+2.05/19 2.9s} Ka6 {-1.12/20 3.0s} 38. P@b5+ {+0.90/18 3.0s}
Kb7 {-0.86/18 3.0s} 39. exd5 {+3.18/17 2.7s} Qxd1+ {-3.55/16 2.4s}
40. B@f1 {+2.99/18 2.5s} R@g1+ {-2.29/14 2.4s} 41. Kxg1 {+4.89/1 0.016s}
R@e1 {-4.45/19 2.3s} 42. Na5+ {+30.91/11 1.00s} Kb8 {-3.49/1 0.015s}
43. Nexc6+ {+37.59/9 0.63s} Nxc6 {-8.45/1 0.016s} 44. Nxc6+ {+32.55/7 0.66s}
Kb7 {-14.84/1 0.013s} 45. P@a6# {+M1/5 0.52s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e6 {book} 2. d4 {book} Nc6 {book} 3. Nc3 {book} d5 {-0.40/24 2.4s}
4. Nf3 {+0.88/18 2.5s} dxe4 {-0.77/25 2.7s} 5. Nxe4 {+0.76/21 2.6s}
Nf6 {-0.70/16 2.5s} 6. Neg5 {+0.69/19 2.5s} Qd5 {-0.35/21 2.6s}
7. Be2 {+0.87/25 2.6s} P@g4 {-0.91/23 2.6s} 8. O-O {+1.08/21 2.6s}
gxf3 {-1.06/20 2.8s} 9. Bxf3 {+0.98/20 2.7s} Qxd4 {-1.45/18 2.7s}
10. Nxf7 {+2.41/22 2.7s} Kxf7 {-1.99/24 2.8s} 11. Bxc6 {+2.12/25 2.8s}
bxc6 {-1.69/22 2.7s} 12. N@g5+ {+1.84/23 2.7s} Ke7 {-1.80/24 2.9s}
13. Be3 {+2.45/18 2.7s} Qe5 {-1.46/18 2.7s} 14. P@f4 {+1.64/19 2.7s}
Qf5 {-1.61/20 2.8s} 15. P@e5 {+1.37/23 2.8s} Nd5 {-2.06/19 2.8s}
16. P@e4 {+2.13/23 2.8s} Qg6 {-2.12/25 2.9s} 17. exd5 {+1.94/24 2.8s}
exd5 {-2.04/23 2.7s} 18. N@f7 {+3.10/22 2.8s} Qxf7 {-0.97/24 2.9s}
19. Nxf7 {+0.80/24 3.0s} Kxf7 {-0.95/23 2.8s} 20. c4 {+1.13/22 2.8s}
Be7 {-1.61/26 3.0s} 21. cxd5 {+1.83/26 3.1s} cxd5 {-1.16/24 3.0s}
22. P@f6 {+1.36/21 2.9s} gxf6 {-2.43/24 3.1s} 23. exf6 {+2.65/21 3.1s}
Bxf6 {-2.72/23 2.9s} 24. P@e5 {+3.15/20 2.9s} Bd8 {-2.51/19 2.9s}
25. Qxd5+ {+2.57/20 2.9s} B@e6 {-2.44/22 2.9s} 26. Qxa8 {+2.51/18 2.9s}
N@e2+ {-2.63/18 2.9s} 27. Kh1 {+2.00/1 0.002s} P@h3 {-3.90/18 2.8s}
28. P@f6 {+7.08/18 2.8s} Ke8 {-2.54/18 2.7s} 29. R@e7+ {+6.80/15 2.6s}
Bxe7 {-7.91/22 2.4s} 30. fxe7 {+10.66/22 2.5s} hxg2+ {-7.72/15 2.6s}
31. Qxg2 {+12.06/16 2.2s} P@h3 {-11.95/16 2.4s} 32. Q@d8+ {+15.76/14 1.0s}
Kf7 {-11.14/1 0.012s} 33. B@g8+ {+25.97/11 0.99s} Rxg8 {-17.26/1 0.014s}
34. Qgxg8# {+M1/12 0.50s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "12"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "141"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.54/17 2.4s}
Be7 {-0.34/21 2.4s} 4. d4 {+0.86/20 2.7s} exd4 {-0.80/22 2.7s}
5. Nxd4 {+0.75/21 2.6s} Nxd4 {-0.61/20 2.6s} 6. Qxd4 {+0.48/23 2.8s}
Bf6 {-0.23/22 2.8s} 7. e5 {+0.49/17 2.6s} N@c6 {-0.54/20 2.7s}
8. Qe3 {+0.52/20 2.8s} Nxe5 {-0.25/19 2.8s} 9. P@d4 {+0.22/18 2.7s}
d6 {-0.14/17 2.7s} 10. dxe5 {+0.21/17 2.7s} dxe5 {-0.28/19 2.7s}
11. N@d5 {+0.19/14 2.6s} P@e6 {+0.38/19 2.8s} 12. Nxf6+ {-0.38/17 2.7s}
Nxf6 {+0.29/17 2.7s} 13. Qxe5 {-0.88/15 2.7s} P@h3 {+1.28/16 2.7s}
14. B@f1 {-0.04/19 2.8s} hxg2 {+0.94/22 2.7s} 15. Bxg2 {-0.32/20 2.8s}
P@h3 {+0.18/19 2.8s} 16. Bf3 {-0.10/23 2.9s} N@g2+ {+0.45/22 2.9s}
17. Bxg2 {-0.29/20 2.9s} hxg2 {+0.28/19 2.9s} 18. Rg1 {-0.15/21 2.9s}
B@d4 {+0.66/19 2.8s} 19. Qe2 {-0.36/18 2.8s} Bxf2+ {+1.06/19 2.8s}
20. Kxf2 {-0.68/24 2.9s} Qd4+ {+0.54/24 2.8s} 21. P@e3 {-0.06/25 2.8s}
Qh4+ {+0.63/25 2.8s} 22. B@g3 {-0.77/28 3.1s} Ne4+ {+0.92/28 3.1s}
23. Kxg2 {-0.74/26 2.9s} P@h3+ {+1.07/25 2.9s} 24. Kf3 {-0.77/25 3.0s}
Nxg3 {+1.26/24 3.0s} 25. Rxg3 {-0.81/23 2.9s} B@c6+ {+1.53/22 2.9s}
26. Kf2 {-1.74/23 3.0s} Qxg3+ {+1.71/22 2.9s} 27. hxg3 {-1.46/21 2.9s}
R@g2+ {+1.28/20 2.8s} 28. Ke1 {-1.38/23 2.9s} Rxe2+ {+1.38/23 2.9s}
29. Bxe2 {-1.49/19 2.9s} P@f2+ {+2.41/18 2.8s} 30. Kxf2 {-1.57/26 3.0s}
h2 {+1.35/26 3.1s} 31. N@f6+ {-0.94/26 2.9s} gxf6 {+1.24/25 2.9s}
32. N@g7+ {-0.58/27 2.9s} Kd8 {+0.74/28 2.9s} 33. Q@d4+ {0.00/21 2.8s}
N@d5 {+1.49/20 2.9s} 34. P@e7+ {-1.49/19 3.0s} Kxe7 {+1.51/23 3.0s}
35. R@h1 {-1.03/19 3.0s} P@e5 {+1.02/17 2.9s} 36. Qc5+ {+0.32/20 3.0s}
Kd8 {+0.04/18 3.0s} 37. P@e4 {+1.42/17 2.9s} Q@e7 {-0.04/17 2.9s}
38. Qxe7+ {+0.79/21 3.0s} Nxe7 {-0.83/18 3.1s} 39. Nc3 {+1.55/22 3.0s}
Rg8 {-1.12/20 3.0s} 40. Nh5 {+2.03/18 3.0s} Q@g6 {-1.46/19 3.0s}
41. P@g7 {+2.91/18 3.0s} B8d7 {-2.14/19 3.0s} 42. Rxh2 {+2.79/21 3.2s}
Bxe4 {-2.92/21 3.1s} 43. Nxe4 {+2.72/17 3.1s} Qxe4 {-2.58/19 3.2s}
44. B@f3 {+2.90/19 3.2s} Qxc2 {-2.52/17 3.0s} 45. Nxf6 {+2.87/16 3.0s}
N@d3+ {-2.88/16 3.1s} 46. Kf1 {+3.29/19 3.2s} Nxc1 {-3.33/19 3.1s}
47. Q@f8+ {+4.39/21 3.2s} Be8 {-4.82/18 3.1s} 48. Qxe7+ {+6.05/18 3.1s}
Kxe7 {-6.31/17 3.1s} 49. Nxg8+ {+6.41/16 3.1s} Kd6 {-6.44/15 2.9s}
50. N@c4+ {+6.70/15 3.1s} Qxc4 {-5.20/17 3.1s} 51. Bxc4 {+5.71/16 3.1s}
P@g2+ {-4.35/17 3.0s} 52. Kxg2 {+5.46/17 3.0s} P@h3+ {-3.82/16 3.0s}
53. Rxh3 {+5.61/18 2.9s} Q@c2+ {-5.56/18 2.5s} 54. P@e2 {+9.76/14 2.3s}
B@e7 {-6.11/15 2.6s} 55. P@c5+ {+8.82/15 3.0s} Kd7 {-7.18/16 2.9s}
56. c6+ {+6.94/15 3.0s} Kd8 {-4.85/18 3.0s} 57. Nxe7 {+4.82/17 3.2s}
N@e1+ {-4.22/18 3.3s} 58. Kf2 {+5.10/19 3.3s} Ned3+ {-4.97/15 3.2s}
59. Bxd3 {+4.98/14 3.3s} Nxd3+ {-5.32/22 3.3s} 60. Kg1 {+7.22/22 3.4s}
Qxb2 {-5.47/15 3.4s} 61. Rf1 {+9.64/17 3.4s} P@f2+ {-9.24/17 3.2s}
62. Kh2 {+10.87/17 3.2s} B@g1+ {-10.74/16 3.2s} 63. Kh1 {+9.29/17 3.2s}
Qxe2 {-5.53/18 3.3s} 64. Bxe2 {+7.44/20 3.3s} P@g2+ {-6.74/19 3.2s}
65. Kxg2 {+9.60/1 0.014s} Ne1+ {-9.80/19 2.8s} 66. Kh1 {+13.60/18 2.9s}
bxc6 {-10.46/17 2.7s} 67. N@b7+ {+19.84/17 2.3s} Kd7 {-18.48/15 2.2s}
68. N@c5+ {+22.82/14 2.2s} Kxe7 {-16.14/1 0.016s} 69. B@f8+ {+33.77/16 1.5s}
Kf6 {-16.80/1 0.015s} 70. Q@e7+ {+39.42/11 1.1s} Kg6 {-42.56/4 0.60s}
71. Q@g5# {+M1/5 0.47s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "71"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Bc4 {book} Nc6 {book} 3. Nf3 {+0.58/20 2.4s}
Be7 {-0.40/20 2.4s} 4. d4 {+0.88/20 2.6s} exd4 {-0.80/22 2.6s}
5. Nxd4 {+0.76/21 2.6s} Nxd4 {-0.63/20 2.6s} 6. Qxd4 {+0.50/23 2.8s}
Bf6 {-0.21/22 2.8s} 7. e5 {+0.49/18 2.7s} N@c6 {-0.55/19 2.6s}
8. Qe3 {+0.58/20 2.9s} Nxe5 {-0.38/20 2.8s} 9. P@d4 {+0.24/18 2.7s}
d6 {-0.19/17 2.8s} 10. dxe5 {+0.18/18 2.8s} dxe5 {-0.26/19 2.7s}
11. N@f3 {+1.09/14 2.6s} Bg4 {+0.57/15 2.5s} 12. Nc3 {+0.34/16 2.6s}
P@d4 {+0.06/18 2.8s} 13. Qe4 {+0.42/20 2.8s} Bxf3 {-0.27/19 2.7s}
14. Qxf3 {+0.41/19 2.8s} dxc3 {-0.54/22 2.8s} 15. bxc3 {+0.70/23 2.9s}
P@b2 {+0.01/17 2.7s} 16. Bxf7+ {+0.41/23 2.7s} Kxf7 {-0.55/22 2.9s}
17. N@g5+ {+0.89/21 2.9s} Ke7 {-0.67/20 2.8s} 18. B@a3+ {+0.76/19 2.8s}
B@d6 {-0.96/18 2.8s} 19. Baxb2 {+1.28/22 2.8s} Nh6 {-0.39/18 2.7s}
20. Qxb7 {+1.52/18 2.7s} N@c5 {-1.47/18 2.7s} 21. Qd5 {+2.12/21 2.8s}
P@e6 {-2.76/19 2.8s} 22. Nxe6 {+3.45/20 2.9s} Qg8 {-2.78/18 2.9s}
23. Bxh6 {+4.63/16 2.8s} Qxe6 {-3.31/20 3.0s} 24. Qxe6+ {+3.60/19 2.9s}
Nxe6 {-4.16/16 2.8s} 25. N@d5+ {+3.96/17 2.8s} Kf8 {-3.02/17 2.9s}
26. Nxf6 {+3.52/18 2.9s} gxh6 {-3.83/15 2.8s} 27. Nd7+ {+4.53/16 2.9s}
Ke8 {-4.31/16 2.8s} 28. B@f7+ {+9.29/18 2.8s} Kxd7 {-9.90/19 2.6s}
29. Bxe6+ {+10.15/17 2.6s} Kxe6 {-10.12/16 2.4s} 30. P@d5+ {+13.13/17 1.9s}
Kxd5 {-12.40/16 1.8s} 31. c4+ {+13.65/14 2.2s} Ke6 {-16.60/14 1.9s}
32. P@d5+ {+19.99/12 1.4s} Kf5 {-18.70/11 1.4s} 33. Q@e6+ {+23.18/11 1.5s}
Kg5 {-23.95/10 1.2s} 34. h4+ {+28.59/11 0.78s} Kf4 {-27.26/10 0.63s}
35. P@e3+ {+35.80/7 0.75s} Ke4 {-17.81/1 0.015s}
36. P@d3# {+M1/4 0.43s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "13"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "89"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.63/18 2.4s} Nc6 {-0.65/16 2.4s}
3. d4 {+1.14/20 2.6s} d5 {-0.98/20 2.5s} 4. e5 {+1.00/22 2.6s}
Ne4 {-0.90/23 2.5s} 5. Be3 {+1.07/22 2.7s} Bf5 {-0.90/23 2.7s}
6. Bd3 {+0.88/21 2.7s} e6 {-0.83/21 2.7s} 7. Nge2 {+0.86/23 2.7s}
Nxc3 {-0.45/23 2.7s} 8. bxc3 {+0.50/19 2.7s} Bxd3 {-0.38/19 2.7s}
9. cxd3 {+0.32/21 2.8s} N@h4 {+0.02/20 2.8s} 10. O-O {-0.03/18 2.7s}
Nxg2 {+0.11/21 2.7s} 11. Kxg2 {+0.40/22 2.8s} P@e4 {-0.08/22 2.8s}
12. f3 {+0.59/20 2.7s} exf3+ {-0.55/21 2.8s} 13. Rxf3 {+0.42/21 2.8s}
P@e4 {-0.34/22 2.8s} 14. Rg3 {+0.61/21 2.8s} exd3 {-0.87/18 2.8s}
15. Nf4 {+1.40/20 2.7s} B@e2 {-0.86/20 2.7s} 16. Nxe2 {+0.84/18 2.8s}
dxe2 {-0.82/19 2.8s} 17. Qxe2 {+0.94/21 2.9s} N@e4 {-0.68/21 2.9s}
18. N@h5 {+1.27/19 2.8s} Nxg3 {-1.39/19 2.9s} 19. hxg3 {+1.26/20 2.9s}
P@e4 {-1.10/19 2.9s} 20. B@a4 {+3.68/17 2.8s} R@g6 {-2.93/19 2.8s}
21. P@a6 {+2.64/21 2.9s} Be7 {-2.29/22 2.9s} 22. axb7 {+2.46/22 2.9s}
O-O {-2.10/21 2.9s} 23. Kh2 {+4.12/18 2.9s} Bh4 {-3.38/19 2.9s}
24. B@f4 {+5.94/21 2.9s} Nxe5 {-4.97/15 2.8s} 25. dxe5 {+6.53/17 3.0s}
P@g5 {-5.00/17 2.8s} 26. bxa8=Q {+6.25/19 3.1s} gxf4 {-5.77/18 3.1s}
27. Qxd8 {+5.67/17 3.0s} fxg3+ {-5.59/18 2.9s} 28. Kh3 {+7.21/19 2.9s}
Bxd8 {-6.20/18 2.9s} 29. N@f6+ {+8.82/19 2.9s} Kh8 {-5.24/18 2.9s}
30. P@h6 {+6.04/20 2.9s} P@f3 {-3.64/20 2.9s} 31. hxg7+ {+4.63/20 2.9s}
Rxg7 {-8.05/1 0.014s} 32. P@h6 {+4.58/18 2.8s} Bxf6 {-3.39/20 2.8s}
33. hxg7+ {+5.69/19 2.8s} Bxg7 {-6.59/20 2.7s} 34. P@f6 {+6.62/17 2.8s}
B@f5+ {-6.49/17 2.8s} 35. Kxg3 {+9.66/19 2.9s} P@h4+ {-10.03/19 2.8s}
36. Kxh4 {+10.25/18 2.9s} N@g6+ {-10.44/18 2.8s} 37. Kg3 {+12.68/19 2.8s}
P@h4+ {-13.16/18 2.5s} 38. Kf2 {+16.03/17 2.6s} P@g3+ {-16.09/16 2.5s}
39. Ke1 {+22.54/15 2.1s} f2+ {-22.99/14 1.7s} 40. Kd2 {+25.33/14 2.1s}
Rg8 {-22.96/13 1.7s} 41. fxg7+ {+30.07/13 1.7s} Rxg7 {-28.27/1 0.003s}
42. B@f6 {+31.33/11 1.6s} Kg8 {-32.57/8 1.2s} 43. R@e8+ {+36.90/13 1.0s}
Nf8 {-28.14/1 0.014s} 44. N@e7+ {+45.66/11 0.92s} Kh8 {-29.29/1 0.015s}
45. Rxf8# {+M1/1 0.41s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {+0.67/18 2.4s} d5 {-0.72/17 2.3s}
3. exd5 {+0.77/19 2.7s} Nxd5 {-0.72/18 2.6s} 4. Nxd5 {+0.71/17 2.6s}
Qxd5 {-0.57/20 2.6s} 5. Nf3 {+0.83/18 2.7s} Nc6 {-0.41/20 2.6s}
6. d4 {+0.91/18 2.6s} e5 {-0.85/17 2.6s} 7. N@e3 {+1.49/21 2.7s}
Qa5+ {-1.48/20 2.7s} 8. Bd2 {+1.52/19 2.8s} Bb4 {-1.77/19 2.7s}
9. Bxb4 {+2.22/23 2.8s} Nxb4 {-2.11/22 2.7s} 10. B@c3 {+2.29/19 2.8s}
N@e4 {-2.18/20 2.6s} 11. Nxe5 {+1.39/19 2.7s} B@f4 {-0.63/18 2.7s}
12. Bc4 {+2.45/19 2.7s} Bxe3 {-2.46/20 2.7s} 13. Bxf7+ {+2.50/20 2.7s}
Kf8 {-2.48/20 2.7s} 14. fxe3 {+4.00/19 2.6s} P@f2+ {-4.03/17 2.5s}
15. Kf1 {+3.95/17 2.6s} N@f5 {-2.27/16 2.6s} 16. B@f4 {+6.02/17 2.6s}
Nxc3 {-6.26/15 2.6s} 17. bxc3 {+6.15/17 2.7s} B@a6+ {-6.23/16 2.7s}
18. P@d3 {+6.91/17 2.8s} Nc6 {-5.90/16 2.7s} 19. N@g6+ {+7.54/16 2.6s}
hxg6 {-2.97/1 0.013s} 20. Nxg6+ {+6.73/22 2.7s} Kxf7 {-3.61/1 0.014s}
21. Nxh8+ {+6.54/17 2.6s} Ke7 {-5.38/15 2.5s} 22. Ng6+ {+7.12/19 2.6s}
Kf6 {-6.31/17 2.5s} 23. Ne5 {+6.53/20 2.6s} Nxe5 {-6.46/16 2.8s}
24. dxe5+ {+7.26/17 2.8s} Ke7 {-6.77/16 2.7s} 25. N@g6+ {+6.40/14 2.7s}
Kd7 {-5.89/16 2.6s} 26. e6+ {+7.48/16 2.7s} Kxe6 {-7.90/17 2.7s}
27. P@e4 {+8.84/16 2.7s} Nd6 {-7.20/14 2.7s} 28. Qg4+ {+16.65/16 2.3s}
P@f5 {-17.88/12 1.6s} 29. R@e7+ {+32.42/10 0.88s} Kf6 {-18.05/1 0.016s}
30. Qg5# {+M1/3 0.56s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "14"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+1.08/19 2.4s}
d5 {-1.12/19 2.4s} 4. e5 {+0.96/24 2.6s} Ne4 {-0.90/23 2.5s}
5. Be3 {+1.20/22 2.5s} Bf5 {-1.04/21 2.6s} 6. Bd3 {+0.79/22 2.7s}
e6 {-0.86/24 2.7s} 7. Nge2 {+0.92/19 2.6s} Nxc3 {-0.38/19 2.6s}
8. bxc3 {+0.39/21 2.7s} Bxd3 {-0.30/21 2.7s} 9. cxd3 {+0.44/20 2.7s}
N@h4 {+0.01/20 2.7s} 10. O-O {+0.08/20 2.8s} Nxg2 {-0.10/23 2.8s}
11. Kxg2 {+0.04/23 2.8s} P@e4 {+0.22/21 2.7s} 12. f3 {+0.29/23 2.9s}
exf3+ {-0.34/21 2.8s} 13. Rxf3 {+0.47/21 2.7s} P@e4 {-0.11/20 2.7s}
14. Rg3 {+0.94/22 2.8s} exd3 {-0.88/21 2.8s} 15. Nf4 {+1.39/16 2.7s}
B@e4+ {-2.12/15 2.7s} 16. P@f3 {+1.26/20 2.8s} P@h4 {-0.61/19 2.8s}
17. fxe4 {+1.01/19 2.8s} hxg3 {-0.88/19 2.9s} 18. exd5 {+1.37/20 2.9s}
R@e2+ {-1.07/19 2.9s} 19. P@f2 {+1.98/18 2.8s} Rxe3 {-1.03/18 2.8s}
20. fxe3 {+1.38/20 2.9s} B@e4+ {-0.81/23 2.9s} 21. B@f3 {+0.76/21 2.9s}
exd5 {-0.38/24 3.0s} 22. hxg3 {+0.69/24 3.1s} Bxf3+ {-0.50/23 3.1s}
23. Qxf3 {+0.65/19 2.9s} B@e4 {-0.56/18 2.9s} 24. B@g4 {+1.39/19 3.0s}
P@f5 {-1.63/21 2.9s} 25. B@h5 {+2.77/17 2.9s} g6 {-2.37/19 2.9s}
26. N@f6+ {+2.36/19 3.0s} Qxf6 {-2.59/21 3.0s} 27. exf6 {+2.25/20 2.9s}
O-O-O {-1.72/16 2.9s} 28. P@a6 {+4.67/19 2.9s} bxa6 {-5.02/21 2.9s}
29. Q@a8+ {+5.60/20 2.8s} N@b8 {-5.95/20 2.9s} 30. Qxe4 {+9.16/22 2.6s}
dxe4 {-8.48/22 2.6s} 31. B@b7+ {+7.95/21 2.6s} Kd7 {-5.45/1 0.015s}
32. Bxc6+ {+8.91/21 2.2s} Nxc6 {-8.21/19 2.4s} 33. Qxc6+ {+7.65/18 2.4s}
Kxc6 {-9.23/22 1.8s} 34. N@a5+ {+11.08/21 1.7s} Kd7 {-8.93/20 1.7s}
35. Bxf5+ {+11.17/16 1.9s} Ke8 {-9.11/18 1.8s} 36. P@d7+ {+19.66/19 1.8s}
Rxd7 {-9.09/1 0.015s} 37. Bxd7+ {+19.20/17 1.8s} Kxd7 {-19.53/16 1.7s}
38. N@e5+ {+25.15/16 1.4s} Kc8 {-24.27/14 1.2s} 39. R@e8+ {+23.56/13 1.6s}
B@d8 {-24.23/12 1.4s} 40. Rxd8+ {+32.83/11 1.0s} Kxd8 {-28.90/1 0.002s}
41. Nac6+ {+32.53/7 0.82s} Kc8 {-40.90/4 0.49s}
42. R@b8# {+M1/3 0.45s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "81"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. d4 {+1.11/19 2.5s}
d5 {-1.09/20 2.5s} 4. e5 {+0.96/24 2.6s} Ne4 {-0.91/23 2.5s}
5. Be3 {+1.19/22 2.6s} Bf5 {-0.95/21 2.7s} 6. Bd3 {+0.88/22 2.8s}
e6 {-0.84/24 2.8s} 7. Nge2 {+0.96/19 2.7s} Nxc3 {-0.43/19 2.7s}
8. bxc3 {+0.38/21 2.8s} N@h4 {-0.13/21 2.7s} 9. Rg1 {+0.42/18 2.6s}
Bxd3 {-0.21/23 2.7s} 10. cxd3 {+0.44/23 2.8s} B@f3 {-0.51/24 2.8s}
11. B@h3 {+0.90/21 2.7s} Bxg2 {-0.82/19 2.7s} 12. Bxg2 {+0.66/21 2.9s}
P@f3 {-1.23/19 2.8s} 13. Bh1 {+2.09/21 2.8s} fxe2 {-2.09/17 2.8s}
14. Qxe2 {+1.72/21 2.8s} Nxd4 {-1.29/20 2.8s} 15. Bxd4 {+1.33/19 2.8s}
N@f4 {-0.75/18 2.7s} 16. B@a4+ {+1.04/18 2.8s} c6 {-0.63/21 2.8s}
17. Qg4 {+0.94/18 2.8s} P@g2 {-0.20/20 2.8s} 18. Bxg2 {+0.43/20 2.8s}
Nfxg2+ {-0.02/19 2.8s} 19. Kd2 {+0.69/18 2.7s} h5 {+0.06/16 2.7s}
20. Qd1 {+0.35/21 2.7s} B@g5+ {+0.07/20 2.8s} 21. Kc2 {+0.83/20 2.8s}
b5 {-1.01/20 2.7s} 22. Bb3 {+1.67/22 2.8s} c5 {-1.78/22 2.8s}
23. P@b7 {+2.52/20 2.7s} Rb8 {-1.24/19 2.7s} 24. N@c6 {+2.40/21 2.7s}
cxd4 {-2.19/23 2.9s} 25. Nxd8 {+2.07/18 2.7s} Kxd8 {-1.19/17 2.6s}
26. P@d6 {+3.95/22 3.0s} N@a3+ {-3.28/21 3.0s} 27. Kb2 {-0.63/1 0.014s}
dxc3+ {-3.01/19 2.9s} 28. Kxa3 {+3.50/18 2.9s} B@c5+ {-3.04/22 2.9s}
29. N@b4 {+3.41/20 2.9s} Bxb4+ {-2.81/15 2.9s} 30. Kxb4 {+1.56/1 0.011s}
P@c5+ {-3.35/19 2.9s} 31. Kxc5 {+4.49/18 2.8s} Rxb7 {-4.02/17 2.8s}
32. Q@a8+ {+12.98/16 2.1s} N@b8 {-10.08/16 2.0s} 33. Qxb7 {+12.05/20 2.5s}
Bxd6+ {-10.61/19 2.4s} 34. exd6 {+12.55/20 2.8s} P@b6+ {-12.53/19 2.7s}
35. Kb4 {+16.09/18 2.8s} a5+ {-15.87/12 2.5s} 36. Kxc3 {+18.48/15 2.4s}
Bf6+ {-19.26/12 2.2s} 37. d4 {+18.45/13 2.3s} b4+ {-19.96/12 2.2s}
38. Kc2 {+25.10/14 1.9s} P@d3+ {-24.16/13 1.7s} 39. Qxd3 {+24.98/15 1.9s}
Ke8 {-25.97/14 1.6s} 40. R@c8+ {+29.07/16 1.4s} Bd8 {-25.44/1 0.002s}
41. Qe7# {+M1/17 1.2s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "15"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "100"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.40/20 2.4s} 4. exd5 {+0.42/19 2.6s} Nxd5 {-0.40/19 2.6s}
5. d4 {+0.66/19 2.7s} e6 {-0.30/17 2.6s} 6. Bb5 {-0.03/18 2.7s}
Bb4 {+0.16/21 2.9s} 7. Bd2 {-0.04/22 2.7s} Bxc3 {+0.11/21 2.7s}
8. bxc3 {-0.19/21 2.7s} N@e4 {+0.30/22 2.8s} 9. B@h4 {+0.02/20 2.7s}
P@f6 {-0.08/19 2.6s} 10. P@b2 {+0.19/20 2.6s} Nxd2 {+0.06/17 2.6s}
11. Nxd2 {+0.25/18 2.5s} Bd7 {-0.28/16 2.5s} 12. O-O {+0.50/16 2.5s}
Nf4 {+0.07/17 2.6s} 13. Qf3 {+0.34/17 2.7s} Ng6 {-0.21/16 2.6s}
14. N@h5 {+0.91/21 2.7s} Nxh4 {0.00/22 2.8s} 15. Nxg7+ {-0.30/22 2.7s}
Kf8 {+0.44/19 2.6s} 16. Qg4 {-0.72/18 2.7s} Rg8 {+2.24/24 2.8s}
17. Qxh4 {-2.16/24 2.8s} Rxg7 {+2.06/23 2.8s} 18. N@h5 {-1.60/22 2.8s}
N@f5 {+2.71/22 2.9s} 19. Qh3 {-2.29/18 2.8s} B@g4 {+2.78/20 2.9s}
20. Nxg7 {-2.48/21 2.9s} Bxh3 {+3.15/26 3.1s} 21. Nxf5 {-3.03/26 3.0s}
Bxf5 {+2.54/20 2.8s} 22. R@h8+ {-2.67/24 2.9s} B@g8 {+3.63/23 3.0s}
23. N@h6 {-3.59/22 3.0s} Kg7 {+4.85/21 2.9s} 24. Rxg8+ {-4.00/21 2.9s}
Qxg8 {+4.35/21 3.0s} 25. Nxg8 {-3.86/25 2.9s} Rxg8 {+4.47/18 2.9s}
26. P@h6+ {-3.57/17 2.8s} Kf8 {+4.49/24 2.9s} 27. Q@g7+ {-3.71/25 2.9s}
Rxg7 {+3.63/26 3.1s} 28. hxg7+ {-4.93/23 2.9s} Kxg7 {+3.29/23 2.9s}
29. Bxc6 {-2.96/22 2.9s} Bxc6 {+4.47/27 2.9s} 30. N@h5+ {-4.36/26 2.9s}
Kh6 {+3.65/21 2.9s} 31. B@g7+ {-3.21/23 2.9s} Kxh5 {+2.85/23 2.7s}
32. R@h6+ {-1.44/22 2.6s} Kg5 {+4.99/21 2.9s} 33. f4+ {-3.89/20 2.7s}
Kg4 {+4.25/1 0.004s} 34. Rf2 {+2.77/17 2.6s} N@e2+ {-2.36/15 2.6s}
35. Rxe2 {+2.48/20 2.8s} P@e3 {-1.65/19 2.7s} 36. N@f2+ {+2.82/18 2.8s}
exf2+ {-3.77/23 2.7s} 37. Rxf2 {+4.25/23 2.7s} N@e2+ {-3.01/16 2.7s}
38. Rxe2 {+3.87/17 2.8s} B@e3+ {-3.82/19 2.8s} 39. Rxe3 {+3.88/20 2.8s}
Q@h1+ {+4.91/23 2.6s} 40. Kxh1 {-9.51/24 1.6s} N@f2+ {+12.13/23 1.3s}
41. Kg1 {+0.79/1 0.014s} Q@h1+ {+12.49/21 1.6s} 42. Kxf2 {+2.65/1 0.015s}
Qxg2+ {+15.02/19 1.1s} 43. Ke1 {-3.35/1 0.017s} P@f2+ {+15.25/17 1.3s}
44. Kd1 {-14.48/16 1.3s} R@e1+ {+20.31/15 1.0s} 45. Rxe1 {-18.34/1 0.001s}
fxe1=Q+ {+19.37/13 1.2s} 46. Kxe1 {-19.65/1 0.003s} R@e2+ {+24.27/11 0.84s}
47. Kd1 {-23.68/1 0.002s} Rxd2+ {+27.89/9 0.82s} 48. Kc1 {-30.20/8 0.54s}
Rxc2+ {+35.42/7 0.67s} 49. Kb1 {-30.78/6 0.68s} Rxb2+ {+33.61/7 0.61s}
50. Kc1 {-39.66/1 0.001s} Qc2# {+M1/5 0.46s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book}
d5 {-0.41/20 2.4s} 4. exd5 {+0.43/19 2.5s} Nxd5 {-0.39/19 2.6s}
5. d4 {+0.67/18 2.6s} e6 {-0.31/17 2.6s} 6. Nxd5 {+0.55/18 2.7s}
exd5 {-0.18/18 2.7s} 7. Bb5 {+0.15/17 2.7s} Bb4+ {+0.24/16 2.6s}
8. c3 {-0.25/16 2.6s} Qe7+ {+0.45/18 2.8s} 9. N@e5 {-0.17/19 2.7s}
P@h3 {+0.80/18 2.7s} 10. Rg1 {-0.21/17 2.6s} hxg2 {+0.50/16 2.7s}
11. Rxg2 {-0.46/19 2.6s} P@g4 {+0.79/18 2.7s} 12. Ng5 {-0.79/17 2.6s}
Bd7 {+1.55/19 2.8s} 13. Bxc6 {-1.19/19 2.8s} bxc6 {+1.26/18 2.8s}
14. Nxf7 {-1.48/17 2.7s} N@f3+ {+1.32/21 2.9s} 15. Kf1 {-1.11/22 2.9s}
Nxe5 {+1.94/18 2.8s} 16. Nxe5 {-1.51/18 2.8s} B@h3 {+0.56/23 2.9s}
17. P@f7+ {+0.08/24 2.9s} Kd8 {+0.31/21 2.8s} 18. N@g8 {+0.65/20 2.7s}
N@h4 {-0.20/21 2.8s} 19. N@f4 {+1.61/18 2.8s} Nxg2 {-1.79/18 2.8s}
20. Nxh3 {+3.21/19 2.8s} gxh3 {-3.86/19 2.9s} 21. Nxe7 {+4.42/24 3.0s}
Bxe7 {-3.70/18 2.8s} 22. Nxd7 {+5.41/18 2.8s} R@h1+ {-5.19/22 2.8s}
23. B@g1 {+6.36/21 2.9s} N@f4 {-4.94/20 2.8s} 24. Ne5 {+6.62/20 2.7s}
Rxg1+ {-7.71/20 2.5s} 25. Kxg1 {+5.73/1 0.004s} N@e2+ {-7.01/18 2.6s}
26. Kh1 {+10.48/21 2.2s} B@e6 {-10.17/22 2.1s} 27. R@g8+ {+15.01/21 2.0s}
Rxg8 {-13.85/20 1.6s} 28. fxg8=Q+ {+17.12/17 1.5s} Bxg8 {-29.86/17 1.5s}
29. Q@d7# {+M1/4 0.47s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "16"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.32/16 2.2s} 2. d4 {+0.11/18 2.3s} Bf5 {+0.19/18 2.4s}
3. Nc3 {-0.26/20 2.4s} e6 {+0.23/22 2.4s} 4. Bf4 {-0.36/21 2.4s}
Bd6 {+0.56/23 2.6s} 5. e3 {-0.66/22 2.6s} Ne7 {+0.67/21 2.5s}
6. Bd3 {-0.75/20 2.5s} Bxf4 {+1.51/20 2.6s} 7. exf4 {-1.55/16 2.5s}
O-O {+1.83/18 2.5s} 8. O-O {-1.53/18 2.4s} Nbc6 {+1.76/18 2.5s}
9. Ne5 {-1.49/19 2.5s} Nxd4 {+1.72/15 2.5s} 10. B@c5 {-1.27/16 2.6s}
B@b6 {+2.11/19 2.7s} 11. Bxe7 {-1.59/18 2.8s} Qxe7 {+1.40/19 2.8s}
12. Bxf5 {-1.31/17 2.8s} Nxf5 {+1.18/22 2.8s} 13. B@g4 {-0.59/22 2.9s}
B@g6 {+1.23/19 2.7s} 14. Bxf5 {-0.84/20 2.8s} Bxf5 {+0.49/22 2.9s}
15. N@h5 {-0.17/21 2.9s} f6 {+0.66/19 2.8s} 16. Nxg7 {-0.16/19 2.8s}
Qxg7 {+0.19/21 3.0s} 17. N@h5 {-0.11/22 2.9s} N@h3+ {+0.32/18 2.8s}
18. Kh1 {-2.03/1 0.013s} Qh6 {+1.18/20 2.8s} 19. Ng4 {-0.75/18 2.8s}
Qxh5 {+0.96/20 2.9s} 20. Nxf6+ {-1.51/28 2.9s} Rxf6 {+1.60/27 2.9s}
21. Qxh5 {-1.01/21 2.7s} B@g7 {+2.26/20 2.7s} 22. P@g4 {-1.60/19 2.9s}
Nxf4 {+1.61/25 3.1s} 23. P@f7+ {-1.12/26 3.0s} Kh8 {+1.45/24 2.9s}
24. Q@e8+ {-1.02/25 3.2s} Rxe8 {+1.20/24 3.2s} 25. fxe8=Q+ {-1.14/22 3.1s}
Q@f8 {+1.86/21 3.0s} 26. Qxf8+ {-1.83/22 3.2s} Rxf8 {+1.83/21 3.0s}
27. R@e8 {-1.15/20 3.1s} Nxh5 {+1.59/18 3.0s} 28. Rxf8+ {-1.48/19 3.0s}
Bxf8 {+1.68/19 3.0s} 29. gxh5 {-1.06/16 3.0s} B@g8 {+2.26/16 2.9s}
30. R@g3 {-1.70/17 3.0s} P@g4 {+2.11/17 2.9s} 31. Nxd5 {-1.92/17 2.9s}
N@e4 {+3.37/17 2.9s} 32. Q@e5+ {-3.19/16 2.7s} P@g7 {+4.29/21 2.6s}
33. Nxb6 {-3.61/15 2.6s} R@g1+ {+17.12/11 1.3s} 34. Kxg1 {-14.19/11 0.90s}
N@e2+ {+20.79/11 0.77s} 35. Kh1 {-17.71/1 0.001s} Q@g1+ {+27.99/7 0.67s}
36. Rxg1 {-38.99/1 0.002s} Nxf2# {+M1/3 0.46s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "55"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} d5 {-0.38/15 2.2s} 2. d4 {+0.13/17 2.3s} Bf5 {+0.17/18 2.3s}
3. Nc3 {-0.29/19 2.4s} e6 {+0.24/22 2.5s} 4. e3 {+0.24/19 2.4s}
Bd6 {-0.40/21 2.5s} 5. Bd3 {+0.71/23 2.6s} Ne7 {-0.55/19 2.5s}
6. e4 {+1.79/21 2.6s} dxe4 {-1.88/23 2.6s} 7. Nxe4 {+2.05/26 2.7s}
Nbc6 {-1.72/23 2.6s} 8. P@h6 {+2.32/25 2.7s} Rg8 {-1.76/24 3.0s}
9. hxg7 {+1.88/24 2.9s} Bxe4 {-1.52/21 2.8s} 10. Bxe4 {+1.58/21 2.8s}
Rxg7 {-1.59/21 2.9s} 11. P@f6 {+1.92/22 2.9s} Rxg2 {-1.44/19 2.7s}
12. fxe7 {+1.37/17 2.7s} Qxe7 {-1.98/20 2.8s} 13. B@g5 {+2.68/19 2.8s}
P@f6 {-2.68/18 2.8s} 14. N@g8 {+4.32/19 2.7s} fxg5 {-4.88/18 2.7s}
15. Nxe7 {+4.98/19 2.8s} Bxe7 {-5.26/17 2.7s} 16. Bxc6+ {+4.95/18 2.7s}
bxc6 {-4.76/19 2.7s} 17. N@e5 {+4.95/19 2.7s} B@b5 {-3.35/22 2.7s}
18. Q@g8+ {+5.88/21 2.7s} B@f8 {-6.05/20 2.7s} 19. Qxf7+ {+6.37/20 2.8s}
Kd8 {-6.04/1 0.011s} 20. c4 {+8.72/16 2.6s} Rxf2 {-7.43/20 2.7s}
21. cxb5 {+8.68/16 2.6s} P@d7 {-5.88/17 2.7s} 22. Kxf2 {+8.14/17 2.7s}
N@e4+ {-8.21/18 2.7s} 23. Kg1 {+9.55/16 2.7s} P@f2+ {-10.27/20 2.5s}
24. Kf1 {+10.60/20 2.5s} N@d6 {-9.33/19 2.5s} 25. P@b7 {+12.81/18 2.4s}
Rb8 {-13.00/19 1.9s} 26. R@a8 {+21.05/19 1.7s} Nxf7 {-34.04/18 1.6s}
27. Rxb8+ {+41.26/5 0.62s} Q@c8 {-44.04/1 0.001s}
28. bxc8=Q# {+M1/8 0.55s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "17"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "103"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. d4 {+0.58/14 2.3s} g6 {+0.04/15 2.2s}
3. Nc3 {+0.20/20 2.4s} Bg7 {-0.22/17 2.4s} 4. e4 {+0.39/15 2.4s}
O-O {-0.47/17 2.4s} 5. e5 {+0.87/16 2.4s} d5 {-0.65/17 2.5s}
6. exf6 {+0.62/17 2.5s} exf6 {-0.82/15 2.5s} 7. Be2 {+0.91/15 2.6s}
Re8 {-0.63/16 2.5s} 8. O-O {+0.56/15 2.5s} Nc6 {-0.47/16 2.5s}
9. N@f4 {+0.75/19 2.5s} Ne7 {-0.10/20 2.6s} 10. Re1 {+0.11/21 2.6s}
c6 {+0.12/20 2.6s} 11. Nfxd5 {+1.77/23 2.7s} Nxd5 {-1.48/22 2.6s}
12. Nxd5 {+1.58/24 2.8s} cxd5 {-1.39/23 2.7s} 13. P@h6 {+1.43/22 2.7s}
Bf8 {-0.61/20 2.8s} 14. Bb5 {+0.41/20 2.9s} Rxe1+ {-0.04/19 2.7s}
15. Qxe1 {-0.31/18 2.8s} N@h3+ {+0.88/23 2.9s} 16. gxh3 {-0.11/26 2.9s}
Bxh3 {+0.92/19 2.8s} 17. N@f4 {-0.09/17 2.7s} Bg4 {-0.77/27 2.9s}
18. N@e7+ {+3.70/29 2.8s} Bxe7 {-3.08/28 2.7s} 19. R@e8+ {+4.71/27 2.7s}
Qxe8 {-4.90/28 2.7s} 20. Bxe8 {+4.41/31 3.0s} N@h3+ {-4.03/24 2.6s}
21. Nxh3 {+3.32/24 2.8s} R@h1+ {-3.57/29 3.0s} 22. Kxh1 {+3.43/27 3.0s}
Bxf3+ {-2.89/25 2.7s} 23. N@g2 {+3.00/26 2.8s} Bxg2+ {-2.98/25 2.9s}
24. Kxg2 {+2.89/25 2.9s} N@h4+ {-3.16/23 2.7s} 25. Kf1 {+3.87/22 2.6s}
R@h1+ {-2.27/22 2.8s} 26. B@g1 {+2.34/21 2.8s} P@g2+ {-1.80/22 2.8s}
27. Ke2 {+2.00/1 0.013s} N@h5 {-0.91/24 3.0s} 28. R@g7+ {+1.20/20 2.8s}
Nxg7 {-0.77/21 2.8s} 29. hxg7 {+0.52/20 2.9s} Kxg7 {-0.64/21 3.0s}
30. Q@h6+ {-0.09/17 2.9s} Kh8 {+0.39/19 2.8s} 31. Bxf7 {+0.87/20 2.8s}
P@f3+ {-0.71/19 2.8s} 32. Kd2 {+0.68/18 2.7s} N@f1+ {-0.62/18 2.8s}
33. Kd3 {+1.95/23 2.9s} P@e4+ {-1.37/24 2.8s} 34. Kc3 {+1.23/21 2.7s}
Rc8+ {-1.09/20 2.7s} 35. P@c5 {+2.65/20 2.9s} Bxc5 {-1.90/19 2.8s}
36. dxc5 {+3.13/17 2.9s} Rxc5+ {-3.35/16 2.8s} 37. Kb3 {+4.21/17 2.9s}
R@g7 {-2.95/16 2.8s} 38. N@e6 {+6.27/18 2.8s} Rb5+ {-5.64/22 2.6s}
39. B@b4 {+5.94/16 2.4s} Rxf7 {-5.06/18 2.6s} 40. Qxh4 {+5.57/16 2.8s}
P@a4+ {-4.95/17 2.6s} 41. Ka3 {+6.48/15 2.7s} B@g7 {-4.35/14 2.6s}
42. Nxg7 {+4.94/17 2.7s} P@c5 {-3.62/17 2.9s} 43. Bxc5 {+3.59/17 3.0s}
Rxc5 {-3.12/15 2.9s} 44. Ne6 {+4.53/17 2.9s} B@e7 {-4.03/18 2.9s}
45. P@b4 {+6.18/18 3.0s} Rc8 {-3.10/16 2.9s} 46. B@d6 {+8.73/15 2.5s}
Rc7 {-4.34/13 2.4s} 47. Bxc7 {+14.76/16 2.7s} Rxg1 {-9.77/18 2.5s}
48. N@h6 {+15.68/18 2.0s} B@g8 {-13.89/17 1.5s} 49. Nxf7+ {+15.11/17 1.8s}
Bxf7 {-13.59/1 0.014s} 50. Qxh7+ {+31.92/12 1.1s} Kxh7 {-11.77/1 0.015s}
51. R@g7+ {+32.61/10 0.70s} Kh8 {-14.20/1 0.016s}
52. R@h7# {+M1/1 0.40s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "100"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nf3 {book} Nf6 {book} 2. d4 {+0.58/16 2.3s} d5 {-0.74/15 2.3s}
3. Nc3 {+0.83/20 2.3s} Bf5 {-0.78/19 2.4s} 4. Bg5 {+0.72/24 2.5s}
e6 {-0.60/24 2.5s} 5. e3 {+0.73/29 2.7s} Be7 {-0.70/32 2.8s}
6. Bb5+ {+0.79/25 2.6s} Nbd7 {-0.75/28 2.7s} 7. Ne5 {+1.23/29 2.9s}
O-O {-1.19/29 3.0s} 8. Bxd7 {+1.14/27 2.8s} Nxd7 {-1.21/26 2.9s}
9. Bxe7 {+1.46/27 3.1s} Qxe7 {-1.47/28 3.1s} 10. Nxd7 {+1.38/24 2.8s}
Qxd7 {-1.35/23 2.7s} 11. N@h6+ {+1.97/25 2.9s} Kh8 {-1.85/24 2.9s}
12. N@e5 {+2.30/20 2.8s} Qe7 {-2.20/22 2.8s} 13. Nxf5 {+2.11/22 2.8s}
exf5 {-2.06/21 2.9s} 14. Nxd5 {+2.33/19 2.8s} Qg5 {-1.87/19 2.7s}
15. P@e7 {+2.32/23 2.8s} N@h4 {-1.38/22 2.9s} 16. exf8=Q+ {+1.55/21 2.9s}
Rxf8 {-1.58/22 2.9s} 17. B@h3 {+3.26/23 2.8s} B@h5 {-1.20/22 2.9s}
18. R@g3 {+1.14/19 2.9s} Bxd1 {-0.49/18 2.8s} 19. Rxd1 {+0.69/16 2.8s}
B@g4 {-0.38/18 2.9s} 20. B@f3 {+0.63/23 3.0s} Nxf3+ {-0.99/17 2.9s}
21. gxf3 {+0.42/15 2.9s} B@a6 {+0.24/16 2.9s} 22. B@f1 {+0.85/17 2.9s}
P@e2 {-0.14/19 3.0s} 23. Bxe2 {+0.15/22 3.0s} Bxe2 {-0.12/20 3.0s}
24. Kxe2 {+0.14/21 3.0s} B@c4+ {+0.03/20 3.0s} 25. Nxc4 {+0.03/18 2.9s}
Q@e4 {+0.46/16 2.9s} 26. P@e7 {+0.42/18 2.9s} Qgxe7 {+0.03/18 2.9s}
27. Nxe7 {-0.07/18 2.8s} Qxc2+ {+0.48/18 2.8s} 28. Rd2 {+0.24/21 3.0s}
P@d3+ {+0.06/23 3.0s} 29. Ke1 {+0.10/19 2.8s} Qc1+ {-0.07/20 2.8s}
30. B@d1 {-0.11/19 2.8s} P@c2 {+0.42/21 2.9s} 31. B@b3 {-0.07/20 2.9s}
cxd1=Q+ {+0.61/19 2.8s} 32. Rxd1 {-0.30/19 2.8s} N@c2+ {+0.80/20 2.9s}
33. Bxc2 {-0.95/19 2.8s} Qxc2 {+1.44/18 2.8s} 34. Q@d2 {-0.81/22 2.9s}
Qxd2+ {+0.94/20 2.9s} 35. Rxd2 {-0.55/20 2.8s} B@b4 {+0.77/19 2.8s}
36. Q@d1 {-1.44/20 2.8s} Bxd2+ {+2.13/19 2.8s} 37. Nxd2 {-1.73/20 2.7s}
R@c1 {+3.22/19 2.8s} 38. B@e2 {-1.86/20 2.8s} Rxd1+ {+2.03/20 2.7s}
39. Bxd1 {-2.41/18 2.8s} B@b4 {+3.04/17 2.8s} 40. R@g8+ {-1.92/21 2.4s}
Rxg8 {+0.66/1 0.003s} 41. N@g6+ {-1.95/21 2.5s} hxg6 {+2.04/20 2.4s}
42. Nxg6+ {-2.65/23 3.1s} Kh7 {+4.08/22 2.6s} 43. Bxg4 {-1.78/21 3.0s}
Bxd2+ {+5.87/21 2.9s} 44. Kf1 {-5.70/21 2.8s} Q@e1+ {+8.69/22 2.7s}
45. Kg2 {-2.46/1 0.016s} Qxf2+ {+11.34/23 2.3s} 46. Kxf2 {-9.92/21 2.6s}
Bxe3+ {+10.46/20 2.5s} 47. Kg2 {-9.65/17 2.0s} Q@f2+ {+12.14/21 2.1s}
48. Kh3 {-11.02/1 0.016s} N@g5+ {+11.43/17 2.2s} 49. Kh4 {-10.86/1 0.014s}
R@h6+ {+14.14/16 1.5s} 50. P@h5 {-13.49/14 1.7s}
N@g2# {+M1/11 1.0s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "18"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "94"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} Nf6 {-0.24/20 2.3s} 2. Nf3 {+0.98/19 2.3s} d5 {-0.64/19 2.4s}
3. g3 {+0.65/20 2.5s} Nc6 {-0.56/16 2.4s} 4. Bg2 {+0.46/16 2.4s}
e5 {-0.20/19 2.4s} 5. O-O {+0.10/19 2.5s} h6 {+0.48/16 2.4s}
6. Nc3 {-0.44/17 2.4s} Be6 {+0.77/16 2.5s} 7. h3 {-0.66/17 2.4s}
Qd7 {+0.71/16 2.4s} 8. Kh2 {-0.82/15 2.5s} Bc5 {+1.15/17 2.5s}
9. a3 {-1.09/17 2.5s} h5 {+2.42/18 2.5s} 10. Bg5 {-2.64/19 2.6s}
Ng4+ {+2.42/20 2.8s} 11. hxg4 {-2.07/19 2.8s} hxg4+ {+1.98/18 2.7s}
12. Nh4 {-1.95/17 2.7s} f6 {+2.28/19 2.8s} 13. Nxd5 {-1.73/22 2.8s}
fxg5 {+2.19/21 2.8s} 14. N@f6+ {-2.01/25 2.8s} gxf6 {+1.73/30 2.9s}
15. Nxf6+ {-1.69/29 3.0s} Kd8 {+2.16/22 2.7s} 16. Nxd7 {-2.17/23 2.7s}
gxh4 {+1.98/26 2.9s} 17. Kg1 {-1.44/25 2.9s} hxg3 {+1.71/24 2.8s}
18. Nxc5 {-1.55/23 2.8s} gxf2+ {+1.88/26 3.0s} 19. Rxf2 {-1.83/27 2.9s}
P@h2+ {+2.33/21 2.8s} 20. Kf1 {-1.90/20 2.8s} N@e3+ {+1.34/26 2.9s}
21. Ke1 {-1.67/1 0.003s} Nxg2+ {+1.23/18 2.8s} 22. Rxg2 {-1.11/19 2.9s}
h1=Q+ {+1.28/19 2.9s} 23. B@f1 {-0.58/16 2.9s} B@c8 {+1.84/15 2.9s}
24. P@g7 {-1.97/19 2.8s} Qxf1+ {+3.28/23 2.9s} 25. Kxf1 {-3.26/22 2.8s}
Rh1+ {+4.01/21 2.8s} 26. Q@g1 {-3.80/20 2.8s} N@e3+ {+4.04/21 2.9s}
27. Ke1 {-3.46/17 2.9s} Nxg2+ {+3.61/17 2.8s} 28. Kd2 {-3.14/20 2.9s}
B@h6+ {+4.17/18 2.6s} 29. P@e3 {-2.95/18 2.8s} Rxg1 {+3.51/16 2.8s}
30. Qxg1 {-2.55/20 3.1s} Bxg7 {+2.74/18 3.0s} 31. N@g5 {-2.23/17 2.9s}
B@d5 {+3.65/15 2.9s} 32. Ngxe6+ {-4.00/17 2.9s} Bcxe6 {+3.90/14 3.0s}
33. B@g5+ {-3.26/13 3.0s} P@f6 {+3.97/15 3.0s} 34. P@h6 {-3.59/16 3.0s}
P@d4 {+6.74/18 3.0s} 35. Qxg2 {-5.07/17 2.9s} fxg5 {+8.03/18 3.0s}
36. Qxd5+ {-5.04/16 2.9s} Bxd5 {+5.70/16 3.0s} 37. N@e6+ {-5.73/17 3.0s}
Bxe6 {+5.24/17 2.9s} 38. Nxe6+ {-4.41/18 3.0s} Ke7 {+3.35/20 3.1s}
39. B@c5+ {-2.37/21 3.1s} Kxe6 {+3.19/17 3.0s} 40. P@f5+ {-2.23/18 3.0s}
Kd5 {+3.89/18 3.1s} 41. B@b4 {-2.76/18 3.0s} dxe3+ {+4.23/19 3.0s}
42. Bxe3 {-4.02/18 2.9s} N@f3+ {+5.49/16 2.9s} 43. exf3 {-6.74/16 2.9s}
R@e2+ {+12.77/15 2.1s} 44. Kxe2 {-12.76/14 1.9s} N@d4+ {+19.86/13 1.6s}
45. Bxd4 {-18.21/12 1.1s} Nxd4+ {+29.21/11 0.86s} 46. Kd2 {-29.28/7 0.62s}
Q@e2+ {+34.78/5 0.67s} 47. Kc3 {-38.60/2 0.58s} Qxc2# {+M1/1 0.41s, Black mates}
0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d3 {book} d5 {-0.38/19 2.3s} 2. Nf3 {+0.83/19 2.3s} Nc6 {-0.61/22 2.5s}
3. g3 {+0.59/22 2.4s} e5 {-0.57/21 2.4s} 4. Bg2 {+0.38/20 2.4s}
Nf6 {-0.23/16 2.4s} 5. O-O {+0.17/19 2.4s} h6 {+0.46/16 2.4s}
6. Nc3 {-0.44/17 2.4s} Be6 {+0.77/18 2.5s} 7. h3 {-0.64/17 2.5s}
Qd7 {+0.79/16 2.5s} 8. Kh2 {-0.82/15 2.5s} Bc5 {+1.23/17 2.5s}
9. a3 {-1.06/17 2.4s} a5 {+1.45/18 2.6s} 10. Bd2 {-1.86/15 2.5s}
h5 {+2.73/22 2.7s} 11. e4 {-2.09/15 2.6s} dxe4 {+2.19/20 2.7s}
12. Nxe4 {-1.36/24 2.9s} Nxe4 {+1.27/22 2.9s} 13. dxe4 {-1.58/21 2.9s}
N@g4+ {+1.67/21 2.9s} 14. Kh1 {-1.08/22 2.8s} Nxf2+ {+1.54/21 2.9s}
15. Rxf2 {-1.47/23 2.9s} Bxf2 {+0.95/19 2.9s} 16. P@f5 {-0.42/20 2.9s}
Bxf5 {+0.41/20 2.9s} 17. exf5 {-0.24/21 2.9s} Bxg3 {+0.10/19 2.8s}
18. Bg5 {+0.23/20 2.9s} Qxf5 {+0.17/24 3.0s} 19. B@d7+ {+0.18/25 2.8s}
Qxd7 {+0.22/20 2.9s} 20. Qxd7+ {-0.37/17 2.8s} Kxd7 {-1.36/28 2.5s}
21. Nxe5+ {+2.97/23 2.5s} Bxe5 {-2.23/23 2.5s} 22. Bxc6+ {+4.31/21 2.3s}
Kxc6 {-4.35/24 2.2s} 23. P@d5+ {+5.00/25 2.2s} Kxd5 {-4.58/22 2.2s}
24. N@e3+ {+9.51/24 1.9s} Kc5 {-6.76/22 1.6s} 25. Q@d5+ {+12.65/25 1.5s}
Kb6 {-7.26/1 0.002s} 26. Nc4+ {+8.65/21 1.7s} Ka7 {-10.98/18 1.2s}
27. N@b5+ {+12.99/21 1.2s} Kb8 {-10.35/16 1.5s} 28. N@d7+ {+12.23/15 1.4s}
Kc8 {-11.99/1 0.002s} 29. Ncb6+ {+18.97/13 0.89s} cxb6 {-16.09/1 0.002s}
30. Nxb6+ {+17.25/11 1.1s} Kb8 {-13.02/1 0.002s} 31. Qxe5+ {+31.14/9 0.67s}
P@c7 {-47.21/6 0.67s} 32. Qxc7# {+M1/3 0.46s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "19"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "52"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-0.80/23 2.4s} 5. O-O {+1.03/19 2.5s} O-O {-0.71/23 2.5s}
6. Nc3 {+0.92/20 2.5s} d6 {-1.14/20 2.5s} 7. Bg5 {+1.14/21 2.6s}
h6 {-1.18/24 2.7s} 8. Bxf6 {+1.39/26 2.7s} Qxf6 {-1.33/18 2.6s}
9. Nd5 {+1.35/17 2.6s} Qd8 {-1.42/18 2.6s} 10. Qd2 {+1.91/17 2.6s}
Kh7 {-1.35/14 2.6s} 11. N@g5+ {+1.18/14 2.6s} Kh8 {-0.35/17 2.7s}
12. c3 {+0.20/16 2.6s} hxg5 {+0.79/20 2.7s} 13. Qxg5 {-1.11/28 2.8s}
Qxg5 {+1.83/30 2.8s} 14. Nxg5 {-1.31/31 2.8s} Q@h5 {+2.59/25 2.7s}
15. P@f6 {-2.80/26 2.6s} Qxg5 {+6.57/28 2.3s} 16. fxg7+ {-6.33/26 2.3s}
Kxg7 {+7.98/23 2.4s} 17. P@f6+ {-7.14/22 2.3s} Kh7 {+9.97/24 2.2s}
18. Q@g7+ {-11.19/20 2.2s} Qxg7 {+0.97/1 0.013s} 19. fxg7 {-12.71/20 1.8s}
N@h3+ {+14.41/19 1.6s} 20. gxh3 {-16.09/18 1.1s} N@f3+ {+18.65/17 1.1s}
21. Kh1 {-15.79/16 1.4s} P@g2+ {+17.25/15 1.4s} 22. Kxg2 {-16.99/1 0.002s}
Nh4+ {+19.79/13 0.88s} 23. Kg3 {-20.03/12 0.71s} Q@g2+ {+20.26/11 1.0s}
24. Kxh4 {-8.51/1 0.014s} B@g5+ {+22.77/9 0.71s} 25. Kh5 {-8.00/1 0.013s}
Qxh3+ {+21.66/7 0.70s} 26. Kxg5 {-22.04/6 0.62s} Qh6# {+M1/6 0.47s, Black mates}
0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "48"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {-0.86/19 2.4s} 5. O-O {+1.07/18 2.4s} O-O {-0.69/22 2.5s}
6. Nc3 {+0.93/20 2.5s} d6 {-1.13/20 2.5s} 7. Bg5 {+1.14/20 2.6s}
h6 {-1.21/24 2.7s} 8. Bxf6 {+1.40/26 2.7s} Qxf6 {-1.34/18 2.6s}
9. Nd5 {+1.34/17 2.6s} Qd8 {-1.43/18 2.7s} 10. Qd2 {+1.90/17 2.7s}
Kh7 {-1.37/14 2.5s} 11. N@g5+ {+1.22/14 2.6s} Kh8 {-0.45/17 2.6s}
12. c3 {+0.13/16 2.6s} hxg5 {+0.83/22 2.7s} 13. Qxg5 {-1.01/28 2.7s}
Qxg5 {+1.62/32 2.8s} 14. Nxg5 {-1.14/31 2.8s} Q@h5 {+3.10/27 2.7s}
15. P@f6 {-2.86/26 2.6s} Qxg5 {+6.74/28 2.3s} 16. fxg7+ {-6.38/26 2.4s}
Kxg7 {+8.08/23 2.5s} 17. P@f6+ {-7.08/22 2.3s} Kh6 {+11.03/22 2.0s}
18. Rfc1 {-6.49/14 2.2s} N@h3+ {+7.57/20 2.4s} 19. Kf1 {-7.15/19 2.5s}
Qxg2+ {+11.01/18 2.1s} 20. Kxg2 {-10.67/17 1.6s} N@f4+ {+11.62/16 1.6s}
21. Kf1 {-13.02/17 1.2s} P@g2+ {+19.75/12 0.91s} 22. Ke1 {-6.37/1 0.016s}
g1=Q+ {+21.53/10 0.84s} 23. Kd2 {-25.94/8 0.80s} Qxf2+ {+31.70/10 0.52s}
24. Kd1 {-31.79/9 0.49s} Qe2# {+M1/5 0.52s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "20"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "88"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-0.79/18 2.4s} 6. Bg5 {+0.47/20 2.4s}
Be7 {+0.25/24 2.6s} 7. c3 {+0.02/22 2.5s} d6 {+0.01/20 2.5s}
8. Nbd2 {+0.03/19 2.4s} Bg4 {-0.03/21 2.5s} 9. h3 {+0.14/19 2.5s}
Bh5 {-0.14/18 2.5s} 10. a4 {+0.26/17 2.4s} a6 {-0.19/18 2.4s}
11. b4 {+0.34/19 2.4s} Nb8 {-0.16/19 2.5s} 12. Qb3 {+0.16/19 2.5s}
Nbd7 {-0.06/17 2.6s} 13. Rae1 {+0.24/17 2.6s} Nb6 {+0.19/15 2.5s}
14. Bxf7+ {+1.22/22 2.7s} Bxf7 {-1.16/21 2.7s} 15. P@e6 {+1.18/20 2.8s}
Bh5 {-0.69/19 2.6s} 16. a5 {+1.28/20 2.6s} Nc8 {-0.94/21 2.7s}
17. d4 {+1.02/23 2.7s} B@d3 {-0.33/23 2.7s} 18. dxe5 {+0.68/21 2.7s}
dxe5 {-1.01/21 2.8s} 19. P@h6 {+1.93/19 2.9s} gxh6 {-1.80/19 2.8s}
20. Bxh6 {+1.79/20 2.9s} P@g7 {-1.22/21 2.9s} 21. Bxg7 {+1.36/21 2.9s}
Kxg7 {-1.24/18 2.7s} 22. P@g5 {+1.40/17 2.8s} B@f4 {-0.98/20 2.8s}
23. P@h6+ {+1.31/19 2.8s} Kg8 {-1.50/18 2.7s} 24. gxf6 {+1.58/16 2.8s}
Rxf6 {-1.61/18 2.8s} 25. N@f7 {+2.30/18 2.9s} Qf8 {-1.64/16 2.7s}
26. N7xe5 {+2.53/18 2.8s} Bxh6 {-2.06/19 2.8s} 27. Nxd3 {+1.88/20 2.9s}
Nd6 {-1.25/17 2.9s} 28. B@e5 {+2.30/17 2.9s} Bxd2 {-1.22/17 2.8s}
29. Nxd2 {+2.32/20 3.0s} P@e2 {-2.11/18 2.9s} 30. P@f7+ {+2.50/16 3.0s}
Kh8 {-1.13/21 3.0s} 31. B@h4 {+1.38/22 3.0s} P@g7 {-0.19/24 3.0s}
32. Rxe2 {+2.53/23 3.0s} Bxe2 {-2.30/23 2.9s} 33. Bhxf6 {+2.94/24 3.1s}
gxf6 {-2.23/21 2.9s} 34. Bxd6 {+3.39/22 2.9s} R@g7 {-2.36/23 3.0s}
35. R@g8+ {+3.24/22 3.0s} Qxg8 {-2.85/22 3.0s} 36. fxg8=Q+ {+2.70/21 3.1s}
Raxg8 {-0.87/23 2.8s} 37. N@f7+ {+0.59/22 2.9s} Rxf7 {-3.84/1 0.015s}
38. exf7 {+2.02/17 3.0s} Rxg2+ {-1.97/17 2.9s} 39. Kh1 {-1.24/21 2.0s}
B@f3 {+4.07/20 2.2s} 40. Nxf3 {-2.62/17 2.4s} R@h2+ {+4.56/15 2.0s}
41. Bxh2 {-6.88/17 1.5s} Bxf3 {+9.85/17 1.7s} 42. R@g8+ {-9.68/11 2.0s}
Rxg8+ {+5.36/1 0.015s} 43. P@g2 {-28.00/8 0.62s} Bxg2+ {+31.42/3 0.64s}
44. Kg1 {-15.28/1 0.013s} N@f3# {+M1/1 0.43s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "126"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. d3 {book} Nf6 {book} 5. O-O {book} O-O {-0.77/20 2.4s} 6. Nc3 {+0.99/21 2.4s}
d6 {-1.12/20 2.6s} 7. Bg5 {+1.26/22 2.7s} h6 {-1.11/22 2.7s}
8. Bxf6 {+1.35/23 2.6s} Qxf6 {-1.40/19 2.7s} 9. Nd5 {+1.39/18 2.7s}
Qd8 {-1.34/16 2.6s} 10. Qd2 {+1.96/15 2.5s} Kh7 {-1.21/15 2.6s}
11. N@g5+ {+0.99/16 2.6s} Kh8 {-0.69/17 2.6s} 12. c3 {+0.75/16 2.6s}
hxg5 {+1.07/29 2.8s} 13. Nxg5 {-0.44/28 2.7s} B@f4 {+0.20/19 2.7s}
14. P@e7 {+0.17/26 2.8s} Nxe7 {-0.17/30 2.9s} 15. Nxe7 {+0.37/30 3.1s}
Bxg5 {+0.02/25 2.9s} 16. N@g6+ {+0.30/26 2.8s} fxg6 {-0.04/30 3.0s}
17. Nxg6+ {-0.02/26 3.0s} Kh7 {+1.58/1 0.015s} 18. Qxg5 {+0.61/23 2.7s}
N@f3+ {+0.50/25 2.6s} 19. Kh1 {+0.57/23 2.8s} Nxg5 {-0.24/20 2.7s}
20. Nxf8+ {-0.58/16 2.7s} Qxf8 {+0.86/16 2.7s} 21. R@h5+ {-0.69/19 2.8s}
Kg6 {+2.29/17 2.5s} 22. Rxg5+ {-1.63/18 2.4s} Kxg5 {+1.93/15 2.3s}
23. P@f5 {-0.32/15 2.7s} N@h3 {+2.86/19 2.7s} 24. N@f3+ {-1.75/18 2.6s}
Kh6 {+2.88/17 2.6s} 25. B@g4 {-1.64/18 2.6s} N@g5 {+1.71/21 2.7s}
26. Bxh3 {-0.55/20 2.8s} Nxh3 {+0.38/22 2.9s} 27. N@g4+ {-0.19/18 2.7s}
Kh5 {+0.22/20 2.7s} 28. d4 {+0.03/18 2.8s} Nf4 {+0.28/17 2.9s}
29. dxc5 {-0.42/21 2.9s} P@h3 {+1.10/15 2.9s} 30. B@f7+ {-0.77/18 2.9s}
Kxg4 {+2.08/20 2.9s} 31. gxh3+ {-1.97/19 2.8s} Kxf3 {+3.38/17 2.8s}
32. Rg1 {-3.33/20 2.9s} Kxe4 {+4.59/17 3.0s} 33. P@f3+ {-3.36/16 2.8s}
Kxf5 {+4.75/17 2.9s} 34. cxd6 {-3.66/19 2.9s} Nxh3 {+5.13/21 2.9s}
35. Raf1 {-3.06/19 2.8s} N@f4 {+5.51/17 3.0s} 36. Bg6+ {-2.25/19 3.1s}
Nxg6 {+2.06/20 3.1s} 37. P@e7 {-0.85/19 3.0s} Qh8 {+1.94/19 3.0s}
38. Bd3+ {-3.03/21 3.0s} Ke6 {+3.93/20 3.0s} 39. Rxg6+ {-3.16/18 2.8s}
P@f6 {+3.24/16 3.0s} 40. Rxg7 {-0.51/19 2.9s} P@g2+ {+0.58/20 2.9s}
41. Rxg2 {-0.26/19 3.1s} Nxf2+ {+0.76/18 3.0s} 42. Rfxf2 {-0.70/19 3.0s}
Q@e1+ {+1.16/18 3.0s} 43. N@g1 {-0.96/25 3.1s} P@h3 {+0.88/26 3.2s}
44. e8=Q+ {-1.11/27 3.1s} Qxe8 {+1.57/26 3.1s} 45. N@g7+ {-2.14/26 3.3s}
Kd7 {+2.85/25 3.2s} 46. Bf5+ {-1.65/23 3.2s} B@e6 {+3.45/20 3.2s}
47. Nxe6 {-3.27/20 3.2s} hxg2+ {+3.94/19 3.2s} 48. Rxg2 {-3.18/17 3.1s}
P@f2 {+4.04/16 3.1s} 49. B@e3 {-3.59/20 3.1s} f1=Q {+8.09/19 3.1s}
50. Nc5+ {-9.14/18 3.0s} Kxd6 {+12.05/17 3.0s} 51. Ne4+ {-11.14/13 3.0s}
Ke7 {+16.75/15 2.8s} 52. Rg7+ {-14.31/16 2.5s} P@f7 {+15.77/16 3.0s}
53. Bc5+ {-14.41/14 2.9s} P@d6 {+15.51/16 2.9s} 54. Nxd6 {-12.29/16 2.7s}
N@f2+ {+15.35/15 2.6s} 55. Bxf2 {-9.94/1 0.017s} B@g2+ {+17.92/13 2.1s}
56. Rxg2 {-6.34/1 0.017s} Qxg2+ {+13.69/16 2.6s} 57. Kxg2 {-9.94/1 0.015s}
N@f4+ {+17.10/12 1.8s} 58. Kh1 {-10.23/13 2.3s} Qxf2 {+11.48/16 2.9s}
59. N@d5+ {-9.91/13 2.7s} Kd8 {+14.35/15 2.8s} 60. Nxf4 {-10.42/16 2.3s}
R@f1 {+11.25/15 2.9s} 61. N@h3 {-11.50/18 2.7s} B@g2+ {+16.88/15 2.1s}
62. Nxg2 {-10.17/1 0.014s} Qxg1+ {+30.88/15 1.1s} 63. Nxg1 {-12.50/1 0.015s}
N@f2# {+M1/5 0.52s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "21"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "115"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.83/20 2.5s} d5 {+0.77/20 2.5s} 5. Bb5 {-0.39/19 2.6s}
Be7 {+0.87/17 2.6s} 6. d4 {-0.76/17 2.6s} O-O {+0.63/17 2.6s}
7. Nge2 {-0.38/19 2.6s} Re8 {+0.61/21 2.7s} 8. O-O {-0.69/20 2.6s}
P@h3 {+1.05/19 2.7s} 9. gxh3 {-0.72/20 2.9s} Bxh3 {+0.73/20 2.8s}
10. Nf4 {-0.64/16 2.7s} Bxf1 {+0.52/17 2.8s} 11. Bxf1 {-0.24/17 2.8s}
Bb4 {+0.63/17 2.8s} 12. B@g2 {-0.34/17 2.7s} R@e1 {+0.81/20 2.7s}
13. Qg4 {+0.55/17 2.7s} P@g5 {+0.05/17 2.7s} 14. N@f5 {+0.49/18 2.6s}
Nxd4 {-0.59/23 2.8s} 15. Nxd4 {+0.50/22 2.9s} Bxc3 {-0.21/22 2.8s}
16. P@e6 {+0.77/22 2.8s} Bxd4 {-0.23/24 3.1s} 17. exf7+ {+0.13/22 3.0s}
Kxf7 {-0.72/21 2.8s} 18. P@e6+ {+0.77/21 2.8s} R1xe6 {+1.04/20 3.0s}
19. Nxe6 {-0.88/19 2.9s} Rxe6 {+0.88/18 2.9s} 20. Qxd4 {-0.62/17 2.8s}
N@h3+ {+0.64/19 2.9s} 21. Kh1 {-0.52/18 3.0s} N@f5 {+1.04/17 2.9s}
22. Qc5 {-0.36/17 2.9s} N@e4 {+1.52/21 3.0s} 23. Bxe4 {-1.30/20 2.9s}
Rxe4 {+2.04/19 2.9s} 24. Bxh3 {-1.66/25 2.9s} Re1+ {+1.41/27 3.0s}
25. R@g1 {-0.51/27 2.9s} B@e4+ {+0.87/26 2.9s} 26. f3 {+0.56/20 3.0s}
Bxf3+ {-0.52/21 3.0s} 27. B@g2 {+0.50/23 3.1s} Rxg1+ {-0.60/18 2.9s}
28. Qxg1 {+0.70/22 3.0s} Bxg2+ {-0.59/21 3.0s} 29. Bxg2 {+1.14/22 3.0s}
P@g3 {-0.38/15 3.0s} 30. Be3 {+1.41/18 3.0s} R@e7 {-0.42/20 3.0s}
31. N@g4 {+0.99/20 3.0s} B@e2 {-0.33/18 3.0s} 32. B@f3 {+0.55/19 3.0s}
Bxf3 {+0.45/19 3.1s} 33. Bxf3 {-0.40/22 3.1s} P@e4 {+1.27/18 3.0s}
34. B@h5+ {-1.01/20 3.0s} P@g6 {+1.26/20 3.1s} 35. Nxf6 {-0.67/21 3.0s}
gxf6 {+0.87/20 3.1s} 36. Bfg4 {-0.43/19 3.1s} B@f3+ {+1.51/20 3.2s}
37. Bxf3 {-1.36/21 3.3s} exf3 {+1.16/22 3.2s} 38. Bxf3 {-1.32/19 3.2s}
gxh2 {+1.69/18 3.1s} 39. Qxh2 {-1.04/22 3.3s} N@g3+ {+1.08/20 3.2s}
40. Kg1 {-0.79/18 3.1s} Rxe3 {+1.15/17 3.1s} 41. P@f2 {-0.59/19 3.2s}
Rxf3 {+0.41/18 3.2s} 42. Qxh7+ {+0.20/17 3.1s} B@g7 {-0.28/17 3.0s}
43. B@g8+ {+1.09/21 3.0s} Qxg8 {-0.81/20 3.0s} 44. P@e6+ {+0.63/22 3.0s}
Kf8 {+0.81/21 3.0s} 45. P@e7+ {+1.37/28 3.0s} Kxe7 {-1.35/27 3.0s}
46. R@d7+ {+1.60/26 3.0s} Kf8 {-0.99/25 2.9s} 47. Qxg8+ {+1.61/29 3.2s}
Kxg8 {-1.18/1 0.002s} 48. Rxg7+ {+1.71/23 3.0s} Kxg7 {-1.63/26 3.1s}
49. Q@f7+ {+2.37/25 2.8s} Kh8 {-1.04/20 3.0s} 50. Qxf6+ {+1.77/23 3.1s}
R@g7 {-2.46/22 2.6s} 51. N@f7+ {+4.01/22 2.2s} Kg8 {-1.71/20 2.8s}
52. P@h7+ {+2.54/19 2.7s} Rxh7 {-5.30/19 1.7s} 53. Nh6+ {+10.09/14 1.0s}
Nxh6 {-6.61/13 1.5s} 54. P@f7+ {+9.57/13 1.3s} Nxf7 {-11.09/12 0.79s}
55. N@e7+ {+17.63/12 0.76s} Kf8 {+0.90/1 0.015s} 56. Nxg6+ {+14.60/9 0.88s}
Kg8 {-14.07/8 0.84s} 57. exf7+ {+19.10/8 0.57s} Rxf7 {-17.88/1 0.001s}
58. Qh8# {+M1/5 0.54s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "52"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. Nc3 {-0.86/20 2.4s} d5 {+0.81/20 2.5s} 5. Bb5 {-0.39/19 2.6s}
Be7 {+0.88/17 2.6s} 6. N@a5 {-0.12/21 2.6s} Qd6 {+2.56/20 2.7s}
7. Qe2 {-1.93/19 2.6s} O-O {+2.13/20 2.8s} 8. Bxc6 {-2.29/20 2.7s}
bxc6 {+2.26/18 2.7s} 9. d4 {-2.04/18 2.7s} B@a6 {+2.58/17 2.6s}
10. Qe3 {-1.53/16 2.6s} Bf5 {+3.64/16 2.6s} 11. Nge2 {-3.23/14 2.5s}
Rfe8 {+4.38/14 2.6s} 12. N@g3 {-3.50/16 2.6s} Bxc2 {+4.68/16 2.6s}
13. O-O {-4.55/18 2.7s} Bf8 {+4.86/17 2.7s} 14. Qf3 {-4.34/16 2.7s}
Bxe2 {+5.68/18 2.7s} 15. Ncxe2 {-5.00/20 2.8s} Be4 {+6.42/20 2.7s}
16. Qg4 {-4.82/19 2.7s} Bxg2 {+5.44/18 2.8s} 17. Nf5 {-3.60/22 2.7s}
N@f3+ {+5.27/22 2.8s} 18. Kxg2 {-5.24/22 2.8s} Qxh2+ {+5.80/20 2.8s}
19. Kxf3 {-5.68/1 0.004s} P@g6 {+6.75/21 2.8s} 20. Nxg7 {-5.24/19 2.8s}
Bxg7 {+6.10/19 2.8s} 21. P@d7 {-6.06/16 2.6s} N@h4+ {+18.28/19 1.9s}
22. Qxh4 {-17.58/1 0.002s} Qxh4 {+19.40/16 1.8s} 23. dxe8=Q+ {-19.98/16 1.5s}
Rxe8 {+19.55/16 1.6s} 24. Ng3 {-13.12/14 1.5s} P@g4+ {+39.24/16 1.5s}
25. Kg2 {-44.00/4 0.56s} P@f3+ {+52.89/9 0.57s} 26. Kg1 {-20.24/1 0.015s}
Q@g2# {+M1/5 0.49s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "22"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Bb5 {-2.05/20 2.5s} Bb4+ {+2.21/21 2.5s}
6. c3 {-2.11/21 2.7s} Bd6 {+2.06/20 2.6s} 7. Qe2+ {-1.45/19 2.5s}
P@e4 {+1.85/18 2.5s} 8. N@h5 {-1.04/18 2.6s} O-O {+1.02/16 2.6s}
9. h4 {-0.23/17 2.5s} a6 {+0.76/15 2.5s} 10. Bxc6 {-0.42/18 2.6s}
bxc6 {+0.24/19 2.7s} 11. Nxg7 {-0.23/17 2.6s} Kxg7 {+0.37/16 2.6s}
12. P@g5 {+0.07/21 2.7s} N@d3+ {-0.03/20 2.7s} 13. Kd1 {+0.41/19 2.7s}
B@g4 {-0.26/18 2.6s} 14. f3 {+0.55/23 2.7s} Bh5 {-0.29/22 2.7s}
15. gxf6+ {+0.31/22 2.7s} Qxf6 {-0.49/21 2.7s} 16. Bg5 {+0.98/23 2.8s}
Qg6 {-0.39/24 2.7s} 17. P@f6+ {+0.90/20 2.7s} Kh8 {+0.26/23 2.7s}
18. g4 {-0.49/22 2.7s} Bcxg4 {+3.50/25 2.8s} 19. fxg4 {-2.26/22 2.8s}
Bxg4 {+3.01/20 2.8s} 20. B@f3 {-1.44/22 2.8s} exf3 {+1.38/21 2.9s}
21. Nxf3 {-2.36/20 3.0s} Rg8 {+3.31/19 3.0s} 22. P@g7+ {-3.11/17 2.9s}
Rxg7 {+3.30/17 2.9s} 23. fxg7+ {-3.49/17 2.9s} Qxg7 {+3.70/17 2.8s}
24. N@e5 {-3.13/14 2.8s} Nxe5 {+5.63/18 2.9s} 25. dxe5 {-6.00/18 2.9s}
Bxf3 {+7.36/18 2.9s} 26. Qxf3 {-6.81/16 2.8s} B@e4 {+8.64/16 2.7s}
27. Qf6 {-7.15/16 2.7s} P@c2+ {+6.81/19 2.8s} 28. Kc1 {-5.90/18 2.8s}
cxb1=Q+ {+8.19/17 2.8s} 29. Rxb1 {-8.67/19 2.7s} N@d3+ {+9.61/18 2.7s}
30. Kd1 {-8.26/15 2.6s} N@f2+ {+9.87/16 2.5s} 31. Kc2 {-8.69/14 2.1s}
Nxe5+ {+11.14/13 2.3s} 32. Kc1 {-10.44/14 2.2s} Ned3+ {+13.38/13 2.1s}
33. Kd2 {-21.22/15 1.8s} N@c4+ {+22.38/13 1.0s} 34. Ke2 {-21.94/12 1.1s}
P@f3+ {+24.94/11 0.97s} 35. Kf1 {-26.95/10 0.76s} P@g2+ {+35.69/12 0.70s}
36. Kg1 {-16.94/1 0.013s} gxh1=Q# {+M1/7 0.49s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "53"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. e5 {book} Nc6 {book} 3. exf6 {book} exf6 {book}
4. d4 {book} d5 {book} 5. Bb5 {-2.01/19 2.5s} Bb4+ {+2.23/21 2.6s}
6. c3 {-2.15/21 2.6s} Bd6 {+2.07/20 2.6s} 7. Qe2+ {-1.46/19 2.6s}
P@e4 {+1.83/18 2.6s} 8. N@h5 {-1.03/17 2.5s} O-O {+1.04/16 2.6s}
9. h4 {-0.27/15 2.5s} a6 {+0.74/16 2.5s} 10. Bxc6 {-0.42/18 2.6s}
bxc6 {+0.29/18 2.7s} 11. Nxg7 {-0.27/17 2.6s} Kxg7 {+0.39/16 2.6s}
12. P@g5 {+0.10/21 2.6s} N@d3+ {-0.08/19 2.6s} 13. Kd1 {+0.43/19 2.6s}
B@g4 {-0.26/18 2.6s} 14. f3 {+0.57/23 2.7s} Nxc1 {-0.56/22 2.7s}
15. Kxc1 {+0.67/22 2.6s} Bh5 {-0.18/21 2.6s} 16. g4 {+0.55/19 2.7s}
B@f4+ {-0.37/17 2.6s} 17. Nd2 {+0.06/19 2.7s} e3 {+0.97/20 2.7s}
18. Nf1 {+0.05/21 2.7s} Bg6 {-0.37/20 2.7s} 19. Nxe3 {+0.96/18 2.7s}
fxg5 {-1.13/16 2.7s} 20. P@e5 {+1.52/20 2.7s} Be7 {-1.03/19 2.7s}
21. Nh3 {+2.16/19 2.7s} Bxe3+ {-2.51/20 2.7s} 22. Qxe3 {+3.51/20 2.5s}
N@d3+ {-3.67/19 2.4s} 23. Qxd3 {+9.01/15 2.1s} Bxd3 {-10.04/14 2.1s}
24. N@h5+ {+18.11/17 0.86s} Kg6 {-15.62/16 0.76s} 25. N@f4+ {+18.35/15 0.89s}
gxf4 {-19.63/14 0.79s} 26. N3xf4+ {+25.46/13 0.63s} Kh6 {-23.96/1 0.002s}
27. B@g7# {+M1/11 0.62s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "23"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "75"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.89/17 2.4s} 3. d4 {+2.71/17 2.5s}
cxd4 {-2.53/22 2.6s} 4. Nxd4 {+2.27/23 2.7s} e5 {-1.87/21 2.5s}
5. Nxc6 {+1.62/21 2.6s} bxc6 {-0.98/22 2.7s} 6. P@d6 {+0.82/22 2.7s}
Nf6 {-1.14/19 2.7s} 7. N@c7+ {+1.36/19 2.7s} Qxc7 {-1.12/1 0.003s}
8. dxc7 {+0.99/21 2.8s} Bb4+ {-0.46/18 2.7s} 9. Nc3 {+0.97/17 2.7s}
O-O {-0.75/18 2.6s} 10. Bd3 {+0.90/17 2.7s} N@h4 {-0.36/17 2.6s}
11. Rg1 {+0.59/18 2.5s} P@h3 {-0.21/16 2.5s} 12. Bg5 {+0.80/18 2.7s}
Nxg2+ {-0.37/18 2.7s} 13. Kd2 {+0.89/17 2.6s} d5 {+0.40/18 2.6s}
14. Kc1 {+1.10/19 2.7s} Ng4 {-0.93/21 2.8s} 15. exd5 {+1.37/24 2.8s}
P@a3 {-1.14/21 2.7s} 16. P@e7 {+1.63/22 2.7s} axb2+ {-2.43/24 2.8s}
17. Kxb2 {+2.99/21 2.9s} Bxc3+ {-1.40/21 2.7s} 18. Kxc3 {+2.14/20 2.7s}
N@a4+ {-2.96/18 2.8s} 19. Kb4 {+4.30/20 2.9s} c5+ {-2.71/17 2.7s}
20. Kxa4 {+3.23/15 2.7s} Bd7+ {-3.87/17 2.8s} 21. Kb3 {+5.41/16 2.8s}
c4+ {-4.15/15 2.6s} 22. Bxc4 {+4.72/16 2.7s} N@a5+ {-4.57/17 2.8s}
23. Kb4 {+7.11/20 2.9s} Nxc4 {-6.57/19 2.8s} 24. exf8=Q+ {+6.69/18 2.8s}
Rxf8 {-7.33/18 2.9s} 25. Kxc4 {+7.81/17 2.9s} P@b5+ {-6.98/16 2.8s}
26. Kb3 {+9.09/15 2.8s} P@c4+ {-9.19/15 2.8s} 27. Kb2 {+10.90/18 2.9s}
B@d4+ {-10.62/16 2.8s} 28. c3 {+10.73/17 2.9s} b4 {-9.75/18 2.8s}
29. cxd4 {+12.15/14 2.9s} exd4 {-11.83/14 2.8s} 30. P@e7 {+13.62/13 2.8s}
c3+ {-15.03/15 2.5s} 31. Kc2 {+15.15/13 2.6s} Ba4+ {-14.43/12 2.6s}
32. P@b3 {+18.35/13 2.8s} Bxb3+ {-18.55/13 2.7s} 33. axb3 {+21.05/15 2.7s}
N4e3+ {-19.83/16 2.5s} 34. fxe3 {+22.76/15 2.6s} Nxe3+ {-24.74/15 2.2s}
35. Bxe3 {+25.73/15 2.2s} d3+ {-23.52/12 2.3s} 36. Qxd3 {+26.97/13 2.4s}
P@c4 {-24.75/14 2.0s} 37. exf8=Q+ {+27.28/14 1.8s} Kxf8 {-25.27/1 0.015s}
38. Q@d8# {+M1/13 1.6s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "82"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} c5 {book} 2. Nf3 {book} Nc6 {-2.77/18 2.5s} 3. d4 {+2.70/19 2.5s}
cxd4 {-2.45/23 2.6s} 4. Nxd4 {+2.28/23 2.6s} e5 {-1.89/20 2.5s}
5. Nxc6 {+1.63/21 2.6s} bxc6 {-0.99/22 2.7s} 6. N@d6+ {+2.96/21 2.7s}
Bxd6 {-2.39/21 2.6s} 7. Qxd6 {+1.90/20 2.6s} N@d4 {-0.98/18 2.6s}
8. P@c7 {+1.34/15 2.5s} Qh4 {-0.94/16 2.5s} 9. Qxe5+ {+1.17/25 2.7s}
N@e6 {-1.06/24 2.6s} 10. Na3 {+1.80/15 2.5s} f6 {-0.62/20 2.6s}
11. Qxd4 {+1.97/22 2.7s} Nxd4 {-2.94/21 2.7s} 12. Be3 {+4.59/19 2.6s}
Q@c5 {-3.03/17 2.6s} 13. P@c3 {+2.30/18 2.6s} Nf3+ {+1.60/18 2.5s}
14. Ke2 {+0.84/21 2.7s} P@d4 {-0.73/20 2.8s} 15. gxf3 {+1.32/23 2.8s}
dxe3 {-1.17/17 2.6s} 16. fxe3 {+1.57/16 2.7s} B@h5 {-1.56/26 2.7s}
17. N@f5 {+2.20/25 2.7s} Ba6+ {-1.71/24 2.7s} 18. P@d3 {+1.48/24 2.7s}
Qxe4 {-0.21/23 2.8s} 19. N@d6+ {+0.49/22 2.9s} Kf8 {-0.38/21 2.8s}
20. Nxe4 {+0.49/21 2.8s} Qxf5 {-0.13/23 2.9s} 21. B@c5+ {+0.60/22 2.8s}
P@e7 {-0.33/19 2.7s} 22. Bg2 {+0.39/18 2.8s} Qxe4 {+0.50/19 2.8s}
23. Q@b8+ {-0.65/20 2.9s} Rxb8 {+1.02/19 2.9s} 24. cxb8=Q+ {-1.06/18 2.8s}
N@e8 {+1.48/19 2.9s} 25. R@f2 {-1.33/19 2.8s} Qd5 {+2.39/15 2.8s}
26. Bxa7 {-2.88/20 2.8s} N@e4 {+5.58/23 2.7s} 27. Qxe8+ {-3.13/22 2.6s}
Kxe8 {+3.41/21 2.7s} 28. N@c7+ {-3.45/19 2.7s} Kf7 {+3.73/23 2.7s}
29. Rad1 {-2.47/22 2.9s} Nxf2 {+2.74/21 3.0s} 30. Nxd5 {-2.55/20 3.0s}
cxd5 {+3.82/19 2.6s} 31. Q@h4 {-1.25/17 2.6s} Nxh1 {+1.91/19 2.9s}
32. Bxh1 {-1.36/18 3.0s} R@g5 {+2.22/19 2.9s} 33. Qxg5 {-1.22/20 3.0s}
fxg5 {+1.20/21 3.1s} 34. N@e5+ {-1.18/18 3.0s} Ke6 {+1.52/17 2.9s}
35. Bd4 {-1.03/18 3.0s} N@e4 {+1.86/17 3.0s} 36. P@f2 {-1.51/17 2.9s}
d6 {+2.94/17 2.9s} 37. R@a7 {-1.02/18 2.9s} Nxf2 {+5.92/17 2.7s}
38. Kxf2 {-6.34/15 2.5s} Q@h4+ {+16.22/17 1.6s} 39. N@g3 {-15.48/16 1.4s}
Qxh2+ {+15.84/14 1.7s} 40. Bg2 {-15.99/14 1.6s} Qxg3+ {+24.85/15 1.0s}
41. Kxg3 {-24.45/14 0.79s} Q@h4# {+M1/12 0.75s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "24"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {+1.02/20 2.3s} Nf6 {-1.01/20 2.4s}
3. Nc3 {+1.23/24 2.6s} g6 {-1.17/24 2.6s} 4. Bc4 {+1.59/22 2.5s}
Bg7 {-1.66/24 2.5s} 5. Bxf7+ {+2.32/24 2.7s} Kxf7 {-2.39/23 2.7s}
6. P@h6 {+2.71/21 2.6s} Bxh6 {-1.89/17 2.6s} 7. Bxh6 {+2.37/19 2.7s}
P@g7 {-2.43/18 2.6s} 8. B@b3+ {+3.12/17 2.5s} e6 {-3.44/16 2.5s}
9. Bxg7 {+3.83/18 2.6s} Kxg7 {-3.72/18 2.6s} 10. e5 {+4.18/16 2.5s}
dxe5 {-4.17/15 2.5s} 11. dxe5 {+4.26/20 2.7s} P@d2+ {-3.84/19 2.6s}
12. Kf1 {+4.37/18 2.5s} B@a6+ {-3.81/17 2.5s} 13. P@b5 {+5.20/21 2.7s}
Bxb5+ {-4.59/20 2.7s} 14. Nxb5 {+4.61/20 2.6s} Ne4 {-4.03/19 2.6s}
15. P@f6+ {+4.13/17 2.6s} Kf7 {-3.99/16 2.7s} 16. B@d3 {+5.26/13 2.6s}
Ng5 {-4.43/15 2.6s} 17. Qxd2 {+7.10/20 2.7s} h6 {-6.73/14 2.6s}
18. h4 {+7.31/15 2.6s} Ne4 {-7.23/17 2.6s} 19. Qe2 {+9.47/19 2.7s}
B@d5 {-8.44/18 2.6s} 20. Bxe4 {+8.56/17 2.7s} Bxe4 {-8.88/16 2.7s}
21. Qxe4 {+10.19/19 2.6s} B@c6 {-9.80/18 2.6s} 22. N@d6+ {+16.48/15 2.3s}
cxd6 {-14.47/14 2.1s} 23. Nxd6+ {+19.09/14 1.8s} Qxd6 {-17.30/16 1.7s}
24. exd6 {+18.80/11 2.0s} N@d2+ {-19.33/10 2.0s} 25. Ke1 {+27.42/11 1.4s}
N@f5 {-27.57/10 1.4s} 26. Qxf5 {+28.45/15 1.5s} Nf3+ {-26.35/13 1.5s}
27. gxf3 {+30.07/9 1.7s} P@d2+ {-28.72/8 1.3s} 28. Kxd2 {+31.81/9 1.5s}
gxf5 {-32.42/8 1.1s} 29. Q@g7+ {+49.63/10 0.70s} Ke8 {-49.02/1 0.002s}
30. Qe7# {+M1/5 0.50s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "114"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {+1.15/19 2.3s} Nf6 {-0.87/18 2.4s}
3. d4 {+1.27/25 2.5s} g6 {-0.97/24 2.6s} 4. Bc4 {+1.61/22 2.5s}
Bg7 {-1.64/24 2.6s} 5. Bxf7+ {+2.31/24 2.7s} Kxf7 {-2.38/23 2.7s}
6. P@h6 {+2.67/21 2.5s} Bf8 {-2.92/16 2.6s} 7. Nf3 {+3.45/21 2.6s}
Ng8 {-3.38/23 2.6s} 8. Qd2 {+4.44/22 2.6s} Ke8 {-3.32/23 2.6s}
9. e5 {+3.93/25 2.7s} Nxh6 {-3.48/24 2.6s} 10. Qxh6 {+3.56/24 2.7s}
Bxh6 {-3.51/23 2.6s} 11. Bxh6 {+2.90/25 2.9s} B@f8 {-2.42/24 2.8s}
12. Bxf8 {+2.54/23 2.7s} Rxf8 {-2.65/22 2.8s} 13. B@h6 {+3.12/24 2.8s}
B@h8 {-2.92/21 2.7s} 14. Bxf8 {+2.80/21 2.8s} Kxf8 {-2.84/19 2.7s}
15. N@h6 {+4.14/21 2.8s} B@g8 {-3.20/20 2.8s} 16. Nxg8 {+2.84/23 2.8s}
Kxg8 {-3.01/22 2.8s} 17. B@b3+ {+3.45/22 2.9s} P@f7 {-2.79/21 2.8s}
18. Bxf7+ {+2.95/20 2.8s} Kxf7 {-3.93/21 2.8s} 19. Ng5+ {+4.98/24 2.7s}
Kg7 {-4.34/23 2.9s} 20. P@h6+ {+5.56/22 2.8s} Kf8 {-3.21/19 2.8s}
21. B@f7 {+4.36/23 2.7s} B@d2+ {-3.95/26 2.9s} 22. Kxd2 {+4.29/25 2.9s}
Q@f4+ {-3.93/24 2.8s} 23. B@e3 {+2.99/24 2.9s} Qxg5 {-2.64/23 2.9s}
24. Bxg5 {+2.73/21 2.9s} Kxf7 {-2.37/20 2.9s} 25. exd6 {+2.61/19 2.9s}
B@f6 {-1.89/19 2.9s} 26. Bxf6 {+3.33/19 2.9s} Bxf6 {-3.12/18 2.8s}
27. B@b3+ {+3.91/19 2.8s} B@e6 {-3.45/17 2.8s} 28. P@d5 {+4.37/19 2.9s}
Qxd6 {-2.73/23 2.9s} 29. dxe6+ {+2.60/23 3.0s} Bxe6 {-2.56/22 3.0s}
30. Bxe6+ {+2.71/19 2.8s} Qxe6 {-2.21/21 3.0s} 31. B@d5 {+2.57/18 3.1s}
B@g5+ {-2.44/18 3.0s} 32. B@e3 {+2.51/18 3.0s} N@c4+ {-2.20/17 2.9s}
33. Bxc4 {+2.45/21 3.1s} Qxc4 {-2.07/21 3.0s} 34. N@d8+ {+1.67/17 3.0s}
Ke8 {-1.39/20 3.0s} 35. Nxb7 {+1.78/20 3.0s} Qxd4+ {-1.37/23 3.0s}
36. R@d3 {+1.48/22 3.0s} Bxe3+ {-1.00/21 3.0s} 37. fxe3 {+1.52/24 3.1s}
N@c4+ {-1.47/23 3.1s} 38. Kc1 {+1.61/19 2.9s} P@d2+ {-1.34/21 3.0s}
39. Kb1 {+1.66/24 3.0s} Qxd3 {-1.75/23 3.0s} 40. Q@c8+ {+2.59/19 2.8s}
B@d8 {-1.62/21 2.9s} 41. P@f7+ {+2.25/24 3.0s} Kf8 {-1.21/26 3.1s}
42. cxd3 {+2.30/22 3.1s} R@c1+ {-1.41/24 3.2s} 43. Rxc1 {+2.09/1 0.004s}
dxc1=Q+ {+0.32/28 3.0s} 44. Kxc1 {+2.13/1 0.006s} P@d2+ {-1.05/21 3.0s}
45. Kd1 {+0.09/23 2.9s} R@e1+ {+1.26/27 2.9s} 46. Kc2 {+2.61/1 0.015s}
B@a4+ {+1.60/22 2.8s} 47. Nxa4 {-1.22/24 2.7s} Rc1+ {+2.24/28 3.1s}
48. Rxc1 {-2.14/27 3.0s} dxc1=Q+ {+1.06/25 3.1s} 49. Kxc1 {-1.35/25 3.0s}
P@d2+ {+3.16/24 2.7s} 50. Kc2 {-3.09/23 2.5s} R@c1+ {+1.74/23 3.0s}
51. Kb3 {+4.81/1 0.015s} d1=Q+ {+3.65/19 2.5s} 52. Kb4 {-2.12/19 3.0s}
a5+ {+3.52/19 2.7s} 53. Kc5 {-5.88/16 1.7s} Na6+ {+8.42/17 1.5s}
54. Kb5 {-6.24/18 2.1s} Qxa4+ {+7.17/15 1.6s} 55. Kxa4 {-6.89/1 0.002s}
Nxb2+ {+14.38/14 0.86s} 56. Kb5 {-12.83/13 0.94s} N@a3+ {+20.70/7 0.74s}
57. Kxa5 {-1.94/1 0.015s} P@b6# {+M1/6 0.49s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "25"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "89"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+2.03/19 2.3s}
Nf6 {-1.75/18 2.4s} 4. Nf3 {+1.63/18 2.5s} Nc6 {-1.32/18 2.5s}
5. Bb5 {+1.46/17 2.6s} a6 {-1.02/18 2.6s} 6. Bxc6+ {+0.77/19 2.7s}
bxc6 {-0.75/17 2.7s} 7. O-O {+0.59/16 2.6s} B@h5 {-0.05/17 2.5s}
8. N@g3 {+0.02/18 2.5s} Bxf3 {+0.29/19 2.7s} 9. Qxf3 {-0.28/18 2.6s}
N@h4 {+0.37/18 2.6s} 10. Qe2 {-0.27/22 2.7s} e5 {+0.53/19 2.7s}
11. d5 {+0.31/18 2.7s} cxd5 {-0.52/18 2.6s} 12. exd5 {+1.19/24 2.8s}
P@h3 {-1.16/23 2.8s} 13. Bg5 {+1.90/22 2.8s} hxg2 {-1.47/21 2.7s}
14. Bxh4 {+1.82/22 2.8s} gxf1=Q+ {-2.08/21 2.7s} 15. Qxf1 {+2.47/19 2.7s}
Be7 {-2.27/15 2.8s} 16. P@g2 {+2.50/15 2.8s} P@f4 {-1.84/17 2.8s}
17. B@c6+ {+2.50/18 2.9s} Kf8 {-1.75/22 2.9s} 18. Bxa8 {+2.04/19 2.9s}
fxg3 {-2.04/19 2.9s} 19. Bxg3 {+2.54/18 2.8s} Bg4 {-2.23/17 2.9s}
20. Bc6 {+2.38/20 3.0s} h5 {-1.83/16 2.8s} 21. P@e6 {+3.47/22 2.9s}
h4 {-2.75/21 2.9s} 22. exf7 {+2.26/22 3.0s} hxg3 {-2.12/21 2.9s}
23. fxg3 {+2.30/20 2.9s} B@d4+ {-1.98/20 2.9s} 24. P@f2 {+1.94/19 2.9s}
Kxf7 {-1.50/18 2.8s} 25. P@e6+ {+1.84/17 3.0s} Kg8 {-1.32/18 2.9s}
26. N@g5 {+2.68/20 2.8s} Rxh2 {-1.96/25 2.8s} 27. P@f7+ {+2.69/24 2.8s}
Kh8 {-3.16/25 2.7s} 28. Kxh2 {+3.81/25 2.7s} R@h5+ {-3.15/21 2.6s}
29. R@h4 {+3.59/22 2.7s} Rxh4+ {-3.71/24 2.7s} 30. gxh4 {+3.93/23 2.7s}
Bxe6 {-2.82/22 2.6s} 31. R@e8+ {+3.05/22 2.7s} Qxe8 {-2.41/22 2.7s}
32. fxe8=Q+ {+2.47/19 2.6s} R@g8 {-2.02/19 2.7s} 33. R@h5+ {+3.00/18 2.8s}
P@h7 {-2.76/20 2.9s} 34. Rxh7+ {+3.98/19 2.8s} Nxh7 {-9.41/1 0.016s}
35. Q@h5 {+5.64/15 2.7s} R@h6 {-4.58/15 2.7s} 36. P@f7 {+6.95/20 2.5s}
Rxe8 {-4.03/20 2.6s} 37. fxe8=Q+ {+6.58/17 2.5s} R@f8 {-6.37/17 2.5s}
38. Qxf8+ {+9.71/23 2.2s} Nxf8 {-8.79/20 2.1s} 39. dxe6 {+10.54/21 2.2s}
Bxg5 {-8.63/20 2.2s} 40. R@g8+ {+9.86/23 2.6s} Kxg8 {-10.12/24 2.5s}
41. B@f7+ {+10.87/21 2.6s} Kh8 {-9.72/20 2.5s} 42. R@g8+ {+12.13/23 2.3s}
Kh7 {-9.65/1 0.004s} 43. Qxg5 {+19.26/18 2.4s} N@f5 {-11.82/12 2.0s}
44. Qxf5+ {+35.14/13 1.3s} P@g6 {-50.79/5 0.59s}
45. N@g5# {+M1/6 0.45s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "99"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. d4 {book} e6 {book} 3. Nc3 {+2.10/19 2.3s}
Nf6 {-1.74/18 2.4s} 4. Nf3 {+1.62/17 2.4s} Nc6 {-1.32/18 2.5s}
5. Bb5 {+1.51/16 2.5s} a6 {-0.98/18 2.6s} 6. Ba4 {+1.59/19 2.7s}
b5 {-1.61/20 2.7s} 7. Nxb5 {+1.49/19 2.7s} axb5 {-1.55/20 2.7s}
8. Bxb5 {+1.53/20 2.8s} N@a7 {-1.59/20 2.7s} 9. Bd3 {+2.25/17 2.6s}
Nb4 {-1.60/17 2.6s} 10. O-O {+1.63/16 2.7s} Nxd3 {-1.78/17 2.7s}
11. cxd3 {+1.82/14 2.6s} B@h5 {-1.49/13 2.6s} 12. P@g5 {+2.73/17 2.7s}
Nc6 {-0.88/18 2.7s} 13. Be3 {+1.60/17 2.8s} Ng4 {-1.91/20 2.8s}
14. N@g3 {+2.48/17 2.8s} Nxe3 {-2.48/18 2.8s} 15. fxe3 {+2.47/19 2.8s}
B@g4 {-2.31/18 2.8s} 16. Nxh5 {+2.67/19 2.8s} Bxh5 {-2.55/15 2.8s}
17. B@b5 {+2.96/15 2.7s} N@a7 {-3.32/16 2.8s} 18. Ba4 {+4.03/17 2.8s}
Bd7 {-3.92/16 2.7s} 19. N@f4 {+3.80/17 2.7s} Bxf3 {-2.86/19 2.9s}
20. Qxf3 {+2.80/21 2.9s} Qxg5 {-2.18/20 2.9s} 21. B@b7 {+2.70/19 2.8s}
N@h4 {-1.92/17 2.8s} 22. Qh3 {+2.23/17 2.9s} Nxg2 {-0.86/16 2.9s}
23. Nxg2 {+0.72/21 3.0s} P@g4 {-0.31/20 3.0s} 24. Qg3 {+0.40/18 2.9s}
P@f3 {-0.03/18 2.9s} 25. Rxf3 {-0.09/21 3.0s} gxf3 {+0.16/20 3.0s}
26. Qxf3 {+0.18/19 2.9s} Rb8 {-0.03/18 2.9s} 27. N@h3 {+0.02/18 2.9s}
Qf6 {+0.77/23 3.0s} 28. Bbxc6 {-0.64/22 3.0s} Nxc6 {+0.94/23 3.0s}
29. Qxf6 {-0.99/19 3.0s} gxf6 {+0.52/22 3.1s} 30. Bxc6 {-0.64/19 3.0s}
Bxc6 {+1.31/16 3.1s} 31. P@a7 {-1.57/15 3.0s} Rd8 {+1.82/17 3.0s}
32. N@h5 {-1.41/16 3.0s} R@g6 {+2.49/16 3.0s} 33. N@f4 {-2.05/18 3.0s}
Rhg8 {+2.72/18 3.1s} 34. P@g5 {-2.15/17 3.0s} B@f3 {+2.68/18 3.0s}
35. P@b6 {-0.17/16 3.0s} Bxg2 {+1.62/19 3.0s} 36. Nxg2 {-1.05/20 3.0s}
cxb6 {+1.43/21 3.1s} 37. B@f3 {-0.66/20 3.1s} fxg5 {+1.17/19 3.0s}
38. d5 {-0.05/19 3.1s} g4 {+1.34/24 3.1s} 39. dxc6 {-1.62/23 3.0s}
gxf3 {+1.70/22 3.0s} 40. Q@d7+ {-1.26/20 3.0s} Rxd7 {+1.05/1 0.004s}
41. cxd7+ {-0.42/24 2.9s} Ke7 {+1.46/25 3.0s} 42. d8=Q+ {-0.70/24 3.0s}
Kxd8 {+0.65/1 0.015s} 43. a8=Q+ {-1.48/26 3.2s} B@c8 {+0.98/21 2.8s}
44. B@c7+ {-0.68/21 2.8s} Kd7 {-1.62/22 2.0s} 45. R@d8+ {+2.18/21 1.9s}
Ke7 {-0.53/21 2.3s} 46. Re8+ {+7.06/23 2.8s} Kd7 {-12.20/14 1.2s}
47. Qxc8+ {+13.40/13 1.4s} Kc6 {-9.34/1 0.014s} 48. Bxd6+ {+16.83/11 1.4s}
Kb5 {-21.28/10 1.3s} 49. a4+ {+30.14/7 0.72s} Ka5 {-31.10/1 0.002s}
50. B@b4# {+M1/5 0.55s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "26"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "120"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {+0.56/14 2.2s} d5 {-0.72/15 2.3s}
3. Nc3 {+0.85/20 2.3s} Bf5 {-0.78/19 2.4s} 4. Bg5 {+0.75/24 2.5s}
e6 {-0.56/24 2.5s} 5. e3 {+0.72/29 2.8s} Be7 {-0.65/31 2.8s}
6. Bb5+ {+0.80/24 2.6s} Nbd7 {-0.80/28 2.7s} 7. Ne5 {+1.27/29 2.9s}
O-O {-1.18/29 3.0s} 8. Bxd7 {+1.03/27 2.8s} Nxd7 {-1.19/26 2.9s}
9. Bxe7 {+1.31/27 3.1s} Qxe7 {-1.48/28 3.1s} 10. Nxd7 {+1.34/24 2.8s}
Qxd7 {-1.36/23 2.8s} 11. N@h6+ {+2.00/25 3.0s} Kh8 {-1.87/24 2.9s}
12. N@e5 {+2.31/20 2.8s} Qe7 {-2.24/22 2.9s} 13. Nxf5 {+2.17/22 2.9s}
exf5 {-2.08/21 2.9s} 14. Nxd5 {+2.31/19 2.8s} Qg5 {-1.87/19 2.7s}
15. P@e7 {+2.35/23 2.8s} N@h4 {-1.48/22 2.9s} 16. exf8=Q+ {+1.67/23 2.9s}
Rxf8 {-1.61/22 2.9s} 17. B@h3 {+2.94/23 2.9s} B@h5 {-1.60/22 2.8s}
18. R@g3 {+1.12/19 2.9s} Bxd1 {-0.57/18 2.8s} 19. Rxd1 {+0.63/18 2.9s}
B@g4 {-0.40/18 2.9s} 20. B@f3 {+0.87/16 2.8s} Bxf3 {-0.33/16 2.8s}
21. Nxf3 {+0.25/24 3.1s} Nxf3+ {+0.01/26 3.1s} 22. gxf3 {-0.27/25 3.0s}
P@e2 {+1.26/25 3.1s} 23. Kxe2 {-1.73/28 3.1s} B@c4+ {+1.67/27 3.2s}
24. B@d3 {-1.23/25 3.0s} Bxd5 {+1.76/25 3.0s} 25. Rxg5 {-2.39/25 3.0s}
Bxf3+ {+2.71/24 3.0s} 26. Kxf3 {-2.43/22 2.9s} P@e4+ {+3.47/22 3.0s}
27. Ke2 {-3.26/24 3.1s} Q@f3+ {+3.80/24 3.2s} 28. Kd2 {-3.44/23 3.0s}
exd3 {+3.90/22 3.0s} 29. cxd3 {-3.91/23 3.1s} Qxf2+ {+4.19/22 3.1s}
30. B@e2 {-3.40/19 3.1s} N@f3+ {+3.46/19 3.0s} 31. Kc1 {-3.98/22 3.2s}
Qxe3+ {+4.94/21 3.2s} 32. B@d2 {-4.23/20 3.1s} Nxd2 {+5.41/19 3.1s}
33. Rxd2 {-5.71/20 3.1s} Qxg5 {+5.64/19 3.1s} 34. N@f3 {-5.27/16 3.1s}
R@a1+ {+5.13/17 3.0s} 35. N@b1 {-5.09/19 3.0s} Qxd2+ {+4.52/19 3.0s}
36. Nxd2 {-3.81/20 3.1s} P@c2 {+4.27/19 3.0s} 37. Q@e7 {-3.38/19 3.1s}
B@d6 {+6.37/20 3.1s} 38. Qxf8+ {-6.88/21 3.2s} Bxf8 {+7.10/21 3.1s}
39. Q@e8 {-5.54/19 3.0s} cxb1=Q+ {+6.22/20 3.1s} 40. Nxb1 {-5.56/1 0.003s}
R@c2+ {+11.99/21 2.5s} 41. Kxc2 {-11.55/18 2.2s} N@b4+ {+10.90/18 2.5s}
42. Kd2 {-10.41/16 2.5s} B@f4+ {+13.66/17 2.3s} 43. R@e3 {-9.91/19 2.7s}
Q@c2+ {+10.84/21 3.2s} 44. Ke1 {-9.99/1 0.002s} Rxb1+ {+10.68/19 3.1s}
45. Kf2 {-11.09/22 2.9s} Bxe3+ {+11.77/21 3.1s} 46. Qxe3 {-10.95/19 3.1s}
Rxh1 {+10.36/19 3.2s} 47. P@e7 {-9.43/16 3.1s} N@d1+ {+11.11/16 3.0s}
48. Kg3 {-9.93/17 2.9s} P@h4+ {+15.02/18 2.9s} 49. Kxh4 {-15.02/21 2.6s}
N@g6+ {+16.66/22 2.5s} 50. Kg3 {-13.76/19 2.6s} Nxe3 {+16.65/20 2.9s}
51. exf8=Q+ {-17.86/20 2.7s} Nxf8 {+18.75/19 2.9s} 52. R@g8+ {-20.23/18 3.0s}
Kxg8 {+14.16/1 0.015s} 53. B@f3 {-25.64/16 2.8s} f4+ {+27.89/15 2.2s}
54. Kxf4 {-25.51/14 1.6s} N@d5+ {+27.72/15 1.6s} 55. Kg3 {-27.52/13 1.5s}
Q@f4+ {+27.73/12 1.8s} 56. Kf2 {-22.22/1 0.016s} R@f1+ {+27.41/11 1.4s}
57. Bxf1 {-22.75/1 0.014s} Ng4+ {+32.53/10 1.6s} 58. Kg2 {-34.40/10 1.1s}
Rxh2+ {+33.92/9 0.96s} 59. Kg1 {-33.81/1 0.003s} Qg3+ {+34.37/7 1.1s}
60. P@g2 {-57.39/10 0.72s} P@f2# {+M1/1 0.42s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "137"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {+0.56/15 2.3s} d5 {-0.74/15 2.3s}
3. Nc3 {+0.83/20 2.3s} Bf5 {-0.79/19 2.3s} 4. Bg5 {+0.75/23 2.5s}
e6 {-0.63/24 2.5s} 5. e3 {+0.66/28 2.7s} Be7 {-0.70/32 2.7s}
6. Bb5+ {+0.80/25 2.6s} Nbd7 {-0.67/25 2.7s} 7. Ne5 {+1.21/29 2.9s}
O-O {-1.15/28 2.9s} 8. Bxd7 {+0.98/27 2.8s} Nxd7 {-1.20/26 2.9s}
9. Bxe7 {+1.41/27 3.1s} Qxe7 {-1.47/28 3.1s} 10. Nxd7 {+1.35/24 2.9s}
Qxd7 {-1.39/23 2.8s} 11. N@h6+ {+1.95/25 3.0s} Kh8 {-1.83/25 3.0s}
12. N@e5 {+2.32/20 2.8s} Qe7 {-2.21/22 2.8s} 13. Nxf5 {+2.10/22 3.0s}
exf5 {-2.05/21 2.9s} 14. Nxd5 {+2.28/19 2.8s} Qg5 {-1.87/19 2.7s}
15. P@e7 {+2.31/23 2.8s} N@h4 {-1.40/22 2.9s} 16. exf8=Q+ {+1.59/21 2.9s}
Rxf8 {-1.63/22 2.8s} 17. B@h3 {+2.95/23 2.9s} Nxg2+ {-3.04/23 2.8s}
18. Bxg2 {+3.30/23 3.0s} Qxg2 {-3.44/22 2.9s} 19. B@f3 {+3.31/23 3.1s}
Qxh1+ {-3.11/22 3.0s} 20. Bxh1 {+3.31/20 2.9s} R@g1+ {-3.25/19 2.9s}
21. R@f1 {+3.58/20 2.9s} Rxf1+ {-3.59/19 2.9s} 22. Kxf1 {+2.94/16 2.8s}
B@h3+ {-2.74/15 2.8s} 23. Kg1 {+4.58/17 2.7s} B@e6 {-3.38/15 2.7s}
24. R@h5 {+7.45/16 2.7s} P@h6 {-5.49/15 2.6s} 25. Rxh3 {+5.37/17 2.9s}
R@g5+ {-4.22/15 2.9s} 26. B@g3 {+3.64/21 3.0s} B@g4 {-3.78/23 2.9s}
27. Nxg4 {+3.81/22 2.7s} fxg4 {-3.60/21 3.0s} 28. Q@e7 {+4.89/20 2.9s}
N@d7 {-3.27/18 2.9s} 29. Qxg5 {+3.96/17 3.0s} hxg5 {-4.47/17 2.9s}
30. B@e5 {+6.75/16 2.9s} Q@g8 {-4.35/21 2.9s} 31. Bxg7+ {+5.04/25 3.0s}
Qxg7 {-4.24/24 3.2s} 32. P@h6 {+4.31/24 3.1s} Qxh6 {-4.09/23 3.0s}
33. Rxh6 {+3.99/19 3.0s} P@g7 {-3.77/21 3.0s} 34. Rxh7+ {+5.02/23 3.0s}
Kxh7 {-5.00/23 2.9s} 35. R@h5+ {+5.89/22 2.9s} P@h6 {-6.23/22 2.8s}
36. P@e7 {+8.44/25 2.9s} Re8 {-7.55/22 2.8s} 37. N@f8+ {+7.84/23 2.8s}
Rxf8 {-6.99/22 2.6s} 38. exf8=N+ {+7.79/24 2.9s} Nxf8 {-6.53/20 2.9s}
39. R@e8 {+7.99/20 2.8s} N@d7 {-8.30/22 2.8s} 40. Rxf8 {+11.04/24 2.6s}
Nxf8 {-11.58/21 2.5s} 41. N@f6+ {+11.02/22 2.5s} gxf6 {-11.10/23 2.4s}
42. Nxf6+ {+11.24/24 2.4s} Kg6 {-9.95/20 2.5s} 43. Rxh6+ {+8.94/22 2.6s}
Kxh6 {-7.81/23 2.6s} 44. Q@h5+ {+7.59/22 2.8s} Kg7 {-13.37/1 0.014s}
45. Qxg5+ {+6.61/20 2.6s} Ng6 {-4.22/23 2.9s} 46. Nh5+ {+4.59/23 3.1s}
Kh7 {-3.67/24 3.2s} 47. Nf6+ {+3.94/26 3.1s} Kg7 {-3.61/21 3.1s}
48. P@h6+ {+4.28/22 3.3s} Kf8 {-4.29/22 3.0s} 49. P@g7+ {+3.75/18 3.2s}
Ke7 {-10.92/1 0.015s} 50. Nxg4+ {+6.13/19 3.0s} Kd7 {-6.29/19 3.1s}
51. Nf6+ {+7.11/18 3.1s} Kc8 {-7.63/18 2.9s} 52. g8=Q+ {+7.60/17 2.9s}
B@d8 {-6.80/16 2.9s} 53. Qxd8+ {+6.70/15 3.1s} Kxd8 {-6.56/1 0.003s}
54. B@g2 {+11.06/16 3.1s} P@e7 {-10.30/16 3.1s} 55. P@g7 {+11.37/16 3.2s}
exf6 {-11.67/20 3.1s} 56. g8=Q+ {+12.12/20 3.3s} N@e8 {-12.28/18 3.2s}
57. Q5xg6 {+15.89/19 3.1s} fxg6 {-17.56/19 3.0s} 58. Qxe6 {+17.62/20 2.7s}
R@e7 {-16.34/17 2.6s} 59. N@f7+ {+15.56/19 3.2s} Rxf7 {-15.80/1 0.003s}
60. Qxf7 {+15.69/20 3.2s} R@e7 {-14.75/17 3.1s} 61. R@b8+ {+17.29/17 3.3s}
N@c8 {-16.09/21 3.2s} 62. Rxc8+ {+20.04/23 3.1s} Kxc8 {-20.45/22 2.4s}
63. Qxe7 {+20.08/19 2.9s} R@d8 {-19.11/19 2.8s} 64. R@a8+ {+21.09/19 2.3s}
N@b8 {-21.46/18 2.4s} 65. Rxb8+ {+27.75/17 2.1s} Kxb8 {-18.65/1 0.018s}
66. Qxd8+ {+29.01/14 1.4s} R@c8 {-28.21/15 1.6s} 67. N@d7+ {+36.15/12 1.2s}
Ka8 {-37.17/1 0.002s} 68. Qxc8+ {+43.97/10 0.71s} N@b8 {-54.99/2 0.46s}
69. Qxb8# {+M1/1 0.44s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "27"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "57"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {+0.03/17 2.4s}
4. e4 {+0.11/18 2.4s} Bg7 {-0.52/18 2.5s} 5. Bb5+ {+1.33/19 2.4s}
c6 {-1.16/16 2.5s} 6. Be2 {+1.65/17 2.4s} O-O {-1.65/21 2.4s}
7. O-O {+1.55/20 2.5s} h6 {-0.95/17 2.4s} 8. h3 {+1.31/18 2.5s}
Nbd7 {-1.26/17 2.5s} 9. Be3 {+1.75/17 2.5s} Nb6 {-0.37/14 2.5s}
10. Qd2 {+0.80/17 2.5s} Kh7 {-0.88/18 2.6s} 11. Bxh6 {+1.70/21 2.7s}
Bxh6 {-1.64/21 2.8s} 12. P@g5 {+1.51/21 2.8s} Bg7 {-1.78/22 2.8s}
13. gxf6 {+2.02/24 2.9s} exf6 {-1.77/20 2.8s} 14. e5 {+2.24/19 2.8s}
P@e7 {-1.87/24 2.8s} 15. exf6 {+2.23/23 2.7s} exf6 {-2.07/22 2.6s}
16. P@g5 {+1.97/21 2.6s} P@e7 {-1.89/21 2.7s} 17. gxf6 {+1.91/20 2.7s}
exf6 {-1.70/22 2.4s} 18. P@g5 {+1.65/21 2.4s} P@e7 {-1.01/17 2.4s}
19. Ne4 {+1.53/16 2.4s} Nd5 {-0.96/18 2.7s} 20. gxf6 {+1.34/18 2.7s}
exf6 {-1.36/23 2.9s} 21. P@h6 {+2.15/24 2.9s} Bxh6 {-2.34/24 2.8s}
22. Qxh6+ {+2.00/23 2.9s} Kxh6 {-1.37/28 3.0s} 23. Nxf6 {+1.72/27 3.0s}
Qxf6 {-1.32/26 3.0s} 24. P@g5+ {+1.52/25 3.0s} Qxg5 {-2.01/25 2.9s}
25. Nxg5 {+1.80/26 3.0s} B@f4 {-1.05/22 2.9s} 26. N@f5+ {+13.65/17 1.4s}
Kxg5 {-12.75/12 0.92s} 27. B@h4+ {+20.54/12 0.68s} Kxf5 {-17.39/1 0.002s}
28. Bg4+ {+21.34/6 0.69s} Ke4 {-22.40/1 0.001s}
29. Q@d3# {+M1/6 0.43s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "97"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. d4 {book} Nf6 {book} 2. Nf3 {book} d6 {book} 3. Nc3 {book} g6 {0.00/16 2.4s}
4. e4 {+0.28/19 2.5s} Bg7 {-0.54/21 2.5s} 5. e5 {+0.85/21 2.5s}
Ng4 {-0.68/20 2.6s} 6. Bb5+ {+1.59/19 2.6s} c6 {-1.67/18 2.6s}
7. exd6 {+1.68/18 2.6s} Qxd6 {-1.20/18 2.5s} 8. P@e5 {+1.57/21 2.5s}
Qd8 {-1.31/22 2.6s} 9. Bc4 {+1.46/22 2.7s} O-O {-1.38/21 2.6s}
10. O-O {+1.57/20 2.6s} h6 {-1.68/20 2.6s} 11. h3 {+1.62/21 2.7s}
Nxf2 {-1.60/20 2.7s} 12. Rxf2 {+1.52/19 2.7s} P@g3 {-1.46/23 2.8s}
13. Rf1 {+1.68/24 2.8s} P@g4 {-0.99/24 2.7s} 14. hxg4 {+1.19/24 2.8s}
Bxg4 {-0.93/23 2.9s} 15. N@e4 {+1.24/21 2.9s} P@f2+ {-0.52/21 2.8s}
16. Kh1 {+0.38/20 2.8s} Nd7 {-0.10/21 2.9s} 17. Bf4 {+0.87/20 2.9s}
Nxe5 {-0.12/19 2.8s} 18. Bxe5 {+0.70/18 2.8s} Bxe5 {-0.14/21 2.9s}
19. dxe5 {+0.36/20 3.0s} B@g7 {+0.38/18 2.8s} 20. P@d6 {+0.60/18 2.9s}
P@h3 {-0.72/17 2.8s} 21. dxe7 {+1.41/23 2.9s} hxg2+ {-1.21/24 2.8s}
22. Kxg2 {+0.36/1 0.013s} Bxf3+ {-0.81/23 2.9s} 23. Qxf3 {+1.10/22 2.8s}
Qxe7 {-0.68/21 2.7s} 24. N@f6+ {+1.46/23 2.9s} Kh8 {-1.34/22 2.9s}
25. B@d6 {+1.76/20 2.9s} N@h4+ {-1.48/20 2.8s} 26. Kxg3 {+2.13/23 2.8s}
Nxf3 {-2.31/25 2.8s} 27. Bxe7 {+2.38/18 2.7s} Ng5 {-1.81/19 2.8s}
28. Kxf2 {+3.25/21 2.7s} P@h7 {-1.25/19 2.8s} 29. B@g2 {+1.90/16 2.9s}
Nxe4+ {-2.16/17 2.8s} 30. Ncxe4 {+2.50/19 2.9s} N@f5 {-1.80/18 2.8s}
31. Ng4 {+3.28/17 2.9s} Q@d4+ {-1.79/20 2.8s} 32. P@e3 {+1.43/18 2.9s}
P@g3+ {-1.44/19 3.0s} 33. Kg1 {+1.95/18 3.0s} Nxe3 {-1.31/19 3.0s}
34. P@f6 {+1.55/19 3.0s} Nxf1+ {-1.58/22 3.0s} 35. N@e3 {+3.76/17 2.9s}
Rg8 {-3.12/19 3.0s} 36. fxg7+ {+4.32/20 3.0s} Rxg7 {-4.04/19 2.9s}
37. P@f6 {+5.99/18 2.9s} P@f2+ {-4.65/23 3.0s} 38. Kxf1 {+5.11/23 3.0s}
R@g1+ {-5.51/20 2.9s} 39. Ke2 {+7.41/1 0.013s} Re1+ {-5.77/22 3.1s}
40. Rxe1 {+5.60/19 3.0s} fxe1=Q+ {-5.85/21 3.1s} 41. Kxe1 {+5.77/23 3.0s}
P@f2+ {-7.01/22 3.1s} 42. Nexf2 {+8.34/21 3.1s} gxf2+ {-7.87/17 3.0s}
43. Kxf2 {+8.67/17 3.0s} R@f4+ {-9.52/18 2.9s} 44. P@f3 {+10.24/18 2.8s}
Rag8 {-9.35/17 2.9s} 45. fxg7+ {+10.32/18 2.7s} Rxg7 {-10.93/19 2.5s}
46. Q@f8+ {+15.62/21 2.2s} N@g8 {-16.28/20 2.0s} 47. Qxg7+ {+19.83/19 2.0s}
Kxg7 {-19.61/1 0.001s} 48. B@f8+ {+45.50/19 1.2s} Kh8 {-43.78/1 0.002s}
49. P@g7# {+M1/1 0.46s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "28"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "95"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {+0.12/16 2.2s} 2. d4 {-0.35/17 2.3s} g6 {+1.36/18 2.4s}
3. Nf3 {-1.41/16 2.4s} Bg7 {+1.42/17 2.3s} 4. Nc3 {-1.04/16 2.3s}
O-O {+0.90/16 2.5s} 5. Bd3 {-0.89/16 2.4s} d6 {+1.09/16 2.4s}
6. O-O {-1.00/20 2.4s} Nc6 {+1.15/19 2.6s} 7. h3 {-1.03/20 2.5s}
Nb4 {+1.79/18 2.5s} 8. e4 {-1.13/19 2.6s} Nxd3 {+0.89/19 2.7s}
9. cxd3 {-0.72/19 2.7s} B@h5 {+0.95/16 2.6s} 10. N@h6+ {+0.03/17 2.7s}
Kh8 {-0.16/21 2.7s} 11. e5 {-0.01/22 2.8s} Ng8 {-0.19/21 2.8s}
12. Nxg8 {+0.21/21 2.7s} Kxg8 {-0.12/26 2.9s} 13. N@h6+ {+0.47/24 3.0s}
Bxh6 {-0.09/22 2.8s} 14. Bxh6 {+0.18/24 2.8s} N@f5 {-0.56/24 3.0s}
15. B@g5 {+1.09/24 3.0s} Nxh6 {-0.78/22 2.8s} 16. Bxh6 {+0.73/20 2.9s}
B@h8 {-0.32/19 2.9s} 17. Nd5 {+1.98/19 2.9s} N@f5 {-2.45/21 2.8s}
18. Bg5 {+4.82/20 2.7s} f6 {-3.40/20 2.7s} 19. exf6 {+3.02/22 3.0s}
Bxf6 {-2.13/20 2.8s} 20. Bxf6 {+1.92/21 2.9s} exf6 {-2.01/19 3.0s}
21. P@g4 {+2.23/20 2.9s} B@e6 {-1.58/18 2.8s} 22. B@e4 {+3.82/20 2.9s}
Bxd5 {-3.29/23 2.9s} 23. Bxd5+ {+3.20/24 3.1s} P@e6 {-3.39/23 3.0s}
24. gxf5 {+2.76/21 2.9s} exd5 {-2.75/21 2.9s} 25. fxg6 {+3.18/21 3.0s}
hxg6 {-2.98/22 3.0s} 26. P@g4 {+3.24/19 3.0s} N@f4 {-2.46/19 2.9s}
27. Re1 {+3.63/19 3.0s} Nxg2 {-2.57/19 2.9s} 28. Kxg2 {+2.78/20 3.0s}
Bcxg4 {-2.95/19 2.9s} 29. hxg4 {+3.58/23 3.1s} Bxg4 {-3.57/22 3.0s}
30. N@h6+ {+4.52/19 3.0s} Kh7 {-4.10/20 2.9s} 31. Nxg4 {+4.61/20 3.0s}
B@f5 {-4.20/19 3.0s} 32. Rh1+ {+3.54/17 3.0s} P@h5 {-3.55/16 2.9s}
33. Ne3 {+3.81/17 3.1s} P@h3+ {-3.64/18 3.0s} 34. Kg1 {+3.88/17 2.9s}
P@g2 {-3.81/16 3.0s} 35. Rh2 {+4.33/18 3.0s} Qe7 {-3.39/17 3.0s}
36. Nxf5 {+4.61/18 3.0s} gxf5 {-4.55/21 3.0s} 37. N@f4 {+5.94/20 3.0s}
P@g3 {-5.21/21 3.0s} 38. fxg3 {+8.05/19 2.9s} N@g4 {-8.56/16 2.9s}
39. P@g6+ {+9.26/16 2.8s} Kg8 {-7.63/16 2.6s} 40. B@e6+ {+10.77/16 2.6s}
Kg7 {-11.26/19 2.4s} 41. Rxh3 {+14.43/19 2.5s} Rh8 {-10.92/18 2.6s}
42. Bxf5 {+13.23/17 2.9s} Qe3+ {-15.51/18 2.3s} 43. Kxg2 {+17.48/17 2.1s}
Qf2+ {-17.05/16 2.3s} 44. Kh1 {+11.27/1 0.015s} Rhe8 {-14.21/17 2.0s}
45. N@e6+ {+18.76/17 2.1s} Rxe6 {-18.66/14 1.1s} 46. Nxe6+ {+35.67/13 0.95s}
Kg8 {-29.20/12 0.70s} 47. P@f7+ {+37.29/11 0.98s} Kh8 {-19.57/1 0.014s}
48. R@h7# {+M1/8 0.56s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "82"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {+0.09/15 2.2s} 2. d4 {-0.28/17 2.3s} g6 {+1.39/17 2.3s}
3. Nc3 {-0.72/16 2.4s} Bg7 {+0.76/17 2.4s} 4. Bd3 {-0.31/15 2.3s}
O-O {+0.18/18 2.5s} 5. h4 {+0.78/17 2.4s} d6 {-0.40/21 2.5s}
6. h5 {+0.75/25 2.6s} gxh5 {-0.64/26 2.6s} 7. Rxh5 {+0.98/26 2.6s}
P@g6 {-0.98/25 2.6s} 8. Rh1 {+0.74/21 2.6s} h6 {-0.16/20 2.4s}
9. Nge2 {+0.55/21 2.6s} Nc6 {-0.12/19 2.6s} 10. Nf4 {+0.27/19 2.7s}
e5 {-0.38/17 2.6s} 11. Nxg6 {-0.02/19 2.7s} fxg6 {+0.34/20 2.8s}
12. Bxg6 {-0.34/19 2.7s} exd4 {+0.87/17 2.6s} 13. exd4 {-1.27/16 2.6s}
P@h3 {+2.70/19 2.8s} 14. gxh3 {-2.72/20 2.7s} Nxd4 {+2.25/17 2.7s}
15. P@g2 {-1.47/17 2.7s} Qe7+ {+1.84/17 2.8s} 16. Be3 {-1.13/21 2.8s}
N@h4 {+1.78/20 2.7s} 17. Qxd4 {-1.14/20 2.8s} Nxg6 {+1.65/22 2.9s}
18. N@d5 {-1.27/23 3.0s} Nxd5 {+1.49/22 3.0s} 19. Nxd5 {-1.37/21 3.0s}
Bxd4 {+2.22/23 2.9s} 20. Nxe7+ {-2.14/21 2.8s} Nxe7 {+2.21/19 2.8s}
21. Q@e4 {+0.19/17 2.8s} P@d2+ {+1.33/18 2.9s} 22. Bxd2 {-1.82/19 2.9s}
Bxf2+ {+2.76/19 3.0s} 23. Kd1 {-2.20/17 2.8s} Bf5 {+4.23/16 2.9s}
24. P@h7+ {-3.91/18 2.8s} Kxh7 {+4.34/19 2.8s} 25. Qxe7+ {-4.10/23 2.8s}
P@g7 {+5.31/19 2.8s} 26. N@e4 {-2.43/19 2.8s} P@e2+ {+7.07/20 2.9s}
27. Kc1 {-7.13/19 2.8s} Q@f1+ {+8.29/22 2.8s} 28. N@e1 {-7.95/17 2.7s}
Bxe1 {+6.89/20 2.9s} 29. P@g6+ {-7.46/19 2.9s} Bxg6 {+9.48/20 2.8s}
30. Rxf1 {-8.33/17 2.7s} Bxd2+ {+11.36/18 2.7s} 31. Kxd2 {-9.54/18 2.4s}
exf1=N+ {+10.24/20 2.7s} 32. Rxf1 {-10.02/17 2.7s} N@c4+ {+11.09/16 2.6s}
33. Ke1 {-8.86/17 2.7s} R@e3+ {+10.59/19 2.9s} 34. B@e2 {-9.82/21 2.6s}
Rxf1+ {+10.77/19 2.7s} 35. Kxf1 {-8.24/1 0.015s} N@d2+ {+10.93/19 2.6s}
36. Kg1 {-10.36/17 2.6s} R@e1+ {+10.97/18 2.8s} 37. R@f1 {-10.93/18 2.6s}
Rxf1+ {+12.46/18 2.7s} 38. Bxf1 {-12.32/18 2.3s} N@f3+ {+18.84/17 1.8s}
39. gxf3 {-17.92/15 1.4s} Nxf3+ {+17.26/15 1.5s} 40. Kf2 {-18.46/14 1.3s}
B@e1+ {+30.04/13 0.91s} 41. Kg2 {-38.63/1 0.002s}
R@h2# {+M1/3 0.48s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "29"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "113"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. d4 {-0.29/17 2.2s} g6 {+1.42/17 2.3s}
3. h4 {-0.44/18 2.5s} Bg7 {+0.43/17 2.5s} 4. h5 {-0.60/16 2.5s}
gxh5 {+0.65/16 2.5s} 5. Rxh5 {-0.65/14 2.5s} d5 {+1.34/13 2.5s}
6. Rh1 {-0.59/15 2.5s} Nc6 {+0.72/14 2.4s} 7. Nc3 {-0.06/15 2.5s}
h5 {+0.34/16 2.5s} 8. Nf3 {0.00/21 2.6s} Bg4 {-0.14/21 2.6s}
9. Be2 {+0.29/24 2.7s} Ne4 {+0.18/24 2.7s} 10. Nh4 {+1.11/23 2.8s}
Bxe2 {-1.04/18 2.7s} 11. Qxe2 {+1.51/16 2.7s} B@b4 {-1.14/15 2.6s}
12. P@g6 {+1.75/19 2.7s} fxg6 {-1.67/20 2.7s} 13. Nxg6 {+2.14/18 2.6s}
Rh6 {-1.78/17 2.6s} 14. P@e6 {+3.03/19 2.8s} P@f7 {-2.26/18 2.7s}
15. exf7+ {+2.55/17 2.7s} Kxf7 {-2.47/20 2.7s} 16. Qf3+ {+3.45/17 2.6s}
Bf6 {-2.20/20 2.6s} 17. Nf4 {+2.68/19 2.6s} P@g4 {-3.28/18 2.7s}
18. Qxe4 {+4.76/17 2.7s} dxe4 {-4.35/18 2.7s} 19. B@e6+ {+3.98/17 2.6s}
Kf8 {-4.71/21 2.6s} 20. N@f5 {+6.61/21 2.6s} Rh7 {-6.47/20 2.4s}
21. P@g6 {+3.96/20 2.3s} Nxd4 {+0.59/26 2.6s} 22. exd4 {-0.50/28 2.7s}
Bxd4 {+0.99/28 2.7s} 23. g7+ {-0.38/24 2.7s} Rxg7 {-0.92/28 3.0s}
24. N@d7+ {+2.43/25 2.9s} Qxd7 {-2.36/20 2.9s} 25. Bxd7 {+2.58/17 2.9s}
Bxf2+ {-2.42/21 2.9s} 26. Kxf2 {+2.53/18 2.9s} g3+ {-2.61/18 2.9s}
27. Nxg3 {+3.07/18 2.8s} Bc5+ {-2.46/18 2.9s} 28. B@e3 {+3.22/19 2.8s}
P@d4 {-2.84/19 2.8s} 29. Q@h8+ {+3.37/19 2.9s} Q@g8 {-2.50/23 2.8s}
30. Ne6+ {+2.59/23 2.9s} Kf7 {-9.45/1 0.015s} 31. Ng5+ {+2.83/20 2.8s}
Kf8 {-1.80/21 2.7s} 32. Ne6+ {+2.20/25 2.9s} Kf7 {-2.42/1 0.004s}
33. Qxh5+ {+3.94/20 2.8s} P@g6 {-6.46/16 2.7s} 34. Qxc5 {+10.57/16 2.9s}
dxe3+ {-9.83/19 2.9s} 35. Bxe3 {+10.06/19 2.9s} B@d6 {-7.26/18 2.8s}
36. Ng5+ {+6.83/20 2.9s} Kf8 {-6.74/19 2.7s} 37. Ne6+ {+6.98/17 2.9s}
Kf7 {-6.84/17 2.8s} 38. Ng5+ {+6.33/16 2.9s} Kf8 {-6.16/19 2.9s}
39. Qd4 {+7.34/14 2.8s} N@f6 {-5.35/17 3.0s} 40. P@h6 {+11.41/16 2.9s}
Bxg3+ {-9.75/15 2.9s} 41. Kxg3 {+10.27/15 3.0s} N@h5+ {-9.64/14 3.0s}
42. Kf2 {+9.66/15 3.0s} P@f4 {-7.64/15 3.0s} 43. hxg7+ {+8.04/17 3.2s}
Qxg7 {-7.73/16 3.2s} 44. Ne6+ {+8.04/15 3.1s} Kg8 {-8.25/16 3.1s}
45. Nxg7 {+9.13/15 3.1s} fxe3+ {-8.83/14 3.1s} 46. Qxe3 {+10.02/13 3.1s}
B@g5 {-6.51/12 3.0s} 47. Qxg5 {+14.33/14 3.0s} e3+ {-13.53/13 3.0s}
48. Qxe3 {+14.62/11 3.1s} P@f4 {-13.23/11 3.1s} 49. B@e6+ {+16.55/12 3.0s}
Kh8 {-14.68/13 2.5s} 50. Qxf4 {+20.09/15 2.7s} P@g3+ {-18.92/10 2.7s}
51. Qxg3 {+20.45/11 2.7s} P@h7 {-21.67/12 2.7s} 52. Nxh5 {+26.69/13 2.2s}
Nxh5 {-25.02/12 2.0s} 53. Rxh5 {+25.42/11 2.3s} N@c1 {-22.37/11 2.2s}
54. Rxh7+ {+25.79/15 2.1s} Kxh7 {-22.20/1 0.004s} 55. N@g5+ {+35.48/12 1.6s}
Kg7 {-35.91/10 0.93s} 56. Q@h7+ {+41.84/9 1.1s} Kf6 {-47.90/4 0.56s}
57. Qf7# {+M1/3 0.43s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "88"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e3 {book} Nf6 {book} 2. Nc3 {+0.14/17 2.2s} g6 {+0.88/17 2.3s}
3. d4 {-0.74/18 2.4s} Bg7 {+0.69/17 2.4s} 4. Nf3 {-0.94/15 2.3s}
O-O {+0.99/16 2.4s} 5. e4 {-0.27/16 2.4s} d6 {+0.25/18 2.4s}
6. h3 {+0.35/17 2.4s} Nc6 {-0.43/19 2.4s} 7. Be3 {+0.68/18 2.5s}
h6 {-0.67/17 2.5s} 8. Qd2 {+0.69/16 2.4s} Kh7 {-0.63/15 2.5s}
9. Rd1 {+1.36/17 2.5s} a6 {-1.19/17 2.4s} 10. Bd3 {+1.23/17 2.4s}
e5 {+0.17/16 2.5s} 11. d5 {-0.21/20 2.6s} Nd4 {+0.62/20 2.7s}
12. Nxd4 {-0.38/21 2.8s} exd4 {+0.37/18 2.7s} 13. Bxd4 {-0.38/17 2.7s}
N@h4 {+0.62/22 2.8s} 14. Kf1 {-0.31/21 2.8s} c5 {+0.82/18 2.7s}
15. dxc6 {-0.40/20 2.8s} bxc6 {+0.54/23 2.8s} 16. P@g3 {+0.02/23 2.8s}
Nxg2 {+0.31/21 2.8s} 17. Kxg2 {-0.28/21 2.8s} P@e5 {+0.05/20 2.8s}
18. Be3 {+0.04/23 2.9s} P@d4 {+0.15/22 2.8s} 19. Bxh6 {+0.25/20 2.9s}
Bxh6 {-0.08/22 3.0s} 20. Qxh6+ {+0.18/22 3.0s} Kxh6 {-0.49/18 2.8s}
21. B@c1+ {+0.64/16 2.8s} Kg7 {+0.19/21 2.9s} 22. P@h6+ {-0.20/18 2.8s}
Kg8 {+0.54/17 2.9s} 23. N@g5 {-0.20/18 2.9s} dxc3 {+0.84/19 3.0s}
24. bxc3 {-0.68/19 2.9s} N@h7 {+1.26/16 2.9s} 25. P@f3 {-0.43/17 2.8s}
Nxg5 {+0.94/19 2.9s} 26. Bxg5 {-0.92/18 2.9s} N@h7 {+0.89/17 2.8s}
27. Bxf6 {-0.56/19 2.9s} Qxf6 {+0.34/19 3.0s} 28. P@f5 {+0.32/21 3.0s}
gxf5 {-0.18/21 3.0s} 29. exf5 {+0.64/22 3.0s} B@d5 {-0.47/23 3.0s}
30. P@e4 {+0.88/21 3.0s} B@h5 {-0.07/21 2.9s} 31. N@g4 {-0.01/24 2.9s}
Bxg4 {+0.12/24 3.2s} 32. hxg4 {-0.26/24 3.1s} Bxf5 {+0.32/21 3.0s}
33. N@h5 {+0.26/21 3.0s} Qg5 {+0.51/22 3.1s} 34. exd5 {-0.36/21 3.0s}
Bxd3 {+0.58/15 3.0s} 35. cxd3 {-0.68/22 2.9s} P@e2 {+1.56/21 3.0s}
36. B@f5 {-0.60/21 2.8s} B@f1+ {+2.46/22 2.6s} 37. Rdxf1 {-3.00/22 2.4s}
exf1=Q+ {+2.02/21 2.7s} 38. Kxf1 {-1.69/21 2.7s} R@d1+ {+7.13/19 2.2s}
39. N@e1 {-5.54/19 2.4s} Rxe1+ {+8.55/18 2.3s} 40. Kg2 {-8.94/16 2.1s}
P@h3+ {+16.07/18 1.5s} 41. Kxh3 {-14.48/17 1.4s} Rxh1+ {+14.30/16 1.8s}
42. P@h2 {-12.54/15 1.7s} N@g1+ {+13.83/14 1.3s} 43. Kg2 {-10.80/1 0.002s}
N@e1+ {+36.67/11 1.1s} 44. Kf1 {-39.78/6 0.55s} Q@e2# {+M1/5 0.55s, Black mates}
0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "30"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {+0.07/14 2.4s} 5. Bxc6 {+0.02/19 2.4s} dxc6 {+0.04/16 2.5s}
6. O-O {+0.10/17 2.5s} B@h5 {+0.05/16 2.5s} 7. d4 {+0.38/15 2.5s}
Bb4 {-0.64/16 2.5s} 8. e5 {+1.25/18 2.6s} Bxc3 {-1.18/19 2.5s}
9. bxc3 {+1.92/20 2.6s} Ne4 {-2.27/20 2.6s} 10. B@g5 {+3.59/20 2.7s}
Qd7 {-2.13/18 2.6s} 11. N@c5 {+3.88/19 2.6s} Nxc5 {-4.12/21 2.6s}
12. dxc5 {+3.72/23 2.7s} N@d5 {-3.89/17 2.4s} 13. N@f4 {+5.14/18 2.5s}
Bxf3 {-4.26/18 2.6s} 14. Qxf3 {+4.75/20 2.7s} N@g6 {-3.98/17 2.6s}
15. Nxd5 {+5.23/20 2.6s} exd5 {-4.71/21 2.6s} 16. N@h5 {+5.16/20 2.6s}
Rg8 {-5.10/19 2.5s} 17. B@f6 {+7.33/20 2.6s} Qf5 {-4.81/28 2.4s}
18. Nxg7+ {+6.63/27 2.3s} Rxg7 {-5.89/26 2.2s} 19. Bxg7 {+7.24/25 2.1s}
Be6 {-7.38/25 2.0s} 20. R@g8+ {+9.48/25 2.2s} N@f8 {-7.90/23 2.3s}
21. Rxf8+ {+13.12/19 2.4s} Nxf8 {-13.38/16 2.1s} 22. N@f6+ {+13.37/16 2.2s}
Kd8 {-12.84/13 2.4s} 23. Qxf5 {+18.80/17 2.0s} Kc8 {-12.86/17 1.7s}
24. Q@e8+ {+16.47/20 2.2s} N@d8 {-14.51/19 1.9s} 25. P@d7+ {+18.19/18 2.4s}
Kb8 {-19.29/20 2.0s} 26. Qxd8+ {+20.03/21 2.0s} Ka7 {-19.65/18 1.9s}
27. Qxc7 {+27.13/16 1.9s} N@e2+ {-24.86/11 1.1s} 28. Kh1 {+22.63/1 0.001s}
R@b5 {-34.01/12 1.2s} 29. P@b6+ {+52.64/9 0.68s} Rxb6 {-44.35/1 0.002s}
30. cxb6# {+M1/8 0.68s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "49"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nf6 {book} 2. Nc3 {book} Nc6 {book} 3. Nf3 {book} e6 {book}
4. Bb5 {book} a6 {+0.05/15 2.4s} 5. Bxc6 {+0.05/15 2.4s} dxc6 {+0.02/16 2.5s}
6. O-O {+0.26/18 2.5s} B@h5 {+0.04/16 2.4s} 7. d4 {+0.32/15 2.4s}
Bb4 {-0.59/16 2.6s} 8. e5 {+1.19/18 2.6s} Bxc3 {-1.19/19 2.6s}
9. bxc3 {+1.94/19 2.6s} Ne4 {-2.30/28 2.7s} 10. B@g5 {+3.53/20 2.6s}
Qd7 {-2.17/18 2.6s} 11. N@c5 {+3.87/18 2.6s} Nxc5 {-4.12/20 2.6s}
12. dxc5 {+3.71/24 2.6s} N@d5 {-4.07/18 2.5s} 13. N@f4 {+5.29/18 2.5s}
Bxf3 {-4.29/18 2.6s} 14. Qxf3 {+4.71/20 2.7s} Nxf4 {-5.49/17 2.6s}
15. Bcxf4 {+6.16/21 2.6s} N@d5 {-6.13/22 2.6s} 16. N@h5 {+7.49/22 2.7s}
Rg8 {-7.34/21 2.6s} 17. B@e4 {+8.75/22 2.6s} Nxf4 {-7.94/23 2.7s}
18. Bxf4 {+9.35/19 2.7s} N@h4 {-7.45/17 2.6s} 19. Qg4 {+10.43/18 2.7s}
B@f5 {-9.53/22 2.7s} 20. N@f6+ {+11.06/22 2.6s} Kd8 {-9.77/20 2.5s}
21. Qxh4 {+11.88/20 2.4s} gxf6 {-12.04/19 2.3s} 22. exf6 {+19.81/18 1.5s}
Bxe4 {-16.87/14 1.6s} 23. P@e7+ {+20.77/12 0.89s} Ke8 {-23.91/12 0.83s}
24. N@g7+ {+33.40/12 0.58s} Rxg7 {-15.33/1 0.014s}
25. Nxg7# {+M1/3 0.45s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "31"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "91"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+1.04/14 2.3s} Nc6 {-0.64/22 2.4s}
3. Nf3 {+0.58/23 2.5s} Nf6 {-0.58/25 2.6s} 4. d4 {+0.68/24 2.5s}
Bb4 {-0.36/25 2.7s} 5. Bd3 {+0.45/27 3.0s} d5 {-0.69/27 3.0s}
6. e5 {+0.57/25 2.8s} Ne4 {-0.57/24 2.8s} 7. O-O {+1.06/24 3.0s}
Bxc3 {-1.06/23 2.9s} 8. bxc3 {+0.73/21 2.8s} Nxc3 {-0.67/20 2.8s}
9. Bg5 {+1.15/21 2.8s} Qd7 {-0.92/20 2.8s} 10. Qe1 {+0.62/19 2.7s}
P@e4 {-1.17/19 2.8s} 11. Qxc3 {+1.65/23 2.7s} exf3 {-1.69/22 2.7s}
12. N@h5 {+1.69/21 2.7s} N@f5 {-1.15/20 2.6s} 13. B@h3 {+2.45/21 2.8s}
fxg2 {-2.23/23 2.8s} 14. Bxg2 {+2.35/22 2.8s} P@h3 {-1.73/26 2.8s}
15. Bxh3 {+2.19/27 3.0s} N@f3+ {-2.07/26 3.0s} 16. Kh1 {+1.83/25 2.9s}
Nxg5 {-1.84/24 2.8s} 17. Bdxf5 {+2.27/27 3.0s} exf5 {-1.95/26 2.9s}
18. N@f6+ {+2.23/21 2.9s} gxf6 {-2.25/24 2.8s} 19. Nxf6+ {+2.29/25 2.9s}
Kd8 {-2.16/26 2.9s} 20. Nxd7 {+2.34/23 2.8s} B@e4+ {-1.86/22 2.8s}
21. P@g2 {+1.68/24 2.8s} Bxd7 {-1.70/24 2.9s} 22. Q@f6+ {+1.34/22 2.8s}
B@e7 {-1.39/22 2.9s} 23. Qxh8+ {+2.00/23 2.9s} N@e8 {-1.91/23 2.8s}
24. P@f6 {+1.53/20 2.8s} Nxh3 {-1.72/21 2.8s} 25. Qxh3 {+2.50/21 2.7s}
Bb4 {-2.06/20 2.7s} 26. f3 {+5.20/20 2.8s} B@e2 {-2.01/21 2.9s}
27. Q3xh7 {+2.40/21 2.9s} B4xf3 {-1.19/19 2.9s} 28. Rxf3 {+2.05/18 2.9s}
Bxf3 {-1.37/18 3.0s} 29. gxf3 {+2.21/16 2.8s} N@f4 {-1.56/19 2.9s}
30. P@g2 {+1.88/18 2.9s} P@f2 {-1.70/21 2.9s} 31. R@f1 {+2.48/21 2.8s}
R@e1 {-2.89/23 3.0s} 32. Qxf7 {+5.68/22 2.9s} Rxf1+ {-4.91/22 2.9s}
33. Rxf1 {+4.82/21 3.0s} R@g1+ {-4.83/20 2.9s} 34. Rxg1 {+5.02/1 0.003s}
fxg1=Q+ {-6.01/22 2.9s} 35. Kxg1 {+5.45/1 0.003s} R@e1+ {-5.86/16 2.8s}
36. B@f1 {+7.68/20 2.9s} Rxf1+ {-7.19/19 2.7s} 37. Kxf1 {+4.81/1 0.014s}
B@f8 {-4.46/17 2.7s} 38. Qhxf8 {+10.21/21 2.6s} Bxf8 {-10.55/21 2.5s}
39. P@e7+ {+11.78/19 2.5s} Bxe7 {-10.40/18 2.5s} 40. fxe7+ {+13.37/20 2.6s}
Nxe7 {-12.76/19 2.3s} 41. Qxe7+ {+13.08/17 2.8s} Kxe7 {-12.99/17 2.5s}
42. B@f6+ {+15.34/17 2.3s} Nxf6 {-15.16/16 2.0s} 43. exf6+ {+15.07/15 2.4s}
Ke8 {-13.95/14 2.3s} 44. R@e7+ {+17.74/17 2.0s} Kd8 {-18.08/17 1.4s}
45. N@f7+ {+41.67/16 1.4s} Kc8 {-14.12/1 0.016s}
46. R@d8# {+M1/1 0.42s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. Nc3 {book} e6 {book} 2. e4 {+0.99/15 2.3s} Nc6 {-0.60/22 2.4s}
3. Nf3 {+0.61/21 2.5s} Nf6 {-0.61/25 2.5s} 4. d4 {+0.67/24 2.5s}
Bb4 {-0.36/26 2.8s} 5. Bd3 {+0.44/27 2.9s} d5 {-0.71/26 3.0s}
6. e5 {+0.53/25 2.9s} Ne4 {-0.55/24 2.9s} 7. O-O {+1.03/24 3.0s}
Bxc3 {-1.03/23 2.9s} 8. bxc3 {+0.70/21 2.8s} Nxc3 {-0.70/20 2.8s}
9. Bg5 {+1.13/20 2.8s} Qd7 {-0.90/19 2.8s} 10. Qe1 {+1.01/18 2.8s}
P@e4 {-1.18/19 2.7s} 11. Qxc3 {+1.74/23 2.8s} exf3 {-1.69/22 2.8s}
12. N@h5 {+1.66/21 2.7s} N@f5 {-1.06/20 2.6s} 13. B@h3 {+2.52/21 2.8s}
fxg2 {-2.19/23 2.7s} 14. Bxg2 {+2.30/22 2.8s} P@h3 {-1.75/25 2.7s}
15. Bxh3 {+2.26/27 3.0s} N@f3+ {-2.08/26 3.0s} 16. Kh1 {+1.84/25 2.9s}
Nxg5 {-1.80/24 2.8s} 17. Bdxf5 {+2.22/27 3.0s} exf5 {-1.95/26 2.9s}
18. N@f6+ {+2.27/21 2.9s} Kd8 {-1.88/21 2.8s} 19. Nxd7 {+2.03/23 2.9s}
Bxd7 {-2.03/22 2.9s} 20. P@d6 {+2.19/21 2.7s} B@e4+ {-1.86/21 2.7s}
21. P@g2 {+1.97/27 2.9s} Nxh3 {-2.05/26 2.8s} 22. dxc7+ {+1.52/25 2.9s}
Kc8 {-1.42/24 2.8s} 23. Qxh3 {+3.41/24 2.7s} B@g4 {-2.97/23 2.8s}
24. N@d6+ {+2.64/22 2.7s} Kxc7 {-5.41/1 0.015s} 25. Nb5+ {+3.37/20 2.5s}
Kd8 {-2.49/19 2.5s} 26. Q@c7+ {+3.82/18 2.6s} Ke8 {-3.72/19 2.6s}
27. Nd6+ {+4.15/19 2.6s} Kf8 {-4.23/16 2.4s} 28. P@f6 {+5.99/15 2.3s}
B@h6 {-3.71/18 2.6s} 29. fxg7+ {+5.55/18 2.4s} Bxg7 {-5.00/17 2.3s}
30. Qxd7 {+6.36/18 2.3s} P@e7 {-6.01/20 2.6s} 31. P@f6 {+7.89/23 2.6s}
Bxh5 {-5.49/16 2.5s} 32. fxg7+ {+6.90/22 2.8s} Kxg7 {-8.58/17 2.8s}
33. Nxf5+ {+12.57/17 2.8s} Bxf5 {-13.17/15 2.7s} 34. Qhxf5 {+14.30/16 2.6s}
P@f3 {-8.70/18 2.5s} 35. B@f6+ {+9.40/18 2.7s} Kg8 {-9.01/16 2.6s}
36. Qg5+ {+10.29/20 2.6s} P@g6 {-11.52/22 2.3s} 37. P@g7 {+15.71/21 2.3s}
fxg2+ {-17.78/20 2.0s} 38. Qxg2 {+20.23/19 1.9s} exf6 {-18.32/18 1.5s}
39. exf6 {+21.01/19 2.0s} B@f3 {-25.38/16 2.0s} 40. gxh8=Q+ {+29.54/5 0.80s}
Kxh8 {-29.73/1 0.002s} 41. P@g7+ {+38.61/3 0.52s} Kg8 {-37.83/1 0.001s}
42. R@h8# {+M1/1 0.45s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "32"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "77"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.74/16 2.4s} Bb7 {-1.71/19 2.3s}
3. Nc3 {+2.01/18 2.4s} e6 {-1.95/19 2.4s} 4. Bd3 {+2.30/16 2.4s}
Nf6 {-2.16/16 2.3s} 5. Nge2 {+2.59/19 2.4s} Bd6 {-1.07/20 2.4s}
6. O-O {+0.71/21 2.4s} Ng4 {-0.69/18 2.5s} 7. Bf4 {+1.87/17 2.5s}
Nxh2 {-1.09/21 2.7s} 8. Kxh2 {+2.22/22 2.7s} Qh4+ {-1.57/23 2.7s}
9. N@h3 {+1.77/23 2.7s} P@g4 {-2.10/22 2.7s} 10. Bxd6 {+2.49/20 2.8s}
cxd6 {-1.84/20 2.6s} 11. B@g3 {+2.51/19 2.7s} Qh6 {-2.20/17 2.6s}
12. Nf4 {+2.57/18 2.7s} gxh3 {-2.66/17 2.6s} 13. Nxh3 {+3.38/16 2.6s}
N@g5 {-2.81/24 2.8s} 14. Bxd6 {+4.56/25 2.8s} B@f3 {-3.30/24 2.8s}
15. Qxf3 {+4.13/24 2.8s} Nxf3+ {-4.67/24 2.8s} 16. gxf3 {+4.92/23 2.9s}
Qxh3+ {-4.24/22 2.7s} 17. Kxh3 {+4.49/22 2.7s} N@g5+ {-5.01/21 2.7s}
18. Kg4 {+5.49/20 2.8s} f5+ {-4.32/19 2.6s} 19. Kf4 {+6.08/16 2.7s}
Nc6 {-5.13/16 2.6s} 20. B@h5+ {+7.57/16 2.5s} Q@g6 {-5.90/16 2.6s}
21. Bxg6+ {+6.34/16 2.6s} hxg6 {-6.11/14 2.6s} 22. Ke3 {+8.68/14 2.7s}
B@f8 {-6.04/13 2.7s} 23. N@c7+ {+6.02/17 2.8s} Kf7 {-5.92/19 2.7s}
24. Bf4 {+7.22/18 2.9s} Be7 {-5.91/17 2.7s} 25. P@d6 {+7.99/12 2.8s}
Nh3 {-6.51/14 2.8s} 26. dxe7 {+7.13/19 2.9s} Nxf4 {-6.67/18 2.8s}
27. Kxf4 {+6.78/17 2.7s} g5+ {-6.81/20 2.8s} 28. Ke3 {+8.12/20 3.0s}
B@f4+ {-7.65/19 2.9s} 29. Ke2 {+4.89/1 0.015s} Nxd4+ {-8.30/18 2.9s}
30. Kd1 {+8.44/19 2.9s} P@g2 {-7.86/16 3.0s} 31. Re1 {+9.68/17 2.8s}
fxe4 {-8.13/22 2.9s} 32. P@g6+ {+9.65/18 2.9s} Kxg6 {-9.05/15 2.8s}
33. N@f8+ {+10.44/15 2.7s} Raxf8 {-9.82/19 2.5s} 34. exf8=N+ {+9.61/17 2.5s}
Rxf8 {-9.80/17 2.5s} 35. B@h5+ {+11.32/18 2.6s} Kf6 {-9.90/18 2.6s}
36. Q@g6+ {+10.71/16 2.9s} Ke5 {-9.50/16 2.9s} 37. Rxe4+ {+11.67/17 2.9s}
Kd6 {-11.96/20 2.5s} 38. N3b5+ {+17.10/14 2.2s} Kc6 {-15.20/12 1.6s}
39. Q@d5# {+M1/12 1.1s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {+1.69/17 2.4s} Bb7 {-1.74/18 2.3s}
3. Nc3 {+2.00/17 2.4s} e6 {-1.89/18 2.4s} 4. Bd3 {+2.28/17 2.4s}
Nf6 {-2.16/16 2.4s} 5. Nge2 {+2.64/18 2.5s} Be7 {-2.48/18 2.4s}
6. O-O {+2.25/21 2.4s} d6 {-1.72/21 2.4s} 7. f4 {+1.83/20 2.6s}
Nbd7 {-1.87/21 2.6s} 8. f5 {+1.95/20 2.5s} e5 {-1.91/19 2.6s}
9. dxe5 {+2.57/21 2.6s} Nxe5 {-2.90/21 2.6s} 10. Nf4 {+4.08/20 2.6s}
O-O {-3.75/18 2.5s} 11. P@e6 {+3.81/25 2.7s} fxe6 {-3.75/24 2.7s}
12. Nxe6 {+3.73/23 2.7s} Qd7 {-3.22/22 2.7s} 13. P@h6 {+2.58/25 2.8s}
gxh6 {-2.32/25 2.9s} 14. Bxh6 {+2.33/24 2.8s} P@f7 {-1.63/23 2.7s}
15. Nxf8 {+2.40/20 2.8s} Bxf8 {-2.10/20 2.9s} 16. Bxf8 {+2.11/20 2.8s}
Rxf8 {-2.04/19 2.7s} 17. R@g3+ {+3.06/19 2.8s} P@g7 {-2.61/16 2.7s}
18. P@h6 {+2.73/19 2.7s} B@d4+ {-2.16/22 2.8s} 19. Kh1 {+2.63/22 2.9s}
N@h5 {-1.89/23 2.9s} 20. Rxg7+ {+2.31/22 2.8s} Nxg7 {-3.02/21 2.9s}
21. hxg7 {+3.37/21 2.9s} Kxg7 {-3.29/21 2.9s} 22. P@g5 {+2.75/19 2.8s}
Nfg4 {-2.81/18 2.8s} 23. B@f6+ {+4.04/20 2.8s} Nxf6 {-4.47/23 2.8s}
24. gxf6+ {+3.87/20 2.7s} Kxf6 {-4.26/17 2.7s} 25. N@d5+ {+5.69/20 2.8s}
Kg7 {-5.47/19 2.7s} 26. f6+ {+6.13/18 2.7s} Kh8 {-6.86/17 2.6s}
27. Nxb6 {+13.14/19 2.5s} B@h6 {-13.37/18 2.4s} 28. P@g7+ {+15.08/14 2.1s}
Bxg7 {-14.47/13 2.0s} 29. fxg7+ {+16.38/15 1.7s} Kxg7 {-16.57/14 1.8s}
30. B@f6+ {+20.59/12 1.8s} Kg6 {-20.06/11 1.6s} 31. N@h4+ {+20.13/11 1.5s}
Kh6 {-18.76/1 0.002s} 32. Nxd7 {+29.74/10 1.6s} R@g6 {-25.82/8 1.0s}
33. Q@h5# {+M1/12 0.67s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "33"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.89/17 2.3s}
e6 {-1.88/17 2.3s} 4. Bd3 {+2.24/17 2.4s} Nf6 {-2.17/17 2.4s}
5. Nge2 {+2.60/19 2.4s} Be7 {-2.50/15 2.4s} 6. O-O {+2.12/21 2.5s}
d6 {-1.72/18 2.4s} 7. f4 {+1.96/19 2.5s} Nbd7 {-1.87/19 2.5s}
8. f5 {+1.95/19 2.5s} e5 {-2.01/20 2.5s} 9. d5 {+1.61/19 2.5s}
O-O {-1.30/20 2.5s} 10. Ng3 {+1.26/19 2.5s} Nc5 {-1.35/20 2.5s}
11. Kh1 {+1.92/17 2.5s} a6 {-1.35/18 2.5s} 12. a4 {+2.03/16 2.5s}
a5 {-1.39/18 2.5s} 13. Be3 {+1.54/18 2.5s} Nxd3 {-1.52/22 2.5s}
14. cxd3 {+1.54/21 2.7s} B@d4 {-1.20/19 2.7s} 15. Bxd4 {+0.99/19 2.7s}
exd4 {-0.86/19 2.7s} 16. Nce2 {+0.89/20 2.8s} B@e5 {-0.81/19 2.7s}
17. B@f4 {+1.04/18 2.7s} Bxf4 {-1.40/19 2.7s} 18. Nxf4 {+1.40/19 2.7s}
B@e5 {-1.42/19 2.7s} 19. B@c1 {+2.70/18 2.8s} Bxf4 {-2.17/17 2.8s}
20. Bxf4 {+2.23/19 2.8s} N@h4 {-1.55/15 2.8s} 21. B@h3 {+1.98/19 2.9s}
Bxd5 {-1.57/20 2.8s} 22. exd5 {+1.81/19 2.8s} Nxd5 {-1.62/18 2.8s}
23. B@h6 {+2.41/19 2.9s} Nxf4 {-2.04/20 2.8s} 24. Bxf4 {+1.95/19 2.8s}
B@b7 {-1.79/15 2.8s} 25. N@e4 {+2.27/17 2.8s} P@g5 {-1.70/17 2.8s}
26. Bd2 {+1.78/16 2.9s} P@e3 {-1.97/16 2.8s} 27. Be1 {+2.29/18 2.9s}
Bxe4 {-2.06/18 2.9s} 28. Nxe4 {+2.48/17 2.8s} N@f4 {-1.97/16 2.9s}
29. Bxh4 {+2.88/21 3.0s} e2 {-2.57/19 2.9s} 30. Qxe2 {+4.45/26 3.0s}
Nxe2 {-3.95/27 3.1s} 31. f6 {+3.94/23 3.0s} gxh4 {-3.84/23 2.9s}
32. fxg7 {+3.64/20 3.0s} B@f6 {-3.81/21 2.9s} 33. B@h8 {+8.13/19 2.8s}
Q@g6 {-5.26/18 2.8s} 34. N@f5 {+7.25/15 3.0s} h5 {-4.48/19 2.9s}
35. N@d5 {+7.01/19 2.9s} c6 {-4.78/18 2.9s} 36. Nfxe7+ {+10.57/18 2.7s}
Qxe7 {-8.49/21 2.6s} 37. Nxe7+ {+13.60/20 2.6s} Bxe7 {-14.47/16 2.4s}
38. B@f5 {+16.70/15 2.4s} N@g5 {-8.28/16 2.4s} 39. Bxg6 {+14.47/21 2.0s}
fxg6 {-13.83/20 1.9s} 40. gxf8=Q+ {+14.34/18 1.7s} Bxf8 {-13.94/18 1.5s}
41. P@h7+ {+24.42/17 1.2s} Kxh8 {-20.17/10 0.81s}
42. Q@g8# {+M1/10 0.60s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Nc3 {+1.92/17 2.3s}
e6 {-1.89/17 2.4s} 4. Bd3 {+2.24/18 2.4s} Nf6 {-2.22/19 2.4s}
5. Nge2 {+2.68/15 2.4s} h5 {-1.04/14 2.3s} 6. O-O {+1.29/18 2.4s}
h4 {-1.30/17 2.4s} 7. h3 {+1.39/17 2.5s} Nh5 {-0.82/16 2.4s}
8. Nf4 {+1.87/19 2.5s} Nxf4 {-2.00/21 2.6s} 9. Bxf4 {+2.01/21 2.7s}
N@g6 {-1.69/19 2.6s} 10. Bh2 {+1.75/19 2.6s} Nc6 {-1.48/19 2.6s}
11. Nb5 {+2.27/19 2.7s} Rc8 {-1.57/18 2.6s} 12. e5 {+2.29/19 2.6s}
a6 {-1.31/22 2.6s} 13. Nxc7+ {+2.11/24 2.8s} Rxc7 {-1.76/27 2.8s}
14. N@d6+ {+2.39/26 2.8s} Bxd6 {-1.32/23 3.1s} 15. exd6 {+1.39/22 2.9s}
N@f4 {-1.06/22 2.8s} 16. dxc7 {+0.61/19 2.9s} Qxc7 {-0.06/22 2.9s}
17. Bxg6 {+0.20/20 2.8s} N@e2+ {-0.01/18 2.8s} 18. Kh1 {-0.04/17 2.8s}
P@f3 {+0.23/21 2.8s} 19. Bxf7+ {-0.64/17 2.8s} Kd8 {+1.38/19 2.8s}
20. Rg1 {-0.63/19 2.7s} fxg2+ {+1.99/20 2.9s} 21. Rxg2 {-0.86/1 0.004s}
Ncxd4 {+2.11/16 2.8s} 22. P@e7+ {-2.13/19 2.8s} Kxe7 {+2.71/22 2.8s}
23. N@g6+ {-2.47/20 2.8s} Nxg6 {+2.83/20 2.9s} 24. B@d6+ {+0.40/23 2.9s}
Kxf7 {-0.65/22 2.9s} 25. f3 {+1.91/18 2.9s} N@g3+ {-1.46/18 2.8s}
26. Bhxg3 {+1.97/27 3.2s} Nxg3+ {-1.77/26 3.2s} 27. Bxg3 {+1.94/24 3.0s}
hxg3 {-1.87/24 3.0s} 28. N@g5+ {+1.89/25 3.2s} Ke7 {-1.88/22 3.1s}
29. Qxd4 {+1.72/21 3.0s} B@e5 {-1.41/20 3.0s} 30. R@f7+ {+2.77/19 3.0s}
Ke8 {-2.77/22 2.9s} 31. P@d6 {+3.86/17 2.9s} Bxd6 {-3.69/20 2.9s}
32. Qxg7 {+3.69/20 2.8s} B@e5 {-2.55/18 2.9s} 33. N@f6+ {+3.39/19 2.7s}
Bxf6 {-2.69/20 2.7s} 34. Rxf6 {+3.71/23 3.0s} Kd8 {-2.96/22 3.0s}
35. Rxg6 {+3.35/21 3.1s} N@f2+ {-2.85/21 3.0s} 36. Rxf2 {+3.71/25 3.0s}
gxf2 {-3.60/25 3.0s} 37. Qxh8+ {+2.89/23 3.0s} R@f8 {-2.29/21 2.9s}
38. Qxf8+ {+7.45/22 1.5s} Bxf8 {-7.30/20 1.4s} 39. R@e8+ {+7.51/19 2.1s}
Kxe8 {-6.10/1 0.014s} 40. P@f7+ {+12.62/14 0.64s} Ke7 {-9.09/16 1.4s}
41. N@f5+ {+21.58/12 1.1s} exf5 {-23.11/10 0.50s}
42. R@e8# {+M1/9 0.44s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "34"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} Nf6 {-1.48/16 2.3s}
4. Nc3 {+2.15/17 2.3s} e6 {-2.05/20 2.4s} 5. Nge2 {+2.16/21 2.4s}
d6 {-1.84/20 2.5s} 6. O-O {+1.83/19 2.5s} Nbd7 {-1.74/21 2.5s}
7. f4 {+1.90/19 2.5s} Be7 {-1.85/21 2.5s} 8. f5 {+2.03/19 2.5s}
e5 {-2.08/21 2.6s} 9. dxe5 {+2.67/22 2.5s} Nxe5 {-2.71/21 2.5s}
10. Nf4 {+4.07/20 2.6s} Nfg4 {-3.15/24 2.6s} 11. P@e6 {+3.01/22 2.5s}
O-O {-2.69/23 2.7s} 12. exf7+ {+2.56/25 2.6s} Rxf7 {-2.01/25 2.7s}
13. P@g6 {+2.11/25 2.7s} hxg6 {-2.19/24 2.6s} 14. fxg6 {+2.17/21 2.6s}
Rf6 {-1.88/23 2.7s} 15. P@f5 {+2.53/21 2.6s} P@e3 {-1.84/17 2.6s}
16. Bc4+ {+3.62/16 2.6s} Kh8 {-3.26/22 2.7s} 17. Bxe3 {+3.47/21 2.7s}
Nxe3 {-3.48/22 2.7s} 18. Qh5+ {+3.53/21 2.6s} P@h6 {-4.58/19 2.2s}
19. Ne6 {+5.32/19 2.3s} Qg8 {-2.87/18 2.2s} 20. P@f7 {+5.29/21 2.8s}
Nxf7 {-5.53/21 2.7s} 21. gxf7 {+5.28/22 2.8s} Qh7 {-4.94/20 2.8s}
22. N@g6+ {+4.73/19 2.8s} Rxg6 {-5.44/19 2.8s} 23. fxg6 {+5.82/20 2.9s}
Nxf1 {-4.02/17 2.7s} 24. R@e8+ {+4.74/17 2.8s} Bf8 {-4.19/18 2.7s}
25. gxh7 {+6.29/17 2.7s} B@e3+ {-7.37/21 2.7s} 26. Kxf1 {+9.09/20 2.6s}
R@f2+ {-6.78/18 2.5s} 27. Ke1 {+8.52/18 2.5s} P@d2+ {-11.15/17 2.1s}
28. Kd1 {+9.73/1 0.002s} Rf1+ {-9.19/15 2.2s} 29. Bxf1 {+17.64/13 1.9s}
P@e2+ {-12.31/12 1.7s} 30. Qxe2 {+27.55/11 1.6s} N@f2+ {-27.43/10 1.3s}
31. Qxf2 {+29.79/1 0.002s} Bxf2 {-26.82/10 1.1s}
32. Q@g8# {+M1/9 0.65s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "35"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} Nf6 {-1.53/17 2.3s}
4. Nc3 {+2.15/18 2.4s} e6 {-2.03/20 2.4s} 5. Nge2 {+2.17/21 2.5s}
d6 {-1.83/20 2.4s} 6. O-O {+1.81/19 2.5s} Nbd7 {-1.75/21 2.6s}
7. f4 {+1.96/19 2.5s} Be7 {-1.85/18 2.5s} 8. f5 {+1.95/19 2.5s}
e5 {-1.95/20 2.6s} 9. dxe5 {+2.57/22 2.6s} Nxe5 {-2.72/21 2.6s}
10. Nf4 {+4.07/20 2.5s} O-O {-3.92/25 2.6s} 11. P@e6 {+3.80/25 2.7s}
fxe6 {-3.91/24 2.6s} 12. Nxe6 {+3.68/23 2.7s} Qd7 {-3.13/24 2.7s}
13. P@h6 {+2.61/25 2.8s} gxh6 {-2.29/25 2.8s} 14. Bxh6 {+2.34/22 2.8s}
P@f7 {-2.20/21 2.9s} 15. Nxf8 {+2.35/21 2.8s} Bxf8 {-2.08/21 2.8s}
16. Bxf8 {+2.12/20 2.8s} Rxf8 {-2.54/20 2.7s} 17. R@g3+ {+3.00/20 2.8s}
P@g5 {-1.46/24 2.7s} 18. B@h6 {+3.29/23 2.9s} B@h4 {-2.92/18 2.8s}
19. Rxg5+ {+2.93/19 2.9s} Bxg5 {-3.26/17 2.8s} 20. Bxg5 {+3.10/17 2.9s}
Nfg4 {-3.18/19 2.9s} 21. B@g3 {+3.46/18 2.8s} f6 {-2.63/17 2.8s}
22. B5f4 {+3.25/16 2.8s} P@e3 {-1.79/19 2.8s} 23. Bxe5 {+2.45/20 2.8s}
Nxe5 {-2.25/21 2.9s} 24. P@e6 {+2.27/18 2.9s} Qg7 {-1.52/22 3.1s}
25. N@h5 {+1.67/24 3.0s} B@f2+ {-1.54/20 2.9s} 26. Kh1 {+0.97/23 2.9s}
Bxg3 {-0.97/25 2.9s} 27. Nxg7 {+1.18/24 3.0s} N@f2+ {-0.47/23 2.9s}
28. Rxf2 {+0.86/22 2.9s} exf2 {-1.64/24 2.9s} 29. Nh5 {+3.61/23 2.9s}
R@g1+ {-2.13/22 2.9s} 30. Qxg1 {-3.71/1 0.015s} fxg1=Q+ {-3.52/23 2.8s}
31. Rxg1 {+3.65/19 2.9s} R@g5 {-3.15/18 2.9s} 32. N@e7+ {+4.49/20 2.5s}
Kh8 {-4.65/1 0.003s} 33. P@h6 {+4.84/18 2.5s} B@g7 {-4.73/19 2.5s}
34. hxg7+ {+4.49/20 2.6s} Rxg7 {-5.14/1 0.016s} 35. P@h6 {+5.74/18 2.7s}
Q@g4 {-4.69/18 2.8s} 36. hxg7+ {+6.20/19 2.8s} Qxg7 {-4.83/1 0.003s}
37. Nxg7 {+6.38/17 2.8s} Kxg7 {-7.04/18 2.8s} 38. B@e3 {+9.25/17 2.4s}
Bf4 {-7.05/17 2.6s} 39. Q@g3+ {+15.21/15 2.4s} Bxg3 {-21.28/14 2.3s}
40. Q@h6+ {+26.86/12 0.90s} Kh8 {-26.02/1 0.002s} 41. Qxf8+ {+39.23/8 0.86s}
N@g8 {-53.16/2 0.46s} 42. Qxg8# {+M1/11 0.56s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "35"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "67"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {+1.87/22 2.3s} Nf6 {-1.56/22 2.4s} 5. Nd2 {+1.62/22 2.6s}
c5 {-1.18/22 2.6s} 6. dxc5 {+2.10/18 2.5s} bxc5 {-2.20/19 2.5s}
7. Ngf3 {+2.32/21 2.5s} d6 {-1.81/22 2.5s} 8. O-O {+1.86/17 2.5s}
Nbd7 {-1.56/16 2.5s} 9. P@f5 {+3.01/18 2.5s} Qe7 {-1.98/20 2.6s}
10. fxe6 {+3.00/17 2.5s} fxe6 {-3.17/16 2.5s} 11. Bb5 {+4.80/15 2.5s}
P@c6 {-4.46/16 2.6s} 12. P@a6 {+5.21/19 2.6s} cxb5 {-4.92/19 2.6s}
13. axb7 {+5.13/21 2.7s} Rb8 {-4.99/21 2.8s} 14. B@c6 {+5.23/21 2.7s}
B@a6 {-4.92/18 2.6s} 15. e5 {+5.31/19 2.7s} Bxb7 {-4.55/20 2.8s}
16. Bxb7 {+5.06/20 2.9s} Rxb7 {-4.49/19 2.8s} 17. exf6 {+4.56/22 2.8s}
gxf6 {-4.25/19 2.8s} 18. B@c6 {+4.43/18 2.8s} Rc7 {-4.34/14 2.8s}
19. Bxd7+ {+4.52/14 2.7s} Rxd7 {-3.38/22 2.7s} 20. N@c6 {+3.04/21 2.7s}
Qg7 {-2.65/20 2.8s} 21. N@h5 {+3.10/19 2.8s} Qf7 {-3.13/17 2.8s}
22. Ne4 {+4.10/17 2.8s} P@g7 {-4.05/16 2.7s} 23. Nb8 {+6.84/17 2.8s}
B@d5 {-4.01/19 2.9s} 24. Nxd7 {+3.95/21 3.0s} Kxd7 {-3.54/20 2.9s}
25. Nxc5+ {+4.67/20 2.9s} dxc5 {-4.69/24 3.0s} 26. Nf4 {+4.56/24 3.1s}
Bd6 {-3.98/22 3.0s} 27. Nxd5 {+4.84/22 3.0s} exd5 {-5.14/21 3.0s}
28. B@h3+ {+6.78/21 3.0s} P@e6 {-6.58/19 2.9s} 29. Bxc5 {+8.53/17 2.9s}
Bxc5 {-8.52/20 2.9s} 30. Qxd5+ {+9.20/21 2.9s} B@d6 {-8.36/18 2.8s}
31. P@c6+ {+12.04/19 2.7s} Kc7 {-10.64/15 2.4s} 32. R@b7+ {+15.27/18 2.4s}
Kd8 {-15.73/18 2.4s} 33. Rxf7 {+17.70/18 2.3s} B@c8 {-15.81/17 1.8s}
34. Q@e7# {+M1/14 1.6s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "36"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "63"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {+1.80/22 2.3s} Nf6 {-1.46/22 2.4s} 5. Nd2 {+1.59/22 2.6s}
c5 {-1.19/22 2.6s} 6. dxc5 {+2.14/18 2.6s} bxc5 {-2.19/19 2.6s}
7. Ngf3 {+2.25/20 2.5s} d6 {-1.80/20 2.6s} 8. O-O {+1.86/18 2.5s}
Nbd7 {-1.56/17 2.5s} 9. P@f5 {+2.99/17 2.5s} Be7 {-3.38/20 2.5s}
10. fxe6 {+4.40/21 2.7s} fxe6 {-4.46/20 2.6s} 11. P@f7+ {+5.51/24 2.8s}
Kxf7 {-5.39/22 2.8s} 12. Ng5+ {+5.43/21 2.7s} Kg8 {-4.86/21 2.7s}
13. Nxe6 {+4.67/24 2.7s} Qe8 {-4.43/23 2.7s} 14. Nc7 {+3.78/22 2.6s}
Qg6 {-4.34/20 2.7s} 15. P@f5 {+5.70/19 2.7s} Qxg2+ {-4.20/20 2.7s}
16. Kxg2 {+3.99/1 0.002s} P@f7 {-3.90/18 2.6s} 17. Nxa8 {+4.18/18 2.7s}
Bxa8 {-4.28/17 2.7s} 18. R@c8+ {+4.68/16 2.7s} N@f8 {-4.39/16 2.7s}
19. Rxa8 {+5.19/14 2.7s} P@g4 {-5.18/15 2.7s} 20. f3 {+6.95/15 2.6s}
gxf3+ {-7.82/14 2.7s} 21. Nxf3 {+7.38/16 2.8s} P@g4 {-8.39/17 2.8s}
22. Ng5 {+8.08/16 2.8s} P@f3+ {-8.22/16 2.8s} 23. Kg1 {+9.78/15 2.8s}
Nxe4 {-8.69/17 2.8s} 24. Nxe4 {+11.91/16 2.8s} P@g2 {-11.44/23 2.9s}
25. Rf2 {+12.51/17 2.8s} d5 {-11.42/17 2.7s} 26. P@e6 {+18.25/15 2.6s}
Ne5 {-19.09/21 2.6s} 27. exf7+ {+20.19/21 2.3s} Nxf7 {-18.71/20 2.4s}
28. P@e6 {+22.49/19 2.2s} Ne5 {-24.90/21 1.9s} 29. B@f7+ {+26.70/20 1.3s}
Nxf7 {-18.16/1 0.015s} 30. exf7+ {+25.79/18 1.4s} Kxf7 {-24.62/1 0.002s}
31. N@e5+ {+46.22/15 0.97s} Kg8 {-38.15/1 0.002s}
32. Q@f7# {+M1/5 0.61s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "36"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.56/21 2.4s} 5. Nd2 {+1.56/20 2.5s} c5 {-1.23/21 2.6s}
6. dxc5 {+2.10/19 2.6s} bxc5 {-2.17/19 2.6s} 7. Ngf3 {+2.34/21 2.5s}
d6 {-1.77/19 2.5s} 8. O-O {+1.83/18 2.5s} Nbd7 {-1.54/16 2.5s}
9. P@f5 {+2.99/18 2.5s} Qe7 {-2.02/20 2.5s} 10. fxe6 {+2.92/18 2.5s}
fxe6 {-3.15/16 2.5s} 11. Bb5 {+4.85/17 2.5s} P@c6 {-4.48/17 2.6s}
12. P@a6 {+5.34/18 2.5s} cxb5 {-4.84/19 2.6s} 13. axb7 {+5.12/21 2.7s}
Rb8 {-5.00/22 2.8s} 14. B@c6 {+5.20/21 2.8s} B@a6 {-4.84/19 2.6s}
15. e5 {+5.33/19 2.6s} Bxb7 {-4.54/19 2.7s} 16. Bxb7 {+5.14/20 2.8s}
Rxb7 {-4.51/19 2.8s} 17. exf6 {+4.59/22 2.8s} gxf6 {-4.17/19 2.8s}
18. B@c6 {+4.39/19 2.8s} Rc7 {-4.33/15 2.7s} 19. Bxd7+ {+4.66/14 2.7s}
Rxd7 {-3.40/22 2.7s} 20. N@c6 {+3.17/21 2.7s} Qg7 {-2.63/20 2.8s}
21. N@h5 {+3.14/19 2.7s} Qf7 {-3.06/17 2.8s} 22. Ne4 {+4.04/17 2.8s}
P@g7 {-4.04/16 2.8s} 23. Nb8 {+6.76/14 2.8s} B@d5 {-4.00/19 2.9s}
24. Nxd7 {+4.06/22 3.0s} Kxd7 {-3.52/20 2.9s} 25. Nxc5+ {+4.71/20 2.9s}
dxc5 {-4.53/22 3.1s} 26. Nf4 {+4.42/23 3.0s} B@e4 {-3.26/21 3.0s}
27. Nxd5 {+3.70/19 3.0s} exd5 {-3.64/20 3.0s} 28. B@d3 {+5.11/20 3.1s}
Bxf3 {-4.50/19 3.0s} 29. Qxf3 {+4.73/19 3.1s} N@e5 {-4.61/19 3.0s}
30. B@h3+ {+6.57/22 3.0s} P@e6 {-7.02/21 2.9s} 31. Qxd5+ {+7.70/22 2.9s}
Bd6 {-7.35/24 3.0s} 32. Bxb5+ {+8.61/23 3.0s} P@c6 {-8.67/23 2.9s}
33. Bxc6+ {+9.90/23 2.9s} Nxc6 {-10.66/24 2.7s} 34. Bxe6+ {+11.22/23 2.6s}
Qxe6 {-10.27/20 2.8s} 35. Qxe6+ {+10.56/21 2.7s} Kxe6 {-11.36/20 2.5s}
36. P@d5+ {+12.90/20 2.4s} Kxd5 {-12.50/18 2.5s} 37. c4+ {+13.16/17 2.4s}
Ke6 {-12.99/19 1.9s} 38. P@d5+ {+13.94/20 2.1s} Kf7 {-11.32/17 2.1s}
39. Q@e6+ {+13.67/15 2.1s} Kg6 {-14.34/14 1.6s} 40. P@h5+ {+20.26/15 1.4s}
Kxh5 {-13.09/1 0.015s} 41. P@g4+ {+31.43/12 1.2s} Kg6 {-32.92/6 0.60s}
42. P@h5# {+M1/5 0.47s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "37"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "109"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. Bd3 {book} e6 {book}
4. Be3 {book} Nf6 {-1.54/21 2.5s} 5. Nd2 {+1.59/21 2.5s} c5 {-1.17/21 2.5s}
6. dxc5 {+2.09/19 2.6s} bxc5 {-2.18/19 2.6s} 7. Ngf3 {+2.32/19 2.5s}
d6 {-1.81/20 2.5s} 8. O-O {+1.88/18 2.5s} Nbd7 {-1.54/17 2.5s}
9. P@f5 {+3.10/17 2.5s} Qe7 {-2.04/20 2.6s} 10. fxe6 {+2.92/17 2.6s}
fxe6 {-3.12/16 2.6s} 11. Bb5 {+4.84/15 2.5s} P@c6 {-4.46/17 2.6s}
12. P@a6 {+5.21/18 2.6s} cxb5 {-4.88/19 2.6s} 13. axb7 {+5.09/21 2.7s}
Rb8 {-4.99/21 2.7s} 14. B@c6 {+5.24/21 2.7s} B@a6 {-4.85/19 2.6s}
15. e5 {+5.34/19 2.7s} Bxb7 {-4.60/20 2.7s} 16. exf6 {+4.27/20 2.8s}
gxf6 {-3.87/20 2.8s} 17. Bxb7 {+4.45/19 2.7s} Rxb7 {-4.27/18 2.9s}
18. B@c6 {+4.32/20 2.8s} Rc7 {-4.36/14 2.7s} 19. Bxd7+ {+4.45/14 2.7s}
Rxd7 {-3.42/22 2.8s} 20. N@c6 {+3.06/21 2.7s} Qg7 {-2.90/20 2.8s}
21. N@h5 {+3.09/19 2.8s} Qf7 {-3.08/17 2.8s} 22. Ne4 {+3.96/17 2.8s}
P@g7 {-4.15/16 2.8s} 23. Nxg7+ {+4.87/16 2.7s} Qxg7 {-3.14/18 2.8s}
24. P@g5 {+4.09/17 2.9s} P@e7 {-3.53/18 2.8s} 25. Nxe7 {+5.24/17 2.8s}
Bxe7 {-4.43/20 3.0s} 26. gxf6 {+4.10/18 2.9s} N@h3+ {-2.75/19 2.9s}
27. Kh1 {+4.75/1 0.014s} Bxf6 {-2.67/20 3.0s} 28. Nxf6+ {+2.57/17 2.9s}
Qxf6 {-2.48/18 3.0s} 29. B@c6 {+2.01/19 3.1s} B@d5 {-0.97/20 3.1s}
30. Bxd5 {+0.99/19 3.0s} exd5 {-0.99/18 3.0s} 31. B@c6 {+1.32/18 3.1s}
B@e4 {-0.62/21 3.1s} 32. Bxd5 {+1.07/18 3.1s} Bxd5 {-1.42/21 3.2s}
33. Qxd5 {+1.55/22 3.2s} B@e6 {-1.20/22 3.2s} 34. Qa8+ {+0.85/18 3.1s}
B@d8 {-0.81/16 3.1s} 35. B@c6 {+1.34/19 3.1s} O-O {-1.51/18 3.1s}
36. Bxd7 {+2.09/17 3.1s} Bxd7 {-2.07/17 3.0s} 37. P@h6 {+2.29/19 3.1s}
P@g7 {-1.45/18 3.1s} 38. R@g3 {+2.00/19 3.2s} P@g5 {-1.41/20 3.1s}
39. Bxg5 {+3.06/25 3.2s} Nxg5 {-2.78/24 3.2s} 40. Nxg5 {+2.81/23 3.1s}
B@c6 {-2.68/22 3.2s} 41. P@f7+ {+4.84/22 3.1s} Rxf7 {-5.12/21 3.0s}
42. Nxf7 {+6.07/19 3.0s} Bxa8 {-5.99/15 3.0s} 43. hxg7 {+10.88/20 2.8s}
Kxf7 {-9.89/19 2.7s} 44. g8=Q+ {+9.82/18 3.1s} Ke7 {-10.28/1 0.015s}
45. P@g5 {+14.88/18 2.6s} Bxg2+ {-11.78/18 2.5s} 46. Rxg2 {+12.64/17 2.5s}
N@g3+ {-9.82/18 2.6s} 47. fxg3 {+13.41/17 2.7s} Qxf1+ {-12.19/14 2.6s}
48. Rxf1 {+13.13/14 2.9s} R@g1+ {-12.97/14 2.7s} 49. Rfxg1 {+18.37/18 2.7s}
N@f2+ {-16.06/13 2.4s} 50. Rxf2 {+11.31/1 0.016s} B@e4+ {-17.87/16 2.5s}
51. P@g2 {+22.32/12 2.4s} Bxg2+ {-18.48/11 1.8s} 52. Rfxg2 {+22.98/15 2.3s}
N@f2+ {-21.01/14 1.9s} 53. Rxf2 {+14.58/1 0.014s} P@g2+ {-22.50/15 2.3s}
54. Rfxg2 {+27.50/15 2.1s} Be6 {-29.77/14 1.5s}
55. Q@e8# {+M1/17 1.3s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "37"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "112"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.37/24 2.4s} 2. Bb2 {-0.43/24 2.4s} Nc6 {+0.17/23 2.5s}
3. e3 {-0.33/22 2.5s} d5 {+0.30/21 2.4s} 4. Bb5 {-0.32/20 2.4s}
Bd6 {+0.12/23 2.6s} 5. Nf3 {-0.09/24 2.7s} Qe7 {+0.46/20 2.6s}
6. Nc3 {+0.18/22 2.6s} Nf6 {-0.16/23 2.8s} 7. d4 {+0.34/22 3.0s}
e4 {-0.17/21 2.8s} 8. Ne5 {+0.23/20 2.8s} Bd7 {-0.41/24 2.8s}
9. Nxd7 {+0.40/23 2.8s} Nxd7 {-0.12/21 2.7s} 10. Nxd5 {+0.17/21 2.7s}
Qg5 {+0.30/20 2.7s} 11. B@h3 {+0.19/19 2.7s} Qxd5 {-0.24/19 2.7s}
12. Bxd7+ {+0.40/17 2.7s} Kxd7 {-0.68/20 2.8s} 13. N@e5+ {+1.07/19 2.7s}
Ke8 {-0.05/22 2.7s} 14. Bxc6+ {-0.18/22 2.7s} bxc6 {+0.15/21 2.7s}
15. N@f4 {+0.16/20 2.7s} Qa5+ {+0.35/17 2.7s} 16. P@c3 {-0.21/18 2.7s}
N@h4 {+1.38/20 2.8s} 17. Rg1 {-0.68/19 2.8s} Bxe5 {+0.70/19 2.7s}
18. dxe5 {-0.95/23 2.8s} Rd8 {+0.60/24 2.9s} 19. Qxd8+ {-0.04/20 2.8s}
Kxd8 {+0.89/1 0.013s} 20. O-O-O+ {+0.46/17 2.7s} Kc8 {-0.38/19 2.7s}
21. B@d7+ {-0.54/19 2.8s} Kb7 {+1.04/16 2.8s} 22. R@a4 {-0.58/17 2.7s}
Qxe5 {+1.37/17 2.8s} 23. Bxc6+ {-1.23/20 2.8s} Kxc6 {+1.89/22 2.9s}
24. Rd5 {-0.80/20 2.8s} Qxd5 {+3.83/22 2.7s} 25. Nxd5 {-3.90/20 2.7s}
P@d2+ {+4.14/23 2.9s} 26. Kb1 {-4.31/19 2.6s} R@e1+ {+4.00/20 2.8s}
27. Q@d1 {-3.50/23 2.9s} Rxg1 {+3.60/23 3.0s} 28. Qxg1 {-3.06/21 2.8s}
R@e1+ {+3.00/20 2.9s} 29. R@d1 {-3.37/21 2.9s} Rxg1 {+3.88/21 2.9s}
30. Rxg1 {-3.10/19 2.8s} Q@e1+ {+3.52/16 2.9s} 31. R@d1 {-3.84/21 3.0s}
Qxg1 {+4.38/21 2.9s} 32. Rc4+ {-3.83/16 2.9s} B@c5 {+5.23/19 2.9s}
33. Nb4+ {-5.07/18 2.9s} Kd7 {+5.40/18 2.9s} 34. P@c6+ {-4.75/19 2.9s}
Ke7 {+5.78/19 3.0s} 35. Rxg1 {-3.95/23 3.1s} R@e1+ {+4.14/23 3.1s}
36. Q@d1 {-3.91/21 3.0s} Rxg1 {+4.51/20 3.0s} 37. Qxg1 {-4.68/21 3.1s}
R@e1+ {+5.07/20 3.0s} 38. R@d1 {-4.23/19 3.0s} Q@e2 {+8.65/17 2.9s}
39. Qxe1 {-7.57/15 2.7s} dxe1=Q {+7.64/18 3.0s} 40. Rxe4+ {-5.71/17 2.9s}
B@e6 {+6.34/20 3.0s} 41. Rxe6+ {-5.98/18 3.0s} fxe6 {+5.64/19 3.1s}
42. R@d7+ {-5.13/20 3.0s} Kf6 {+4.98/19 3.0s} 43. Rxe1 {-5.33/19 3.0s}
Qxe1+ {+5.09/19 2.8s} 44. B@d1 {-3.99/17 2.8s} N@d2+ {+3.99/19 3.0s}
45. Rxd2 {-4.30/21 3.1s} Qxd2 {+4.25/20 3.2s} 46. N@e4+ {-3.64/17 3.2s}
Kf7 {+4.18/16 3.2s} 47. Nxd2 {-4.65/18 3.3s} R@e1 {+5.09/18 3.3s}
48. Q@h5+ {-3.46/16 3.1s} B@g6 {+5.77/18 3.2s} 49. Qxh4 {-6.90/19 3.2s}
Rxd1+ {+7.69/19 3.0s} 50. N@c1 {-6.59/17 3.0s} R@e1 {+8.59/17 3.1s}
51. Nd3 {-8.32/16 2.9s} Bxd3 {+11.78/17 2.7s} 52. cxd3 {-11.87/16 2.7s}
Rxc1+ {+14.70/15 2.1s} 53. Bxc1 {-13.77/1 0.003s} Rxc1+ {+14.53/16 1.7s}
54. Kxc1 {-15.06/16 1.6s} N@e2+ {+18.80/15 1.9s} 55. Kd1 {-18.80/14 1.3s}
R@c1+ {+28.32/14 1.1s} 56. Kxe2 {-28.39/1 0.002s}
Q@d1# {+M1/7 0.61s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "38"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {+0.53/23 2.3s} 2. Bb2 {-0.33/23 2.4s} Nc6 {+0.34/23 2.5s}
3. e3 {-0.27/22 2.5s} d5 {+0.34/21 2.4s} 4. Bb5 {-0.29/21 2.5s}
Bd6 {+0.14/24 2.7s} 5. Nf3 {-0.06/24 2.7s} Qe7 {+0.47/20 2.6s}
6. Nc3 {+0.18/22 2.6s} Nf6 {-0.24/23 2.8s} 7. d4 {+0.35/22 2.9s}
e4 {-0.19/21 2.7s} 8. Ne5 {+0.23/20 2.7s} Bd7 {-0.40/23 2.8s}
9. Nxd7 {+0.36/23 2.8s} Nxd7 {-0.16/21 2.7s} 10. Nxd5 {-0.03/21 2.7s}
Qg5 {+0.21/20 2.8s} 11. B@h3 {+0.36/19 2.7s} Qxd5 {-0.19/19 2.6s}
12. Bxd7+ {+0.41/18 2.7s} Kxd7 {-0.73/20 2.8s} 13. N@e5+ {+1.27/19 2.7s}
Ke8 {-0.14/22 2.6s} 14. P@c4 {+0.47/22 2.7s} Qxe5 {+1.05/23 2.9s}
15. dxe5 {-0.97/23 2.8s} Bb4+ {+1.08/21 2.8s} 16. c3 {-1.45/20 2.7s}
N@d3+ {+1.16/26 2.9s} 17. Kf1 {-1.07/23 2.8s} Nxe5 {+2.23/18 2.8s}
18. cxb4 {-1.31/20 2.8s} B@d3+ {+0.56/23 3.0s} 19. Kg1 {0.00/27 3.0s}
P@e2 {+0.77/22 2.9s} 20. Qd2 {-0.02/24 2.9s} N@f3+ {-0.48/24 3.0s}
21. gxf3 {+0.10/1 0.004s} Nxf3+ {-0.17/22 2.9s} 22. Kg2 {+0.12/1 0.004s}
N@h4+ {+0.38/23 2.9s} 23. Kh3 {-0.15/23 2.9s} P@g4+ {-0.56/23 2.8s}
24. Kxg4 {+0.84/23 2.8s} h5+ {-1.19/22 2.9s} 25. Kh3 {+1.39/20 2.9s}
Nxd2 {-1.35/18 2.8s} 26. Bxc6+ {+1.89/19 2.8s} bxc6 {-2.58/22 2.8s}
27. P@d7+ {+3.11/22 2.8s} Kd8 {-2.29/18 2.8s} 28. B@g5+ {+3.79/20 2.8s}
B@e7 {-3.90/24 2.7s} 29. Bxe7+ {+6.52/24 2.4s} Kxe7 {-4.65/20 2.6s}
30. B@g5+ {+6.16/18 2.5s} B@f6 {-8.38/18 2.1s} 31. Bbxf6+ {+10.53/20 1.7s}
gxf6 {-7.79/16 2.2s} 32. Bxf6+ {+8.42/15 2.1s} Kxf6 {-10.61/17 1.3s}
33. P@g5+ {+14.11/19 1.3s} Kxg5 {-12.71/13 1.5s} 34. B@f4+ {+18.70/17 1.2s}
Kf6 {-19.68/16 0.76s} 35. Q@e5+ {+20.79/15 0.69s} Kg6 {-7.06/1 0.015s}
36. Qg5+ {+28.69/13 0.85s} Kh7 {-12.54/1 0.015s}
37. N@f6# {+M1/3 0.45s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "38"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "50"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.32/21 2.4s}
d5 {+0.35/21 2.4s} 4. Bb5 {-0.13/24 2.6s} Bd6 {+0.15/23 2.7s}
5. Nf3 {-0.20/20 2.6s} Qe7 {+0.49/20 2.5s} 6. Nc3 {+0.24/24 2.8s}
Nf6 {-0.24/23 2.8s} 7. d4 {+0.30/22 2.8s} e4 {-0.19/21 2.8s}
8. Ne5 {+0.43/25 2.9s} Bd7 {-0.37/23 2.8s} 9. Nxd7 {+0.42/22 2.7s}
Nxd7 {-0.13/21 2.6s} 10. B@g3 {+0.62/21 2.7s} O-O {-0.15/19 2.7s}
11. Nxd5 {+0.57/19 2.7s} Qg5 {-0.37/18 2.7s} 12. Bc4 {+1.18/21 2.7s}
Nb6 {-0.26/21 2.7s} 13. h4 {+0.88/22 2.7s} Qxd5 {-0.49/21 2.7s}
14. Bxd5 {+0.43/20 2.9s} Nxd5 {-0.50/18 2.9s} 15. Qg4 {+0.99/18 2.7s}
Bxg3 {-0.29/17 2.6s} 16. P@h6 {+1.56/21 2.7s} B@b4+ {-0.36/20 2.7s}
17. Ke2 {+0.03/23 2.7s} B@a6+ {+1.70/24 2.6s} 18. Kd1 {-3.69/22 2.3s}
Nxe3+ {+5.68/21 2.4s} 19. fxe3 {-6.31/20 2.3s} N@f2+ {+8.04/24 2.0s}
20. Kc1 {-6.69/1 0.001s} Nxg4 {+10.40/15 2.0s} 21. hxg7 {-11.22/18 2.0s}
Q@d2+ {+19.78/13 0.99s} 22. Kb1 {-4.21/1 0.012s} Qxc2+ {+20.36/8 0.97s}
23. Kxc2 {-9.52/1 0.013s} Bd3+ {+31.09/7 0.64s} 24. Kd1 {-30.64/4 0.71s}
P@c2+ {+34.96/3 0.61s} 25. Kc1 {-40.49/1 0.002s}
P@d2# {+M1/1 0.45s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "39"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "50"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {-0.32/21 2.4s}
d5 {+0.49/21 2.4s} 4. Bb5 {-0.14/25 2.6s} Bd6 {+0.15/22 2.6s}
5. Nf3 {-0.17/20 2.5s} Qe7 {+0.52/20 2.6s} 6. Nc3 {+0.22/24 2.7s}
Nf6 {-0.26/23 2.8s} 7. d4 {+0.31/22 2.8s} e4 {-0.19/21 2.8s}
8. Ne5 {+0.43/25 2.9s} Bd7 {-0.42/23 2.9s} 9. Nxd7 {+0.45/22 2.7s}
Nxd7 {-0.16/21 2.6s} 10. B@g3 {+0.58/21 2.7s} O-O {-0.08/18 2.7s}
11. Nxd5 {+0.59/19 2.7s} Qg5 {-0.36/18 2.6s} 12. Bc4 {+1.10/21 2.7s}
Nb6 {-0.26/20 2.7s} 13. h4 {+0.97/22 2.8s} Qxd5 {-0.49/21 2.8s}
14. Bxd5 {+0.48/20 2.8s} Nxd5 {-0.47/18 2.8s} 15. Qg4 {+0.75/18 2.7s}
Bxg3 {-0.17/17 2.6s} 16. P@h6 {+1.50/21 2.7s} B@b4+ {-0.33/21 2.7s}
17. Ke2 {+0.05/24 2.6s} B@a6+ {+2.55/22 2.6s} 18. Kd1 {-3.99/21 2.3s}
Nxe3+ {+6.35/19 2.3s} 19. fxe3 {-7.13/19 2.1s} N@f2+ {+8.08/21 2.1s}
20. Kc1 {-7.62/1 0.003s} Nxg4 {+10.43/16 1.9s} 21. N@f5 {-7.81/21 2.2s}
Q@d2+ {+15.36/20 1.6s} 22. Kb1 {-13.68/1 0.003s} Qxc2+ {+25.86/11 0.90s}
23. Kxc2 {-22.84/1 0.002s} Bd3+ {+26.86/6 0.79s} 24. Kd1 {-30.55/5 0.59s}
P@c2+ {+42.97/5 0.57s} 25. Kc1 {-17.73/1 0.014s}
P@d2# {+M1/2 0.47s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "39"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "84"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {+0.49/21 2.4s}
4. Bb5 {-0.31/20 2.4s} Bd6 {+0.17/22 2.6s} 5. Nf3 {-0.03/24 2.8s}
Qe7 {+0.48/19 2.5s} 6. Nc3 {+0.17/22 2.7s} Nf6 {-0.15/23 2.7s}
7. d4 {+0.35/23 2.9s} e4 {-0.17/21 2.7s} 8. Ne5 {+0.22/20 2.8s}
Bd7 {-0.40/24 2.8s} 9. Nxd7 {+0.40/23 2.8s} Nxd7 {-0.20/21 2.6s}
10. Nxd5 {+0.05/21 2.7s} Qg5 {+0.14/20 2.8s} 11. B@h3 {+0.31/20 2.7s}
Qxd5 {-0.27/19 2.7s} 12. Bxd7+ {+0.34/18 2.6s} Kxd7 {-0.76/21 2.8s}
13. N@e5+ {+1.39/19 2.7s} Ke7 {-1.47/19 2.7s} 14. Bxc6 {+1.71/19 2.7s}
bxc6 {-1.52/21 2.8s} 15. N@f5+ {+1.47/22 2.8s} Kf8 {-1.58/19 2.7s}
16. P@h6 {+1.81/20 2.6s} B@a5+ {+0.57/21 2.8s} 17. Kf1 {-0.74/20 2.7s}
B@a6+ {+1.22/23 2.6s} 18. c4 {+0.52/32 2.7s} Bxe5 {+0.70/31 2.9s}
19. dxe5 {-0.45/31 2.9s} Qxd1+ {+2.02/29 2.7s} 20. Rxd1 {-0.67/28 2.8s}
Bxc4+ {+0.89/31 3.0s} 21. bxc4 {-0.81/29 3.0s} P@e2+ {+0.88/25 2.7s}
22. Kxe2 {-0.74/25 2.7s} Q@c2+ {+0.91/26 3.0s} 23. Q@d2 {-0.44/26 2.8s}
Qxc4+ {+0.97/23 2.8s} 24. P@d3 {-0.87/22 2.8s} P@f3+ {+1.38/23 2.9s}
25. Kf1 {-0.78/23 2.9s} Qxd3+ {+0.75/24 2.8s} 26. Qxd3 {-1.07/23 2.6s}
P@e2+ {+1.21/25 3.0s} 27. Qxe2 {-1.04/24 3.0s} fxe2+ {+0.79/24 2.7s}
28. Kxe2 {-0.87/23 2.7s} Q@b5+ {+2.54/21 2.9s} 29. B@d3 {-2.29/19 2.9s}
exd3+ {+2.53/20 2.8s} 30. Rxd3 {-2.18/28 2.9s} Qxd3+ {+2.91/23 2.9s}
31. Kxd3 {-2.88/23 2.9s} N@c5+ {+3.21/21 2.8s} 32. Ke2 {-2.79/21 2.8s}
B@d3+ {+3.54/21 2.9s} 33. Kf3 {-3.92/21 2.9s} N@d2+ {+3.77/18 2.9s}
34. Kg4 {-3.18/19 2.8s} Bxf5+ {+4.64/19 2.9s} 35. Kxf5 {-5.09/19 2.9s}
N@e7+ {+4.45/16 2.8s} 36. Kg4 {-4.20/17 2.9s} R@g6+ {+5.95/17 2.7s}
37. P@g5 {-5.74/16 2.6s} Rxg5+ {+5.96/14 2.8s} 38. Kxg5 {-6.04/14 2.6s}
gxh6+ {+7.26/15 2.5s} 39. Kh4 {-6.81/13 2.4s} Nf5+ {+11.13/13 2.0s}
40. Kg4 {-12.59/12 1.7s} Rg8+ {+18.33/9 1.2s} 41. Kxf5 {-19.38/8 1.2s}
Rg5+ {+31.75/5 0.73s} 42. Kf4 {-36.09/2 0.55s} Ne6# {+M1/1 0.43s, Black mates}
0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "40"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "72"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {+0.32/21 2.4s}
4. Bb5 {-0.37/20 2.4s} Bd6 {+0.14/22 2.6s} 5. Nf3 {-0.05/24 2.7s}
Qe7 {+0.45/20 2.6s} 6. Nc3 {+0.20/22 2.6s} Nf6 {-0.24/23 2.8s}
7. d4 {+0.36/23 2.9s} e4 {-0.22/21 2.8s} 8. Ne5 {+0.22/20 2.8s}
Bd7 {-0.44/24 2.8s} 9. Nxd7 {+0.42/23 2.7s} Nxd7 {-0.15/21 2.7s}
10. Nxd5 {+0.05/21 2.6s} Qg5 {+0.29/21 2.7s} 11. B@h3 {+0.29/19 2.7s}
Qxd5 {-0.21/19 2.6s} 12. Bxd7+ {+0.34/18 2.6s} Kxd7 {-0.75/20 2.8s}
13. N@e5+ {+0.90/21 2.8s} Ke7 {-1.24/18 2.6s} 14. Bxc6 {+1.67/19 2.7s}
bxc6 {-1.44/21 2.8s} 15. N@f5+ {+1.45/22 2.8s} Kf8 {-1.69/19 2.7s}
16. P@f6 {+2.55/20 2.7s} B@a5+ {+0.34/25 2.8s} 17. Kf1 {-0.42/25 2.7s}
B@a6+ {+0.46/25 2.7s} 18. c4 {-0.09/30 2.7s} Bxe5 {+1.08/32 3.0s}
19. dxe5 {-0.71/34 3.1s} Bxc4+ {+1.19/27 2.8s} 20. bxc4 {-1.21/29 2.8s}
Qxd1+ {+0.50/28 3.0s} 21. Rxd1 {-0.63/29 3.1s} P@e2+ {+1.36/25 2.7s}
22. Kxe2 {-1.28/23 2.7s} Q@c2+ {+0.72/25 3.0s} 23. Q@d2 {-0.30/26 3.0s}
Qxc4+ {+1.02/21 2.8s} 24. P@d3 {-0.99/21 2.8s} P@f3+ {+1.45/25 3.0s}
25. Kf1 {-1.04/25 2.9s} fxg2+ {+0.81/21 2.7s} 26. Kxg2 {-0.92/25 2.9s}
P@f3+ {+0.92/26 2.9s} 27. Kg3 {-1.31/25 2.8s} N@h5+ {+1.26/25 2.8s}
28. Kh4 {-1.03/23 2.8s} exd3+ {+3.49/18 2.7s} 29. P@d4 {-2.43/17 2.7s}
N@g2+ {+6.19/18 2.7s} 30. Kxh5 {-7.21/19 2.6s} P@g6+ {+10.55/20 2.1s}
31. Kg5 {-8.83/18 2.2s} h6+ {+10.83/18 2.3s} 32. Kg4 {-11.63/18 1.9s}
gxf5+ {+13.19/20 1.9s} 33. Kxf5 {-12.87/16 1.9s} Qe6+ {+11.49/17 1.9s}
34. Ke4 {-12.36/1 0.003s} N@d6+ {+20.25/16 1.5s} 35. Kxf3 {-18.41/11 1.2s}
N@h4+ {+24.11/12 1.5s} 36. Kg3 {-14.91/1 0.014s} Ne4# {+M1/9 0.88s, Black mates}
0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "40"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "165"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {+0.23/20 2.5s} 5. Nf3 {-0.16/21 2.5s} Qe7 {+0.27/23 2.7s}
6. Nc3 {+0.26/24 2.8s} Nf6 {-0.04/23 2.7s} 7. d4 {+0.33/22 2.8s}
e4 {-0.28/25 2.9s} 8. Ne5 {+0.46/25 2.9s} Bd7 {-0.29/19 2.7s}
9. Nxd7 {+0.39/22 2.7s} Nxd7 {-0.14/22 2.7s} 10. B@g3 {+0.61/21 2.7s}
O-O {+0.07/17 2.7s} 11. Nxd5 {+0.59/19 2.7s} Qg5 {-0.56/18 2.7s}
12. Bc4 {+1.22/20 2.7s} N@h4 {-1.08/18 2.7s} 13. Bxh4 {+2.32/17 2.7s}
Qxh4 {-2.24/16 2.8s} 14. P@g3 {+2.53/18 2.7s} Qd8 {-2.25/17 2.6s}
15. O-O {+2.14/16 2.6s} B@e6 {-1.95/15 2.6s} 16. N@h5 {+2.59/17 2.7s}
Qg5 {-2.27/18 2.7s} 17. h4 {+3.19/21 2.7s} Qf5 {-1.66/24 2.8s}
18. Nxg7 {+2.52/20 2.8s} Kxg7 {-2.44/19 2.7s} 19. Nf4 {+3.14/18 2.7s}
Bxf4 {-1.05/17 2.8s} 20. exf4 {+0.71/16 2.7s} N@h3+ {-0.10/17 2.7s}
21. Kh2 {+0.76/19 2.7s} Bxc4 {-0.70/25 2.8s} 22. d5+ {+1.12/24 2.9s}
f6 {-0.57/24 2.8s} 23. bxc4 {+1.76/25 2.8s} B@f3 {-0.92/20 2.8s}
24. gxf3 {+1.08/19 2.8s} exf3 {-0.96/18 2.8s} 25. Qxf3 {+1.13/17 2.8s}
P@g4 {-0.69/17 2.9s} 26. Qg2 {+1.16/17 2.9s} N@f3+ {-1.14/16 2.9s}
27. Kh1 {+1.18/16 2.9s} Ncd4 {-1.39/22 2.9s} 28. Bxd4 {+2.36/21 3.0s}
Nxd4 {-1.73/21 2.9s} 29. P@h6+ {+3.55/21 2.9s} Kxh6 {-4.00/25 3.1s}
30. P@g5+ {+4.41/24 3.1s} fxg5 {-3.66/18 2.9s} 31. hxg5+ {+4.31/19 2.9s}
Kg7 {-4.96/20 3.0s} 32. B@h6+ {+7.20/21 2.9s} Kf7 {-5.43/19 2.8s}
33. B@e6+ {+7.18/19 3.0s} Nxe6 {-8.15/20 2.9s} 34. dxe6+ {+8.30/20 2.9s}
Qxe6 {-7.17/16 2.9s} 35. B@d5 {+8.96/18 2.9s} B@c6 {-6.82/17 2.8s}
36. Bxf8 {+6.10/15 2.8s} Kxf8 {-2.96/18 2.9s} 37. P@g7+ {+3.12/17 3.0s}
Kxg7 {-2.84/20 3.1s} 38. N@h5+ {+2.78/19 3.1s} Kf8 {-2.36/18 3.0s}
39. Bxc6 {+2.74/17 3.0s} P@f3 {-2.34/18 3.1s} 40. B@g7+ {+2.37/17 3.1s}
Ke8 {-1.82/18 3.1s} 41. Bxf3 {+1.88/16 3.1s} gxf3 {-1.84/18 3.1s}
42. Qxf3 {+2.64/18 3.1s} B@e4 {-2.56/17 3.1s} 43. N@f6+ {+2.77/20 3.1s}
Kf7 {-2.04/24 3.0s} 44. Nxe4 {+2.25/25 3.0s} B@g4 {-1.85/22 2.9s}
45. B@g2 {+2.62/21 3.0s} Bxf3 {-2.40/23 3.1s} 46. Bxf3 {+2.09/22 2.9s}
B@g4 {-1.49/20 2.8s} 47. B@g2 {+2.19/20 2.9s} Bxf3 {-1.53/19 2.8s}
48. Bxf3 {+1.39/18 2.7s} B@g4 {-0.89/17 2.5s} 49. P@g2 {+0.40/16 2.4s}
Bxf3 {-2.90/21 2.9s} 50. gxf3 {+0.80/18 3.0s} P@g4 {-0.39/17 2.7s}
51. B@g2 {+1.32/16 2.5s} gxf3 {-1.09/18 2.7s} 52. g6+ {+1.25/22 2.8s}
hxg6 {-0.88/16 3.1s} 53. Bxf3 {+1.17/19 2.7s} B@e2 {-1.30/19 3.1s}
54. Bxe2 {+2.29/18 3.1s} Qxe4+ {-2.01/18 3.2s} 55. B@f3 {+3.01/20 3.2s}
N@g4 {-2.56/16 3.2s} 56. B@d5+ {+2.60/18 3.1s} Ke7 {-1.90/17 3.1s}
57. R@f7+ {+1.87/17 3.0s} Ke8 {-0.63/15 3.2s} 58. Rf8+ {+1.65/14 3.1s}
Ke7 {-1.18/18 3.3s} 59. Rf7+ {+0.53/15 2.7s} Ke8 {+0.63/14 2.6s}
60. Rf8+ {+0.06/14 2.3s} Nxf8 {+0.22/15 1.7s} 61. Nf6+ {+2.95/19 3.2s}
Nxf6 {-2.32/18 3.3s} 62. P@f7+ {+3.40/16 3.3s} Kd7 {-3.36/19 3.3s}
63. Bdxe4 {+4.16/15 3.3s} P@g2+ {-3.71/14 3.1s} 64. Kh2 {+5.78/22 3.3s}
gxf1=N+ {-2.56/23 3.2s} 65. Rxf1 {+3.60/22 3.2s} R@g2+ {-2.43/20 3.2s}
66. Kxg2 {+3.78/19 3.2s} Nxf4+ {-2.30/31 3.4s} 67. gxf4 {+2.32/30 3.4s}
P@h3+ {-3.47/16 3.3s} 68. Kg1 {+3.53/17 3.2s} P@h2+ {-1.97/28 3.4s}
69. Kxh2 {+2.13/27 3.4s} R@g2+ {-1.50/26 3.3s} 70. Bxg2 {+1.68/25 3.2s}
N@g4+ {-1.33/25 3.4s} 71. Bxg4+ {+1.58/24 3.4s} Nxg4+ {-1.65/22 3.2s}
72. Kg3 {+1.89/21 3.1s} Q@h2+ {-1.52/21 3.3s} 73. Kxg4 {+1.75/20 3.3s}
B@e2+ {-0.71/18 3.2s} 74. Bgf3 {+4.22/13 3.3s} P@h5+ {-5.40/13 3.2s}
75. Kg5 {+8.53/18 3.4s} P@f6+ {-7.49/17 3.3s} 76. Bxf6 {+10.23/17 3.3s}
Ne6+ {-9.67/16 3.2s} 77. Kxg6 {+11.30/18 3.2s} Nf8+ {-9.71/17 3.2s}
78. Kf5 {+15.82/16 3.2s} Qxf4+ {-14.40/13 2.8s} 79. Kxf4 {+14.08/1 0.002s}
Ne6+ {-14.39/14 3.3s} 80. Ke3 {+17.66/13 3.1s} Bxf3 {-14.83/13 3.2s}
81. N@e5+ {+21.58/11 2.4s} Kc8 {-18.66/11 1.8s} 82. Q@d7+ {+24.29/11 2.0s}
Kb8 {-25.65/1 0.003s} 83. R@c8# {+M1/8 1.3s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "41"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "65"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. b3 {book} e5 {book} 2. Bb2 {book} Nc6 {book} 3. e3 {book} d5 {book}
4. Bb5 {book} Bd6 {+0.23/20 2.4s} 5. Nf3 {-0.16/20 2.5s} Qe7 {+0.25/23 2.8s}
6. Nc3 {+0.24/24 2.8s} Nf6 {-0.07/23 2.8s} 7. d4 {+0.33/22 2.8s}
e4 {-0.26/24 2.8s} 8. Ne5 {+0.42/25 2.9s} Bd7 {-0.27/19 2.7s}
9. Nxd7 {+0.44/22 2.7s} Nxd7 {-0.17/22 2.7s} 10. B@g3 {+0.60/21 2.8s}
O-O {+0.01/17 2.7s} 11. Nxd5 {+0.55/19 2.7s} Qg5 {-0.68/19 2.7s}
12. Bc4 {+1.03/21 2.7s} N@h4 {-1.07/18 2.6s} 13. Bxh4 {+2.30/17 2.7s}
Qxh4 {-2.22/16 2.8s} 14. P@g3 {+2.54/18 2.7s} Qd8 {-2.22/17 2.6s}
15. O-O {+2.19/18 2.6s} B@e6 {-2.02/15 2.6s} 16. N@h5 {+2.64/16 2.7s}
Qg5 {-2.32/19 2.7s} 17. h4 {+3.25/20 2.7s} Qh6 {-2.73/24 2.7s}
18. Ndf4 {+2.10/27 2.8s} Bxf4 {-2.33/27 2.9s} 19. Nxf4 {+2.24/25 2.9s}
Bxc4 {-2.22/22 3.0s} 20. bxc4 {+2.19/22 3.1s} B@f3 {-1.52/22 2.9s}
21. gxf3 {+1.73/22 2.9s} exf3 {-1.94/22 3.0s} 22. Qxf3 {+2.00/23 2.9s}
N@d2 {-1.66/19 2.8s} 23. B@g2 {+3.37/17 2.9s} Nxf3+ {-4.00/19 2.9s}
24. Bxf3 {+3.72/20 3.0s} P@e5 {-3.34/16 2.9s} 25. N@g4 {+6.61/18 3.0s}
exf4 {-5.34/17 2.9s} 26. Nxh6+ {+6.15/18 2.9s} gxh6 {-6.23/18 2.9s}
27. P@g7 {+7.86/15 2.8s} N@g6 {-7.74/16 2.8s} 28. d5 {+8.72/15 2.8s}
N@e5 {-7.49/14 2.6s} 29. Bxe5 {+14.21/13 2.1s} Ncxe5 {-13.72/11 1.4s}
30. N@e7+ {+25.64/15 0.94s} Kxg7 {-24.96/14 0.72s} 31. Nf5+ {+23.07/12 0.88s}
Kf6 {-24.27/11 0.79s} 32. B@g7+ {+33.05/13 0.80s} Kxf5 {-41.69/1 0.001s}
33. B@e4# {+M1/4 0.46s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "41"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "105"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.68/18 2.4s} Nf6 {-0.70/22 2.4s}
3. d4 {+1.15/20 2.6s} d5 {-0.95/24 2.6s} 4. e5 {+1.00/22 2.6s}
Ne4 {-0.91/22 2.5s} 5. Be3 {+1.06/22 2.7s} Bf5 {-0.96/21 2.7s}
6. Bd3 {+0.88/20 2.7s} e6 {-0.83/20 2.7s} 7. Nge2 {+0.86/23 2.8s}
Nxc3 {-0.46/23 2.7s} 8. bxc3 {+0.41/19 2.7s} N@h4 {-0.22/19 2.6s}
9. Rg1 {+0.34/21 2.6s} Bxd3 {-0.28/24 2.8s} 10. cxd3 {+0.27/23 2.7s}
B@f3 {+0.08/23 2.7s} 11. B@h3 {+1.23/23 2.8s} Bxg2 {-0.78/22 2.7s}
12. Bxg2 {+1.09/20 2.8s} P@f3 {-1.05/19 2.8s} 13. Bh1 {+1.74/23 2.9s}
fxe2 {-1.78/22 2.9s} 14. Qxe2 {+2.02/20 2.8s} Nxd4 {-1.23/19 2.7s}
15. Bxd4 {+1.27/19 2.8s} N@f4 {-0.81/18 2.8s} 16. B@a4+ {+1.28/18 2.8s}
c6 {-0.68/18 2.8s} 17. Qg4 {+0.92/21 2.8s} P@g2 {-0.20/21 2.9s}
18. Bxg2 {+0.36/20 2.8s} Nfxg2+ {-0.01/19 2.7s} 19. Kd2 {+0.46/18 2.7s}
h5 {+0.13/19 2.8s} 20. Qd1 {+0.53/18 2.7s} B@g5+ {+0.07/20 2.7s}
21. Kc2 {+0.99/21 2.8s} Qa5 {-0.49/21 2.8s} 22. P@b4 {+1.65/22 2.8s}
Bxb4 {-0.99/20 2.9s} 23. cxb4 {+1.29/20 3.0s} Qxa4+ {-1.44/20 3.1s}
24. P@b3 {+1.71/18 2.9s} Qxb4 {-1.50/18 2.9s} 25. B@c5 {+2.56/25 3.1s}
Qa5 {-2.05/25 3.1s} 26. N@d6+ {+1.84/23 3.0s} Kd7 {-1.80/22 3.0s}
27. Nxb7 {+2.75/22 2.9s} Qa6 {-2.67/21 3.0s} 28. Bd6 {+4.63/20 2.8s}
Qxb7 {-5.98/20 2.6s} 29. N@c5+ {+6.30/21 2.6s} Ke8 {-5.43/19 2.7s}
30. Nxb7 {+5.75/17 2.7s} P@e7 {-4.48/16 2.7s} 31. P@d7+ {+4.26/18 2.9s}
Kxd7 {-3.95/18 2.9s} 32. Q@c7+ {+3.89/17 2.9s} Ke8 {-6.64/1 0.013s}
33. Rxg2 {+4.78/18 2.9s} N@b5 {-3.98/16 2.7s} 34. Qxc6+ {+5.04/18 2.9s}
Kf8 {-4.42/18 3.0s} 35. Qxb5 {+6.25/20 3.1s} Nxg2 {-5.80/19 3.0s}
36. Bxe7+ {+6.94/18 3.0s} Bxe7 {-6.87/18 3.1s} 37. P@f6 {+7.78/17 3.1s}
B@b4 {-6.53/18 3.0s} 38. fxe7+ {+8.64/15 3.1s} Bxe7 {-8.06/21 3.0s}
39. P@f6 {+9.20/21 3.1s} B@e8 {-6.63/15 2.9s} 40. fxe7+ {+6.84/16 3.1s}
Kg8 {-6.73/16 2.9s} 41. B@d7 {+7.85/17 3.1s} R@c7+ {-6.20/16 3.0s}
42. Nc5 {+7.53/17 3.1s} Bxd7 {-8.20/19 3.1s} 43. Qxd7 {+10.14/18 3.1s}
Rxd7 {-9.50/17 3.0s} 44. Nxd7 {+10.04/16 3.0s} B@g4 {-7.04/20 2.9s}
45. N@f6+ {+10.78/22 2.8s} gxf6 {-9.89/1 0.004s} 46. Nxf6+ {+11.10/20 2.6s}
Kg7 {-10.17/1 0.004s} 47. B@f8+ {+14.61/19 2.1s} Rhxf8 {-12.99/20 2.2s}
48. exf8=Q+ {+15.25/18 2.3s} Rxf8 {-13.72/18 2.1s} 49. R@h7+ {+14.87/22 1.9s}
Kg6 {-14.61/1 0.003s} 50. R@g7+ {+17.39/20 1.9s} Kf5 {-17.85/1 0.003s}
51. N@g3+ {+18.39/20 1.1s} Kf4 {-17.85/1 0.002s} 52. B@e3+ {+19.66/19 1.2s}
Nxe3+ {-17.91/1 0.003s} 53. fxe3# {+M1/17 0.65s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "42"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {+0.63/17 2.4s} Nf6 {-0.76/23 2.5s}
3. d4 {+1.14/20 2.6s} d5 {-0.97/24 2.6s} 4. e5 {+0.99/22 2.5s}
Ne4 {-0.94/22 2.5s} 5. Be3 {+1.03/22 2.7s} Bf5 {-0.90/23 2.7s}
6. Bd3 {+0.92/21 2.7s} e6 {-0.95/20 2.7s} 7. Nge2 {+0.83/22 2.8s}
Nxc3 {-0.53/22 2.8s} 8. bxc3 {+0.37/19 2.6s} Bxd3 {-0.36/19 2.6s}
9. cxd3 {+0.30/21 2.8s} N@h4 {0.00/20 2.7s} 10. O-O {-0.03/18 2.7s}
Nxg2 {+0.12/19 2.7s} 11. Kxg2 {+0.33/23 2.8s} P@e4 {-0.08/22 2.8s}
12. f3 {+0.60/20 2.7s} exf3+ {-0.61/21 2.8s} 13. Rxf3 {+0.45/21 2.8s}
P@e4 {-0.33/22 2.9s} 14. Rg3 {+0.67/21 2.7s} exd3 {-0.84/20 2.7s}
15. Nf4 {+1.41/20 2.8s} B@e2 {-0.89/20 2.8s} 16. Nxe2 {+0.91/19 2.8s}
dxe2 {-0.83/19 2.8s} 17. Qxe2 {+0.98/20 2.9s} N@e4 {-0.68/21 2.8s}
18. N@h5 {+1.28/18 2.9s} Nxg3 {-1.39/19 2.9s} 19. hxg3 {+1.21/19 2.9s}
P@e4 {-1.06/19 2.9s} 20. Rf1 {+1.99/19 2.9s} Nxe5 {-1.79/19 2.9s}
21. dxe5 {+1.43/22 3.0s} P@f3+ {-1.23/24 3.1s} 22. Rxf3 {+1.54/19 2.9s}
exf3+ {-1.57/18 2.9s} 23. Qxf3 {+1.41/21 3.1s} R@f5 {-1.23/20 3.0s}
24. P@f4 {+1.01/19 2.8s} R@g6 {-0.22/18 2.9s} 25. B@h3 {+0.68/17 2.9s}
Be7 {-0.91/25 3.0s} 26. Bxf5 {+2.03/25 2.9s} exf5 {-1.79/24 2.9s}
27. e6 {+2.52/23 2.9s} O-O {-2.59/27 2.7s} 28. exf7+ {+3.52/27 2.6s}
Rxf7 {-2.62/25 2.6s} 29. N@e5 {+3.01/23 2.4s} Qd6 {-1.25/21 2.9s}
30. R@h8+ {+3.11/19 3.0s} Kxh8 {-2.35/1 0.003s} 31. Nxf7+ {+4.14/21 3.0s}
Kg8 {-2.34/1 0.003s} 32. N@e5 {+5.46/15 2.9s} Qxe5 {-4.02/16 2.9s}
33. Nxe5 {+4.43/17 2.9s} N@h4+ {-4.04/16 2.9s} 34. Kf2 {+4.21/16 2.9s}
R@h2+ {-4.44/19 2.8s} 35. P@g2 {+6.36/15 2.4s} B@e6 {-5.48/15 2.6s}
36. P@f7+ {+11.63/13 1.9s} Bxf7 {-12.61/13 1.7s} 37. R@h8+ {+20.01/13 1.1s}
Kxh8 {-5.78/1 0.014s} 38. Nxf7+ {+14.19/11 1.1s} Kg8 {-4.53/1 0.014s}
39. Q@h8+ {+21.91/9 0.74s} Kxf7 {-4.47/1 0.015s} 40. N@e5+ {+20.72/7 0.83s}
Ke6 {-3.26/1 0.013s} 41. B@f7+ {+37.94/5 0.53s} Kd6 {-16.44/1 0.014s}
42. Qxd5# {+M1/3 0.46s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "42"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "85"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. Bc4 {+1.50/19 2.4s} Bg7 {-1.49/13 2.3s} 5. d3 {+1.64/13 2.4s}
h6 {-1.22/14 2.4s} 6. h4 {+1.74/15 2.4s} Nf6 {-1.37/21 2.5s}
7. Nd5 {+1.67/18 2.6s} d6 {-1.13/21 2.6s} 8. Nxf6+ {+1.20/19 2.6s}
Qxf6 {-0.49/21 2.7s} 9. N@d5 {+0.43/21 2.7s} Qd8 {-0.56/24 2.7s}
10. h5 {+0.24/18 2.6s} gxh5 {+0.40/22 2.7s} 11. Rxh5 {-0.04/23 2.8s}
Bg4 {+0.20/27 2.9s} 12. Rh1 {-0.87/20 2.7s} N@d4 {+1.27/17 2.6s}
13. P@e7 {+0.47/24 2.7s} Nxe7 {-0.55/23 2.8s} 14. Nxd4 {+1.35/22 2.7s}
Bxd1 {-1.00/20 2.7s} 15. N@f6+ {+1.87/25 2.9s} Bxf6 {-1.23/24 2.9s}
16. Nxf6+ {+1.28/23 2.7s} Kf8 {-0.55/1 0.014s} 17. Rxh6 {+1.33/26 2.9s}
Q@g1+ {-1.36/21 2.7s} 18. B@f1 {+1.39/22 2.7s} N@g6 {-0.62/23 2.9s}
19. Rxh8+ {+0.67/22 2.8s} Nxh8 {-0.79/21 2.7s} 20. Bh6+ {+0.86/20 2.8s}
P@g7 {-1.08/19 2.6s} 21. Nh7+ {+1.33/20 2.6s} Kg8 {-0.87/21 2.6s}
22. Nf6+ {+1.26/20 2.6s} Kf8 {-1.08/20 2.5s} 23. R@h7 {+3.91/21 2.5s}
Qxf1+ {-2.57/27 2.7s} 24. Kxf1 {+1.65/29 2.4s} R@h1+ {-1.60/26 2.5s}
25. Q@g1 {-0.92/1 0.015s} Rxg1+ {-0.77/28 1.6s} 26. Kxg1 {+3.56/1 0.014s}
Q@e1+ {-0.77/24 2.0s} 27. R@f1 {+0.97/23 1.9s} Qxf1+ {-0.52/24 1.2s}
28. Kxf1 {+0.53/23 1.2s} R@h1+ {-0.46/20 1.6s} 29. Q@g1 {0.00/1 0.008s}
Rxg1+ {-0.16/19 0.94s} 30. Kxg1 {0.00/1 0.008s} Q@e1+ {0.00/16 1.1s}
31. R@f1 {+0.18/16 0.98s} P@h2+ {0.00/8 0.50s} 32. Kxh2 {+13.62/16 1.7s}
B@f4+ {-12.34/15 1.8s} 33. P@g3 {+17.41/14 1.7s} Bxg3+ {-16.42/16 1.4s}
34. fxg3 {+18.97/15 1.6s} Qxg3+ {-15.18/14 1.6s} 35. Kxg3 {+16.02/17 2.3s}
Nf5+ {-13.60/16 2.1s} 36. Nxf5 {+18.38/17 2.5s} P@f4+ {-19.73/16 2.2s}
37. Kh2 {+19.97/15 2.4s} Qxf6 {-20.19/16 1.7s} 38. Rxh8+ {+21.27/14 1.5s}
N@g8 {-19.34/1 0.015s} 39. N@h7+ {+29.61/13 1.8s} Ke8 {-21.37/1 0.016s}
40. Nxf6+ {+35.81/13 0.96s} gxf6 {-35.22/10 0.74s} 41. Rxg8+ {+35.24/10 0.94s}
Kd7 {-35.20/10 0.86s} 42. B@b5+ {+47.51/9 0.64s} c6 {-50.16/2 0.50s}
43. Q@e7# {+M1/1 0.43s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "43"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "79"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {+3.04/19 2.4s} exd4 {-2.64/18 2.6s} 5. Nxd4 {+2.71/22 2.7s}
Bg7 {-2.58/22 2.6s} 6. Nxc6 {+2.24/19 2.6s} bxc6 {-2.09/17 2.6s}
7. Bc4 {+2.10/17 2.6s} N@e5 {-1.83/20 2.6s} 8. Be2 {+2.13/16 2.6s}
d6 {-1.80/18 2.6s} 9. P@d4 {+2.29/20 2.7s} P@b4 {-1.22/23 2.7s}
10. dxe5 {+1.00/21 2.7s} bxc3 {-0.75/21 2.8s} 11. bxc3 {+0.57/21 2.8s}
Bxe5 {-0.68/21 2.8s} 12. P@d4 {+0.66/19 2.7s} Bg7 {-0.94/18 2.7s}
13. O-O {+1.14/20 2.8s} Nf6 {-0.92/19 2.7s} 14. e5 {+1.23/18 2.7s}
Ne4 {-1.17/18 2.7s} 15. exd6 {+1.55/20 2.8s} cxd6 {-1.86/18 2.8s}
16. P@h6 {+2.01/18 2.7s} Bf6 {-2.06/18 2.7s} 17. N@g4 {+3.39/19 2.8s}
Bxg4 {-3.39/18 2.7s} 18. Bxg4 {+3.21/18 2.8s} P@f5 {-2.79/18 2.8s}
19. N@g7+ {+2.94/20 2.8s} Ke7 {-1.99/20 2.9s} 20. Re1 {+2.63/21 2.9s}
P@d5 {-2.40/20 2.9s} 21. Bxf5 {+2.66/20 2.9s} gxf5 {-2.17/19 2.9s}
22. Nxf5+ {+2.15/17 2.8s} Kd7 {-2.13/15 2.8s} 23. Nxd6 {+3.01/24 2.9s}
Rg8 {-2.66/24 2.9s} 24. B@h3+ {+4.73/18 2.9s} B@e6 {-4.39/19 2.9s}
25. Nxe4 {+4.49/22 2.9s} dxe4 {-4.04/20 2.8s} 26. N@c5+ {+4.35/22 2.9s}
Ke8 {-4.27/22 2.9s} 27. Nxe6 {+5.60/21 2.9s} fxe6 {-5.48/20 2.9s}
28. B@h5+ {+8.10/19 2.8s} N@f7 {-7.05/21 2.9s} 29. P@g7 {+10.99/21 2.9s}
N@g6 {-10.49/18 2.8s} 30. Bxe6 {+11.31/15 2.8s} Qe7 {-10.74/13 2.8s}
31. Bxf7+ {+13.05/17 2.9s} Kxf7 {-11.55/17 2.9s} 32. P@f5 {+12.32/17 2.9s}
N@h4 {-12.39/17 2.9s} 33. P@e6+ {+14.37/18 2.9s} Ke8 {-14.06/17 2.7s}
34. P@f7+ {+15.39/15 2.8s} Kd8 {-15.31/15 2.8s} 35. fxg8=Q+ {+15.98/16 2.7s}
B@e8 {-14.28/16 2.5s} 36. R@d7+ {+17.55/15 2.8s} Qxd7 {-17.47/15 2.6s}
37. exd7 {+18.27/14 2.6s} Kxd7 {-19.43/14 2.6s} 38. N@c5+ {+31.38/12 1.9s}
Kc7 {-31.19/10 1.1s} 39. Q@b7+ {+40.83/9 1.0s} Kd6 {-39.74/8 0.66s}
40. Qe6# {+M1/7 0.61s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "43"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "165"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. N@g4 {+5.75/17 2.5s} Bg7 {-5.02/20 2.6s} 8. P@h6 {+4.82/19 2.7s}
Nxh6 {-4.72/23 2.7s} 9. Nxh6 {+5.42/20 2.7s} N@d6 {-3.58/19 2.5s}
10. Nd5 {+4.09/15 2.5s} P@e6 {-3.51/21 2.6s} 11. Nxf7 {+4.41/22 2.8s}
Nxf7 {-3.61/21 2.8s} 12. P@e7 {+3.56/20 2.8s} Qxe7 {-3.16/23 2.8s}
13. Nxe7 {+3.33/22 2.9s} Kxe7 {-3.15/21 2.7s} 14. N@g5 {+3.35/20 2.7s}
Nxg5 {-3.33/23 2.8s} 15. Bxg5+ {+3.35/22 2.8s} P@f6 {-3.41/20 2.7s}
16. Bh4 {+4.61/20 2.7s} P@g5 {-3.47/20 2.7s} 17. Bg3 {+4.50/19 2.8s}
N@f4 {-3.69/18 2.7s} 18. Bxf4 {+3.13/17 2.7s} gxf4 {-3.29/24 2.8s}
19. N@b5 {+4.60/23 2.8s} N@e8 {-3.64/22 2.7s} 20. Nxc7 {+2.46/21 2.8s}
B@a5+ {-1.64/21 2.9s} 21. c3 {+1.42/20 2.8s} Bxc7 {-1.43/18 2.8s}
22. N@b5 {+1.57/17 2.8s} Bd8 {-2.03/21 3.0s} 23. P@c7 {+3.17/20 2.9s}
Nxc7 {-3.06/19 2.9s} 24. Q@d6+ {+3.94/19 2.9s} Kf7 {-3.75/21 2.9s}
25. Nxc7 {+3.86/21 2.9s} N@e5 {-3.05/17 2.8s} 26. Nxa8 {+3.75/18 2.8s}
N@e8 {-3.17/19 2.7s} 27. Qb8 {+3.83/19 2.9s} P@e3 {-3.16/21 2.9s}
28. fxe3 {+3.22/19 2.9s} fxe3 {-3.19/18 3.0s} 29. Be2 {+5.00/17 3.0s}
P@d2+ {-4.94/17 2.9s} 30. Kf1 {+4.68/17 3.0s} Rf8 {-4.37/16 2.9s}
31. P@f4 {+5.11/20 2.9s} Kg8 {-2.86/21 3.1s} 32. Qxc8 {+2.57/21 3.1s}
Nd6 {-1.87/19 3.2s} 33. Qc5 {+2.15/18 3.2s} Be7 {-2.16/21 3.1s}
34. Qxe3 {+2.35/20 3.2s} Nec4 {-1.76/17 3.1s} 35. Qxa7 {+3.97/18 3.2s}
Nxb2 {-3.65/19 3.1s} 36. Qxd2 {+3.48/20 3.2s} Nbc4 {-3.17/19 3.1s}
37. Qc2 {+4.23/18 3.1s} P@e5 {-3.80/15 3.1s} 38. B@c1 {+5.05/17 3.1s}
exf4 {-5.03/19 3.2s} 39. Bxf4 {+5.58/18 3.1s} P@g5 {-4.39/17 3.1s}
40. Bxd6 {+6.18/20 3.2s} Nxd6 {-5.23/14 3.0s} 41. P@f2 {+7.11/14 3.1s}
B@a6 {-4.64/19 3.1s} 42. P@d3 {+7.25/18 3.2s} f5 {-6.41/16 3.2s}
43. e5 {+7.40/20 3.3s} Bxe5 {-6.58/19 3.2s} 44. N@h6+ {+8.70/18 3.2s}
Kg7 {-8.60/19 3.1s} 45. N@g4 {+8.31/18 3.2s} fxg4 {-8.40/20 3.1s}
46. Nxg4 {+8.76/25 3.2s} Nf5 {-6.23/22 3.1s} 47. P@h6+ {+7.84/22 3.2s}
Nxh6 {-7.26/17 3.2s} 48. Nxe5 {+8.40/16 3.2s} P@h3 {-5.94/19 3.3s}
49. B@f3 {+5.48/18 3.2s} g4 {-3.37/18 3.2s} 50. Nxg4 {+4.54/23 3.3s}
Nxg4 {-4.62/22 3.3s} 51. Qd4+ {+7.83/19 3.2s} N@e5 {-6.40/20 3.2s}
52. Bxg4 {+8.02/18 3.3s} hxg2+ {-7.69/17 3.3s} 53. Kxg2 {+7.74/16 3.3s}
N@h4+ {-7.38/15 3.2s} 54. Kg1 {+8.58/16 3.3s} Bf6 {-7.75/15 3.2s}
55. P@g2 {+9.86/15 3.2s} P@f3 {-7.82/15 3.2s} 56. Bexf3 {+9.68/19 3.3s}
Nexf3+ {-9.69/18 3.3s} 57. Bxf3 {+11.60/17 3.4s} Nxf3+ {-11.27/16 3.3s}
58. gxf3 {+10.71/18 3.3s} Bxd4 {-10.82/16 3.2s} 59. cxd4 {+10.25/15 3.3s}
B@f4 {-7.50/16 3.2s} 60. P@g2 {+8.62/16 3.3s} P@d2 {-8.04/15 3.3s}
61. B@e5+ {+10.64/14 3.2s} B@f6 {-10.43/15 3.2s} 62. Bxf4 {+9.83/18 3.3s}
Q@e1+ {-9.22/19 3.3s} 63. R@f1 {+9.45/18 3.3s} Qxa1 {-9.12/19 3.3s}
64. Rxa1 {+9.74/23 3.2s} R@e1+ {-9.63/22 3.2s} 65. Q@f1 {+10.36/18 3.2s}
Rxa1 {-9.08/23 3.3s} 66. Qxa1 {+9.60/23 3.4s} R@e1+ {-9.35/24 3.4s}
67. R@f1 {+9.61/21 3.4s} Rxa1 {-9.49/20 3.3s} 68. Rxa1 {+10.30/24 3.4s}
Q@e1+ {-9.09/23 3.4s} 69. R@f1 {+9.35/17 3.3s} Qxa1 {-8.85/19 3.3s}
70. Rxa1 {+9.27/24 3.3s} R@e1+ {-9.08/19 3.4s} 71. Q@f1 {+9.52/18 3.3s}
Rxa1 {-8.44/22 3.3s} 72. B@h6+ {+9.32/23 3.4s} Kg8 {-8.25/27 3.5s}
73. Qxa1 {+8.74/26 3.5s} R@e1+ {-8.31/25 3.5s} 74. R@f1 {+9.18/27 3.6s}
Rxa1 {-8.94/27 3.6s} 75. Rxa1 {+9.31/23 3.5s} Q@e1+ {-8.67/23 3.4s}
76. R@f1 {+9.21/28 3.4s} Qxa1 {-8.36/27 3.3s} 77. Rxa1 {+8.76/25 3.4s}
R@e1+ {-8.27/24 3.4s} 78. N@f1 {+10.62/25 2.8s} Rxf1+ {-8.67/16 2.7s}
79. Kxf1 {+11.75/18 3.5s} N@c1 {-9.31/17 3.4s} 80. N@e7+ {+16.81/17 2.9s}
Kf7 {-16.73/16 2.0s} 81. N@d6+ {+28.62/14 2.1s} Kxe7 {-27.40/1 0.003s}
82. Bxf8+ {+27.13/14 1.3s} Kxf8 {-26.76/11 1.0s}
83. Q@f7# {+M1/10 0.87s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "44"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "61"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} Nc6 {book} 2. Nc3 {book} e5 {book} 3. Nf3 {book} g6 {book}
4. d4 {book} Bg7 {book} 5. dxe5 {book} Nxe5 {book} 6. Nxe5 {book} Bxe5 {book}
7. Bc4 {+3.91/17 2.5s} d6 {-2.55/16 2.5s} 8. N@g5 {+3.81/17 2.6s}
P@e6 {-3.95/22 2.6s} 9. P@f5 {+5.09/16 2.6s} gxf5 {-4.45/19 2.6s}
10. exf5 {+3.87/23 2.8s} d5 {-3.21/24 2.8s} 11. fxe6 {+2.95/21 2.7s}
Bxe6 {-3.10/22 2.7s} 12. Nxe6 {+3.69/26 2.8s} fxe6 {-3.28/26 2.8s}
13. Nxd5 {+3.62/19 2.6s} exd5 {-4.66/23 2.7s} 14. P@f7+ {+6.34/19 2.7s}
Kf8 {-4.63/22 2.7s} 15. fxg8=Q+ {+5.58/22 2.8s} Rxg8 {-5.08/23 2.9s}
16. Bh6+ {+7.48/23 2.9s} P@g7 {-8.36/27 2.8s} 17. N@e6+ {+8.83/26 2.8s}
Ke7 {-8.92/22 2.7s} 18. Nxd8 {+10.29/22 2.6s} Raxd8 {-9.78/23 2.6s}
19. Bxd5 {+8.45/22 2.6s} P@e6 {-9.77/18 2.5s} 20. B@b4+ {+12.95/17 2.3s}
Bd6 {-7.64/18 2.5s} 21. Bxd6+ {+10.70/21 2.8s} Rxd6 {-10.70/20 2.8s}
22. P@e5 {+10.67/18 2.8s} Rxd5 {-9.77/18 2.8s} 23. P@f6+ {+10.58/18 2.8s}
gxf6 {-9.75/18 2.7s} 24. exf6+ {+10.40/20 2.9s} Kxf6 {-10.64/18 2.7s}
25. P@g5+ {+11.72/17 2.8s} Ke7 {-11.94/16 2.7s} 26. B@f6+ {+13.49/17 2.2s}
Kd7 {-13.66/17 2.0s} 27. Qxd5+ {+14.12/16 2.0s} exd5 {-14.05/14 1.7s}
28. Q@e7+ {+24.18/14 1.2s} Kc6 {-24.25/10 0.74s} 29. R@c5+ {+24.40/9 0.83s}
Kb6 {-9.47/1 0.015s} 30. Qxc7+ {+39.99/4 0.52s} Ka6 {-16.17/1 0.014s}
31. Ra5# {+M1/2 0.43s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "44"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "74"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. Bb5+ {+1.49/17 2.4s} c6 {-1.14/16 2.4s}
6. Be2 {+1.66/18 2.4s} O-O {-1.59/19 2.4s} 7. O-O {+1.67/18 2.5s}
h6 {-0.95/19 2.4s} 8. h3 {+1.26/19 2.5s} Nbd7 {-1.24/17 2.4s}
9. Be3 {+1.88/17 2.5s} e5 {-1.80/14 2.5s} 10. Qd2 {+1.41/21 2.7s}
exd4 {-0.99/18 2.7s} 11. Nxd4 {+0.78/18 2.7s} P@g5 {-0.31/17 2.6s}
12. P@e6 {+0.68/20 2.8s} Ne5 {-0.25/20 2.7s} 13. exf7+ {+0.31/19 2.7s}
Rxf7 {-0.18/18 2.6s} 14. P@f5 {+0.43/20 2.8s} P@f4 {-0.15/19 2.7s}
15. fxg6 {+0.19/20 2.7s} Nxg6 {-0.11/20 2.8s} 16. P@f5 {+0.18/23 2.9s}
fxe3 {-0.31/26 2.9s} 17. fxg6 {+0.85/26 2.9s} exd2 {-0.92/25 3.0s}
18. gxf7+ {+1.11/27 3.0s} Kxf7 {-1.22/25 2.9s} 19. Bc4+ {+1.59/24 2.9s}
P@e6 {-0.95/21 2.9s} 20. Nxe6 {+1.89/26 3.0s} Bxe6 {-1.90/25 3.0s}
21. Bxe6+ {+1.12/23 2.9s} Kxe6 {-1.26/21 2.8s} 22. B@f5+ {+1.99/22 2.9s}
Ke7 {-1.61/26 2.8s} 23. N@g6+ {+1.76/24 2.8s} Kf7 {-1.42/22 2.8s}
24. R@e7+ {+1.72/27 3.0s} Qxe7 {-1.50/25 2.8s} 25. Nxe7 {+1.81/22 2.8s}
P@d7 {-0.30/22 2.7s} 26. Bxd7 {+1.77/24 2.8s} N@f4 {+0.34/20 2.7s}
27. Nf5 {-1.38/25 2.7s} Nxh3+ {+7.24/28 2.1s} 28. gxh3 {-7.93/25 1.8s}
R@g2+ {+6.15/26 2.3s} 29. Kxg2 {-6.13/24 2.2s} P@f3+ {+9.73/21 1.5s}
30. Kxf3 {-9.79/20 1.5s} Q@f4+ {+8.32/21 2.0s} 31. Ke2 {-7.13/21 1.9s}
B@f3+ {+11.90/17 1.4s} 32. Kd3 {-8.29/1 0.003s} B@e2+ {+14.12/16 1.8s}
33. Nxe2 {-15.02/14 1.3s} Qxe4+ {+17.37/14 1.3s} 34. Kxd2 {-14.47/12 1.6s}
Qxe2+ {+16.21/11 1.4s} 35. Kc3 {-18.80/10 1.2s} Nd5+ {+26.13/9 0.87s}
36. Kb3 {-8.30/1 0.015s} N@c5+ {+26.41/7 0.76s} 37. Ka3 {-12.69/1 0.015s}
P@b4# {+M1/5 0.47s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "45"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "119"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} d6 {book} 2. Nc3 {book} Nf6 {book} 3. d4 {book} g6 {book}
4. Nf3 {book} Bg7 {book} 5. Bb5+ {+1.48/17 2.4s} c6 {-1.16/16 2.4s}
6. Be2 {+1.59/18 2.5s} O-O {-1.61/19 2.4s} 7. O-O {+1.67/18 2.5s}
h6 {-0.94/19 2.4s} 8. h3 {+1.30/18 2.5s} Nbd7 {-1.22/17 2.5s}
9. Be3 {+1.86/17 2.5s} c5 {-0.33/18 2.5s} 10. Qd2 {+0.69/24 2.7s}
cxd4 {-0.52/23 2.8s} 11. Nxd4 {+0.72/24 2.8s} P@g5 {-0.56/17 2.6s}
12. P@e6 {+0.60/21 2.6s} Ne5 {-0.31/20 2.8s} 13. exf7+ {+0.27/20 2.8s}
Rxf7 {-0.22/18 2.6s} 14. P@f5 {+0.52/17 2.6s} P@h7 {-0.29/21 2.7s}
15. fxg6 {+0.12/17 2.6s} hxg6 {-0.03/17 2.3s} 16. P@f5 {+0.37/17 2.2s}
P@h7 {-0.12/19 2.1s} 17. Rad1 {+0.03/18 2.0s} Rf8 {+0.13/20 2.8s}
18. Kh1 {+0.35/20 2.7s} Kh8 {+0.70/23 2.7s} 19. fxg6 {-0.47/22 2.7s}
hxg6 {+0.77/16 2.7s} 20. P@f5 {-0.50/16 2.7s} P@b4 {+1.20/19 2.8s}
21. Nf3 {+0.25/21 3.0s} Nxf3 {+1.35/21 3.0s} 22. Bxf3 {-1.48/23 3.1s}
bxc3 {+1.51/23 3.1s} 23. bxc3 {-1.87/20 2.9s} N@e5 {+2.17/20 3.0s}
24. P@e2 {-1.69/22 3.0s} gxf5 {+1.91/20 3.0s} 25. exf5 {-1.94/18 3.0s}
Bxf5 {+1.95/17 3.0s} 26. P@g4 {-1.94/17 2.9s} Bg6 {+1.98/17 3.0s}
27. N@e6 {-2.15/16 2.9s} P@e4 {+2.43/15 3.0s} 28. Nxg7 {-0.70/21 3.0s}
Kxg7 {+0.75/20 3.0s} 29. B@f5 {-0.62/17 3.0s} exf3 {+0.33/19 3.0s}
30. exf3 {-0.44/18 3.0s} Nxf3 {+0.92/20 3.1s} 31. Bxg6 {+0.55/21 3.1s}
Kxg6 {-0.13/17 3.0s} 32. Qd3+ {+1.20/16 3.0s} Kg7 {-0.53/17 3.0s}
33. Bd4 {+0.97/17 2.9s} B@g6 {-0.08/17 3.0s} 34. P@f5 {+0.94/17 3.0s}
Nxd4 {-0.19/17 3.0s} 35. Qxd4 {0.00/16 3.0s} B@c6 {+0.91/20 3.0s}
36. N@e6+ {-0.89/24 3.0s} Kg8 {+0.14/23 3.0s} 37. B@d5 {-0.24/19 3.0s}
Bxd5 {-1.02/21 3.0s} 38. Qxd5 {+1.90/23 2.9s} Nxd5 {-2.14/21 2.9s}
39. fxg6 {+2.25/21 2.8s} B@e5 {-1.66/22 2.8s} 40. B@f7+ {+2.95/22 3.0s}
Kh8 {-3.01/21 2.9s} 41. B@g3 {+3.06/19 2.8s} P@f4 {-2.73/15 2.9s}
42. Nxf8 {+3.88/23 3.0s} Q@g7 {-2.01/23 3.0s} 43. R@h7+ {+2.47/22 3.2s}
Qxh7 {-2.48/1 0.014s} 44. gxh7 {+2.11/23 3.3s} Qxf8 {-2.02/20 3.2s}
45. Q@g8+ {+2.15/19 3.3s} Qxg8 {-2.08/1 0.004s} 46. hxg8=Q+ {+1.76/21 3.3s}
Rxg8 {-2.00/1 0.004s} 47. Bxg8 {+2.33/16 3.1s} Kxg8 {-1.30/18 3.1s}
48. R@e8+ {+3.04/18 3.1s} B@f8 {-2.79/18 3.0s} 49. Rxf8+ {+2.89/17 3.0s}
Kxf8 {-3.10/17 2.9s} 50. B@e6 {+4.00/17 3.0s} P@f7 {-4.19/18 2.9s}
51. Rxd5 {+6.26/17 2.7s} fxe6 {-6.57/18 2.7s} 52. N@d7+ {+9.08/17 2.7s}
Ke8 {-10.63/14 2.6s} 53. Nxe5 {+10.04/16 2.6s} B@d7 {-6.37/16 2.6s}
54. Q@g8+ {+13.10/17 3.0s} B@f8 {-12.88/17 2.7s} 55. B@f7+ {+14.95/17 2.8s}
Kd8 {-12.69/1 0.014s} 56. Qxf8+ {+15.70/18 2.4s} N@e8 {-13.42/16 2.6s}
57. Bxe8 {+10.00/17 2.9s} R@f6 {-7.97/18 2.8s} 58. N@f7+ {+12.03/18 2.7s}
Kc7 {-12.03/18 2.5s} 59. Bxd7 {+15.90/15 2.7s} fxg3 {-16.47/11 2.0s}
60. Qd8# {+M1/9 0.85s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "45"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "100"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.84/20 2.5s} Be7 {-0.17/20 2.5s} 8. c3 {+0.30/19 2.5s}
d5 {+0.33/19 2.6s} 9. exd5 {-0.11/22 2.8s} Nxd5 {0.00/24 2.9s}
10. Bxd5 {+0.50/20 2.8s} Qxd5 {-0.18/22 2.8s} 11. Bxe7 {+0.30/21 2.9s}
Nxe7 {-0.29/19 2.8s} 12. B@e4 {+0.35/19 2.7s} Qd6 {-0.26/18 2.7s}
13. N@c4 {+0.59/18 2.7s} Qf6 {-0.48/22 2.7s} 14. Nfxe5 {+0.80/21 2.8s}
P@d5 {-0.86/20 2.7s} 15. Nbd2 {+1.20/20 2.8s} dxc4 {-0.80/16 2.8s}
16. Ndxc4 {+1.00/16 2.8s} N@f4 {-0.29/16 2.7s} 17. P@g3 {+0.83/22 2.9s}
Nxg2 {-0.46/22 2.9s} 18. Bxg2 {+0.51/21 2.9s} P@h3 {-0.35/20 2.8s}
19. N@e4 {+0.44/26 3.0s} hxg2 {+0.23/25 3.0s} 20. Nxf6+ {-0.19/21 2.9s}
gxf6 {+0.26/20 2.9s} 21. P@g7 {-0.16/20 2.9s} Kxg7 {+0.44/19 3.0s}
22. Kxg2 {-0.32/18 2.9s} B@h3+ {+0.42/17 2.9s} 23. Kg1 {-0.05/21 2.9s}
B@g6 {+0.56/22 3.0s} 24. Re1 {-0.13/18 2.9s} B@d5 {+0.18/16 2.8s}
25. P@f4 {+1.01/16 2.8s} Bcg4 {+1.44/18 2.8s} 26. P@g5 {+1.10/19 2.7s}
Rg8 {+1.56/18 2.8s} 27. gxf6+ {-1.51/20 2.9s} Kh7 {+1.63/21 3.0s}
28. P@e2 {-1.14/24 3.0s} Nf5 {+1.24/23 3.0s} 29. Nxg6 {-0.44/23 3.1s}
Rxg6 {+1.11/27 3.1s} 30. B@e4 {-1.33/29 3.1s} Bxe4 {+0.86/21 3.0s}
31. dxe4 {-0.73/20 3.1s} Bxe2 {+1.93/26 3.0s} 32. Qxe2 {-1.41/24 3.1s}
N@d4 {+1.21/21 3.0s} 33. cxd4 {-2.06/23 3.0s} Nxd4 {+2.19/22 2.8s}
34. N@g5+ {-1.46/22 2.9s} Rxg5 {+1.95/20 2.8s} 35. B@f5+ {-2.23/19 2.9s}
Bxf5 {+5.16/24 3.0s} 36. B@g2 {-4.48/23 3.1s} N@h3+ {+5.64/22 3.1s}
37. Kh1 {-3.71/21 3.1s} Nxe2 {+4.23/21 3.1s} 38. Rxe2 {-3.70/19 3.1s}
P@f3 {+6.06/21 3.1s} 39. Bxf3 {-6.10/20 3.1s} B@g4 {+6.04/21 3.2s}
40. Bxg4 {-7.61/18 3.0s} P@g2+ {+8.19/16 2.9s} 41. Kxg2 {-7.62/1 0.003s}
Bxg4 {+9.15/18 2.7s} 42. B@f5+ {-7.84/18 2.8s} Bxf5 {+10.05/20 2.8s}
43. fxg5 {-9.22/19 2.8s} N@f4+ {+12.85/22 2.2s} 44. gxf4 {-11.77/21 1.9s}
Nxf4+ {+11.96/20 2.3s} 45. Kf3 {-12.49/19 2.1s} Q@g4+ {+18.48/17 1.8s}
46. Ke3 {-18.07/1 0.003s} Qxe2+ {+18.64/15 1.8s} 47. Kd4 {-15.87/14 1.9s}
Qxe4+ {+16.84/11 1.9s} 48. Kc3 {-17.14/10 1.8s} R@c2+ {+27.41/11 1.6s}
49. Kb4 {-29.39/14 0.93s} Qxc4+ {+32.47/13 0.84s} 50. Ka3 {-29.70/9 0.71s}
N@b5# {+M1/11 0.70s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "46"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "73"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {+0.81/20 2.5s} Be7 {-0.19/20 2.4s} 8. c3 {+0.14/19 2.5s}
d6 {-0.28/19 2.5s} 9. Nbd2 {+0.28/17 2.5s} Na5 {-0.08/16 2.5s}
10. Bb5 {+0.23/22 2.5s} c6 {-0.40/21 2.5s} 11. Ba4 {+0.35/20 2.6s}
b5 {-0.42/19 2.5s} 12. Bc2 {+0.08/20 2.6s} Nb7 {-0.31/18 2.5s}
13. Re1 {+0.49/17 2.6s} Nc5 {-0.95/17 2.6s} 14. d4 {+1.98/19 2.8s}
Na4 {-0.06/19 2.8s} 15. Bxa4 {+0.30/25 2.8s} bxa4 {-0.43/27 3.0s}
16. dxe5 {+0.54/26 3.1s} dxe5 {-0.45/24 2.9s} 17. Nxe5 {+0.45/21 2.8s}
B@h5 {0.00/23 3.0s} 18. P@f3 {+0.29/22 3.0s} P@h3 {+0.11/20 2.9s}
19. gxh3 {+0.23/19 2.9s} Bxh3 {+0.09/22 3.0s} 20. Nxc6 {0.00/21 2.9s}
Qd6 {-0.10/18 2.8s} 21. Nxe7+ {+0.66/21 3.0s} Qxe7 {-1.03/23 3.0s}
22. N@f4 {+1.25/22 3.0s} Bxf3 {-0.96/21 2.9s} 23. Nxf3 {+1.97/23 3.1s}
P@g4 {-2.08/21 3.1s} 24. Bxf6 {+2.70/25 3.1s} Qxf6 {-2.39/20 3.1s}
25. Nh5 {+4.42/19 2.8s} B@e7 {-1.92/24 2.7s} 26. Nxf6+ {+3.47/19 3.1s}
Bxf6 {-3.66/19 2.9s} 27. B@f5 {+4.34/17 3.0s} P@g6 {-4.46/17 2.9s}
28. P@e6 {+5.64/20 3.0s} gxf3 {-5.54/21 2.9s} 29. exf7+ {+5.80/20 3.0s}
Rxf7 {-5.65/18 2.9s} 30. Bxg6 {+6.79/21 3.0s} P@h7 {-5.85/21 2.9s}
31. Bxf7+ {+5.94/20 3.0s} Kh8 {-5.53/19 2.9s} 32. N@g6+ {+10.81/20 2.5s}
hxg6 {-6.54/1 0.003s} 33. R@h7+ {+14.76/17 2.4s} Kxh7 {-9.25/1 0.002s}
34. Bxg6+ {+17.42/19 1.7s} Kxg6 {-16.33/16 1.7s} 35. P@f5+ {+17.66/15 1.9s}
Kf7 {-19.18/17 1.6s} 36. B@e6+ {+38.50/10 0.86s} Ke7 {-44.39/4 0.47s}
37. Q@f7# {+M1/3 0.54s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "46"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "119"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {-1.74/20 2.4s} 9. Nbd2 {+1.43/18 2.5s}
Na5 {-0.80/19 2.6s} 10. Bb5 {+0.83/23 2.7s} c6 {-0.81/21 2.6s}
11. Ba4 {+0.81/21 2.6s} b5 {-0.53/21 2.8s} 12. Bc2 {+0.48/20 2.7s}
Nb7 {-0.94/18 2.5s} 13. h3 {+1.22/19 2.5s} Bh5 {-1.21/22 2.6s}
14. Kh1 {+1.59/22 2.6s} a5 {-1.51/17 2.6s} 15. Qe1 {+2.05/18 2.6s}
Re8 {-1.20/14 2.6s} 16. a4 {+1.66/14 2.5s} b4 {-1.53/18 2.6s}
17. Bb3 {+2.20/18 2.7s} bxc3 {-2.28/17 2.7s} 18. bxc3 {+2.06/19 2.8s}
P@g5 {-1.90/18 2.8s} 19. Bg3 {+2.02/16 2.7s} Bb6 {-1.31/17 2.6s}
20. P@g4 {+2.02/17 2.8s} Nxg4 {-1.62/19 2.8s} 21. hxg4 {+1.79/17 2.8s}
Bxg4 {-1.83/16 2.8s} 22. Bxf7+ {+3.23/18 2.9s} Kxf7 {-3.26/17 2.8s}
23. P@h3 {+3.52/14 2.8s} Bh5 {-2.77/16 2.8s} 24. Nc4 {+2.85/17 2.9s}
Bxf3 {-2.29/17 2.8s} 25. gxf3 {+2.32/16 2.8s} B@h5 {-1.73/15 2.8s}
26. B@g2 {+2.23/18 2.9s} P@f4 {-2.16/17 2.8s} 27. Nxb6 {+2.49/18 2.9s}
Qxb6 {-2.52/17 2.9s} 28. Rb1 {+3.35/18 2.9s} Qc7 {-3.01/16 2.9s}
29. B@g4 {+3.34/15 2.9s} Bxg4 {-2.71/18 2.9s} 30. fxg4 {+2.54/17 3.0s}
Kg8 {-2.15/16 2.9s} 31. N@f5 {+3.30/15 2.9s} Nd8 {-1.98/15 2.9s}
32. B@b6 {+3.29/25 3.0s} Qd7 {-3.46/24 3.0s} 33. Bxd8 {+4.36/25 3.1s}
Raxd8 {-3.67/23 3.0s} 34. Nxh6+ {+5.46/23 3.0s} gxh6 {-6.19/23 3.1s}
35. N@f6+ {+6.40/22 3.1s} Kh8 {-6.03/20 3.0s} 36. Nxd7 {+5.81/20 3.0s}
Rxd7 {-6.36/19 3.0s} 37. Q@g6 {+7.93/21 3.1s} N@f7 {-6.11/17 3.0s}
38. P@g7+ {+4.62/19 3.0s} Kg8 {-4.76/1 0.004s} 39. Bxf4 {+4.40/19 3.1s}
P@h7 {-3.48/19 3.1s} 40. P@e6 {+4.24/18 3.1s} hxg6 {-4.02/20 3.1s}
41. exd7 {+4.31/20 3.3s} Rd8 {-4.49/19 3.1s} 42. R@e8+ {+3.20/17 3.1s}
Kxg7 {-2.57/16 3.1s} 43. Bg3 {+3.27/16 3.1s} Rxd7 {-3.38/19 3.2s}
44. Rbb8 {+3.69/18 3.1s} N@f6 {-3.54/18 3.1s} 45. d4 {+4.53/22 3.2s}
P@f4 {-2.27/22 3.2s} 46. dxe5 {+2.56/22 3.3s} Nxe5 {-1.24/20 3.2s}
47. Rxe5 {+2.26/18 3.3s} dxe5 {-2.23/20 3.3s} 48. N@e6+ {+1.98/17 3.1s}
Kf7 {-2.07/17 3.2s} 49. P@f5 {+2.44/18 3.2s} Ke7 {-1.85/16 3.2s}
50. Nc5 {+2.73/16 3.3s} Rd6 {-1.93/19 3.3s} 51. Rb7+ {+2.39/18 3.2s}
P@d7 {-2.03/19 3.3s} 52. Nxd7 {+2.22/17 3.2s} Nxd7 {-2.10/20 3.2s}
53. P@e6 {+3.35/21 3.2s} fxg3 {-3.84/20 3.2s} 54. fxg3 {+4.68/20 3.2s}
N@d3 {-4.38/19 3.1s} 55. exd7 {+7.00/19 3.1s} Rxd7 {-7.21/18 3.0s}
56. f6+ {+10.08/20 2.9s} Kd6 {-10.06/19 2.5s} 57. Rxd7+ {+12.89/20 2.0s}
Kxd7 {-12.89/20 1.8s} 58. R@e7+ {+13.85/17 1.8s} Kc8 {-12.83/16 1.6s}
59. N@b6+ {+21.44/17 1.4s} Kd8 {-20.24/12 1.0s}
60. P@c7# {+M1/11 1.0s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "47"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "101"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {-1.62/18 2.5s} 9. Nbd2 {+1.45/17 2.5s}
Na5 {-0.79/19 2.6s} 10. Bb5 {+0.82/23 2.7s} c6 {-0.84/21 2.6s}
11. Ba4 {+0.80/21 2.6s} b5 {-0.52/21 2.8s} 12. Bc2 {+0.49/20 2.7s}
Nb7 {-0.97/18 2.5s} 13. h3 {+1.23/19 2.6s} Bh5 {-1.22/22 2.6s}
14. Kh1 {+1.56/21 2.6s} a5 {-1.50/17 2.5s} 15. Qe1 {+2.06/18 2.6s}
Re8 {-1.23/15 2.6s} 16. a4 {+1.61/14 2.6s} b4 {-1.50/18 2.7s}
17. Bb3 {+2.18/18 2.7s} bxc3 {-2.23/17 2.7s} 18. bxc3 {+2.10/19 2.8s}
P@g5 {-1.91/18 2.8s} 19. Bg3 {+2.02/16 2.7s} Bb6 {-1.30/18 2.7s}
20. P@g4 {+2.02/17 2.7s} Nxg4 {-1.60/19 2.8s} 21. hxg4 {+1.76/17 2.8s}
Bxg4 {-1.83/16 2.8s} 22. Bxf7+ {+3.21/18 2.9s} Kxf7 {-3.23/17 2.9s}
23. P@h3 {+3.51/14 2.8s} Bh5 {-2.83/16 2.8s} 24. Nc4 {+2.85/17 2.8s}
Bxf3 {-2.30/17 2.9s} 25. gxf3 {+2.31/17 2.9s} B@h5 {-1.66/16 2.8s}
26. B@g2 {+2.21/18 2.9s} P@f4 {-2.14/17 2.8s} 27. Nxb6 {+2.51/18 2.8s}
Qxb6 {-2.45/18 2.9s} 28. Rb1 {+3.40/18 2.9s} Qc7 {-3.03/16 2.9s}
29. B@g4 {+3.41/16 2.8s} Bxg4 {-2.65/18 2.9s} 30. fxg4 {+2.44/17 2.9s}
Kg8 {-2.19/16 2.9s} 31. N@f5 {+3.21/15 2.9s} Nc5 {-2.92/15 2.9s}
32. B@b6 {+6.04/19 3.0s} Qf7 {-5.48/18 3.0s} 33. Bxc5 {+6.29/18 3.0s}
dxc5 {-6.26/16 3.0s} 34. N@d6 {+7.24/18 3.0s} Qf6 {-6.33/16 2.9s}
35. Nxe8 {+4.88/16 2.9s} Rxe8 {-5.04/15 2.9s} 36. Rb7 {+5.90/16 3.0s}
P@f7 {-5.72/18 3.0s} 37. R@d6 {+7.04/16 3.0s} B@e6 {-6.67/18 3.0s}
38. Rxe6 {+8.40/21 3.1s} Qxe6 {-8.13/22 3.0s} 39. B@c4 {+10.45/23 3.0s}
Qxc4 {-7.68/17 3.0s} 40. dxc4 {+7.68/22 3.0s} B@g6 {-6.67/21 3.0s}
41. Ne7+ {+10.27/15 3.0s} Rxe7 {-8.23/17 2.9s} 42. Rxe7 {+8.77/18 3.0s}
R@f8 {-8.74/17 2.9s} 43. R@e8 {+10.68/19 2.9s} N@h7 {-9.18/18 2.8s}
44. Rxf8+ {+8.32/20 3.1s} Nxf8 {-8.73/15 2.8s} 45. Re8 {+8.43/15 2.9s}
B@d6 {-8.93/16 2.9s} 46. R@d8 {+9.84/17 2.7s} N@e6 {-10.65/16 2.8s}
47. Rxd6 {+11.36/15 2.5s} fxg3 {-11.75/15 2.7s} 48. fxg3 {+14.45/18 2.6s}
N@c7 {-19.53/15 2.8s} 49. Rdxe6 {+20.90/13 1.8s} Nxe6 {-24.74/14 1.9s}
50. N@e7+ {+26.65/14 1.3s} Kh7 {-26.93/12 1.0s}
51. Q@g8# {+M1/11 1.0s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "47"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "59"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.85/18 2.5s} a6 {-1.28/16 2.5s} 11. h3 {+1.53/19 2.5s}
Bh5 {-1.40/18 2.6s} 12. Kh1 {+2.07/17 2.5s} Ba7 {-1.33/16 2.5s}
13. b4 {+1.65/16 2.6s} b5 {-0.32/19 2.7s} 14. Bd5 {+1.38/21 2.9s}
Nxd5 {-1.37/25 2.8s} 15. Bxd8 {+1.77/25 2.9s} Nf4 {-1.35/25 2.9s}
16. Bh4 {+1.87/24 2.8s} bxa4 {-0.95/22 2.8s} 17. Qxa4 {+1.95/21 2.9s}
B@e2 {-1.88/20 2.8s} 18. P@f6 {+3.77/19 2.8s} Rg8 {-4.00/20 2.8s}
19. fxg7+ {+5.55/23 2.9s} Rxg7 {-5.40/21 2.8s} 20. Bf6 {+5.56/17 2.7s}
Rg8 {-5.70/16 2.7s} 21. Bxg7+ {+8.36/19 2.6s} Kxg7 {-6.87/18 2.6s}
22. P@f6+ {+9.52/19 2.8s} Kxf6 {-7.94/16 2.5s} 23. Q@f5+ {+10.94/19 2.6s}
Kg7 {-11.27/21 2.4s} 24. R@h7+ {+13.05/18 2.5s} Kf8 {-9.27/1 0.014s}
25. Qxc6 {+14.90/18 1.9s} B@e8 {-13.85/15 2.1s} 26. N@d7+ {+14.77/16 2.0s}
Bxd7 {-14.98/16 1.3s} 27. Qcxd7 {+14.99/15 1.3s} P@e7 {-12.93/16 1.8s}
28. Qd8+ {+15.02/15 1.8s} N@e8 {-14.43/1 0.002s} 29. B@d7 {+38.24/13 1.0s}
Bexf3 {-41.26/2 0.65s} 30. Qxe8# {+M1/2 0.45s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "48"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "71"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. a4 {+1.82/17 2.4s} a6 {-1.29/17 2.5s} 11. h3 {+1.59/19 2.5s}
Bh5 {-1.40/18 2.6s} 12. Kh1 {+1.93/17 2.5s} Qe7 {-2.00/16 2.5s}
13. b4 {+1.78/20 2.6s} Ba7 {-1.74/19 2.8s} 14. b5 {+1.77/18 2.7s}
axb5 {-1.06/20 2.8s} 15. axb5 {+0.51/24 3.1s} Bxf2 {-0.11/25 3.1s}
16. Bxf2 {+0.24/22 3.0s} Rxa1 {-0.10/21 3.0s} 17. Qxa1 {+0.07/24 3.1s}
P@g4 {+0.19/22 3.1s} 18. hxg4 {-0.02/20 3.0s} Nxg4 {-0.10/19 2.9s}
19. B@h4 {+0.57/22 3.0s} P@g5 {-0.58/21 2.9s} 20. Bhg3 {+0.52/20 2.9s}
P@f4 {-0.64/19 2.9s} 21. bxc6 {+1.14/20 3.0s} fxg3 {-0.93/21 2.9s}
22. Bxg3 {+1.01/19 3.0s} B@f4 {-0.79/19 2.8s} 23. P@h2 {+1.15/20 2.9s}
Bxg3 {-0.67/20 3.0s} 24. hxg3 {+0.64/19 3.0s} bxc6 {-0.57/18 2.9s}
25. N@f5 {+1.48/25 2.9s} Qf6 {-1.83/20 2.8s} 26. P@e7 {+2.99/30 2.8s}
Rg8 {-2.88/27 2.7s} 27. R@f8 {+3.56/32 3.0s} R@e8 {-3.46/28 3.1s}
28. Rxe8 {+3.04/27 2.7s} Rxe8 {-3.16/24 2.7s} 29. P@d7 {+5.56/26 3.0s}
Rxe7 {-5.53/24 2.9s} 30. d8=Q+ {+5.07/20 3.0s} R@e8 {-5.66/22 2.9s}
31. R@a8 {+9.76/23 2.8s} Rxd8 {-11.81/22 2.7s} 32. Rxd8+ {+11.56/21 2.7s}
B@e8 {-10.39/21 2.6s} 33. R@f8+ {+14.49/23 2.4s} Kh7 {-12.38/1 0.002s}
34. B@g8+ {+15.26/18 2.4s} Kg6 {-15.78/17 2.2s} 35. Rdxe8 {+23.58/15 1.8s}
Rxe8 {-25.63/12 1.4s} 36. B@h7# {+M1/11 1.1s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "48"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "146"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.68/18 2.5s} a5 {-0.60/20 2.6s}
12. b5 {+0.55/23 2.7s} Ne7 {-0.19/23 2.7s} 13. Bxf6 {+0.34/21 2.6s}
gxf6 {-0.18/20 2.7s} 14. h3 {+0.27/20 2.6s} Bh5 {-0.23/23 2.7s}
15. N@g3 {+0.34/22 2.6s} Bg6 {-0.30/21 2.6s} 16. Nh4 {0.00/19 2.7s}
B@f4 {+0.37/18 2.6s} 17. Ne2 {+0.51/15 2.6s} Rg8 {+0.37/17 2.6s}
18. Nxf4 {-0.46/18 2.7s} exf4 {+0.37/17 2.7s} 19. Qf3 {-0.01/16 2.7s}
Qf8 {+0.80/17 2.8s} 20. d4 {-0.27/20 2.8s} N@g5 {+0.27/19 2.8s}
21. Qxf4 {-0.14/18 2.8s} Bxe4 {+0.36/26 3.1s} 22. Qxf6+ {+0.10/26 3.0s}
P@g7 {+0.15/25 3.0s} 23. Qf4 {-0.08/24 3.0s} Bxg2 {+0.37/28 3.0s}
24. Kxg2 {-0.27/27 3.0s} Ng6 {+0.99/26 2.9s} 25. Nxg6+ {-0.59/26 3.0s}
fxg6 {+0.16/22 3.0s} 26. P@f7 {+0.52/22 3.0s} Nxf7 {+0.21/21 2.9s}
27. N@h4 {+1.08/20 2.9s} N@e7 {-0.90/20 3.0s} 28. Bxf7 {+0.46/22 3.0s}
P@g5 {-0.28/21 2.9s} 29. Bxg6 {+1.29/21 2.9s} Qxf4 {-1.02/23 3.1s}
30. P@g3 {+1.37/23 3.1s} gxh4 {-1.21/22 3.0s} 31. gxf4 {+1.17/21 3.1s}
N@e3+ {0.00/29 3.1s} 32. Kf3 {+0.15/28 3.1s} Q@g2+ {-0.01/26 3.0s}
33. Kxe3 {+0.03/25 3.1s} Qxg6 {-0.13/26 3.1s} 34. B@e4 {-0.06/17 2.9s}
B@f5 {+0.31/15 2.9s} 35. B@f3 {+0.02/15 2.9s} Rae8 {+0.98/22 3.0s}
36. P@h5 {-1.07/22 3.1s} Nd5+ {+1.80/18 2.7s} 37. Kd3 {-1.59/20 3.0s}
Rxe4 {+3.67/17 2.6s} 38. Bxe4 {-2.93/16 2.4s} Nxf4+ {+4.44/18 2.7s}
39. Ke3 {-3.24/20 2.7s} Qxh5 {+4.01/20 2.8s} 40. N@e7 {-3.82/19 2.8s}
B@f7 {+6.40/15 2.6s} 41. f3 {-4.27/17 2.6s} Bxe4 {+4.76/17 3.0s}
42. Nxe4 {-3.99/18 3.0s} B@g5 {+4.89/15 3.0s} 43. B@g4 {-4.33/15 2.9s}
Bxe7 {+6.04/15 3.0s} 44. Bxh5 {-6.06/15 2.9s} Nxh5 {+6.40/13 2.8s}
45. N@f5 {-6.54/15 2.9s} B@g5+ {+7.54/16 3.0s} 46. Kd3 {-7.95/19 3.0s}
P@c4+ {+8.06/18 2.8s} 47. Kc2 {-8.30/17 2.7s} P@b3+ {+9.75/17 2.7s}
48. Kd1 {-8.12/16 2.7s} P@c2+ {+7.92/14 3.0s} 49. Ke2 {-7.44/16 3.0s}
N@f4+ {+8.05/16 3.0s} 50. Kf2 {-7.54/17 3.0s} Nxh3+ {+8.60/17 3.0s}
51. Kg2 {-8.49/20 3.0s} N3f4+ {+9.36/19 3.1s} 52. Kf2 {-9.83/19 3.1s}
P@g3+ {+10.11/18 3.0s} 53. Kg1 {-8.67/17 3.0s} Bxd4+ {+9.18/17 3.1s}
54. cxd4 {-9.81/19 3.1s} P@h2+ {+8.80/17 3.0s} 55. Kh1 {-11.52/1 0.015s}
g2+ {+9.07/19 3.1s} 56. Kxh2 {-11.26/1 0.014s} gxf1=Q {+9.02/13 3.1s}
57. Rxf1 {-8.96/14 3.0s} R@g2+ {+8.68/15 3.1s} 58. Kh1 {-8.48/1 0.003s}
Ng3+ {+10.44/12 3.1s} 59. Nexg3 {-12.64/13 2.6s} hxg3 {+13.79/13 2.5s}
60. Nxg3 {-10.33/12 2.6s} Rxg3 {+10.62/16 2.8s} 61. R@h2 {-8.34/15 3.0s}
c1=Q {+11.44/15 3.1s} 62. Rxc1 {-9.21/14 3.0s} Rxf3 {+9.23/13 3.0s}
63. P@f2 {-7.59/19 3.1s} Rxf2 {+12.07/20 3.2s} 64. Rxf2 {-11.43/19 3.1s}
N@g3+ {+12.40/20 3.2s} 65. Kh2 {-11.84/19 3.2s} N@g4+ {+12.73/20 3.1s}
66. Kxg3 {-12.69/22 2.9s} Nxf2 {+13.08/21 2.9s} 67. Kxf2 {-15.43/19 2.8s}
R@e2+ {+16.40/18 2.3s} 68. Kf1 {-16.63/18 2.2s} P@g2+ {+17.13/20 2.3s}
69. Kg1 {-17.60/1 0.003s} P@f2+ {+17.53/20 1.8s} 70. Kh2 {-16.29/1 0.003s}
g1=Q+ {+18.22/18 2.0s} 71. Rxg1 {-15.67/1 0.003s} fxg1=Q+ {+19.24/18 1.4s}
72. Kxg1 {-15.64/1 0.003s} Rg2+ {+32.34/14 1.5s} 73. Kf1 {-32.50/14 0.71s}
R@g1# {+M1/13 0.63s, Black mates} 0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "49"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {book} e5 {book} 2. Nf3 {book} Nc6 {book} 3. Bc4 {book} Bc5 {book}
4. O-O {book} Nf6 {book} 5. d3 {book} O-O {book} 6. Bg5 {book} h6 {book}
7. Bh4 {book} d6 {book} 8. c3 {book} Bg4 {book} 9. Nbd2 {book} Kh8 {book}
10. b4 {book} Bb6 {book} 11. a4 {+0.67/17 2.5s} a5 {-0.65/20 2.6s}
12. b5 {+0.53/23 2.7s} Ne7 {-0.11/22 2.7s} 13. Bxf6 {+0.34/21 2.6s}
gxf6 {-0.22/20 2.6s} 14. h3 {+0.27/22 2.7s} Bh5 {-0.26/23 2.7s}
15. N@g3 {+0.33/20 2.7s} Bg6 {-0.32/21 2.6s} 16. Nh4 {0.00/20 2.7s}
B@f4 {+0.32/18 2.7s} 17. Ne2 {+0.57/14 2.6s} Rg8 {+0.36/16 2.6s}
18. Nxg6+ {-0.20/20 2.6s} Rxg6 {+0.07/19 2.8s} 19. Bxf7 {+0.33/22 2.8s}
Rxg2+ {+0.35/20 2.8s} 20. Kxg2 {-0.63/25 2.8s} N@h4+ {+0.69/28 2.8s}
21. Kg1 {-0.71/22 2.7s} Qg8+ {+1.48/22 2.7s} 22. Bxg8 {-0.60/30 2.8s}
Rxg8+ {+0.64/29 2.8s} 23. B@g3 {0.00/20 2.9s} Bxg3 {+0.68/20 2.9s}
24. Nxg3 {-0.23/24 3.0s} Rxg3+ {+0.56/20 2.9s} 25. Kh2 {-0.35/19 2.9s}
Rg2+ {+0.61/22 2.9s} 26. Kh1 {-0.33/1 0.004s} B@f4 {+0.69/19 2.8s}
27. R@e8+ {-0.43/18 2.6s} B@g8 {+0.47/17 2.3s} 28. Rxe7 {+0.12/22 2.0s}
Rh2+ {+0.17/14 1.4s} 29. Kg1 {+0.14/1 0.004s} Rg2+ {+0.53/21 1.7s}
30. Kh1 {+0.06/1 0.001s} Rh2+ {+0.08/10 1.1s} 31. Kg1 {+0.08/1 0.002s}
N@e2+ {+0.02/10 0.56s} 32. Qxe2 {+1.02/1 0.014s} Rg2+ {-0.24/11 0.99s}
33. Kh1 {+0.84/1 0.014s} Rh2+ {-0.11/9 0.98s} 34. Kg1 {+0.26/1 0.012s}
Rg2+ {-0.06/8 0.67s} 35. Kh1 {0.00/1 0.008s} P@g7 {+0.01/5 0.60s}
36. N@g4 {+8.35/17 2.8s} Bxd2 {-7.36/21 2.7s} 37. Rxg7 {+14.35/20 2.5s}
Rxg4 {-14.39/16 2.5s} 38. Qxg4 {+19.08/19 2.6s} N@g5 {-17.83/18 2.4s}
39. Rxg8+ {+18.78/17 2.2s} Kxg8 {-18.97/18 2.2s} 40. N@e7+ {+23.34/15 2.2s}
Kf7 {-24.00/12 1.3s} 41. Q@g8+ {+44.68/11 1.0s} Kxe7 {-42.30/1 0.002s}
42. R@e8# {+M1/7 0.63s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "49"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "1-0"]
[PlyCount "83"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-0.46/24 2.4s}
Nf6 {+0.70/24 2.4s} 4. e4 {-0.80/23 2.5s} Nxe4 {+1.59/20 2.7s}
5. fxe4 {-1.37/19 2.6s} Bxe4 {+1.46/18 2.6s} 6. N@g5 {-0.75/20 2.7s}
P@c2 {+1.30/20 2.7s} 7. Qh5 {-0.50/21 2.6s} Bg6 {+0.49/21 2.6s}
8. Qf3 {-0.88/28 2.7s} cxb1=Q {+0.69/27 2.6s} 9. Rxb1 {-0.58/17 2.6s}
e6 {+1.20/17 2.5s} 10. g4 {-0.71/24 2.6s} P@f6 {+1.48/17 2.6s}
11. Nxf7 {-0.71/20 2.8s} Bxf7 {+0.90/21 2.8s} 12. Qxa8 {-0.93/20 2.7s}
Bg6 {+2.04/19 2.6s} 13. P@d3 {-1.11/19 2.7s} Nc6 {+1.42/20 2.7s}
14. R@c8 {-0.53/18 2.7s} Be7 {+0.59/18 2.7s} 15. Rxd8+ {-0.70/19 2.8s}
Nxd8 {+0.91/17 2.7s} 16. Q@c8 {-0.26/16 2.7s} O-O {+0.13/19 2.7s}
17. Qxd7 {+0.18/21 2.8s} N@c2+ {-0.12/21 2.7s} 18. Kd2 {+0.28/20 2.7s}
N@e3 {-0.02/20 2.7s} 19. Be2 {+0.36/22 2.8s} R@f7 {+0.09/21 2.7s}
20. P@h5 {+0.46/23 2.8s} Bc5 {+0.63/20 2.7s} 21. Qdc8 {+1.34/22 2.7s}
Be7 {-0.94/21 2.8s} 22. hxg6 {+0.46/22 2.7s} hxg6 {-2.43/20 2.8s}
23. Nf3 {+4.55/18 2.8s} P@g2 {-2.66/22 2.9s} 24. Rg1 {+2.68/21 2.8s}
f5 {-1.80/16 2.8s} 25. g5 {+2.96/17 2.8s} Nxd4 {-2.15/17 2.8s}
26. cxd4 {+3.25/18 2.9s} P@f2 {-2.70/18 2.8s} 27. Rxg2 {+3.73/17 2.8s}
Nxg2 {-3.63/17 2.8s} 28. N@e5 {+4.25/18 2.8s} R@e1 {-3.72/16 2.8s}
29. B@f1 {+4.10/19 2.8s} Rxf1 {-3.84/18 2.8s} 30. Bxf1 {+4.27/19 2.9s}
B@f4+ {-3.25/16 2.8s} 31. Ke2 {+5.47/17 2.9s} Bxe5 {-3.79/18 3.0s}
32. Nxe5 {+3.91/19 3.0s} N@d6 {-2.44/17 2.9s} 33. Qxg2 {+8.78/19 2.6s}
Nxc8 {-8.79/18 2.5s} 34. Qh3 {+17.36/17 2.3s} Q@e1+ {-18.99/16 1.7s}
35. Kf3 {+19.79/1 0.002s} Qd1+ {-15.64/14 1.4s} 36. Kxf2 {+18.31/19 2.0s}
Qh5 {-18.39/15 1.7s} 37. Qxh5 {+20.27/17 2.0s} gxh5 {-19.70/15 1.6s}
38. P@h7+ {+27.04/17 1.3s} Kh8 {-24.79/17 1.0s} 39. N@g6+ {+26.13/16 1.3s}
Kxh7 {-11.83/1 0.015s} 40. Nxf8+ {+31.91/17 0.75s} Rxf8 {-30.53/13 0.97s}
41. B@g6+ {+36.09/15 0.78s} Kg8 {-45.17/4 0.49s}
42. Q@h7# {+M1/9 0.53s, White mates} 1-0

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "50"]
[White "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Result "0-1"]
[PlyCount "62"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. c3 {book} b6 {book} 2. d4 {book} Bb7 {book} 3. f3 {-0.45/25 2.3s}
Nf6 {+0.70/24 2.4s} 4. e4 {-0.73/21 2.5s} Nxe4 {+1.52/20 2.6s}
5. fxe4 {-1.49/19 2.5s} Bxe4 {+1.49/18 2.6s} 6. N@g5 {-0.78/21 2.7s}
P@c2 {+1.38/19 2.7s} 7. Qh5 {-0.55/21 2.6s} Bg6 {+0.46/21 2.6s}
8. Qf3 {-0.90/28 2.7s} cxb1=Q {+1.06/27 2.7s} 9. Rxb1 {-0.51/18 2.6s}
e6 {+1.28/16 2.5s} 10. P@b7 {+2.52/24 2.5s} N@c2+ {+1.42/20 2.6s}
11. Kf2 {-1.13/19 2.7s} P@e3+ {+2.25/21 2.8s} 12. Bxe3 {-2.20/20 2.7s}
Nxe3 {+2.21/19 2.7s} 13. bxa8=Q {-2.34/19 2.7s} B@d5 {+2.66/20 2.8s}
14. Qaxd5 {-1.82/19 2.7s} Nxd5 {+1.36/17 2.6s} 15. h4 {-1.43/20 2.7s}
P@f6 {+1.76/20 2.7s} 16. Re1 {-1.04/19 2.8s} fxg5 {+1.20/18 2.8s}
17. hxg5 {-0.83/17 2.8s} Nc6 {+1.26/18 2.8s} 18. B@h4 {-0.66/18 2.8s}
N@f5 {+1.27/19 2.9s} 19. P@e4 {-0.88/17 2.8s} Nxh4 {+0.88/17 2.8s}
20. Rxh4 {-0.67/20 2.9s} Qxg5 {+0.49/19 2.9s} 21. exd5 {-0.45/18 2.8s}
Qxh4+ {+0.39/17 2.8s} 22. g3 {+0.19/18 2.8s} Qh2+ {-0.21/18 2.8s}
23. Bg2 {-0.07/15 2.8s} P@d2 {+2.29/16 2.7s} 24. Rxe6+ {-0.03/19 2.8s}
fxe6 {+1.13/18 2.8s} 25. dxc6 {-0.38/16 2.7s} d1=N+ {+3.34/16 2.7s}
26. Kf1 {-0.30/23 2.7s} R@e1+ {+7.05/19 2.3s} 27. Kxe1 {-4.22/1 0.004s}
Qxg1+ {+9.80/17 1.6s} 28. R@f1 {-8.96/16 1.9s} B@f2+ {+12.40/15 1.8s}
29. Ke2 {-11.43/14 1.6s} Qxf1+ {+27.25/12 0.96s} 30. Bxf1 {-25.42/8 0.70s}
R@e1+ {+24.54/7 0.75s} 31. Kd2 {-6.37/1 0.014s} R@c2# {+M1/5 0.44s, Black mates}
0-1

[Event "With-Q-800sim"]
[Site "?"]
[Date "2019.05.03"]
[Round "50"]
[White "CrazyAra-Dev-0.4.1-No-Q-800sim"]
[Black "CrazyAra-Dev-0.4.1-With-Q-800sim"]
[Result "0-1"]
[PlyCount "106"]
[TimeControl "40/1200"]
[Variant "crazyhouse"]

1. e4 {+0.58/16 2.2s} e5 {-0.61/15 2.3s} 2. Nf3 {+0.63/18 2.5s}
Nc6 {-0.58/20 2.5s} 3. Bc4 {+0.60/21 2.4s} Be7 {-0.37/19 2.5s}
4. d4 {+0.86/21 2.7s} exd4 {-0.79/22 2.7s} 5. Nxd4 {+0.74/21 2.6s}
Nxd4 {-0.60/20 2.6s} 6. Qxd4 {+0.48/23 2.8s} Bf6 {-0.21/22 2.8s}
7. e5 {+0.42/19 2.7s} N@c6 {-0.57/19 2.7s} 8. Qe3 {+0.57/20 2.8s}
Nxe5 {-0.27/19 2.7s} 9. P@d4 {+0.27/18 2.7s} d6 {-0.19/17 2.7s}
10. dxe5 {+0.28/18 2.7s} dxe5 {-0.25/19 2.7s} 11. N@f3 {+0.84/14 2.6s}
Bg4 {+0.29/16 2.6s} 12. Nc3 {+0.31/17 2.6s} P@d4 {+0.05/18 2.8s}
13. Qe4 {+0.43/20 2.8s} Bxf3 {-0.26/19 2.7s} 14. Qxf3 {+0.40/19 2.7s}
dxc3 {-0.49/22 2.8s} 15. bxc3 {+0.73/23 2.9s} P@b2 {+0.05/17 2.8s}
16. Bxf7+ {+0.43/22 2.8s} Kxf7 {-0.56/22 2.8s} 17. N@g5+ {+0.96/21 2.9s}
Ke7 {-0.64/20 2.8s} 18. B@a3+ {+0.73/19 2.8s} B@d6 {-1.05/20 2.8s}
19. Baxb2 {+1.29/22 2.8s} Nh6 {-0.40/17 2.7s} 20. Qxb7 {+1.57/17 2.7s}
N@c5 {-1.50/18 2.7s} 21. Qd5 {+2.19/21 2.8s} N@b6 {-1.46/20 2.7s}
22. Qf3 {+2.43/19 2.7s} Nc4 {-0.19/19 2.7s} 23. P@d4 {+0.08/16 2.8s}
P@d2+ {+1.23/20 3.0s} 24. Bxd2 {-1.22/19 3.0s} Nxd2 {+1.65/18 2.9s}
25. Qe2 {-0.94/17 2.9s} Bxg5 {+1.23/20 2.9s} 26. dxc5 {-1.33/18 2.9s}
Bxc5 {+0.78/17 2.9s} 27. Qxe5+ {-0.91/16 2.9s} Kf7 {+3.51/20 2.9s}
28. P@e6+ {-3.48/19 3.0s} Kf8 {+2.39/20 3.0s} 29. e7+ {-3.15/17 2.9s}
Qxe7 {+3.67/21 3.0s} 30. Qxe7+ {-3.76/20 3.1s} Bcxe7 {+4.61/20 3.1s}
31. N@e6+ {-4.60/18 3.0s} Kg8 {+5.03/18 3.0s} 32. Nxg5 {-4.60/17 3.1s}
Q@e5+ {+5.32/19 3.1s} 33. B@e3 {-5.61/17 3.0s} Bxg5 {+5.60/15 3.0s}
34. Q@e2 {-4.49/18 3.1s} Bxe3 {+4.76/18 3.1s} 35. fxe3 {-4.50/16 3.0s}
Ne4 {+5.42/15 3.0s} 36. O-O-O {-5.14/16 3.1s} P@a3 {+6.66/16 3.1s}
37. Bxa3 {-6.60/15 3.0s} Nxc3 {+7.89/15 3.0s} 38. B@c4+ {-5.23/16 3.0s}
B@f7 {+7.79/17 3.0s} 39. Qf3 {-6.85/16 3.0s} N@e2+ {+8.42/23 2.8s}
40. Bxe2 {-8.16/27 2.5s} Nxa2+ {+8.30/27 2.6s} 41. Kb1 {-7.36/25 2.3s}
Nc3+ {+8.03/24 2.8s} 42. Kc1 {-7.11/27 2.9s} Nxe2+ {+7.75/26 3.0s}
43. Kd2 {-5.67/20 3.0s} B@c3+ {+7.16/19 3.2s} 44. Kxe2 {-8.24/22 3.0s}
B@g4 {+7.70/21 3.2s} 45. N@e7+ {-6.68/21 3.1s} Qxe7 {+7.39/21 3.2s}
46. Bxe7 {-7.87/21 3.1s} Bxf3+ {+8.44/20 3.1s} 47. gxf3 {-7.42/18 2.9s}
Q@g2+ {+7.17/17 3.1s} 48. P@f2 {-8.15/15 2.9s} Qxf3+ {+10.44/17 2.8s}
49. Kxf3 {-9.51/18 2.8s} N@e5+ {+11.64/18 2.7s} 50. Kg3 {-10.19/20 2.6s}
Nf5+ {+13.10/19 2.6s} 51. Kf4 {-12.31/18 2.4s} N@g6+ {+15.82/17 2.5s}
52. Kxf5 {-17.37/17 2.1s} P@e6+ {+22.40/15 1.7s} 53. Ke4 {-27.73/14 1.6s}
P@f5# {+M1/14 0.83s, Black mates} 0-1


